The N$^3$LO Twist-2 Matching of Helicity TMDs and SIDIS $q_\ast$ Spectrum

We compute the twist-2 matching of transverse momentum dependent (TMD) helicity parton distribution and fragmentation functions at next-to-next-to-next-to-leading order (N$^3$LO) in QCD. This calculation entails the complete set of next-to-next-to-leading order (NNLO) Dokshitzer-Gribov-Lipatov-Altarelli-Parisi (DGLAP) splitting functions govering the evolution of helicity-dependent parton distribution functions (PDFs) and fragmentation functions (FFs). Within TMD factorization framework, we quantify the impact of radiative corrections by completing the next-to-next-to-next-to-leading logarithmic (N$^3$LL) prediction for lepton-hadron transverse momentum imbalance in semi-inclusive deep inelastic scattering (SIDIS). Our results provide the most precise theoretical input for probing the helicity structure and confined motion of quarks and gluons at future electron-ion collider (EIC).

==> anc/dBeamLarin.m <==
dBeamLarin["-"] = as*CF*(6*(-1 + x) + 2*Lp*(1 + x)) + delta[1 - x] - 
     32*as^3*CF^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + x))/3 - (4*(-23 + 79*x))/27 - 
         (4*(17 - 24*x + 17*x^2)*H[0, x])/(9*(-1 + x)) + 
         Lp*((-16*(1 + 4*x))/9 - (8*(1 + x^2)*H[0, x])/(3*(-1 + x))) - 
         (4*(1 + x^2)*H[0, 0, x])/(3*(-1 + x))) + 
       CF^2*((-2*(-4 - x + 13*x^2)*H[0, x])/(-1 + x) + 2*x*H[1, x] + 
         Lp^2*(4*(-1 + x) - 4*LQ*(1 + x) + (2*(1 + 3*x^2)*H[0, x])/(-1 + x) + 
           8*(1 + x)*H[1, x]) + 12*(-1 + x)*H[2, x] + 
         (16*(1 + x^2)*H[-2, 0, x])/(1 + x) + 24*(1 + x)*H[-1, 0, x] - 
         (2*(-5 + 2*x + 6*x^2)*H[0, 0, x])/(-1 + x) + 
         12*(-1 + x)*H[1, 0, x] - (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - 
         (16*x*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(1 + x^2)*H[2, 1, x])/(-1 + x) - (16*(1 + x^2)*H[-1, -1, 0, x])/
          (1 + x) + (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - 
         (2*(-1 + x)^2*H[0, 0, 0, x])/(1 + x) + (4*(1 + x^2)*H[1, 0, 0, x])/
          (-1 + x) - (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
         (8*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(-12*LQ*(-1 + x) + (4*(2 - 8*x + 3*x^2)*H[0, x])/(-1 + x) + 
           24*(-1 + x)*H[1, x] + (8*(1 + x^2)*H[2, x])/(-1 + x) + 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) - (4*(-1 + x)^2*H[0, 0, x])/
            (1 + x) + (8*(1 + x^2)*H[1, 0, x])/(-1 + x) + 
           (4*(-5 + 5*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/(1 + x)) + 
         (4*(8 - 8*x - 8*x^2 + 8*x^3 - 3*zeta[2] - 3*x*zeta[2] + 
            3*x^2*zeta[2] + 3*x^3*zeta[2] - 7*zeta[3] - 5*x*zeta[3] - 
            7*x^2*zeta[3] - 5*x^3*zeta[3]))/((-1 + x)*(1 + x))) + 
       CA*CF*((11*Lp^2*(1 + x))/3 + ((217 - 264*x + 199*x^2)*H[0, x])/
          (9*(-1 + x)) - 2*x*H[1, x] - (8*(1 + x^2)*H[-2, 0, x])/(1 + x) - 
         12*(1 + x)*H[-1, 0, x] + ((11 - 36*x + 47*x^2)*H[0, 0, x])/
          (3*(-1 + x)) + (4*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
         (8*x*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + 
         (8*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - (4*(1 + x^2)*H[-1, 0, 0, x])/
          (1 + x) + (4*x*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + 
         (4*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*((22*(1 + x^2)*H[0, x])/(3*(-1 + x)) - (8*(1 + x^2)*H[-1, 0, x])/
            (1 + x) + (8*x*(1 + x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) - 
           (4*(-8 - 67*x - 59*x^2 + 18*zeta[2] + 18*x*zeta[2] + 
              18*x^2*zeta[2]))/(9*(1 + x))) - (-625 + 1433*x + 625*x^2 - 
           1433*x^3 - 324*x*zeta[2] + 324*x^3*zeta[2] - 756*zeta[3] - 
           648*x*zeta[3] + 108*x^3*zeta[3])/(27*(-1 + x)*(1 + x)))) + 
     plusD[1, 1 - x]*(16*as^2*CF^2*Lp^2 + as^3*(-32*CF^3*Lp^3*LQ + 
         CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - x]*
      (-4*as*CF*Lp + as^2*(8*CF^2*Lp^2*LQ + CF*(224/27 + (80*Lp)/9 + 
           (8*Lp^2)/3)*Nf*TF + CA*CF*((-22*Lp^2)/3 + 
           (4*Lp*(-67 + 18*zeta[2]))/9 + (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF^3*Lp^3*(-8*LQ^2 + 32*zeta[2]) + CF*Nf^2*TF^2*
          ((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((88*Lp^3*LQ)/3 - (16*Lp^2*LQ*(-67 + 18*zeta[2]))/9 - 
             (16*Lp*LQ*(-202 + 189*zeta[3]))/27) + CF*Nf*TF*
            ((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^2*(8 - (320*LQ)/9) - (32*Lp^3*LQ)/3 + 
           Lp*((-896*LQ)/27 - (4*(-55 + 48*zeta[3]))/3) - 
           (2*(-1711 + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - x]*(-2*as*CF*Lp*LQ + 
       as^2*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CF^2*Lp^2*(2*LQ^2 - 8*zeta[2]) + CA*CF*((-11*Lp^2*LQ)/3 + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CF^3*Lp^3*((-4*LQ^3)/3 + 16*LQ*zeta[2] - 
           (64*zeta[3])/3) + CF*Nf^2*TF^2*((-800*Lp*LQ)/81 - 
           (160*Lp^2*LQ)/27 - (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/
            729) + CA*(CF^2*(Lp^3*((22*LQ^2)/3 - (88*zeta[2])/3) + 
             Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + (16*zeta[2]*
                 (-202 + 189*zeta[3]))/27) + Lp^2*((-4*LQ^2*(-67 + 
                  18*zeta[2]))/9 - (16*(67*zeta[2] - 45*zeta[4]))/9)) + 
           CF*Nf*TF*((176*Lp^3*LQ)/27 - (4*Lp^2*LQ*(-289 + 36*zeta[2]))/27 - 
             (4*Lp*LQ*(-2051 + 360*zeta[2]))/81 - (2*LQ*(-31313 + 
                3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^3*((-8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*(4*LQ - (80*LQ^2)/9 + (320*zeta[2])/9) + 
           Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - (2*LQ*(-55 + 48*zeta[3]))/
              3) + (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27) + 
         CA^2*CF*((-242*Lp^3*LQ)/27 + (4*Lp^2*LQ*(-445 + 99*zeta[2]))/27 + 
           (Lp*LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + x))/27 + 
         (32*(63 - 74*x + 63*x^2)*H[0, x])/(81*(-1 + x)) + 
         Lp^2*((64*(1 + 4*x))/27 + (32*(1 + x^2)*H[0, x])/(9*(-1 + x))) + 
         (32*(49 - 48*x + 49*x^2)*H[0, 0, x])/(81*(-1 + x)) + 
         Lp*((160*(-1 + 11*x))/81 + (128*(4 - 3*x + 4*x^2)*H[0, x])/
            (27*(-1 + x)) + (64*(1 + x^2)*H[0, 0, x])/(9*(-1 + x))) + 
         (160*(1 + x^2)*H[0, 0, 0, x])/(27*(-1 + x)) + 
         (64*(-23 + 139*x + 81*zeta[3] + 81*x*zeta[3]))/729) + 
       CF^2*Nf*TF*((224*LQ*(-1 + x))/9 + Lp^3*((-16*(-1 + x))/3 + 
           (16*LQ*(1 + x))/3 - (8*(1 + 3*x^2)*H[0, x])/(3*(-1 + x)) - 
           (32*(1 + x)*H[1, x])/3) - (16*(-9 - 53*x + 18*x^2 + 142*x^3)*
           H[3, x])/(27*(-1 + x)*(1 + x)) - (64*(-1 + 4*x)*(1 + x^2)*H[4, x])/
          (9*(-1 + x)*(1 + x)) - (640*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) - 
         (64*(47 + 42*x + 65*x^2)*H[-2, 0, x])/(27*(1 + x)) + 
         (448*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) + 
         (64*(31 + 42*x + 31*x^2)*H[-1, 2, x])/(27*(1 + x)) + 
         (256*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) + 
         (32*(19 - 18*x + 19*x^2)*H[1, 2, x])/(9*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 3, x])/(9*(-1 + x)) + 
         (16*(-53 + 91*x + 22*x^2 + 118*x^3)*H[2, 0, x])/
          (27*(-1 + x)*(1 + x)) + (64*(2 - x + 4*x^2)*H[2, 1, x])/
          (9*(-1 + x)) - (64*(-5 + x)*(1 + x^2)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (64*(-1 + 8*x)*(1 + x^2)*H[3, 0, x])/
          (9*(-1 + x)*(1 + x)) + (128*x*(1 + x^2)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) + (640*(1 + x^2)*H[-2, -1, 0, x])/
          (9*(1 + x)) - (544*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) + 
         (640*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) + 
         (128*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) - 
         (128*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
         (32*(73 + 66*x + 73*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) - 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (8*(183 - 311*x - 87*x^2 + 7*x^3)*H[0, 0, 0, x])/
          (27*(-1 + x)*(1 + x)) - (16*(187 - 234*x + 187*x^2)*H[1, 0, 0, x])/
          (27*(-1 + x)) + (64*(9 - 8*x + 9*x^2)*H[1, 1, 0, x])/(9*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 2, 0, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
         (64*(-5 + 4*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(-5 + 3*x)*(1 + x^2)*H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) - 
         (512*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (16*(11 - 21*x + 33*x^2 + x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) - (416*(1 + x^2)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)) + (128*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
         (256*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) - 
         (32*H[1, 1, x]*(4 - 7*x + 3*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/
          (9*(-1 + x)) - (128*H[-1, 0, x]*(67 + 78*x + 67*x^2 + 9*zeta[2] + 
            9*x^2*zeta[2]))/(81*(1 + x)) - 
         (16*H[1, 0, x]*(439 - 672*x + 457*x^2 + 54*zeta[2] + 
            54*x^2*zeta[2]))/(81*(-1 + x)) + 
         (32*H[0, 0, x]*(-154 + 117*x + 231*x^2 + 184*x^3 - 18*zeta[2] + 
            54*x*zeta[2] - 18*x^2*zeta[2] + 54*x^3*zeta[2]))/
          (81*(-1 + x)*(1 + x)) - (8*H[2, x]*(155 - 199*x + 356*x^2 + 
            710*x^3 - 144*zeta[2] + 288*x*zeta[2] - 144*x^2*zeta[2] + 
            288*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
         Lp^2*((-8*(25 - 54*x + 51*x^2)*H[0, x])/(9*(-1 + x)) + 
           LQ*((40*(1 + 7*x))/9 + (16*(1 + x^2)*H[0, x])/(3*(-1 + x))) - 
           (80*(1 + 7*x)*H[1, x])/9 - (64*(1 + x^2)*H[2, x])/(3*(-1 + x)) - 
           (64*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (32*(1 - x + 3*x^2 + x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) - 
           (4*(-79 + 18*x + 97*x^2 + 24*zeta[2] + 24*x^2*zeta[2]))/
            (9*(1 + x))) - (8*H[1, x]*(10 - 59*x + 49*x^2 + 12*zeta[2] - 
            24*x*zeta[2] + 12*x^2*zeta[2] - 12*zeta[3] - 12*x^2*zeta[3]))/
          (27*(-1 + x)) - (64*H[-1, x]*(10*zeta[2] + 30*x*zeta[2] + 
            10*x^2*zeta[2] + 3*zeta[3] + 3*x^2*zeta[3]))/(27*(1 + x)) + 
         (4*H[0, x]*(-2602 - 462*x + 3571*x^2 + 1431*x^3 - 108*zeta[2] - 
            300*x*zeta[2] + 216*x^2*zeta[2] + 888*x^3*zeta[2] + 
            1512*zeta[3] + 1656*x*zeta[3] + 1512*x^2*zeta[3] + 
            1656*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((-16*(-13 + 134*x)*H[1, x])/27 - (16*(31 - 36*x + 55*x^2)*
             H[2, x])/(9*(-1 + x)) - (16*(1 + 9*x)*(1 + x^2)*H[3, x])/
            (3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[-2, 0, x])/(1 + x) - 
           (64*(13 + 6*x + 13*x^2)*H[-1, 0, x])/(9*(1 + x)) + 
           (128*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (16*(26 - 77*x - 3*x^2 + 20*x^3)*H[0, 0, x])/(9*(-1 + x)*
             (1 + x)) + LQ*((8*(-85 + 197*x))/27 + (8*(17 - 24*x + 17*x^2)*H[
                0, x])/(9*(-1 + x)) + (8*(1 + x^2)*H[0, 0, x])/
              (3*(-1 + x))) - (16*(49 - 48*x + 49*x^2)*H[1, 0, x])/
            (9*(-1 + x)) + (64*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[2, 0, x])/(3*(1 + x)) + (32*(1 + x^2)*H[2, 1, x])/
            (3*(-1 + x)) + (128*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (8*(3 - 5*x + 9*x^2 + x^3)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (176*(1 + x^2)*H[1, 0, 0, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (64*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
           (8*H[0, x]*(-241 + 137*x + 318*x^2 - 60*x^3 + 18*zeta[2] + 
              90*x*zeta[2] + 18*x^2*zeta[2] + 90*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) - (2*(1301 - 2291*x - 1301*x^2 + 2291*x^3 - 
              192*zeta[2] + 480*x*zeta[2] - 768*x^2*zeta[2] + 
              480*x^3*zeta[2] - 576*zeta[3] - 1152*x*zeta[3] - 
              1440*x^2*zeta[3] - 2016*x^3*zeta[3]))/(27*(-1 + x)*(1 + x))) - 
         (15481 - 25747*x - 15481*x^2 + 25747*x^3 + 920*zeta[2] - 
           1976*x*zeta[2] - 5008*x^2*zeta[2] + 5056*x^3*zeta[2] - 
           15216*zeta[3] + 6384*x*zeta[3] - 5280*x^2*zeta[3] - 
           26880*x^3*zeta[3] - 3384*zeta[4] + 72*x*zeta[4] - 
           5976*x^2*zeta[4] - 2520*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
       CA^2*CF*((242*Lp^3*(1 + x))/27 - (4*(-315 - 160*x + 117*x^2 + 182*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) - (4*(-45 + 5*x - 27*x^2 + 19*x^3)*
           H[5, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + 15*x - 9*x^2 + 17*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(35 - 245*x + 113*x^2 + 7*x^3)*H[-3, 0, x])/
          (9*(-1 + x)*(1 + x)) + (8*(-41 + 105*x - 39*x^2 + 103*x^3)*
           H[-3, 2, x])/(3*(-1 + x)*(1 + x)) + (8*(197 + 513*x + 470*x^2)*
           H[-2, 2, x])/(9*(1 + x)) + (4*(-121 + 169*x - 123*x^2 + 171*x^3)*
           H[-2, 3, x])/(3*(-1 + x)*(1 + x)) + (32*(59 + 96*x + 59*x^2)*
           H[-1, 3, x])/(9*(1 + x)) + (96*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
         (4*(68 - 103*x + 77*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(1 + x^2)*H[1, 4, x])/(-1 + x) - 
         (8*(-130 - 97*x + 11*x^2 + 110*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) - (4*(-57 + 31*x - 75*x^2 + 13*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) - (4*x*(-142 - 3*x + x^2)*
           H[3, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (4*(-69 - 34*x - 15*x^2 + 38*x^3)*H[3, 1, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(-23 + 11*x - 21*x^2 + 9*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) - 
         (32*x*(1 + x^2)*H[4, 0, x])/((-1 + x)*(1 + x)) + 
         (4*(-15 + x - 9*x^2 + 7*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-3 + 27*x + x^2 + 23*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (4*(-13 + 69*x - 39*x^2 + 79*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(-3 + 19*x - x^2 + 17*x^3)*H[-2, -2, 0, x])/
          (3*(-1 + x)*(1 + x)) + (8*(89 - 75*x + 83*x^2)*H[-2, -1, 0, x])/
          (9*(1 + x)) - (8*(-123 + 179*x - 121*x^2 + 177*x^3)*
           H[-2, -1, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (4*(-64 + 552*x + 233*x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
         (8*(1 + 15*x - x^2 + 17*x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(-3 + 5*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) - 
         (160*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) + 
         (8*(74 - 9*x + 110*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
         (400*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
         (16*(73 + 124*x + 73*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
         (224*(1 + x^2)*H[-1, -1, 3, x])/(1 + x) - 
         (8*(-2 - 8*x + 7*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
         (16*(29 + 36*x + 29*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
         (464*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) + 
         (4*(65 + 6*x + 65*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (96*(1 + x^2)*H[1, -3, 0, x])/(-1 + x) + 
         (16*(18 - 25*x + 10*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) + 
         (32*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
         (4*(170 - 237*x + 155*x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) - 
         (8*(24 - 55*x + 17*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (4*(9 - x + 14*x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) - 
         (176*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) - 
         (16*(-17 - x - 15*x^2 + x^3)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-20 - 377*x + 187*x^2 + 256*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) - (4*(-238 - 259*x - 88*x^2 + 389*x^3)*
           H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (4*(-35 + 69*x - 53*x^2 + 51*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (16*(-14 + 12*x - 15*x^2 + 11*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 2, 1, x])/
          (3*(-1 + x)) - (8*(-11 + 24*x - 7*x^2 + 22*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(-17 + 5*x - 27*x^2 + 15*x^3)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(1 + x)^2*H[-2, -1, -1, 0, x])/(3*(-1 + x)) - 
         (4*(-95 + 127*x - 117*x^2 + 149*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (8*(-9 + 41*x - 17*x^2 + 49*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) - 
         (152*(1 + x^2)*H[-1, -2, 0, 0, x])/(1 + x) - 
         (48*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) - 
         (8*(88 + 3*x + 91*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
         (4*(182 + 639*x + 149*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
         (112*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
         (8*(26 - 78*x + 35*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) + 
         (8*(37 + 6*x + 37*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) + 
         (8*(53 - 6*x + 53*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (8*x*(184 + 19*x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(1 + x^2)*H[1, -2, -1, 0, x])/(-1 + x) + 
         (256*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (4*(49 + 60*x + 31*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
         (160*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (4*(83 - 288*x + 95*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
         (32*(41 - 60*x + 41*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) - 
         (16*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) + 
         (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) - 
         (40*(1 + x^2)*H[1, 2, 0, 0, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) - 
         (4*(-9 + 79*x - 11*x^2 + 77*x^3)*H[2, 0, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(35 + 27*x + 53*x^2 + 45*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (4*(-63 + 97*x - 93*x^2 + 67*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) - (304*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) - 
         (8*x*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) - 
         (112*(1 + x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) - 
         (16*(-19 + 39*x - 20*x^2 + 40*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) + (16*(-61 + 91*x - 59*x^2 + 89*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) + 
         (368*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
         (4*H[1, 0, 0, x]*(244 - 637*x + 235*x^2 + 6*zeta[2] + 
            6*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, 2, x]*(-527 - 750*x - 527*x^2 + 9*zeta[2] + 54*x*zeta[2] + 
            9*x^2*zeta[2]))/(27*(1 + x)) - (2*H[1, 1, 0, x]*
           (-711 + 822*x - 647*x^2 + 72*zeta[2] + 72*x^2*zeta[2]))/
          (9*(-1 + x)) - (2*H[1, 2, x]*(-1043 + 1674*x - 1167*x^2 + 
            240*zeta[2] + 240*x^2*zeta[2]))/(9*(-1 + x)) + 
         (8*H[-1, -1, 0, x]*(265 + 238*x + 241*x^2 + 285*zeta[2] + 
            285*x^2*zeta[2]))/(9*(1 + x)) - (4*H[-1, 0, 0, x]*
           (1556 + 2004*x + 1556*x^2 + 585*zeta[2] - 54*x*zeta[2] + 
            585*x^2*zeta[2]))/(27*(1 + x)) + 
         (4*H[2, 1, x]*(-28 - 27*x + 28*x^2 + 27*x^3 - 36*zeta[2] + 
            36*x*zeta[2] - 52*x^2*zeta[2] + 20*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + (2*H[2, 0, x]*(-8*x - 87*x^2 + 993*x^3 - 
            534*zeta[2] + 426*x*zeta[2] - 690*x^2*zeta[2] + 270*x^3*zeta[2]))/
          (9*(-1 + x)*(1 + x)) + (2*H[0, 0, 0, x]*(605 + 109*x + 605*x^2 + 
            4321*x^3 - 810*zeta[2] + 198*x*zeta[2] - 486*x^2*zeta[2] + 
            522*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (8*H[-2, 0, x]*(-610 + 22*x - 265*x^2 + 1015*x^3 - 738*zeta[2] + 
            954*x*zeta[2] - 738*x^2*zeta[2] + 954*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (2*H[3, x]*(-2580 - 1198*x + 1299*x^2 + 
            1133*x^3 + 558*zeta[2] + 954*x*zeta[2] + 234*x^2*zeta[2] + 
            990*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         Lp^2*((242*(1 + x^2)*H[0, x])/(9*(-1 + x)) - 
           (88*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) + 
           (88*x*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (2*(-329 - 1780*x - 1451*x^2 + 396*zeta[2] + 396*x*zeta[2] + 
              396*x^2*zeta[2]))/(27*(1 + x))) - 
         (2*H[1, 0, x]*(18 - 203*x + 117*x^2 + 490*zeta[2] - 1020*x*zeta[2] + 
            550*x^2*zeta[2] - 228*zeta[3] - 228*x^2*zeta[3]))/(9*(-1 + x)) - 
         (4*H[1, 1, x]*(140 - 241*x + 101*x^2 + 170*zeta[2] - 270*x*zeta[2] + 
            188*x^2*zeta[2] + 36*zeta[3] + 36*x^2*zeta[3]))/(9*(-1 + x)) + 
         (4*H[-1, -1, x]*(788*zeta[2] + 1485*x*zeta[2] + 785*x^2*zeta[2] + 
            678*zeta[3] + 678*x^2*zeta[3]))/(9*(1 + x)) - 
         (4*H[-1, 0, x]*(5375 + 7194*x + 5375*x^2 + 4662*zeta[2] + 
            8343*x*zeta[2] + 4392*x^2*zeta[2] + 1350*zeta[3] + 
            324*x*zeta[3] + 1350*x^2*zeta[3]))/(81*(1 + x)) - 
         (2*H[2, x]*(-162 + 1011*x + 125*x^2 - 1048*x^3 + 26*zeta[2] + 
            50*x*zeta[2] - 94*x^2*zeta[2] + 266*x^3*zeta[2] + 138*zeta[3] - 
            918*x*zeta[3] + 198*x^2*zeta[3] - 858*x^3*zeta[3]))/
          (9*(-1 + x)*(1 + x)) - (4*H[-2, x]*(-305*zeta[2] - 796*x*zeta[2] + 
            244*x^2*zeta[2] + 857*x^3*zeta[2] - 498*zeta[3] + 786*x*zeta[3] - 
            486*x^2*zeta[3] + 774*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) + 
         (2*H[0, 0, x]*(8191 - 13063*x + 772*x^2 + 29138*x^3 - 5670*zeta[2] - 
            4410*x*zeta[2] + 2916*x^2*zeta[2] + 4500*x^3*zeta[2] + 
            1188*x*zeta[3] + 3996*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
         (2*H[1, x]*(1234 - 2749*x + 1515*x^2 + 521*zeta[2] - 
            1190*x*zeta[2] + 669*x^2*zeta[2] - 70*zeta[3] + 12*x*zeta[3] - 
            46*x^2*zeta[3] - 126*zeta[4] - 126*x^2*zeta[4]))/(9*(-1 + x)) - 
         (2*H[-1, x]*(518*zeta[2] + 1572*x*zeta[2] + 662*x^2*zeta[2] + 
            2994*zeta[3] + 6030*x*zeta[3] + 3138*x^2*zeta[3] + 1251*zeta[4] + 
            54*x*zeta[4] + 1251*x^2*zeta[4]))/(27*(1 + x)) + 
         (H[0, x]*(36652 + 20220*x - 7698*x^2 + 9382*x^3 - 15480*zeta[2] - 
            7680*x*zeta[2] + 6174*x^2*zeta[2] + 78*x^3*zeta[2] - 
            3888*zeta[3] - 22536*x*zeta[3] + 1620*x^2*zeta[3] + 
            18612*x^3*zeta[3] - 1701*zeta[4] + 10773*x*zeta[4] - 
            1971*x^2*zeta[4] + 8667*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((-4*(-69 - 25*x + 3*x^2 + 47*x^3)*H[3, x])/(3*(-1 + x)*
             (1 + x)) - (4*(-15 + x - 9*x^2 + 7*x^3)*H[4, x])/
            ((-1 + x)*(1 + x)) + (8*(1 + 3*x - x^2 + 5*x^3)*H[-3, 0, x])/
            ((-1 + x)*(1 + x)) - (8*(-5 + 19*x - 11*x^2 + 9*x^3)*H[-2, 0, x])/
            ((-1 + x)*(1 + x)) + (32*(-3 + 5*x)*(1 + x^2)*H[-2, 2, x])/
            ((-1 + x)*(1 + x)) + (16*(29 + 36*x + 29*x^2)*H[-1, 2, x])/
            (3*(1 + x)) + (128*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           (88*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) + (64*(1 + x^2)*H[1, 3, x])/
            (-1 + x) + (176*x*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(3 + 2*x + 3*x^2)*H[-2, -1, 0, x])/(-1 + x) + 
           (8*(-9 + 5*x - 11*x^2 + 7*x^3)*H[-2, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(1 + 24*x + x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) - (256*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (32*(2 + 15*x + 2*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (8*x*(19 + 9*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (88*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) - 
           (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
           (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (8*x*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) - 
           (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) + 
           (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) - 
           (16*(1 + x^2)*H[1, 0, x]*zeta[2])/(-1 + x) - 
           (8*H[2, x]*(14 + 28*x + 14*x^2 + 3*zeta[2] - 2*x*zeta[2] + 
              3*x^2*zeta[2]))/(1 + x) - (8*H[-1, 0, x]*(149 + 30*x + 
              149*x^2 + 198*zeta[2] + 198*x^2*zeta[2]))/(9*(1 + x)) + 
           (4*H[0, 0, x]*(121 + 611*x + 121*x^2 + 167*x^3 - 135*zeta[2] + 
              63*x*zeta[2] - 81*x^2*zeta[2] + 153*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (8*H[-1, x]*(59*zeta[2] + 96*x*zeta[2] + 
              59*x^2*zeta[2] + 72*zeta[3] + 72*x^2*zeta[3]))/(3*(1 + x)) + 
           (4*H[1, x]*(132 - 253*x + 121*x^2 + 24*zeta[2] - 48*x*zeta[2] + 
              24*x^2*zeta[2] + 108*zeta[3] + 108*x^2*zeta[3]))/(3*(-1 + x)) + 
           (4*H[0, x]*(1451 - 499*x + 266*x^2 + 2540*x^3 - 621*zeta[2] - 
              855*x*zeta[2] + 27*x^2*zeta[2] + 333*x^3*zeta[2] + 
              756*x*zeta[3] + 972*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) - 
           (-5455 + 36461*x + 5455*x^2 - 36461*x^3 - 576*zeta[2] + 
             7992*x*zeta[2] - 9072*x^2*zeta[2] + 1656*x^3*zeta[2] - 
             8424*zeta[3] - 2160*x*zeta[3] - 15768*x^3*zeta[3] + 
             567*zeta[4] - 5103*x*zeta[4] - 2511*x^2*zeta[4] - 
             9801*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) - 
         (-432709 + 1026767*x + 432709*x^2 - 1026767*x^3 - 62568*zeta[2] - 
           614412*x*zeta[2] - 75492*x^2*zeta[2] + 732384*x^3*zeta[2] - 
           379296*zeta[3] - 55296*x*zeta[3] - 50868*x^2*zeta[3] - 
           398196*x^3*zeta[3] + 223560*zeta[2]*zeta[3] + 145800*x*zeta[2]*
            zeta[3] + 157464*x^2*zeta[2]*zeta[3] + 33048*x^3*zeta[2]*
            zeta[3] + 143370*zeta[4] + 97686*x*zeta[4] - 272160*x^2*zeta[4] - 
           390744*x^3*zeta[4] + 118584*zeta[5] - 114696*x*zeta[5] - 
           103032*x^2*zeta[5] - 188568*x^3*zeta[5])/(1458*(-1 + x)*
           (1 + x))) + CF^3*((-8*(-165 - 95*x + 135*x^2 + 149*x^3)*H[4, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-18 + 13*x - 18*x^2 + 11*x^3)*H[5, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-7 + 7*x - 37*x^2 + 21*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + (16*(38 + 130*x + 65*x^2)*
           H[-3, 0, x])/(3*(1 + x)) + (32*(-57 + 71*x - 55*x^2 + 69*x^3)*
           H[-3, 2, x])/(3*(-1 + x)*(1 + x)) + (16*(128 + 330*x + 247*x^2)*
           H[-2, 2, x])/(3*(1 + x)) + (32*(-66 + 70*x - 67*x^2 + 71*x^3)*
           H[-2, 3, x])/(3*(-1 + x)*(1 + x)) + (32*(73 + 134*x + 73*x^2)*
           H[-1, 3, x])/(3*(1 + x)) + (352*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
         (8*(65 - 156*x + 67*x^2)*H[1, 3, x])/(3*(-1 + x)) - 
         (8*(-33 - 33*x + 18*x^2 + 46*x^3)*H[2, 2, x])/((-1 + x)*(1 + x)) - 
         (16*(-25 + 71*x - 31*x^2 + 65*x^3)*H[2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-27 - 161*x + 51*x^2 + 119*x^3)*
           H[3, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(-3 - 13*x - 3*x^2 + 15*x^3)*
           H[3, 1, x])/((-1 + x)*(1 + x)) - (64*(-6 + 11*x - 3*x^2 + 12*x^3)*
           H[3, 2, x])/(3*(-1 + x)*(1 + x)) - (32*(-1 + 9*x - 3*x^2 + 19*x^3)*
           H[4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-13 + 11*x - 15*x^2 + 9*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(25 + 17*x + 33*x^2 + 9*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-39 + 37*x - 64*x^2 + 54*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + 2*x^2)*H[-2, -2, 0, x])/(1 + x) - 
         (16*(53 + 132*x + 49*x^2)*H[-2, -1, 0, x])/(3*(1 + x)) - 
         (64*(-57 + 61*x - 56*x^2 + 60*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (8*(-175 - 403*x + 250*x^2 + 376*x^3)*
           H[-2, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 - (448*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(1 + x)) - (896*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) - 
         (16*(43 + 104*x + 43*x^2)*H[-1, -2, 0, x])/(3*(1 + x)) - 
         (1248*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
         (32*(119 + 220*x + 119*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
         (2368*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) + 
         96*(1 + x)*H[-1, 2, 0, x] - (32*(5 + 8*x + 5*x^2)*H[-1, 2, 1, x])/
          (1 + x) + (416*(1 + x^2)*H[-1, 2, 2, x])/(1 + x) + 
         (32*(20 + 3*x + 20*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) - 
         (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (64*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) - 
         (32*(1 + x)*H[1, -2, 0, x])/3 + (64*(1 + x^2)*H[1, -2, 2, x])/
          (-1 + x) + (4*(145 - 334*x + 145*x^2)*H[1, 0, 0, x])/(-1 + x) - 
         (8*(-111 + 109*x)*H[1, 1, 2, x])/3 - (256*(1 + x^2)*H[1, 1, 3, x])/
          (-1 + x) - (16*(37 - 94*x + 36*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (32*(-4 + 5*x)*H[1, 2, 1, x])/3 - (112*(1 + x^2)*H[1, 2, 2, x])/
          (-1 + x) - (608*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (64*(5 + 3*x)*(1 + x^2)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-107 - 93*x + 167*x^2 + 129*x^3)*H[2, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-30 - 85*x - 9*x^2 + 88*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-13 + 6*x - 16*x^2 + 3*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (64*(14 + x + 18*x^2 + 5*x^3)*H[2, 2, 0, x])/
          (3*(-1 + x)*(1 + x)) - (256*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) - 
         (16*(-31 + 67*x - 43*x^2 + 83*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-1 + 25*x + 7*x^2 + 29*x^3)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[3, 1, 1, x])/
          (-1 + x) + (64*(-1 + 5*x)*(1 + x^2)*H[-2, -1, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (544*(4 + 5*x^2)*H[-2, -1, 0, 0, x])/
          (3*(1 + x)) + (16*(-21 + 29*x - 29*x^2 + 37*x^3)*H[-2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (2480*(1 + x^2)*H[-1, -2, 0, 0, x])/
          (3*(1 + x)) + (32*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (16*(29 + 31*x)*H[-1, -1, -1, 0, x])/3 + 
         (1408*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
         (8*(333 + 700*x + 331*x^2)*H[-1, -1, 0, 0, x])/(3*(1 + x)) + 
         (160*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(1 + x) + 
         (16*(26 + 60*x + 25*x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
         (32*(41 + 6*x + 41*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) + 
         (32*(29 - 6*x + 29*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) - 
         (12*(-3 - 37*x + 15*x^2 + 29*x^3)*H[0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (64*(1 + x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) + (448*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
         (16*(12 - 34*x + 13*x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
         (320*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) + 
         (8*(-19 + 13*x)*H[1, 1, 0, 0, x])/3 - 
         (8*(-167 + 165*x)*H[1, 1, 1, 0, x])/3 - 
         (160*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
         (544*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) - 
         (32*(-6 + 8*x - 9*x^2 + 5*x^3)*H[2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (32*(3 + 15*x + 13*x^2 + 25*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-73 + 55*x - 91*x^2 + 37*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (832*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) - (1664*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) + 
         (288*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(1 + x) - 
         (16*(-1 + 5*x - 7*x^2 + 11*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (448*(1 + x^2)*H[1, 1, 0, 0, 0, x])/
          (3*(-1 + x)) - (128*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) - 
         (16*(-139 + 125*x - 143*x^2 + 129*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) + (32*(-115 + 127*x - 113*x^2 + 125*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) + 
         (1248*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (160*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) - 
         (1408*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (16*H[-1, 2, x]*(-103 - 174*x - 103*x^2 + 16*zeta[2] + 
            12*x*zeta[2] + 16*x^2*zeta[2]))/(3*(1 + x)) + 
         (4*H[1, 1, 0, x]*(107 - 174*x + 67*x^2 + 32*zeta[2] + 
            32*x^2*zeta[2]))/(3*(-1 + x)) - 
         (4*H[1, 2, x]*(-201 + 476*x - 267*x^2 + 36*zeta[2] + 
            36*x^2*zeta[2]))/(3*(-1 + x)) - (16*H[-1, 0, 0, x]*
           (-33 - 82*x - 33*x^2 + 69*zeta[2] - 6*x*zeta[2] + 69*x^2*zeta[2]))/
          (3*(1 + x)) + (16*H[-1, -1, 0, x]*(-7 - 22*x - 15*x^2 + 
            183*zeta[2] + 183*x^2*zeta[2]))/(3*(1 + x)) + 
         (8*H[3, x]*(169 + 240*x - 125*x^2 - 260*x^3 + 8*zeta[2] + 
            12*x^2*zeta[2] + 12*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         (4*H[0, 0, 0, x]*(18 + 86*x - 75*x^2 + 29*x^3 - 144*zeta[2] + 
            112*x*zeta[2] - 144*x^2*zeta[2] + 112*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + (4*H[2, 1, x]*(-95 - 75*x + 91*x^2 + 
            71*x^3 - 108*zeta[2] + 148*x*zeta[2] - 132*x^2*zeta[2] + 
            124*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         (8*H[2, 0, x]*(22 - 33*x - 70*x^2 - 15*x^3 - 126*zeta[2] + 
            178*x*zeta[2] - 162*x^2*zeta[2] + 142*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) - (16*H[-2, 0, x]*(53 - 18*x - 74*x^2 + 
            29*x^3 - 166*zeta[2] + 170*x*zeta[2] - 174*x^2*zeta[2] + 
            178*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         Lp^3*(4*LQ^2*(1 + x) + 4*(-1 + 3*x)*H[0, x] + 16*(-1 + x)*H[1, x] - 
           (32*H[1, x]^2)/(-1 + x) + LQ*(-8*(-1 + x) - 
             (4*(1 + 3*x^2)*H[0, x])/(-1 + x) - 16*(1 + x)*H[1, x]) + 
           (8*(1 + 3*x^2)*H[2, x])/(-1 + x) + (4*(1 + 7*x^2)*H[0, 0, x])/
            (3*(-1 + x)) + (16*(1 + x^2)*H[1, 0, x])/(-1 + x) + 
           (32*(1 + x^2)*H[1, 1, x])/(-1 + x) - 8*(1 - x + 3*zeta[2] + 
             3*x*zeta[2])) - (16*H[1, 0, x]*(-25 + 39*x - 20*x^2 + 
            61*zeta[2] - 146*x*zeta[2] + 64*x^2*zeta[2] + 34*zeta[3] + 
            34*x^2*zeta[3]))/(3*(-1 + x)) - 
         (8*H[1, 1, x]*(73 - 140*x + 67*x^2 + 64*zeta[2] - 128*x*zeta[2] + 
            64*x^2*zeta[2] + 36*zeta[3] + 36*x^2*zeta[3]))/(3*(-1 + x)) - 
         (8*H[-1, 0, x]*(-247 - 506*x - 247*x^2 + 349*zeta[2] + 
            664*x*zeta[2] + 345*x^2*zeta[2] + 192*zeta[3] + 24*x*zeta[3] + 
            192*x^2*zeta[3]))/(3*(1 + x)) + 
         (8*H[-1, -1, x]*(505*zeta[2] + 940*x*zeta[2] + 507*x^2*zeta[2] + 
            354*zeta[3] + 354*x^2*zeta[3]))/(3*(1 + x)) - 
         (2*H[2, x]*(-341 + 779*x + 324*x^2 - 796*x^3 + 88*zeta[2] - 
            80*x*zeta[2] - 124*x^2*zeta[2] + 92*x^3*zeta[2] + 712*zeta[3] - 
            792*x*zeta[3] + 904*x^2*zeta[3] - 600*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + (4*H[0, 0, x]*(63 - 147*x - 25*x^2 + 
            209*x^3 - 330*zeta[2] - 282*x*zeta[2] + 258*x^2*zeta[2] + 
            366*x^3*zeta[2] - 112*zeta[3] + 136*x*zeta[3] - 336*x^2*zeta[3] + 
            120*x^3*zeta[3]))/(3*(-1 + x)*(1 + x)) - 
         (8*H[-2, x]*(-309*zeta[2] - 483*x*zeta[2] + 249*x^2*zeta[2] + 
            543*x^3*zeta[2] - 318*zeta[3] + 358*x*zeta[3] - 318*x^2*zeta[3] + 
            358*x^3*zeta[3]))/(3*(-1 + x)*(1 + x)) + 
         Lp^2*(12*LQ^2*(-1 + x) + 80*(-1 + x)*H[1, x] + 
           (16*(3 - 10*x + 4*x^2)*H[2, x])/(-1 + x) + 
           (32*(1 - x + 3*x^2 + x^3)*H[3, x])/((-1 + x)*(1 + x)) + 
           (32*(1 + 3*x^2)*H[-2, 0, x])/(1 + x) + 64*(1 + x)*H[-1, 0, x] + 
           (64*(1 + x^2)*H[-1, 2, x])/(1 + x) - (12*(1 + x)*(-1 + 3*x)*
             H[0, 0, x])/(-1 + x) + (8*(7 - 20*x + 7*x^2)*H[1, 0, x])/
            (-1 + x) + 96*(-1 + x)*H[1, 1, x] + (64*(1 + x^2)*H[1, 2, x])/
            (-1 + x) + (16*(3 + 5*x^2)*H[2, 0, x])/(-1 + x) + 
           (64*(1 + x^2)*H[2, 1, x])/(-1 + x) - 
           (128*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + 
           (96*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - 
           (8*(1 - 2*x + 5*x^2)*H[0, 0, 0, x])/(1 + x) + 
           (32*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (64*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
           (128*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
           (4*H[0, x]*(-7 + 8*x + 15*x^2 + 8*zeta[2] - 8*x*zeta[2] + 
              16*x^2*zeta[2]))/(1 + x) + LQ*((-8*(2 - 8*x + 3*x^2)*H[0, x])/
              (-1 + x) - 48*(-1 + x)*H[1, x] - (16*(1 + x^2)*H[2, x])/
              (-1 + x) - (32*(1 + x^2)*H[-1, 0, x])/(1 + x) + 
             (8*(-1 + x)^2*H[0, 0, x])/(1 + x) - (16*(1 + x^2)*H[1, 0, x])/
              (-1 + x) - (8*(-5 + 5*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/
              (1 + x)) - (8*(-6 + 6*x + 6*x^2 - 6*x^3 + 9*zeta[2] - 
              3*x*zeta[2] - 9*x^2*zeta[2] + 3*x^3*zeta[2] - 16*x*zeta[3] + 
              12*x^2*zeta[3] - 28*x^3*zeta[3]))/((-1 + x)*(1 + x))) - 
         (2*H[1, x]*(744 - 1529*x + 785*x^2 + 338*zeta[2] - 840*x*zeta[2] + 
            486*x^2*zeta[2] + 856*zeta[3] - 2112*x*zeta[3] + 
            824*x^2*zeta[3] - 36*zeta[4] - 36*x^2*zeta[4]))/(3*(-1 + x)) - 
         (8*H[-1, x]*(213*zeta[2] + 370*x*zeta[2] + 221*x^2*zeta[2] + 
            344*zeta[3] + 648*x*zeta[3] + 346*x^2*zeta[3] + 127*zeta[4] + 
            6*x*zeta[4] + 127*x^2*zeta[4]))/(3*(1 + x)) + 
         (H[0, x]*(1 + 1609*x - 98*x^2 - 1658*x^3 - 1352*zeta[2] - 
            1728*x*zeta[2] + 880*x^2*zeta[2] + 1592*x^3*zeta[2] - 
            1344*zeta[3] - 1136*x*zeta[3] + 1704*x^2*zeta[3] + 
            1592*x^3*zeta[3] - 512*zeta[4] + 1624*x*zeta[4] - 
            1344*x^2*zeta[4] + 1480*x^3*zeta[4]))/(3*(-1 + x)*(1 + x)) + 
         Lp*((-8*(-38 - 16*x + 29*x^2 + 31*x^3)*H[3, x])/((-1 + x)*(1 + x)) - 
           (8*(-27 + 25*x - 33*x^2 + 19*x^3)*H[4, x])/((-1 + x)*(1 + x)) + 
           (64*(-1 + x - 5*x^2 + 3*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (16*(13 + 44*x + 25*x^2)*H[-2, 0, x])/(1 + x) + 
           (512*(1 + x^2)*H[-2, 2, x])/(1 + x) + (192*(3 + 5*x + 3*x^2)*
             H[-1, 2, x])/(1 + x) + (544*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           16*x*H[1, 1, x] + 112*(-1 + x)*H[1, 2, x] + 
           (112*(1 + x^2)*H[1, 3, x])/(-1 + x) + (32*(3 - 8*x + 2*x^2)*
             H[2, 0, x])/(-1 + x) + 88*(-1 + x)*H[2, 1, x] - 
           (32*(-1 + x + 2*x^3)*H[2, 2, x])/((-1 + x)*(1 + x)) - 
           (32*(-2 + x - 4*x^2 + x^3)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(7 + 5*x^2)*H[3, 1, x])/(-1 + x) - 
           (32*(-13 + x - 15*x^2 + 3*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) + (16*(-33 + 21*x - 43*x^2 + 31*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (256*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) - 544*(1 + x)*
            H[-1, -1, 0, x] - (832*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (16*(37 + 80*x + 37*x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (96*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) - 
           (8*(-3 - 61*x + 24*x^2 + 46*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(11 + 32*x + 11*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           112*(-1 + x)*H[1, 1, 0, x] - (96*(1 + x^2)*H[1, 1, 2, x])/
            (-1 + x) - (32*(1 + x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (80*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (8*(-1 - 9*x + 13*x^2 + 5*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(-1 + x + 2*x^3)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[2, 1, 1, x])/(-1 + x) + 
           (192*(1 + x^2)*H[-1, -1, -1, 0, x])/(1 + x) - 
           (768*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
           (400*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (4*(-5 + 23*x - 35*x^2 + 49*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (96*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) - 
           (16*(-45 + 33*x - 47*x^2 + 35*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) + (928*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) + 4*(-1 + x)*H[1, x]*(179 + 24*zeta[2]) - 
           (8*H[1, 0, x]*(-5 + 19*x - 6*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/
            (-1 + x) - (352*H[-1, 0, x]*(-1 - 2*x - x^2 + 2*zeta[2] + 
              2*x^2*zeta[2]))/(1 + x) - (4*H[2, x]*(-103 - 82*x + 119*x^2 + 
              98*x^3 - 36*zeta[2] + 12*x*zeta[2] - 36*x^2*zeta[2] + 
              12*x^3*zeta[2]))/((-1 + x)*(1 + x)) + 
           (4*H[0, 0, x]*(12 + 164*x - 15*x^2 - 167*x^3 - 54*zeta[2] + 
              58*x*zeta[2] - 66*x^2*zeta[2] + 62*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) - (16*H[-1, x]*(53*zeta[2] + 94*x*zeta[2] + 
              53*x^2*zeta[2] + 44*zeta[3] + 44*x^2*zeta[3]))/(1 + x) + 
           (2*H[0, x]*(25 - 311*x - 52*x^2 + 332*x^3 - 152*zeta[2] - 
              280*x*zeta[2] + 116*x^2*zeta[2] + 292*x^3*zeta[2] - 
              80*zeta[3] + 104*x*zeta[3] - 240*x^2*zeta[3] + 56*x^3*zeta[3]))/
            ((-1 + x)*(1 + x)) + LQ*((4*(-4 - x + 13*x^2)*H[0, x])/(-1 + x) - 
             4*x*H[1, x] - 24*(-1 + x)*H[2, x] - (32*(1 + x^2)*H[-2, 0, x])/
              (1 + x) - 48*(1 + x)*H[-1, 0, x] + (4*(-5 + 2*x + 6*x^2)*H[0, 
                0, x])/(-1 + x) - 24*(-1 + x)*H[1, 0, x] + 
             (16*(1 + x^2)*H[1, 2, x])/(-1 + x) + (32*x*(1 + x^2)*H[2, 0, x])/
              ((-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 1, x])/(-1 + x) + 
             (32*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
             (16*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (4*(-1 + x)^2*H[0, 0, 0, 
                x])/(1 + x) - (8*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
             (16*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + (16*(1 + x^2)*H[-1, 
                x]*zeta[2])/(1 + x) - (8*(8 - 8*x - 8*x^2 + 8*x^3 - 
                3*zeta[2] - 3*x*zeta[2] + 3*x^2*zeta[2] + 3*x^3*zeta[2] - 
                7*zeta[3] - 5*x*zeta[3] - 7*x^2*zeta[3] - 5*x^3*zeta[3]))/
              ((-1 + x)*(1 + x))) + (2*(35 - 35*x - 35*x^2 + 35*x^3 - 
              258*zeta[2] - 320*x*zeta[2] + 258*x^2*zeta[2] + 
              320*x^3*zeta[2] - 146*zeta[3] - 442*x*zeta[3] + 
              98*x^2*zeta[3] + 538*x^3*zeta[3] + 145*zeta[4] + 45*x*zeta[4] - 
              93*x^2*zeta[4] - 185*x^3*zeta[4]))/((-1 + x)*(1 + x))) - 
         (2*(84 - 84*x - 84*x^2 + 84*x^3 + 485*zeta[2] + 29*x*zeta[2] - 
            540*x^2*zeta[2] - 36*x^3*zeta[2] + 1588*zeta[3] + 824*x*zeta[3] - 
            1264*x^2*zeta[3] - 884*x^3*zeta[3] + 96*zeta[2]*zeta[3] + 
            560*x*zeta[2]*zeta[3] + 128*x^2*zeta[2]*zeta[3] + 
            624*x^3*zeta[2]*zeta[3] + 699*zeta[4] - 841*x*zeta[4] - 
            774*x^2*zeta[4] + 82*x^3*zeta[4] - 600*zeta[5] - 2448*x*zeta[5] - 
            168*x^2*zeta[5] - 2672*x^3*zeta[5]))/(3*(-1 + x)*(1 + x))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + x))/27 + 
           (8*(-138 - 17*x + 87*x^2 + 46*x^3)*H[3, x])/(27*(-1 + x)*
             (1 + x)) + (16*(-9 - 2*x - 9*x^2 + 4*x^3)*H[4, x])/
            (9*(-1 + x)*(1 + x)) + (320*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) + 
           (32*(47 + 42*x + 65*x^2)*H[-2, 0, x])/(27*(1 + x)) - 
           (224*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) - 
           (32*(31 + 42*x + 31*x^2)*H[-1, 2, x])/(27*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) - 
           (8*(49 - 51*x + 42*x^2)*H[1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 3, x])/(-1 + x) - (8*x*(23 + 3*x + 60*x^2)*
             H[2, 0, x])/(9*(-1 + x)*(1 + x)) - (16*(1 + x)*H[2, 1, x])/3 + 
           (16*(-10 - x - 10*x^2 + 5*x^3)*H[2, 2, x])/(9*(-1 + x)*(1 + x)) - 
           (16*x*(5 + 7*x^2)*H[3, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(-3 + x)*(1 + x^2)*H[3, 1, x])/(9*(-1 + x)*(1 + x)) - 
           (320*(1 + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
           (272*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
           (320*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (64*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) + 
           (64*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
           (16*(73 + 66*x + 73*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) + 
           (32*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
           (64*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
           (16*(55 + 78*x + 55*x^2 + 132*x^3)*H[0, 0, 0, x])/
            (27*(-1 + x)*(1 + x)) + (16*(13 - 16*x + 13*x^2)*H[1, 0, 0, x])/
            (9*(-1 + x)) - (8*(33 - 33*x + 40*x^2)*H[1, 1, 0, x])/
            (9*(-1 + x)) + (64*(1 + x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 2, 0, x])/(3*(-1 + x)) + 
           (16*(1 + x^2)*H[1, 2, 1, x])/(3*(-1 + x)) - 
           (32*(-4 + 5*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (16*(-14 + 13*x - 14*x^2 + 7*x^3)*H[2, 1, 0, x])/
            (9*(-1 + x)*(1 + x)) + (256*(1 + x^2)*H[-1, -1, -1, 0, x])/
            (9*(1 + x)) - (224*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
           (176*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
           (256*x*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (128*(1 + x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
           (80*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (128*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
           (64*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) - 
           (64*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
           (16*H[1, 0, x]*(-2*x + 3*x^2 + 7*zeta[2] + 7*x^2*zeta[2]))/
            (9*(-1 + x)) + (8*H[1, 1, x]*(11 - 19*x + 8*x^2 + 8*zeta[2] + 
              8*x^2*zeta[2]))/(9*(-1 + x)) + (64*H[-1, 0, x]*
             (67 + 78*x + 67*x^2 + 9*zeta[2] + 9*x^2*zeta[2]))/(81*(1 + x)) + 
           (8*H[2, x]*(-45 - 12*x + 46*x^2 + 13*x^3 - 8*zeta[2] + 
              22*x*zeta[2] - 8*x^2*zeta[2] + 10*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (8*H[0, 0, x]*(1318 + 156*x + 145*x^2 + 
              1755*x^3 - 162*zeta[2] - 72*x*zeta[2] - 162*x^2*zeta[2] + 
              36*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((-176*(1 + x^2)*H[0, x])/(9*(-1 + x)) + 
             (32*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
             (32*x*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
             (4*(-121 - 578*x - 457*x^2 + 72*zeta[2] + 72*x*zeta[2] + 
                72*x^2*zeta[2]))/(27*(1 + x))) + 
           (32*H[-1, x]*(10*zeta[2] + 30*x*zeta[2] + 10*x^2*zeta[2] + 
              3*zeta[3] + 3*x^2*zeta[3]))/(27*(1 + x)) + 
           (8*H[1, x]*(-46 + 76*x - 30*x^2 + 13*zeta[2] - 19*x*zeta[2] + 
              6*x^2*zeta[2] + 10*zeta[3] + 10*x^2*zeta[3]))/(9*(-1 + x)) + 
           (8*H[0, x]*(-2464 + 694*x + 424*x^2 - 2734*x^3 + 414*zeta[2] - 
              33*x*zeta[2] - 261*x^2*zeta[2] + 66*x^3*zeta[2] - 216*zeta[3] - 
              414*x*zeta[3] - 216*x^2*zeta[3] - 90*x^3*zeta[3]))/
            (81*(-1 + x)*(1 + x)) + Lp*((-16*(-6 + 5*x)*H[1, x])/3 + 
             16*(1 + x)*H[2, x] + (16*(-3 + x)*(1 + x^2)*H[3, x])/
              (3*(-1 + x)*(1 + x)) + (32*(1 + x^2)*H[-2, 0, x])/(1 + x) + 
             (32*(13 + 6*x + 13*x^2)*H[-1, 0, x])/(9*(1 + x)) - 
             (64*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
             (16*(22 + 45*x + 22*x^2 + 39*x^3)*H[0, 0, x])/(9*(-1 + x)*(1 + 
                x)) - (32*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (64*x*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) - 
             (64*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) + 
             (64*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
             (32*x*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (16*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (32*(1 + x^2)*H[1, 1, 0, 
                x])/(3*(-1 + x)) + (32*(1 + x^2)*H[-1, x]*zeta[2])/
              (3*(1 + x)) + (8*H[0, x]*(-457 - 49*x - 139*x^2 - 547*x^3 + 
                54*zeta[2] + 18*x*zeta[2] + 54*x^2*zeta[2] + 18*x^3*zeta[2]))/
              (27*(-1 + x)*(1 + x)) + (4*(-583 + 4685*x + 583*x^2 - 
                4685*x^3 - 396*zeta[2] + 108*x*zeta[2] - 324*x^2*zeta[2] + 
                612*x^3*zeta[2] - 648*zeta[3] - 1080*x*zeta[3] - 
                648*x^2*zeta[3] - 1080*x^3*zeta[3]))/(81*(-1 + x)*(1 + x))) + 
           (2*(-43441 + 106067*x + 43441*x^2 - 106067*x^3 + 7164*zeta[2] - 
              6696*x*zeta[2] - 14904*x^2*zeta[2] + 15084*x^3*zeta[2] - 
              59076*zeta[3] - 6912*x*zeta[3] + 12960*x^2*zeta[3] - 
              39204*x^3*zeta[3] - 2430*zeta[4] + 12150*x*zeta[4] - 
              7290*x^2*zeta[4] - 6318*x^3*zeta[4]))/(729*(-1 + x)*(1 + x))) + 
         CF^2*(Lp^3*((44*(-1 + x))/3 - (44*LQ*(1 + x))/3 + 
             (22*(1 + 3*x^2)*H[0, x])/(3*(-1 + x)) + (88*(1 + x)*H[1, x])/
              3) + (4*(-854 - 676*x + 523*x^2 + 1037*x^3)*H[4, x])/
            (9*(-1 + x)*(1 + x)) + (32*(18 + 8*x + 17*x^2)*H[5, x])/
            (3*(1 + x)) - (32*(-3 + 11*x - 23*x^2 + 19*x^3)*H[-4, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-44 - 766*x + 421*x^2 + 209*x^3)*
             H[-3, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (32*(-49 + 88*x - 47*x^2 + 86*x^3)*H[-3, 2, x])/
            (3*(-1 + x)*(1 + x)) - (8*(778 + 2016*x + 1681*x^2)*H[-2, 2, x])/
            (9*(1 + x)) - (8*(-253 + 309*x - 257*x^2 + 313*x^3)*H[-2, 3, x])/
            (3*(-1 + x)*(1 + x)) - (16*(455 + 786*x + 455*x^2)*H[-1, 3, x])/
            (9*(1 + x)) - (368*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
           (4*(419 - 756*x + 467*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
           (88*(1 + x^2)*H[1, 4, x])/(3*(-1 + x)) + 
           (4*(-721 - 703*x + 119*x^2 + 881*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) + (8*(-69 + 115*x - 89*x^2 + 95*x^3)*
             H[2, 3, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(22 - 749*x + 22*x^2 + 280*x^3)*H[3, 0, x])/
            (9*(-1 + x)*(1 + x)) - (8*(-81 - 67*x + 9*x^2 + 119*x^3)*
             H[3, 1, x])/(9*(-1 + x)*(1 + x)) + (64*(9 + x + 8*x^2)*
             H[3, 2, x])/(3*(1 + x)) + (32*x*(11 + 17*x^2)*H[4, 0, x])/
            (3*(-1 + x)*(1 + x)) - (32*(-6 + 4*x - 3*x^2 + 7*x^3)*H[4, 1, x])/
            (3*(-1 + x)*(1 + x)) - (16*(19 + 71*x + 35*x^2 + 55*x^3)*
             H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-91 + 143*x - 167*x^2 + 187*x^3)*H[-3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (16*(3 + 13*x + 11*x^2 + 5*x^3)*
             H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(19 - 546*x + 19*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
           (16*(-237 + 301*x - 233*x^2 + 297*x^3)*H[-2, -1, 2, x])/
            (3*(-1 + x)*(1 + x)) - (4*(-397 - 2441*x + 1388*x^2 + 1594*x^3)*
             H[-2, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (32*(1 + 7*x - x^2 + 9*x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (32*(-13 + 17*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) + 
           (256*(1 + x^2)*H[-1, -3, 0, x])/(1 + x) - 
           (8*(19 - 330*x + 91*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) + 
           (1424*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
           (16*(265 + 468*x + 265*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
           (2528*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
           (16*(11 + 26*x + 2*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
           (16*(103 + 144*x + 103*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
           (1552*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
           (8*(35 + 4*x + 35*x^2)*H[-1, 3, 0, x])/(1 + x) + 
           (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
           (608*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) - 
           (16*(37 - 50*x + 19*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) - 
           (160*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) + 
           (4*(239 - 402*x + 227*x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
           (752*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) + 
           (4*(541 - 1320*x + 451*x^2)*H[1, 2, 0, x])/(9*(-1 + x)) + 
           (4*(61 - 12*x + 91*x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
           (32*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) + 
           (704*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 3, 1, x])/(-1 + x) - 
           (64*(11 + 2*x + 10*x^2 + x^3)*H[2, -2, 0, x])/(3*(-1 + x)*
             (1 + x)) + (4*(-209 - 1127*x + 784*x^2 + 1054*x^3)*
             H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (4*(-204 - 386*x - 97*x^2 + 473*x^3)*H[2, 1, 0, x])/
            (3*(-1 + x)*(1 + x)) + (176*(1 + x^2)*H[2, 1, 1, x])/
            (9*(-1 + x)) - (32*(-7 + 8*x - 10*x^2 + 5*x^3)*H[2, 1, 2, x])/
            ((-1 + x)*(1 + x)) - (8*(-107 + 49*x - 123*x^2 + 33*x^3)*
             H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (56*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) + 
           (8*(-49 + 119*x - 49*x^2 + 135*x^3)*H[3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-21 + 27*x - 25*x^2 + 39*x^3)*
             H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*x*(4 + x + 3*x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-231 + 263*x - 287*x^2 + 319*x^3)*H[-2, -1, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-81 + 169*x - 121*x^2 + 209*x^3)*
             H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (128*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
           (2152*(1 + x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) + 
           (80*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
           (8*(89 - 174*x + 89*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
           (1600*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
           (4*(1363 + 3378*x + 1291*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
           (304*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
           (896*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
           (8*(182 + 696*x + 155*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
           (32*(13 + 2*x + 13*x^2)*H[-1, 2, 0, 0, x])/(1 + x) - 
           (32*(41 - 6*x + 41*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
           (4*(121 - 1317*x + 363*x^2 + 719*x^3)*H[0, 0, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[1, -2, -1, 0, x])/
            (3*(-1 + x)) - (736*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
           (8*(77 + 204*x + 50*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (160*(1 + x^2)*H[1, 1, -2, 0, x])/(-1 + x) + 
           (8*(106 - 333*x + 121*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (8*(574 - 975*x + 577*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) + 
           (536*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) + 
           (56*(1 + x^2)*H[1, 2, 1, 0, x])/(-1 + x) + 
           (8*(-39 + 133*x - 59*x^2 + 113*x^3)*H[2, 0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (32*(9 + 13*x + 20*x^2 + 24*x^3)*
             H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-131 + 157*x - 179*x^2 + 109*x^3)*H[2, 1, 1, 0, x])/
            (3*(-1 + x)*(1 + x)) - (736*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
            (1 + x) + (480*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) - 
           (688*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
           (32*x*(3 + 7*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (400*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) + 
           (352*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) + 
           (8*(-215 + 281*x - 223*x^2 + 289*x^3)*H[-3, x]*zeta[2])/
            (3*(-1 + x)*(1 + x)) - (16*(-79 + 103*x - 77*x^2 + 101*x^3)*
             H[-2, -1, x]*zeta[2])/((-1 + x)*(1 + x)) - 
           (1360*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) + 
           (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(-1 + x) + 
           (1600*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
           (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) - 
           (2*H[1, 1, 0, x]*(1815 - 2222*x + 1479*x^2 + 120*zeta[2] + 
              120*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[-1, 2, x]*(-1981 - 3066*x - 1981*x^2 + 162*zeta[2] + 
              216*x*zeta[2] + 162*x^2*zeta[2]))/(27*(1 + x)) - 
           (4*H[1, 0, 0, x]*(2041 - 6687*x + 2014*x^2 + 342*zeta[2] + 
              342*x^2*zeta[2]))/(27*(-1 + x)) + 
           (2*H[1, 2, x]*(-2429 + 4386*x - 2981*x^2 + 600*zeta[2] + 
              600*x^2*zeta[2]))/(9*(-1 + x)) - (8*H[-1, -1, 0, x]*
             (509 + 410*x + 437*x^2 + 1119*zeta[2] + 1119*x^2*zeta[2]))/
            (9*(1 + x)) + (8*H[-1, 0, 0, x]*(1259 + 1266*x + 1259*x^2 + 
              1206*zeta[2] - 108*x*zeta[2] + 1206*x^2*zeta[2]))/
            (27*(1 + x)) - (4*H[2, 1, x]*(-86 - 175*x + 342*x^2 + 431*x^3 - 
              396*zeta[2] + 420*x*zeta[2] - 492*x^2*zeta[2] + 
              324*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[3, x]*(-5094 - 7382*x + 2547*x^2 + 8419*x^3 + 1044*zeta[2] + 
              1980*x*zeta[2] + 324*x^2*zeta[2] + 1836*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) - (2*H[0, 0, 0, x]*(-2373 + 1669*x + 
              741*x^2 + 4687*x^3 - 2592*zeta[2] + 1728*x*zeta[2] - 
              1296*x^2*zeta[2] + 3024*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
           (8*H[-2, 0, x]*(-743 - 118*x - 1196*x^2 + 2291*x^3 - 
              2970*zeta[2] + 3438*x*zeta[2] - 3042*x^2*zeta[2] + 
              3510*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
           (2*H[2, 0, x]*(-1406 - 866*x - 629*x^2 + 5263*x^3 - 5004*zeta[2] + 
              6228*x*zeta[2] - 6444*x^2*zeta[2] + 4788*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (4*LQ*(-1 + x)*(-202 + 189*zeta[3]))/9 + 
           (2*H[1, 0, x]*(12784 - 22821*x + 14557*x^2 + 12096*zeta[2] - 
              28188*x*zeta[2] + 13284*x^2*zeta[2] - 4212*zeta[3] - 
              4212*x^2*zeta[3]))/(81*(-1 + x)) + 
           (4*H[1, 1, x]*(445 - 814*x + 369*x^2 + 488*zeta[2] - 
              852*x*zeta[2] + 524*x^2*zeta[2] + 72*zeta[3] + 72*x^2*zeta[3]))/
            (9*(-1 + x)) - (4*H[-1, -1, x]*(3091*zeta[2] + 5790*x*zeta[2] + 
              3091*x^2*zeta[2] + 2418*zeta[3] + 2418*x^2*zeta[3]))/
            (9*(1 + x)) + (4*H[-1, 0, x]*(4081 + 726*x + 4081*x^2 + 
              18747*zeta[2] + 34614*x*zeta[2] + 18099*x^2*zeta[2] + 
              7884*zeta[3] + 1296*x*zeta[3] + 7884*x^2*zeta[3]))/
            (81*(1 + x)) + (2*H[2, x]*(8971 + 27334*x - 3029*x^2 - 
              21392*x^3 - 72*zeta[2] + 144*x*zeta[2] - 1800*x^2*zeta[2] + 
              5544*x^3*zeta[2] + 8100*zeta[3] - 31212*x*zeta[3] + 
              11124*x^2*zeta[3] - 28188*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           (4*H[-2, x]*(-1537*zeta[2] - 3041*x*zeta[2] + 1235*x^2*zeta[2] + 
              3343*x^3*zeta[2] - 1950*zeta[3] + 2646*x*zeta[3] - 
              1926*x^2*zeta[3] + 2622*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) - 
           (2*H[0, 0, x]*(-10400 - 21150*x + 13737*x^2 + 39359*x^3 - 
              15372*zeta[2] - 17712*x*zeta[2] + 10710*x^2*zeta[2] + 
              22950*x^3*zeta[2] - 1296*zeta[3] + 7776*x*zeta[3] - 
              3888*x^2*zeta[3] + 16416*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((176*(1 + x^2)*H[2, x])/(3*(-1 + x)) + 
             (32*x*(1 + x^2)*H[3, x])/((-1 + x)*(1 + x)) - 
             (16*(1 + 3*x^2)*H[-2, 0, x])/(1 + x) + (16*(5 - 12*x + 5*x^2)*H[
                -1, 0, x])/(3*(1 + x)) - (32*(1 + x^2)*H[-1, 2, x])/(1 + x) + 
             (8*(11 - 23*x + 33*x^2 + 23*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + 
                x)) + (176*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) + 
             (64*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
             (48*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (16*x*(1 + 3*x^2)*H[0, 
                0, 0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[1, 0, 0, x])/
              (-1 + x) + (64*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
             (4*H[1, x]*(-67 - 469*x + 72*zeta[2] + 72*x*zeta[2]))/9 - 
             (2*H[0, x]*(-335 + 331*x - 3*x^2 - 669*x^3 + 216*x*zeta[2] + 
                360*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             LQ*((-44*(1 + x^2)*H[0, x])/(3*(-1 + x)) + (16*(1 + x^2)*
                 H[-1, 0, x])/(1 + x) - (16*x*(1 + x^2)*H[0, 0, x])/
                ((-1 + x)*(1 + x)) + (2*(-67 - 536*x - 469*x^2 + 
                  108*zeta[2] + 144*x*zeta[2] + 108*x^2*zeta[2]))/
                (9*(1 + x))) - (8*(-151 + 151*x + 151*x^2 - 151*x^3 + 
                33*zeta[2] - 69*x*zeta[2] + 33*x^2*zeta[2] + 3*x^3*zeta[2] + 
                72*x*zeta[3] - 54*x^2*zeta[3] + 126*x^3*zeta[3]))/
              (9*(-1 + x)*(1 + x))) + (2*H[1, x]*(14696 - 30640*x + 
              15944*x^2 + 3867*zeta[2] - 9750*x*zeta[2] + 5739*x^2*zeta[2] + 
              642*zeta[3] - 4464*x*zeta[3] + 642*x^2*zeta[3] - 1998*zeta[4] - 
              1998*x^2*zeta[4]))/(27*(-1 + x)) + 
           (4*H[-1, x]*(2435*zeta[2] + 4902*x*zeta[2] + 2651*x^2*zeta[2] + 
              6090*zeta[3] + 11862*x*zeta[3] + 6252*x^2*zeta[3] + 
              2394*zeta[4] + 108*x*zeta[4] + 2394*x^2*zeta[4]))/
            (27*(1 + x)) - (H[0, x]*(-34829 + 78807*x + 55982*x^2 - 
              55710*x^3 - 30564*zeta[2] - 42684*x*zeta[2] + 10422*x^2*zeta[
                2] + 30486*x^3*zeta[2] - 12744*zeta[3] - 72288*x*zeta[3] + 
              25488*x^2*zeta[3] + 83016*x^3*zeta[3] - 7344*zeta[4] + 
              46440*x*zeta[4] - 13176*x^2*zeta[4] + 46224*x^3*zeta[4]))/
            (81*(-1 + x)*(1 + x)) + Lp*((4*(-151 - 141*x + 65*x^2 + 303*x^3)*
               H[3, x])/(3*(-1 + x)*(1 + x)) + (48*(-4 + 3*x - 2*x^2 + 5*x^3)*
               H[4, x])/((-1 + x)*(1 + x)) - (16*(-1 + 5*x - 11*x^2 + 11*x^3)*
               H[-3, 0, x])/((-1 + x)*(1 + x)) - (8*(-3 - 69*x + 41*x^2 + 
                7*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) - 
             (64*(-7 + 9*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) - 
             (32*(56 + 81*x + 56*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
             (528*(1 + x^2)*H[-1, 3, x])/(1 + x) - 16*x*H[1, 1, x] - 
             (32*(4 + 3*x + 4*x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (112*(1 + x^2)*H[1, 3, x])/(-1 + x) - (8*(22 - 9*x + 13*x^2)*H[
                2, 0, x])/(3*(1 + x)) - (88*(1 + x^2)*H[2, 1, x])/
              (3*(-1 + x)) + (8*(1 + 5*x + 3*x^2 + 7*x^3)*H[2, 2, x])/
              ((-1 + x)*(1 + x)) + (16*x*(3 + 5*x^2)*H[3, 0, x])/
              ((-1 + x)*(1 + x)) - (16*(19 + 9*x + 25*x^2 + 3*x^3)*H[-2, -1, 
                0, x])/((-1 + x)*(1 + x)) - (8*(-51 + 31*x - 65*x^2 + 45*x^3)*
               H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[-1, -2, 
                0, x])/(1 + x) + (16*(53 + 150*x + 53*x^2)*H[-1, -1, 0, x])/
              (3*(1 + x)) + (928*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
             (8*(127 + 360*x + 127*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
             (48*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
             (2*(33 - 291*x + 99*x^2 + 127*x^3)*H[0, 0, 0, x])/
              ((-1 + x)*(1 + x)) - (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
             (4*(241 - 168*x + 241*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
             (32*(4 + 3*x + 4*x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
             (48*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) + (48*(1 + x^2)*H[1, 2, 0, 
                x])/(-1 + x) + (32*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
             (16*(7 + 9*x + 3*x^2 + 5*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + 
                x)) + (8*(1 + 5*x + 3*x^2 + 7*x^3)*H[2, 1, 0, x])/
              ((-1 + x)*(1 + x)) - (96*(1 + x^2)*H[-1, -1, -1, 0, x])/
              (1 + x) + (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
             (296*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
             (8*x*(13 + 31*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (184*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
             (144*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
             (48*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
             (24*(-25 + 21*x - 27*x^2 + 23*x^3)*H[-2, x]*zeta[2])/
              ((-1 + x)*(1 + x)) - (976*(1 + x^2)*H[-1, -1, x]*zeta[2])/
              (1 + x) - (8*H[1, 0, x]*(-313 + 273*x - 304*x^2 + 36*zeta[2] + 
                36*x^2*zeta[2]))/(9*(-1 + x)) + (32*H[-1, 0, x]*(25 - 84*x + 
                25*x^2 + 198*zeta[2] + 198*x^2*zeta[2]))/(9*(1 + x)) + 
             (4*H[2, x]*(-175 - 652*x + 863*x^2 + 1340*x^3 - 324*zeta[2] + 
                180*x*zeta[2] - 396*x^2*zeta[2] + 108*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (4*H[0, 0, x]*(-361 + 2074*x + 6*x^2 - 
                1357*x^3 - 432*zeta[2] + 468*x*zeta[2] - 216*x^2*zeta[2] + 
                828*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             (8*H[-1, x]*(277*zeta[2] + 474*x*zeta[2] + 277*x^2*zeta[2] + 
                276*zeta[3] + 276*x^2*zeta[3]))/(3*(1 + x)) - 
             (4*H[1, x]*(2416 - 3117*x + 701*x^2 + 1242*zeta[2] - 
                2484*x*zeta[2] + 1242*x^2*zeta[2] + 1296*zeta[3] + 
                2808*x^2*zeta[3]))/(27*(-1 + x)) - (2*H[0, x]*(-3674 - 
                2702*x + 4029*x^2 + 5001*x^3 - 2718*zeta[2] - 7974*x*
                 zeta[2] + 1170*x^2*zeta[2] + 7362*x^3*zeta[2] - 
                648*zeta[3] + 4860*x*zeta[3] - 1944*x^2*zeta[3] + 
                5940*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
             LQ*((-2*(217 - 264*x + 199*x^2)*H[0, x])/(9*(-1 + x)) + 4*x*
                H[1, x] + (16*(1 + x^2)*H[-2, 0, x])/(1 + x) + 24*(1 + x)*
                H[-1, 0, x] - (2*(11 - 36*x + 47*x^2)*H[0, 0, x])/
                (3*(-1 + x)) - (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - 
               (16*x*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - (16*(1 + x^2)*
                 H[-1, -1, 0, x])/(1 + x) + (8*(1 + x^2)*H[-1, 0, 0, x])/
                (1 + x) - (8*x*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
               (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - (8*(1 + x^2)*H[-1, x]*
                 zeta[2])/(1 + x) + (2*(-1427 + 3043*x + 1427*x^2 - 
                  3043*x^3 + 324*zeta[2] - 648*x*zeta[2] - 324*x^2*zeta[2] + 
                  648*x^3*zeta[2] - 1134*zeta[3] - 1026*x*zeta[3] + 
                  378*x^2*zeta[3] + 486*x^3*zeta[3]))/(27*(-1 + x)*
                 (1 + x))) - (4*(-3461 + 3461*x + 3461*x^2 - 3461*x^3 - 
                1347*zeta[2] - 4206*x*zeta[2] + 2955*x^2*zeta[2] + 
                2598*x^3*zeta[2] - 315*zeta[3] - 4059*x*zeta[3] + 
                1629*x^2*zeta[3] + 7929*x^3*zeta[3] + 1890*zeta[4] + 
                2160*x*zeta[4] - 405*x^2*zeta[4] + 189*x^3*zeta[4]))/
              (27*(-1 + x)*(1 + x))) + (67418 - 67418*x - 67418*x^2 + 
             67418*x^3 - 9734*zeta[2] - 56260*x*zeta[2] - 7982*x^2*zeta[2] + 
             68288*x^3*zeta[2] + 25116*zeta[3] + 84948*x*zeta[3] - 
             64002*x^2*zeta[3] - 136794*x^3*zeta[3] + 25920*zeta[2]*zeta[3] + 
             29808*x*zeta[2]*zeta[3] + 29376*x^2*zeta[2]*zeta[3] + 
             28944*x^3*zeta[2]*zeta[3] + 30924*zeta[4] - 11844*x*zeta[4] - 
             51399*x^2*zeta[4] - 45351*x^3*zeta[4] - 32292*zeta[5] - 
             108108*x*zeta[5] - 23868*x^2*zeta[5] - 100980*x^3*zeta[5])/
            (81*(-1 + x)*(1 + x)))))
 
dBeamLarin["+"] = as*CF*(6*(-1 + x) + 2*Lp*(1 + x)) + delta[1 - x] - 
     32*as^3*CF^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + x))/3 - (4*(-23 + 79*x))/27 - 
         (4*(17 - 24*x + 17*x^2)*H[0, x])/(9*(-1 + x)) + 
         Lp*((-16*(1 + 4*x))/9 - (8*(1 + x^2)*H[0, x])/(3*(-1 + x))) - 
         (4*(1 + x^2)*H[0, 0, x])/(3*(-1 + x))) + 
       CA*CF*((11*Lp^2*(1 + x))/3 + ((379 - 408*x + 181*x^2)*H[0, x])/
          (9*(-1 + x)) - 2*x*H[1, x] + (8*(1 + x^2)*H[-2, 0, x])/(1 + x) + 
         12*(1 + x)*H[-1, 0, x] - ((-59 + 36*x + x^2)*H[0, 0, x])/
          (3*(-1 + x)) + 8*(-1 + x)*H[1, 0, x] + (4*(1 + x^2)*H[1, 2, x])/
          (-1 + x) + (8*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + (4*(1 + x^2)*H[-1, 0, 0, x])/
          (1 + x) + (4*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
         (4*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*((-2*(-23 + x^2)*H[0, x])/(3*(-1 + x)) + 
           (8*(1 + x^2)*H[-1, 0, x])/(1 + x) + (8*(1 + x^2)*H[0, 0, x])/
            ((-1 + x)*(1 + x)) + (4*(-28 + 67*x + 95*x^2 - 18*x*zeta[2]))/
            (9*(1 + x))) + (1327 - 2135*x - 1327*x^2 + 2135*x^3 - 
           108*zeta[2] - 216*x*zeta[2] + 108*x^2*zeta[2] + 216*x^3*zeta[2] + 
           648*zeta[3] + 756*x*zeta[3] - 108*x^2*zeta[3])/
          (27*(-1 + x)*(1 + x))) + CF^2*((-2*(14 - 17*x + 11*x^2)*H[0, x])/
          (-1 + x) + 2*x*H[1, x] + Lp^2*(4*(-1 + x) - 4*LQ*(1 + x) + 
           (2*(1 + 3*x^2)*H[0, x])/(-1 + x) + 8*(1 + x)*H[1, x]) + 
         12*(-1 + x)*H[2, x] - (16*(1 + x^2)*H[-2, 0, x])/(1 + x) - 
         24*(1 + x)*H[-1, 0, x] + (2*(-11 - 2*x + 10*x^2)*H[0, 0, x])/
          (-1 + x) - 4*(-1 + x)*H[1, 0, x] - (8*(1 + x^2)*H[1, 2, x])/
          (-1 + x) - (16*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(1 + x^2)*H[2, 1, x])/(-1 + x) + (16*(1 + x^2)*H[-1, -1, 0, x])/
          (1 + x) - (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
         (2*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) + 
         (4*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (8*(1 + x^2)*H[1, 1, 0, x])/
          (-1 + x) + (8*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(-12*LQ*(-1 + x) + (4*(-2 - 8*x + 7*x^2)*H[0, x])/(-1 + x) + 
           24*(-1 + x)*H[1, x] + (8*(1 + x^2)*H[2, x])/(-1 + x) - 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) + (4*(3 + 2*x + 3*x^2)*
             H[0, 0, x])/(1 + x) + (8*(1 + x^2)*H[1, 0, x])/(-1 + x) - 
           (4*(-3 + 3*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/(1 + x)) - 
         (4*(5 - 5*x - 5*x^2 + 5*x^3 + zeta[2] - 7*x*zeta[2] - x^2*zeta[2] + 
            7*x^3*zeta[2] + 5*zeta[3] + 7*x*zeta[3] + 5*x^2*zeta[3] + 
            7*x^3*zeta[3]))/((-1 + x)*(1 + x)))) + 
     plusD[1, 1 - x]*(16*as^2*CF^2*Lp^2 + as^3*(-32*CF^3*Lp^3*LQ + 
         CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - x]*
      (-4*as*CF*Lp + as^2*(8*CF^2*Lp^2*LQ + CF*(224/27 + (80*Lp)/9 + 
           (8*Lp^2)/3)*Nf*TF + CA*CF*((-22*Lp^2)/3 + 
           (4*Lp*(-67 + 18*zeta[2]))/9 + (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF^3*Lp^3*(-8*LQ^2 + 32*zeta[2]) + CF*Nf^2*TF^2*
          ((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((88*Lp^3*LQ)/3 - (16*Lp^2*LQ*(-67 + 18*zeta[2]))/9 - 
             (16*Lp*LQ*(-202 + 189*zeta[3]))/27) + CF*Nf*TF*
            ((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^2*(8 - (320*LQ)/9) - (32*Lp^3*LQ)/3 + 
           Lp*((-896*LQ)/27 - (4*(-55 + 48*zeta[3]))/3) - 
           (2*(-1711 + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - x]*(-2*as*CF*Lp*LQ + 
       as^2*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CF^2*Lp^2*(2*LQ^2 - 8*zeta[2]) + CA*CF*((-11*Lp^2*LQ)/3 + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CF^3*Lp^3*((-4*LQ^3)/3 + 16*LQ*zeta[2] - 
           (64*zeta[3])/3) + CF*Nf^2*TF^2*((-800*Lp*LQ)/81 - 
           (160*Lp^2*LQ)/27 - (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/
            729) + CA*(CF^2*(Lp^3*((22*LQ^2)/3 - (88*zeta[2])/3) + 
             Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + (16*zeta[2]*
                 (-202 + 189*zeta[3]))/27) + Lp^2*((-4*LQ^2*(-67 + 
                  18*zeta[2]))/9 - (16*(67*zeta[2] - 45*zeta[4]))/9)) + 
           CF*Nf*TF*((176*Lp^3*LQ)/27 - (4*Lp^2*LQ*(-289 + 36*zeta[2]))/27 - 
             (4*Lp*LQ*(-2051 + 360*zeta[2]))/81 - (2*LQ*(-31313 + 
                3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^3*((-8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*(4*LQ - (80*LQ^2)/9 + (320*zeta[2])/9) + 
           Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - (2*LQ*(-55 + 48*zeta[3]))/
              3) + (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27) + 
         CA^2*CF*((-242*Lp^3*LQ)/27 + (4*Lp^2*LQ*(-445 + 99*zeta[2]))/27 + 
           (Lp*LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + x))/27 + 
         (32*(63 - 74*x + 63*x^2)*H[0, x])/(81*(-1 + x)) + 
         Lp^2*((64*(1 + 4*x))/27 + (32*(1 + x^2)*H[0, x])/(9*(-1 + x))) + 
         (32*(49 - 48*x + 49*x^2)*H[0, 0, x])/(81*(-1 + x)) + 
         Lp*((160*(-1 + 11*x))/81 + (128*(4 - 3*x + 4*x^2)*H[0, x])/
            (27*(-1 + x)) + (64*(1 + x^2)*H[0, 0, x])/(9*(-1 + x))) + 
         (160*(1 + x^2)*H[0, 0, 0, x])/(27*(-1 + x)) + 
         (64*(-23 + 139*x + 81*zeta[3] + 81*x*zeta[3]))/729) + 
       CF^2*Nf*TF*((224*LQ*(-1 + x))/9 + Lp^3*((-16*(-1 + x))/3 + 
           (16*LQ*(1 + x))/3 - (8*(1 + 3*x^2)*H[0, x])/(3*(-1 + x)) - 
           (32*(1 + x)*H[1, x])/3) + (16*(-163 - 39*x + 74*x^2 + 30*x^3)*
           H[3, x])/(27*(-1 + x)*(1 + x)) + (64*(-4 + x)*(1 + x^2)*H[4, x])/
          (9*(-1 + x)*(1 + x)) + (640*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) + 
         (64*(47 + 42*x + 65*x^2)*H[-2, 0, x])/(27*(1 + x)) - 
         (448*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) - 
         (64*(31 + 42*x + 31*x^2)*H[-1, 2, x])/(27*(1 + x)) - 
         (256*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) + 
         (32*(7 + 6*x + 7*x^2)*H[1, 2, x])/(9*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 3, x])/(9*(-1 + x)) - 
         (16*(-103 - 7*x - 106*x^2 + 38*x^3)*H[2, 0, x])/
          (27*(-1 + x)*(1 + x)) + (64*(4 - x + 2*x^2)*H[2, 1, x])/
          (9*(-1 + x)) + (64*(-1 + 5*x)*(1 + x^2)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) - (64*(-8 + x)*(1 + x^2)*H[3, 0, x])/
          (9*(-1 + x)*(1 + x)) + (128*(1 + x^2)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) - (640*(1 + x^2)*H[-2, -1, 0, x])/
          (9*(1 + x)) + (544*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
         (640*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
         (128*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (32*(73 + 66*x + 73*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) + 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (8*(-353 - 447*x + 49*x^2 + 543*x^3)*H[0, 0, 0, x])/
          (27*(-1 + x)*(1 + x)) - (16*(79 - 18*x + 79*x^2)*H[1, 0, 0, x])/
          (27*(-1 + x)) - (64*(3 - 16*x + 3*x^2)*H[1, 1, 0, x])/
          (9*(-1 + x)) - (64*(1 + x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 2, 0, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 2, 1, x])/(9*(-1 + x)) - 
         (64*(-4 + 5*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (32*(-3 + 5*x)*(1 + x^2)*H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
         (512*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (16*(-21 + 11*x + x^2 + 33*x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) - (416*(1 + x^2)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)) + (128*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
         (256*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (128*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) - 
         (128*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) - 
         (32*H[1, 1, x]*(-4 + 9*x - 5*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/
          (9*(-1 + x)) + (128*H[-1, 0, x]*(67 + 78*x + 67*x^2 + 9*zeta[2] + 
            9*x^2*zeta[2]))/(81*(1 + x)) - 
         (16*H[1, 0, x]*(295 - 384*x + 313*x^2 + 54*zeta[2] + 
            54*x^2*zeta[2]))/(81*(-1 + x)) - 
         (32*H[0, 0, x]*(-387 - 218*x + 86*x^2 + 141*x^3 - 54*zeta[2] + 
            18*x*zeta[2] - 54*x^2*zeta[2] + 18*x^3*zeta[2]))/
          (81*(-1 + x)*(1 + x)) + (8*H[2, x]*(-1187 + 31*x + 676*x^2 - 
            542*x^3 - 288*zeta[2] + 144*x*zeta[2] - 288*x^2*zeta[2] + 
            144*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
         Lp^2*((-8*(1 - 54*x + 75*x^2)*H[0, x])/(9*(-1 + x)) + 
           LQ*((40*(1 + 7*x))/9 + (16*(1 + x^2)*H[0, x])/(3*(-1 + x))) - 
           (80*(1 + 7*x)*H[1, x])/9 - (64*(1 + x^2)*H[2, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (32*(-1 + x + x^2 + 3*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) + 
           (4*(-17 - 18*x - x^2 + 24*zeta[2] + 24*x^2*zeta[2]))/
            (9*(1 + x))) - (8*H[1, x]*(386 - 811*x + 425*x^2 + 156*zeta[2] - 
            312*x*zeta[2] + 156*x^2*zeta[2] - 12*zeta[3] - 12*x^2*zeta[3]))/
          (27*(-1 + x)) + (64*H[-1, x]*(10*zeta[2] + 30*x*zeta[2] + 
            10*x^2*zeta[2] + 3*zeta[3] + 3*x^2*zeta[3]))/(27*(1 + x)) + 
         (4*H[0, x]*(-74 + 914*x + 1043*x^2 + 55*x^3 + 1572*zeta[2] + 
            36*x*zeta[2] - 984*x^2*zeta[2] + 72*x^3*zeta[2] + 1656*zeta[3] + 
            1512*x*zeta[3] + 1656*x^2*zeta[3] + 1512*x^3*zeta[3]))/
          (81*(-1 + x)*(1 + x)) + Lp*((-16*(-157 + 278*x)*H[1, x])/27 - 
           (16*(55 - 36*x + 31*x^2)*H[2, x])/(9*(-1 + x)) - 
           (16*(9 + x)*(1 + x^2)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
           (64*(1 + x^2)*H[-2, 0, x])/(1 + x) + (64*(13 + 6*x + 13*x^2)*
             H[-1, 0, x])/(9*(1 + x)) - (128*(1 + x^2)*H[-1, 2, x])/
            (3*(1 + x)) - (16*(-50 - 73*x - 7*x^2 + 96*x^3)*H[0, 0, x])/
            (9*(-1 + x)*(1 + x)) + LQ*((8*(-85 + 197*x))/27 + 
             (8*(17 - 24*x + 17*x^2)*H[0, x])/(9*(-1 + x)) + 
             (8*(1 + x^2)*H[0, 0, x])/(3*(-1 + x))) - 
           (400*(1 + x^2)*H[1, 0, x])/(9*(-1 + x)) + 
           (64*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) - (64*(1 + x^2)*H[2, 0, x])/
            (3*(1 + x)) + (32*(1 + x^2)*H[2, 1, x])/(3*(-1 + x)) - 
           (128*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) + 
           (128*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (8*(-5 + 3*x + x^2 + 9*x^3)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (176*(1 + x^2)*H[1, 0, 0, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
           (8*H[0, x]*(143 + 233*x - 66*x^2 - 156*x^3 + 90*zeta[2] + 
              18*x*zeta[2] + 90*x^2*zeta[2] + 18*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (2*(-533 + 1523*x + 533*x^2 - 1523*x^3 + 
              96*zeta[2] + 192*x*zeta[2] - 1056*x^2*zeta[2] + 
              768*x^3*zeta[2] + 1152*zeta[3] + 576*x*zeta[3] + 
              2016*x^2*zeta[3] + 1440*x^3*zeta[3]))/(27*(-1 + x)*(1 + x))) + 
         (-6297 + 16563*x + 6297*x^2 - 16563*x^3 + 1064*zeta[2] - 
           392*x*zeta[2] - 4144*x^2*zeta[2] + 4480*x^3*zeta[2] + 
           20976*zeta[3] - 624*x*zeta[3] - 480*x^2*zeta[3] + 
           21120*x^3*zeta[3] - 72*zeta[4] + 3384*x*zeta[4] + 
           2520*x^2*zeta[4] + 5976*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
       CF^3*((8*(-139 - 185*x + 85*x^2 + 215*x^3)*H[4, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-13 + 18*x - 11*x^2 + 18*x^3)*H[5, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-7 + 7*x - 21*x^2 + 37*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) - (16*(22 + 106*x + 57*x^2)*
           H[-3, 0, x])/(3*(1 + x)) - (32*(-71 + 57*x - 69*x^2 + 55*x^3)*
           H[-3, 2, x])/(3*(-1 + x)*(1 + x)) - (16*(152 + 354*x + 247*x^2)*
           H[-2, 2, x])/(3*(1 + x)) - (32*(-70 + 66*x - 71*x^2 + 67*x^3)*
           H[-2, 3, x])/(3*(-1 + x)*(1 + x)) - (32*(77 + 142*x + 77*x^2)*
           H[-1, 3, x])/(3*(1 + x)) - (352*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (8*(127 - 228*x + 125*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(-47 - 67*x + 8*x^2 + 112*x^3)*H[2, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-71 + 25*x - 65*x^2 + 31*x^3)*H[2, 3, x])/
          (3*(-1 + x)*(1 + x)) + (8*(-29 - 31*x + 59*x^2 + 19*x^3)*
           H[3, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-43 - 37*x + 37*x^2 + 55*x^3)*H[3, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-11 + 6*x - 12*x^2 + 3*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-9 + x - 19*x^2 + 3*x^3)*H[4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-11 + 13*x - 9*x^2 + 15*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(17 + 25*x + 9*x^2 + 33*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-37 + 39*x - 54*x^2 + 64*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + 2*x^2)*H[-2, -2, 0, x])/(1 + x) + 
         (80*(-7 + 12*x + 13*x^2)*H[-2, -1, 0, x])/(3*(1 + x)) + 
         (64*(-61 + 57*x - 60*x^2 + 56*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-167 - 379*x + 194*x^2 + 304*x^3)*
           H[-2, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 + (448*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(1 + x)) + (896*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) + 
         (16*(43 + 104*x + 43*x^2)*H[-1, -2, 0, x])/(3*(1 + x)) + 
         (1248*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (32*(127 + 236*x + 127*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (2368*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
         96*(1 + x)*H[-1, 2, 0, x] + (32*(5 + 8*x + 5*x^2)*H[-1, 2, 1, x])/
          (1 + x) - (416*(1 + x^2)*H[-1, 2, 2, x])/(1 + x) - 
         (32*(17 - 3*x + 17*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (64*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) - 
         (32*(-3 + 5*x)*H[1, -2, 0, x])/3 + (64*(1 + x^2)*H[1, -2, 2, x])/
          (-1 + x) - (4*(229 - 326*x + 229*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) + 
         (8*(-41 + 43*x)*H[1, 1, 2, x])/3 - (256*(1 + x^2)*H[1, 1, 3, x])/
          (-1 + x) + (16*(15 - 10*x + 16*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (32*(-4 + 5*x)*H[1, 2, 1, x])/3 - (112*(1 + x^2)*H[1, 2, 2, x])/
          (-1 + x) - (608*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (64*(3 + 5*x)*(1 + x^2)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(93 + 11*x - 33*x^2 + 25*x^3)*H[2, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (16*(3 - 16*x + 6*x^2 + 43*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(-6 + 13*x - 3*x^2 + 16*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + 14*x + 5*x^2 + 18*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (256*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) + 
         (16*(-67 + 31*x - 83*x^2 + 43*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(25 - x + 29*x^2 + 7*x^3)*H[3, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[3, 1, 1, x])/(-1 + x) - 
         (64*(-5 + x)*(1 + x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (544*(4 + 5*x^2)*H[-2, -1, 0, 0, x])/(3*(1 + x)) - 
         (16*(-29 + 21*x - 37*x^2 + 29*x^3)*H[-2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (2480*(1 + x^2)*H[-1, -2, 0, 0, x])/
          (3*(1 + x)) - (32*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) - 
         (16*(45 + 47*x)*H[-1, -1, -1, 0, x])/3 - 
         (1408*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
         (8*(333 + 700*x + 331*x^2)*H[-1, -1, 0, 0, x])/(3*(1 + x)) - 
         (160*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(1 + x) - 
         (16*(34 + 76*x + 33*x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
         (32*(35 - 6*x + 35*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (32*(35 + 6*x + 35*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (12*(-17 - 31*x + 25*x^2 + 19*x^3)*H[0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (64*(1 + x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) + (448*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (16*(16 - 22*x + 15*x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
         (320*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (8*(-29 + 35*x)*H[1, 1, 0, 0, x])/3 + 
         (8*(-89 + 91*x)*H[1, 1, 1, 0, x])/3 - 
         (160*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
         (544*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (32*(-8 + 6*x - 5*x^2 + 9*x^3)*H[2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (32*(15 + 3*x + 25*x^2 + 13*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-55 + 73*x - 37*x^2 + 91*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (832*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (1664*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (288*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(1 + x) + 
         (16*(-5 + x - 11*x^2 + 7*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (448*(1 + x^2)*H[1, 1, 0, 0, 0, x])/
          (3*(-1 + x)) - (128*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) + 
         (16*(-125 + 139*x - 129*x^2 + 143*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (32*(-127 + 115*x - 125*x^2 + 113*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (1248*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (160*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (1408*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
         (16*H[-1, 2, x]*(-167 - 302*x - 167*x^2 + 4*zeta[2] - 12*x*zeta[2] + 
            4*x^2*zeta[2]))/(3*(1 + x)) + (4*H[1, 1, 0, x]*
           (47 - 54*x + 7*x^2 + 32*zeta[2] + 32*x^2*zeta[2]))/(3*(-1 + x)) - 
         (4*H[1, 2, x]*(203 - 332*x + 137*x^2 + 36*zeta[2] + 36*x^2*zeta[2]))/
          (3*(-1 + x)) + (16*H[-1, 0, 0, x]*(-67 - 150*x - 67*x^2 + 
            75*zeta[2] + 6*x*zeta[2] + 75*x^2*zeta[2]))/(3*(1 + x)) - 
         (16*H[-1, -1, 0, x]*(77 + 146*x + 69*x^2 + 183*zeta[2] + 
            183*x^2*zeta[2]))/(3*(1 + x)) + 
         (8*H[3, x]*(-195 - 150*x + 175*x^2 + 194*x^3 + 8*x*zeta[2] + 
            12*x^2*zeta[2] + 12*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) - 
         (4*H[2, 1, x]*(-57 - 13*x + 61*x^2 + 17*x^3 - 148*zeta[2] + 
            108*x*zeta[2] - 124*x^2*zeta[2] + 132*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) - (4*H[0, 0, 0, x]*(266 + 42*x - 381*x^2 + 
            15*x^3 - 112*zeta[2] + 144*x*zeta[2] - 112*x^2*zeta[2] + 
            144*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) - 
         (8*H[2, 0, x]*(88 + 65*x - 40*x^2 - 17*x^3 - 178*zeta[2] + 
            126*x*zeta[2] - 142*x^2*zeta[2] + 162*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + (16*H[-2, 0, x]*(40 - 77*x - 51*x^2 + 
            98*x^3 - 170*zeta[2] + 166*x*zeta[2] - 178*x^2*zeta[2] + 
            174*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         Lp^3*(4*LQ^2*(1 + x) + 4*(-1 + 3*x)*H[0, x] + 16*(-1 + x)*H[1, x] - 
           (32*H[1, x]^2)/(-1 + x) + LQ*(-8*(-1 + x) - 
             (4*(1 + 3*x^2)*H[0, x])/(-1 + x) - 16*(1 + x)*H[1, x]) + 
           (8*(1 + 3*x^2)*H[2, x])/(-1 + x) + (4*(1 + 7*x^2)*H[0, 0, x])/
            (3*(-1 + x)) + (16*(1 + x^2)*H[1, 0, x])/(-1 + x) + 
           (32*(1 + x^2)*H[1, 1, x])/(-1 + x) - 8*(1 - x + 3*zeta[2] + 
             3*x*zeta[2])) + (8*H[1, 1, x]*(47 - 100*x + 53*x^2 + 
            64*zeta[2] - 128*x*zeta[2] + 64*x^2*zeta[2] - 36*zeta[3] - 
            36*x^2*zeta[3]))/(3*(-1 + x)) + 
         (16*H[1, 0, x]*(-67 + 145*x - 72*x^2 + 91*zeta[2] - 158*x*zeta[2] + 
            88*x^2*zeta[2] - 34*zeta[3] - 34*x^2*zeta[3]))/(3*(-1 + x)) - 
         (8*H[-1, -1, x]*(553*zeta[2] + 1036*x*zeta[2] + 555*x^2*zeta[2] + 
            354*zeta[3] + 354*x^2*zeta[3]))/(3*(1 + x)) + 
         (2*H[2, x]*(-979 - 387*x + 996*x^2 + 404*x^3 - 96*zeta[2] - 
            136*x*zeta[2] + 180*x^2*zeta[2] + 76*x^3*zeta[2] + 792*zeta[3] - 
            712*x*zeta[3] + 600*x^2*zeta[3] - 904*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + (8*H[-1, 0, x]*(12 - 93*x - 218*x^2 - 
            85*x^3 + 16*x^4 + 357*x*zeta[2] + 680*x^2*zeta[2] + 
            353*x^3*zeta[2] + 168*x*zeta[3] - 24*x^2*zeta[3] + 
            168*x^3*zeta[3]))/(3*x*(1 + x)) + 
         (8*H[-2, x]*(-269*zeta[2] - 499*x*zeta[2] + 209*x^2*zeta[2] + 
            559*x^3*zeta[2] - 358*zeta[3] + 318*x*zeta[3] - 358*x^2*zeta[3] + 
            318*x^3*zeta[3]))/(3*(-1 + x)*(1 + x)) - 
         (4*H[0, 0, x]*(763 + 29*x - 857*x^2 - 67*x^3 + 32*x^4 - 
            294*zeta[2] - 406*x*zeta[2] + 234*x^2*zeta[2] + 454*x^3*zeta[2] - 
            136*zeta[3] + 112*x*zeta[3] - 120*x^2*zeta[3] + 336*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + Lp^2*(12*LQ^2*(-1 + x) - 
           48*(-1 + x)*H[1, x] + (16*(-1 - 10*x + 8*x^2)*H[2, x])/(-1 + x) + 
           (32*(-1 + x + x^2 + 3*x^3)*H[3, x])/((-1 + x)*(1 + x)) - 
           (32*(1 + 3*x^2)*H[-2, 0, x])/(1 + x) - 64*(1 + x)*H[-1, 0, x] - 
           (64*(1 + x^2)*H[-1, 2, x])/(1 + x) + (4*(-13 - 22*x + 23*x^2)*
             H[0, 0, x])/(-1 + x) + (8*(7 - 20*x + 7*x^2)*H[1, 0, x])/
            (-1 + x) + 96*(-1 + x)*H[1, 1, x] + (64*(1 + x^2)*H[1, 2, x])/
            (-1 + x) + (16*(3 + 5*x^2)*H[2, 0, x])/(-1 + x) + 
           (64*(1 + x^2)*H[2, 1, x])/(-1 + x) + 
           (128*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
           (96*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (8*(3 + 2*x + 7*x^2)*H[0, 0, 0, x])/(1 + x) + 
           (32*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (64*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + 
           (128*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
           (4*H[0, x]*(-25 - 40*x - 15*x^2 + 16*zeta[2] + 8*x*zeta[2] + 
              24*x^2*zeta[2]))/(1 + x) + LQ*((-8*(-2 - 8*x + 7*x^2)*H[0, x])/
              (-1 + x) - 48*(-1 + x)*H[1, x] - (16*(1 + x^2)*H[2, x])/
              (-1 + x) + (32*(1 + x^2)*H[-1, 0, x])/(1 + x) - 
             (8*(3 + 2*x + 3*x^2)*H[0, 0, x])/(1 + x) - 
             (16*(1 + x^2)*H[1, 0, x])/(-1 + x) + (8*(-3 + 3*x^2 + 
                2*zeta[2] + 2*x^2*zeta[2]))/(1 + x)) - 
           (8*(26 - 26*x - 26*x^2 + 26*x^3 - 7*zeta[2] - 19*x*zeta[2] + 
              7*x^2*zeta[2] + 19*x^3*zeta[2] - 16*zeta[3] - 28*x^2*zeta[3] + 
              12*x^3*zeta[3]))/((-1 + x)*(1 + x))) - 
         (2*H[1, x]*(1424 - 2889*x + 1465*x^2 + 10*zeta[2] - 184*x*zeta[2] + 
            158*x^2*zeta[2] - 648*zeta[3] + 896*x*zeta[3] - 680*x^2*zeta[3] - 
            36*zeta[4] - 36*x^2*zeta[4]))/(3*(-1 + x)) + 
         (8*H[-1, x]*(257*zeta[2] + 458*x*zeta[2] + 265*x^2*zeta[2] + 
            384*zeta[3] + 728*x*zeta[3] + 386*x^2*zeta[3] + 121*zeta[4] - 
            6*x*zeta[4] + 121*x^2*zeta[4]))/(3*(1 + x)) - 
         (H[0, x]*(6431 + 519*x - 6382*x^2 - 422*x^3 - 1624*zeta[2] - 
            1200*x*zeta[2] + 1760*x^2*zeta[2] + 1672*x^3*zeta[2] - 
            1296*zeta[3] - 2176*x*zeta[3] + 648*x^2*zeta[3] + 
            2008*x^3*zeta[3] - 1624*zeta[4] + 512*x*zeta[4] - 
            1480*x^2*zeta[4] + 1344*x^3*zeta[4]))/(3*(-1 + x)*(1 + x)) + 
         Lp*((8*(-30 - 76*x + 15*x^2 + 85*x^3)*H[3, x])/((-1 + x)*(1 + x)) + 
           (8*(-25 + 27*x - 19*x^2 + 33*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (64*(-1 + x - 3*x^2 + 5*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
           (16*(9 + 20*x + 5*x^2)*H[-2, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-2, 2, x])/(1 + x) - (192*(3 + 5*x + 3*x^2)*
             H[-1, 2, x])/(1 + x) - (544*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           16*x*H[1, 1, x] + 48*(-1 + x)*H[1, 2, x] + 
           (112*(1 + x^2)*H[1, 3, x])/(-1 + x) + (32*(-1 - 6*x + 4*x^2)*
             H[2, 0, x])/(-1 + x) + 88*(-1 + x)*H[2, 1, x] - 
           (32*(1 - x + 2*x^2)*H[2, 2, x])/((-1 + x)*(1 + x)) + 
           (32*(-1 + 2*x - x^2 + 4*x^3)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(7 + 5*x^2)*H[3, 1, x])/(-1 + x) + 
           (32*(-1 + 13*x - 3*x^2 + 15*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(-21 + 33*x - 31*x^2 + 43*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (256*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) + 160*(1 + x)*
            H[-1, -1, 0, x] + (832*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (16*(25 + 56*x + 25*x^2)*H[-1, 0, 0, x])/(1 + x) - 
           (96*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
           (8*(-19 - 53*x + 34*x^2 + 32*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (108*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 48*(-1 + x)*
            H[1, 1, 0, x] - (96*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (80*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (8*(-9 - x + 5*x^2 + 13*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(1 - x + 2*x^2)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[2, 1, 1, x])/(-1 + x) - 
           (192*(1 + x^2)*H[-1, -1, -1, 0, x])/(1 + x) + 
           (768*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (400*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
           (4*(-23 + 5*x - 49*x^2 + 35*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (96*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
           (16*(-33 + 45*x - 35*x^2 + 47*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (928*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) - 4*(-1 + x)*H[1, x]*(113 + 24*zeta[2]) - 
           (8*H[1, 0, x]*(27 - 45*x + 26*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/
            (-1 + x) + (32*H[-1, 0, x]*(-7 - 14*x - 7*x^2 + 22*zeta[2] + 
              22*x^2*zeta[2]))/(1 + x) + (4*H[2, x]*(-85 - 10*x + 69*x^2 - 
              6*x^3 - 12*zeta[2] + 36*x*zeta[2] - 12*x^2*zeta[2] + 
              36*x^3*zeta[2]))/((-1 + x)*(1 + x)) - 
           (4*H[0, 0, x]*(106 + 18*x - 103*x^2 - 15*x^3 - 58*zeta[2] + 
              54*x*zeta[2] - 62*x^2*zeta[2] + 66*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) + (16*H[-1, x]*(41*zeta[2] + 70*x*zeta[2] + 
              41*x^2*zeta[2] + 44*zeta[3] + 44*x^2*zeta[3]))/(1 + x) - 
           (2*H[0, x]*(423 - 33*x - 444*x^2 + 60*x^3 - 160*zeta[2] - 
              336*x*zeta[2] + 148*x^2*zeta[2] + 372*x^3*zeta[2] - 
              104*zeta[3] + 80*x*zeta[3] - 56*x^2*zeta[3] + 240*x^3*zeta[3]))/
            ((-1 + x)*(1 + x)) + LQ*((4*(14 - 17*x + 11*x^2)*H[0, x])/
              (-1 + x) - 4*x*H[1, x] - 24*(-1 + x)*H[2, x] + 
             (32*(1 + x^2)*H[-2, 0, x])/(1 + x) + 48*(1 + x)*H[-1, 0, x] - 
             (4*(-11 - 2*x + 10*x^2)*H[0, 0, x])/(-1 + x) + 
             8*(-1 + x)*H[1, 0, x] + (16*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
             (32*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + 
             (8*(1 + x^2)*H[2, 1, x])/(-1 + x) - (32*(1 + x^2)*H[-1, -1, 0, 
                x])/(1 + x) + (16*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - 
             (4*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) - 
             (8*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + (16*(1 + x^2)*H[1, 1, 0, 
                x])/(-1 + x) - (16*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
             (8*(5 - 5*x - 5*x^2 + 5*x^3 + zeta[2] - 7*x*zeta[2] - 
                x^2*zeta[2] + 7*x^3*zeta[2] + 5*zeta[3] + 7*x*zeta[3] + 
                5*x^2*zeta[3] + 7*x^3*zeta[3]))/((-1 + x)*(1 + x))) - 
           (2*(629 - 629*x - 629*x^2 + 629*x^3 - 166*zeta[2] - 
              104*x*zeta[2] + 166*x^2*zeta[2] + 104*x^3*zeta[2] - 
              246*zeta[3] - 254*x*zeta[3] + 150*x^2*zeta[3] + 
              302*x^3*zeta[3] - 45*zeta[4] - 145*x*zeta[4] + 185*x^2*zeta[
                4] + 93*x^3*zeta[4]))/((-1 + x)*(1 + x))) + 
         (2*(-4912 + 4912*x + 4912*x^2 - 4912*x^3 + 871*zeta[2] + 
            999*x*zeta[2] - 928*x^2*zeta[2] - 944*x^3*zeta[2] + 
            64*x^4*zeta[2] + 56*zeta[3] - 228*x*zeta[3] + 4*x^2*zeta[3] - 
            96*x^3*zeta[3] - 560*zeta[2]*zeta[3] - 96*x*zeta[2]*zeta[3] - 
            624*x^2*zeta[2]*zeta[3] - 128*x^3*zeta[2]*zeta[3] + 
            1553*zeta[4] + 85*x*zeta[4] - 770*x^2*zeta[4] - 34*x^3*zeta[4] + 
            2448*zeta[5] + 600*x*zeta[5] + 2672*x^2*zeta[5] + 
            168*x^3*zeta[5]))/(3*(-1 + x)*(1 + x))) + 
       CA^2*CF*((242*Lp^3*(1 + x))/27 + (4*(-83 - 198*x + 61*x^2 + 396*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) + (4*(-5 + 45*x - 19*x^2 + 27*x^3)*
           H[5, x])/(3*(-1 + x)*(1 + x)) - (8*(-15 - x - 17*x^2 + 9*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(-35 - x - 203*x^2 + 149*x^3)*H[-3, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(-105 + 41*x - 103*x^2 + 39*x^3)*H[-3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(389 + 777*x + 542*x^2)*H[-2, 2, x])/
          (9*(1 + x)) - (4*(-169 + 121*x - 171*x^2 + 123*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (352*(7 + 12*x + 7*x^2)*H[-1, 3, x])/
          (9*(1 + x)) - (96*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (4*(20 - 73*x + 11*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(1 + x^2)*H[1, 4, x])/(-1 + x) + 
         (8*(-32 - 89*x + 19*x^2 + 208*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-31 + 57*x - 13*x^2 + 75*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) + (4*(10 - 4*x + 35*x^2 + 7*x^3)*
           H[3, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(-23 - 66*x + 19*x^2 + 150*x^3)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) + (8*(-11 + 23*x - 9*x^2 + 21*x^3)*H[3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (32*(1 + x^2)*H[4, 0, x])/
          ((-1 + x)*(1 + x)) - (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, 1, x])/
          (3*(-1 + x)*(1 + x)) + (16*(27 - 3*x + 23*x^2 + x^3)*
           H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-69 + 13*x - 79*x^2 + 39*x^3)*H[-3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-19 + 3*x - 17*x^2 + x^3)*
           H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(233 + 93*x + 107*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
         (8*(-179 + 123*x - 177*x^2 + 121*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (4*(80 + 552*x + 89*x^2)*H[-2, 0, 0, x])/
          (9*(1 + x)) + (8*(-15 - x - 17*x^2 + x^3)*H[-2, 2, 0, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[-1, -3, 0, x])/
          (3*(1 + x)) - (8*(122 + 87*x + 158*x^2)*H[-1, -2, 0, x])/
          (9*(1 + x)) + (400*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (16*(101 + 180*x + 101*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (224*(1 + x^2)*H[-1, -1, 3, x])/(1 + x) + 
         (8*(14 + 24*x + 23*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (16*(41 + 60*x + 41*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (464*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
         (4*(59 - 6*x + 59*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (96*(1 + x^2)*H[1, -3, 0, x])/(-1 + x) - 
         (16*(-2 - 7*x + 6*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) + 
         (32*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) + 
         (4*(142 - 387*x + 157*x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) + 
         (56*(4 - 7*x + 5*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (4*(9 - x + 14*x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) - 
         (176*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (16*(1 + 17*x - x^2 + 15*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(46 - 35*x - 131*x^2 + 166*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-68 - 107*x - 26*x^2 + 397*x^3)*
           H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (4*(-69 + 35*x - 51*x^2 + 53*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-12 + 14*x - 11*x^2 + 15*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 2, 1, x])/
          (3*(-1 + x)) + (8*(-3 + x)*(8 - x + 7*x^2)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (4*(-1 + 3*x)*(5 - 2*x + 9*x^2)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(3 - 2*x + 3*x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)) + 
         (4*(-127 + 95*x - 149*x^2 + 117*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-41 + 9*x - 49*x^2 + 17*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
         (152*(1 + x^2)*H[-1, -2, 0, 0, x])/(1 + x) + 
         (48*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (8*(64 - 45*x + 67*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
         (4*(278 + 831*x + 245*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
         (112*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
         (8*(70 + 270*x + 61*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (8*(31 - 6*x + 31*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (8*(59 + 6*x + 59*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (8*(16 + 187*x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(1 + x^2)*H[1, -2, -1, 0, x])/(-1 + x) + 
         (256*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (4*(313 - 468*x + 295*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
         (160*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (4*(59 - 240*x + 71*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
         (32*(19 - 60*x + 19*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) - 
         (16*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) + 
         (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) - 
         (40*(1 + x^2)*H[1, 2, 0, 0, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (4*(-79 + 9*x - 77*x^2 + 11*x^3)*H[2, 0, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(27 + 35*x + 45*x^2 + 53*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-97 + 63*x - 67*x^2 + 93*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (160*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (304*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) - 
         (8*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) - 
         (112*(1 + x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) + 
         (16*(-39 + 19*x - 40*x^2 + 20*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (16*(-91 + 61*x - 89*x^2 + 59*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (368*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
         (4*H[1, 0, 0, x]*(46 - 241*x + 37*x^2 + 6*zeta[2] + 6*x^2*zeta[2]))/
          (9*(-1 + x)) - (8*H[-1, 2, x]*(1499 + 2694*x + 1499*x^2 + 
            45*zeta[2] + 54*x*zeta[2] + 45*x^2*zeta[2]))/(27*(1 + x)) - 
         (2*H[1, 1, 0, x]*(93 - 786*x + 157*x^2 + 72*zeta[2] + 
            72*x^2*zeta[2]))/(9*(-1 + x)) - 
         (2*H[1, 2, x]*(-11 - 390*x - 135*x^2 + 240*zeta[2] + 
            240*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, -1, 0, x]*(385 + 478*x + 361*x^2 + 285*zeta[2] + 
            285*x^2*zeta[2]))/(9*(1 + x)) + (4*H[-1, 0, 0, x]*
           (368 - 372*x + 368*x^2 + 639*zeta[2] + 54*x*zeta[2] + 
            639*x^2*zeta[2]))/(27*(1 + x)) - 
         (4*H[2, 1, x]*(-56 - 59*x + 56*x^2 + 59*x^3 - 108*zeta[2] + 
            108*x*zeta[2] - 60*x^2*zeta[2] + 156*x^3*zeta[2]))/
          (9*(-1 + x)*(1 + x)) - (2*H[3, x]*(1676 + 4398*x - 1741*x^2 - 
            5679*x^3 + 954*zeta[2] + 558*x*zeta[2] + 990*x^2*zeta[2] + 
            234*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[0, 0, 0, x]*(-2677 - 1589*x - 1753*x^2 + 379*x^3 - 
            198*zeta[2] + 810*x*zeta[2] - 522*x^2*zeta[2] + 486*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (2*H[2, 0, x]*(-464 + 340*x - 521*x^2 - 
            253*x^3 - 426*zeta[2] + 534*x*zeta[2] - 270*x^2*zeta[2] + 
            690*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
         (8*H[-2, 0, x]*(-529 - 473*x - 508*x^2 + 1348*x^3 - 954*zeta[2] + 
            738*x*zeta[2] - 954*x^2*zeta[2] + 738*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) + Lp^2*((-22*(-23 + x^2)*H[0, x])/
            (9*(-1 + x)) + (88*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) + 
           (88*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (2*(-463 + 1780*x + 2243*x^2 - 396*x*zeta[2]))/(27*(1 + x))) - 
         (2*H[0, 0, x]*(-14021 + 2681*x - 2918*x^2 - 11644*x^3 + 864*x^4 - 
            1854*zeta[2] - 3078*x*zeta[2] + 2088*x^2*zeta[2] + 
            5508*x^3*zeta[2] - 1188*zeta[3] - 3996*x^2*zeta[3]))/
          (81*(-1 + x)*(1 + x)) + (4*H[1, 1, x]*(140 - 319*x + 179*x^2 + 
            46*zeta[2] - 162*x*zeta[2] + 28*x^2*zeta[2] - 36*zeta[3] - 
            36*x^2*zeta[3]))/(9*(-1 + x)) + 
         (2*H[1, 0, x]*(-154 + 475*x - 253*x^2 + 470*zeta[2] - 
            900*x*zeta[2] + 410*x^2*zeta[2] + 228*zeta[3] + 228*x^2*zeta[3]))/
          (9*(-1 + x)) - (4*H[-1, -1, x]*(1148*zeta[2] + 2205*x*zeta[2] + 
            1145*x^2*zeta[2] + 678*zeta[3] + 678*x^2*zeta[3]))/(9*(1 + x)) + 
         (2*H[2, x]*(-3662 - 1961*x + 3773*x^2 + 2072*x^3 - 1122*zeta[2] - 
            402*x*zeta[2] + 390*x^2*zeta[2] + 390*x^3*zeta[2] + 
            2754*zeta[3] - 414*x*zeta[3] + 2574*x^2*zeta[3] - 
            594*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
         (4*H[-2, x]*(-545*zeta[2] - 916*x*zeta[2] + 484*x^2*zeta[2] + 
            977*x^3*zeta[2] - 786*zeta[3] + 498*x*zeta[3] - 774*x^2*zeta[3] + 
            486*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) + 
         (4*H[-1, 0, x]*(270 + 5267*x + 6600*x^2 + 5591*x^3 + 432*x^4 + 
            5958*x*zeta[2] + 10935*x^2*zeta[2] + 5688*x^3*zeta[2] + 
            1026*x*zeta[3] - 324*x^2*zeta[3] + 1026*x^3*zeta[3]))/
          (81*x*(1 + x)) - (2*H[1, x]*(5782 - 12407*x + 6625*x^2 + 
            2175*zeta[2] - 4794*x*zeta[2] + 2619*x^2*zeta[2] - 3378*zeta[3] + 
            6372*x*zeta[3] - 3306*x^2*zeta[3] - 378*zeta[4] - 
            378*x^2*zeta[4]))/(27*(-1 + x)) + 
         (2*H[-1, x]*(3686*zeta[2] + 7908*x*zeta[2] + 3830*x^2*zeta[2] + 
            4722*zeta[3] + 9486*x*zeta[3] + 4866*x^2*zeta[3] + 1197*zeta[4] - 
            54*x*zeta[4] + 1197*x^2*zeta[4]))/(27*(1 + x)) - 
         (H[0, x]*(-19188 - 26012*x - 10414*x^2 - 2942*x^3 - 5496*zeta[2] - 
            23040*x*zeta[2] + 13098*x^2*zeta[2] + 32346*x^3*zeta[2] - 
            8568*zeta[3] + 5832*x*zeta[3] + 11196*x^2*zeta[3] - 
            2268*x^3*zeta[3] - 10773*zeta[4] + 1701*x*zeta[4] - 
            8667*x^2*zeta[4] + 1971*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((4*(-23 - 75*x + x^2 + 141*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
           (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (8*(-3 - x - 5*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(-7 - 7*x - 21*x^2 + 23*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) - 
           (16*(41 + 60*x + 41*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 3, x])/(1 + x) + (88*(1 + x^2)*H[1, 2, x])/
            (3*(-1 + x)) + (64*(1 + x^2)*H[1, 3, x])/(-1 + x) + 
           (176*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(5 - 2*x + 5*x^2)*H[-2, -1, 0, x])/(-1 + x) - 
           (8*(-5 + 9*x - 7*x^2 + 11*x^3)*H[-2, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(23 + 24*x + 23*x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) + (256*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (32*(1 - 9*x + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (56*(1 + 3*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (88*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) + 
           (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (8*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
           (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) - 
           (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) - 
           (16*H[1, 0, x]*(-11 + 22*x - 11*x^2 + 3*zeta[2] + 3*x^2*zeta[2]))/
            (3*(-1 + x)) + (8*H[2, x]*(28 + 56*x + 28*x^2 + 15*zeta[2] + 
              6*x*zeta[2] + 15*x^2*zeta[2]))/(3*(1 + x)) + 
           (8*H[-1, 0, x]*(131 - 6*x + 131*x^2 + 198*zeta[2] + 
              198*x^2*zeta[2]))/(9*(1 + x)) - 
           (4*H[0, 0, x]*(-425 - 307*x - 353*x^2 + 65*x^3 - 63*zeta[2] + 
              135*x*zeta[2] - 153*x^2*zeta[2] + 81*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[0, x]*(-1031 + 307*x - 1010*x^2 - 
              2024*x^3 - 225*zeta[2] - 675*x*zeta[2] + 747*x^2*zeta[2] + 
              1269*x^3*zeta[2] - 756*zeta[3] - 972*x^2*zeta[3]))/
            (27*(-1 + x)*(1 + x)) - (4*H[1, x]*(148 - 307*x + 159*x^2 + 
              24*zeta[2] - 48*x*zeta[2] + 24*x^2*zeta[2] - 108*zeta[3] - 
              108*x^2*zeta[3]))/(3*(-1 + x)) + 
           (8*H[-1, x]*(59*zeta[2] + 96*x*zeta[2] + 59*x^2*zeta[2] + 
              72*zeta[3] + 72*x^2*zeta[3]))/(3*(1 + x)) - 
           (25577 + 5429*x - 25577*x^2 - 5429*x^3 - 11016*zeta[2] - 
             10944*x*zeta[2] + 20664*x^2*zeta[2] + 1296*x^3*zeta[2] - 
             29376*zeta[3] - 12312*x*zeta[3] + 11448*x^2*zeta[3] + 
             3888*x^3*zeta[3] - 5103*zeta[4] + 567*x*zeta[4] - 
             9801*x^2*zeta[4] - 2511*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
         (106837 - 700895*x - 106837*x^2 + 700895*x^3 + 87264*zeta[2] + 
           431172*x*zeta[2] - 236340*x^2*zeta[2] - 293112*x^3*zeta[2] + 
           31104*x^4*zeta[2] + 519912*zeta[3] + 930744*x*zeta[3] - 
           66420*x^2*zeta[3] - 500580*x^3*zeta[3] - 145800*zeta[2]*zeta[3] - 
           223560*x*zeta[2]*zeta[3] - 33048*x^2*zeta[2]*zeta[3] - 
           157464*x^3*zeta[2]*zeta[3] + 283338*zeta[4] + 28674*x*zeta[4] + 
           15552*x^2*zeta[4] + 94284*x^3*zeta[4] + 114696*zeta[5] - 
           118584*x*zeta[5] + 188568*x^2*zeta[5] + 103032*x^3*zeta[5])/
          (1458*(-1 + x)*(1 + x))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + x))/27 - 
           (8*(-34 - 75*x + 5*x^2 + 126*x^3)*H[3, x])/(27*(-1 + x)*(1 + x)) - 
           (16*(-1 + 12*x - x^2 + 6*x^3)*H[4, x])/(9*(-1 + x)*(1 + x)) - 
           (320*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) - 
           (32*(47 + 42*x + 65*x^2)*H[-2, 0, x])/(27*(1 + x)) + 
           (224*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) + 
           (32*(31 + 42*x + 31*x^2)*H[-1, 2, x])/(27*(1 + x)) + 
           (128*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) - 
           (8*(25 - 3*x + 18*x^2)*H[1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 3, x])/(-1 + x) - 
           (8*(52 - 5*x + 31*x^2 + 8*x^3)*H[2, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (16*(1 + x)*H[2, 1, x])/9 - (16*(-2 + 13*x - 2*x^2 + 7*x^3)*
             H[2, 2, x])/(9*(-1 + x)*(1 + x)) - (16*(6 - x + 6*x^2 + x^3)*
             H[3, 0, x])/(3*(-1 + x)*(1 + x)) + (16*(-1 + 3*x)*(1 + x^2)*
             H[3, 1, x])/(9*(-1 + x)*(1 + x)) + 
           (320*(1 + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (272*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) + 
           (320*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) + 
           (64*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) - 
           (64*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (16*(73 + 66*x + 73*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) - 
           (32*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (64*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           (16*(-189 - 112*x - 21*x^2 + 2*x^3)*H[0, 0, 0, x])/
            (27*(-1 + x)*(1 + x)) - (80*(1 - 4*x + x^2)*H[1, 0, 0, x])/
            (9*(-1 + x)) + (8*(15 - 63*x + 8*x^2)*H[1, 1, 0, x])/
            (9*(-1 + x)) + (64*(1 + x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 2, 0, x])/(3*(-1 + x)) + 
           (16*(1 + x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
           (32*(-5 + 4*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (16*(-10 + 11*x - 10*x^2 + 17*x^3)*H[2, 1, 0, x])/
            (9*(-1 + x)*(1 + x)) - (256*(1 + x^2)*H[-1, -1, -1, 0, x])/
            (9*(1 + x)) + (224*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
           (176*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
           (256*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (128*(1 + x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
           (80*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (128*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) + 
           (64*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
           (16*H[1, 0, x]*(-8 + 14*x - 5*x^2 + 7*zeta[2] + 7*x^2*zeta[2]))/
            (9*(-1 + x)) + (8*H[1, 1, x]*(-5 + 13*x - 8*x^2 + 8*zeta[2] + 
              8*x^2*zeta[2]))/(9*(-1 + x)) - (64*H[-1, 0, x]*
             (67 + 78*x + 67*x^2 + 9*zeta[2] + 9*x^2*zeta[2]))/(81*(1 + x)) - 
           (8*H[2, x]*(-37 + 8*x + 34*x^2 - 11*x^3 - 48*zeta[2] + 
              6*x*zeta[2] - 48*x^2*zeta[2] + 42*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (8*H[0, 0, x]*(-2400 - 358*x + 489*x^2 - 
              1105*x^3 + 18*zeta[2] + 216*x*zeta[2] + 18*x^2*zeta[2] + 
              108*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((-16*(17 + 5*x^2)*H[0, x])/(9*(-1 + x)) - 
             (32*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
             (32*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
             (4*(-23 + 578*x + 601*x^2 - 72*x*zeta[2]))/(27*(1 + x))) - 
           (32*H[-1, x]*(10*zeta[2] + 30*x*zeta[2] + 10*x^2*zeta[2] + 
              3*zeta[3] + 3*x^2*zeta[3]))/(27*(1 + x)) + 
           (8*H[1, x]*(50 - 148*x + 98*x^2 + 111*zeta[2] - 201*x*zeta[2] + 
              90*x^2*zeta[2] + 30*zeta[3] + 30*x^2*zeta[3]))/(27*(-1 + x)) + 
           (8*H[0, x]*(-3096 + 350*x + 1056*x^2 - 2390*x^3 - 6*zeta[2] - 
              117*x*zeta[2] + 39*x^2*zeta[2] + 270*x^3*zeta[2] - 
              252*zeta[3] - 378*x*zeta[3] - 252*x^2*zeta[3] - 
              54*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           Lp*((16*(-2 + 3*x)*H[1, x])/3 - (16*(1 + x)*H[2, x])/3 - 
             (16*(-1 + 3*x)*(1 + x^2)*H[3, x])/(3*(-1 + x)*(1 + x)) - 
             (32*(1 + x^2)*H[-2, 0, x])/(1 + x) - (32*(13 + 6*x + 13*x^2)*H[
                -1, 0, x])/(9*(1 + x)) + (64*(1 + x^2)*H[-1, 2, x])/
              (3*(1 + x)) - (16*(60 + 43*x + 24*x^2 + x^3)*H[0, 0, x])/
              (9*(-1 + x)*(1 + x)) - (64*(-1 + x)*H[1, 0, x])/3 - 
             (32*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (64*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
             (64*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) - 
             (64*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
             (32*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (16*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (32*(1 + x^2)*H[1, 1, 0, 
                x])/(3*(-1 + x)) - (32*(1 + x^2)*H[-1, x]*zeta[2])/
              (3*(1 + x)) + (8*H[0, x]*(-649 - 97*x + 53*x^2 - 499*x^3 + 
                18*zeta[2] + 54*x*zeta[2] + 18*x^2*zeta[2] + 54*x^3*zeta[2]))/
              (27*(-1 + x)*(1 + x)) - (4*(1159 - 5261*x - 1159*x^2 + 
                5261*x^3 + 324*zeta[2] + 396*x*zeta[2] - 1044*x^2*zeta[2] + 
                324*x^3*zeta[2] + 1080*zeta[3] + 648*x*zeta[3] + 
                1080*x^2*zeta[3] + 648*x^3*zeta[3]))/(81*(-1 + x)*(1 + x))) - 
           (2*(64105 - 126731*x - 64105*x^2 + 126731*x^3 - 2700*zeta[2] + 
              1368*x*zeta[2] - 5688*x^2*zeta[2] + 6372*x^3*zeta[2] + 
              72036*zeta[3] + 19872*x*zeta[3] - 25920*x^2*zeta[3] + 
              26244*x^3*zeta[3] - 5346*zeta[4] - 4374*x*zeta[4] - 
              486*x^2*zeta[4] + 14094*x^3*zeta[4]))/(729*(-1 + x)*(1 + x))) + 
         CF^2*(Lp^3*((44*(-1 + x))/3 - (44*LQ*(1 + x))/3 + 
             (22*(1 + 3*x^2)*H[0, x])/(3*(-1 + x)) + (88*(1 + x)*H[1, x])/
              3) - (4*(-854 - 880*x + 493*x^2 + 1211*x^3)*H[4, x])/
            (9*(-1 + x)*(1 + x)) - (32*(10 - 8*x + 9*x^2)*H[5, x])/
            (3*(1 + x)) + (32*(-11 + 3*x - 19*x^2 + 23*x^3)*H[-4, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-4 + 250*x - 553*x^2 + 127*x^3)*
             H[-3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (32*(-88 + 49*x - 86*x^2 + 47*x^3)*H[-3, 2, x])/
            (3*(-1 + x)*(1 + x)) + (8*(1234 + 2616*x + 1825*x^2)*H[-2, 2, x])/
            (9*(1 + x)) + (8*(-309 + 253*x - 313*x^2 + 257*x^3)*H[-2, 3, x])/
            (3*(-1 + x)*(1 + x)) + (16*(539 + 954*x + 539*x^2)*H[-1, 3, x])/
            (9*(1 + x)) + (368*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
           (4*(685 - 1452*x + 637*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
           (88*(1 + x^2)*H[1, 4, x])/(3*(-1 + x)) - 
           (4*(-365 - 539*x + 187*x^2 + 1141*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) - (8*(-115 + 69*x - 95*x^2 + 89*x^3)*
             H[2, 3, x])/(3*(-1 + x)*(1 + x)) + (8*(16 + x - 449*x^2 + 7*x^3)*
             H[3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (8*(-89 - 147*x + 37*x^2 + 219*x^3)*H[3, 1, x])/
            (9*(-1 + x)*(1 + x)) - (64*(8 - x + 7*x^2)*H[3, 2, x])/
            (3*(1 + x)) + (32*(11 + 17*x^2)*H[4, 0, x])/(3*(-1 + x)*
             (1 + x)) + (32*(-4 + 6*x - 7*x^2 + 3*x^3)*H[4, 1, x])/
            (3*(-1 + x)*(1 + x)) - (16*(71 + 19*x + 55*x^2 + 35*x^3)*
             H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-143 + 91*x - 187*x^2 + 167*x^3)*H[-3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (16*(13 + 3*x + 5*x^2 + 11*x^3)*
             H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(571 + 6*x + 19*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (16*(-301 + 237*x - 297*x^2 + 233*x^3)*H[-2, -1, 2, x])/
            (3*(-1 + x)*(1 + x)) + (4*(-661 - 2081*x + 1508*x^2 + 1090*x^3)*
             H[-2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (32*(-7 - x - 9*x^2 + x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (32*(-17 + 13*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) - 
           (256*(1 + x^2)*H[-1, -3, 0, x])/(1 + x) + 
           (8*(115 - 138*x + 187*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (1424*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
           (16*(329 + 596*x + 329*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (2528*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
           (16*(5 + 6*x + 14*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (16*(127 + 192*x + 127*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           (1552*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) + 
           (8*(31 - 4*x + 31*x^2)*H[-1, 3, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
           (608*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) + 
           (16*(-1 - 22*x + 17*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) - 
           (160*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
           (4*(121 - 318*x + 133*x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
           (752*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) - 
           (4*(395 - 552*x + 485*x^2)*H[1, 2, 0, x])/(9*(-1 + x)) + 
           (4*(61 - 12*x + 91*x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
           (32*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) + 
           (704*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 3, 1, x])/(-1 + x) - 
           (64*(2 + 11*x + x^2 + 10*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*
             (1 + x)) + (4*(523 - 131*x - 452*x^2 + 562*x^3)*H[2, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) - (4*(-54 - 60*x + 15*x^2 + 313*x^3)*
             H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (176*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
           (32*(-8 + 7*x - 5*x^2 + 10*x^3)*H[2, 1, 2, x])/
            ((-1 + x)*(1 + x)) + (8*(-49 + 107*x - 33*x^2 + 123*x^3)*
             H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (56*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) - 
           (8*(-119 + 49*x - 135*x^2 + 49*x^3)*H[3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-27 + 21*x - 39*x^2 + 25*x^3)*
             H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(4 + 3*x^2 + x^3)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-263 + 231*x - 319*x^2 + 287*x^3)*H[-2, -1, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-169 + 81*x - 209*x^2 + 121*x^3)*
             H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (128*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) - 
           (2152*(1 + x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) - 
           (80*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
           (8*(7 + 366*x + 7*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
           (1600*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
           (4*(1555 + 3762*x + 1483*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
           (304*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
           (896*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) + 
           (8*(446 + 1224*x + 419*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) + 
           (32*(11 - 2*x + 11*x^2)*H[-1, 2, 0, 0, x])/(1 + x) + 
           (32*(47 + 6*x + 47*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
           (4*(327 + 337*x - 925*x^2 + 147*x^3)*H[0, 0, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[1, -2, -1, 0, x])/
            (3*(-1 + x)) - (736*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
           (8*(593 - 828*x + 566*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (160*(1 + x^2)*H[1, 1, -2, 0, x])/(-1 + x) + 
           (8*(154 - 429*x + 169*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
           (8*(290 - 753*x + 287*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) + 
           (536*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) + 
           (56*(1 + x^2)*H[1, 2, 1, 0, x])/(-1 + x) - 
           (8*(-133 + 39*x - 113*x^2 + 59*x^3)*H[2, 0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (32*(13 + 9*x + 24*x^2 + 20*x^3)*
             H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-157 + 131*x - 109*x^2 + 179*x^3)*H[2, 1, 1, 0, x])/
            (3*(-1 + x)*(1 + x)) + (736*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
            (1 + x) - (480*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) + 
           (688*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
           (32*(3 + 7*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (400*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) + 
           (352*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) - 
           (8*(-281 + 215*x - 289*x^2 + 223*x^3)*H[-3, x]*zeta[2])/
            (3*(-1 + x)*(1 + x)) + (16*(-103 + 79*x - 101*x^2 + 77*x^3)*
             H[-2, -1, x]*zeta[2])/((-1 + x)*(1 + x)) + 
           (1360*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) + 
           (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(-1 + x) - 
           (1600*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
           (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
           (8*H[-1, 2, x]*(4501 + 8106*x + 4501*x^2 + 54*zeta[2] + 
              216*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) - 
           (2*H[1, 1, 0, x]*(27 + 1354*x - 309*x^2 + 120*zeta[2] + 
              120*x^2*zeta[2]))/(9*(-1 + x)) - (4*H[1, 0, 0, x]*
             (-2135 + 1665*x - 2162*x^2 + 342*zeta[2] + 342*x^2*zeta[2]))/
            (27*(-1 + x)) + (2*H[1, 2, x]*(847 - 2166*x + 295*x^2 + 
              600*zeta[2] + 600*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[-1, -1, 0, x]*(1001 + 1394*x + 929*x^2 + 1119*zeta[2] + 
              1119*x^2*zeta[2]))/(9*(1 + x)) - (8*H[-1, 0, 0, x]*
             (-235 - 1722*x - 235*x^2 + 1314*zeta[2] + 108*x*zeta[2] + 
              1314*x^2*zeta[2]))/(27*(1 + x)) + 
           (2*H[3, x]*(9970 + 10830*x - 8933*x^2 - 13377*x^3 + 1980*zeta[2] + 
              1044*x*zeta[2] + 1836*x^2*zeta[2] + 324*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (4*H[2, 1, x]*(-422 - 237*x + 166*x^2 - 
              19*x^3 - 420*zeta[2] + 396*x*zeta[2] - 324*x^2*zeta[2] + 
              492*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[0, 0, 0, x]*(785 - 3477*x - 7141*x^2 + 5109*x^3 - 
              1728*zeta[2] + 2592*x*zeta[2] - 3024*x^2*zeta[2] + 
              1296*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
           (8*H[-2, 0, x]*(-698 - 1639*x - 1475*x^2 + 3578*x^3 - 
              3438*zeta[2] + 2970*x*zeta[2] - 3510*x^2*zeta[2] + 
              3042*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
           (2*H[2, 0, x]*(602 + 3434*x - 4999*x^2 - 1399*x^3 - 6228*zeta[2] + 
              5004*x*zeta[2] - 4788*x^2*zeta[2] + 6444*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (4*LQ*(-1 + x)*(-202 + 189*zeta[3]))/9 - 
           (4*H[1, 1, x]*(475 - 1026*x + 551*x^2 + 328*zeta[2] - 
              780*x*zeta[2] + 292*x^2*zeta[2] - 72*zeta[3] - 72*x^2*zeta[3]))/
            (9*(-1 + x)) + (4*H[-1, -1, x]*(3955*zeta[2] + 7518*x*zeta[2] + 
              3955*x^2*zeta[2] + 2418*zeta[3] + 2418*x^2*zeta[3]))/
            (9*(1 + x)) - (2*H[1, 0, x]*(-25168 + 47589*x - 26941*x^2 + 
              21600*zeta[2] - 39204*x*zeta[2] + 20412*x^2*zeta[2] + 
              4212*zeta[3] + 4212*x^2*zeta[3]))/(81*(-1 + x)) - 
           (2*H[2, x]*(-51679 - 15610*x + 45737*x^2 + 9668*x^3 - 
              6300*zeta[2] - 4572*x*zeta[2] + 3204*x^2*zeta[2] + 
              3852*x^3*zeta[2] + 31212*zeta[3] - 8100*x*zeta[3] + 
              28188*x^2*zeta[3] - 11124*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
           (4*H[-2, x]*(-1897*zeta[2] - 3329*x*zeta[2] + 1595*x^2*zeta[2] + 
              3631*x^3*zeta[2] - 2646*zeta[3] + 1950*x*zeta[3] - 
              2622*x^2*zeta[3] + 1926*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[0, 0, x]*(21042 - 2800*x - 41843*x^2 - 537*x^3 + 2592*x^4 - 
              16524*zeta[2] - 15840*x*zeta[2] + 12582*x^2*zeta[2] + 
              19206*x^3*zeta[2] - 7776*zeta[3] + 1296*x*zeta[3] - 
              16416*x^2*zeta[3] + 3888*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
           (4*H[-1, 0, x]*(864 + 8023*x + 7314*x^2 + 8887*x^3 + 1296*x^4 + 
              21555*x*zeta[2] + 40230*x^2*zeta[2] + 20907*x^3*zeta[2] + 
              6588*x*zeta[3] - 1296*x^2*zeta[3] + 6588*x^3*zeta[3]))/
            (81*x*(1 + x)) + Lp^2*((16*(17 + 5*x^2)*H[2, x])/(3*(-1 + x)) + 
             (32*(1 + x^2)*H[3, x])/((-1 + x)*(1 + x)) + 
             (16*(1 + 3*x^2)*H[-2, 0, x])/(1 + x) - (16*(5 - 12*x + 5*x^2)*H[
                -1, 0, x])/(3*(1 + x)) + (32*(1 + x^2)*H[-1, 2, x])/(1 + x) + 
             (8*(1 + 23*x - x^2 + 21*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
             (176*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) - 
             (64*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + 
             (48*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (16*(1 + 3*x^2)*H[0, 0, 
                0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[1, 0, 0, x])/
              (-1 + x) - (64*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
             (4*H[1, x]*(77 - 613*x + 72*zeta[2] + 72*x*zeta[2]))/9 + 
             (2*H[0, x]*(359 - 595*x - 21*x^2 + 933*x^3 - 216*zeta[2] - 
                360*x^2*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             LQ*((4*(-23 + x^2)*H[0, x])/(3*(-1 + x)) - (16*(1 + x^2)*
                 H[-1, 0, x])/(1 + x) - (16*(1 + x^2)*H[0, 0, x])/
                ((-1 + x)*(1 + x)) + (2*(77 - 536*x - 613*x^2 + 36*zeta[2] + 
                  144*x*zeta[2] + 36*x^2*zeta[2]))/(9*(1 + x))) + 
             (8*(163 - 163*x - 163*x^2 + 163*x^3 - 39*zeta[2] - 
                69*x*zeta[2] + 105*x^2*zeta[2] + 3*x^3*zeta[2] - 72*zeta[3] - 
                126*x^2*zeta[3] + 54*x^3*zeta[3]))/(9*(-1 + x)*(1 + x))) + 
           (2*H[1, x]*(21916 - 45080*x + 23164*x^2 + 3615*zeta[2] - 
              9246*x*zeta[2] + 5487*x^2*zeta[2] - 12462*zeta[3] + 
              21744*x*zeta[3] - 12462*x^2*zeta[3] - 1998*zeta[4] - 
              1998*x^2*zeta[4]))/(27*(-1 + x)) - 
           (4*H[-1, x]*(5999*zeta[2] + 12030*x*zeta[2] + 6215*x^2*zeta[2] + 
              8178*zeta[3] + 16038*x*zeta[3] + 8340*x^2*zeta[3] + 
              2286*zeta[4] - 108*x*zeta[4] + 2286*x^2*zeta[4]))/
            (27*(1 + x)) + (H[0, x]*(156589 - 61663*x - 179686*x^2 + 
              40510*x^3 - 51564*zeta[2] - 58284*x*zeta[2] + 63762*x^2*zeta[
                2] + 78426*x^3*zeta[2] - 47808*zeta[3] - 5832*x*zeta[3] + 
              31896*x^2*zeta[3] - 1728*x^3*zeta[3] - 46440*zeta[4] + 
              7344*x*zeta[4] - 46224*x^2*zeta[4] + 13176*x^3*zeta[4]))/
            (81*(-1 + x)*(1 + x)) + Lp*((-4*(-237 - 335*x + 75*x^2 + 421*x^3)*
               H[3, x])/(3*(-1 + x)*(1 + x)) - (48*(-3 + 4*x - 5*x^2 + 2*x^3)*
               H[4, x])/((-1 + x)*(1 + x)) + (16*(-5 + x - 11*x^2 + 11*x^3)*H[
                -3, 0, x])/((-1 + x)*(1 + x)) - (8*(-5 - 3*x - 57*x^2 + 
                41*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) + 
             (64*(-9 + 7*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) + 
             (32*(68 + 105*x + 68*x^2)*H[-1, 2, x])/(3*(1 + x)) + 
             (528*(1 + x^2)*H[-1, 3, x])/(1 + x) - 16*x*H[1, 1, x] - 
             (32*(1 + 9*x + x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (112*(1 + x^2)*H[1, 3, x])/(-1 + x) + (8*(-2 - 27*x + 19*x^2)*H[
                2, 0, x])/(3*(1 + x)) - (88*(1 + x^2)*H[2, 1, x])/
              (3*(-1 + x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 2, x])/
              ((-1 + x)*(1 + x)) + (16*(3 + 5*x^2)*H[3, 0, x])/
              ((-1 + x)*(1 + x)) - (16*(9 + 19*x + 3*x^2 + 25*x^3)*H[-2, -1, 
                0, x])/((-1 + x)*(1 + x)) + (8*(-31 + 51*x - 45*x^2 + 65*x^3)*
               H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - (128*(1 + x^2)*H[-1, -2, 
                0, x])/(1 + x) + (16*(31 + 18*x + 31*x^2)*H[-1, -1, 0, x])/
              (3*(1 + x)) - (928*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
             (8*(67 + 240*x + 67*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
             (48*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
             (2*(21 + 89*x - 185*x^2 + 43*x^3)*H[0, 0, 0, x])/
              ((-1 + x)*(1 + x)) - (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
             (4*(265 - 216*x + 265*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
             (32*(1 + 9*x + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
             (48*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) + (48*(1 + x^2)*H[1, 2, 0, 
                x])/(-1 + x) + (32*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
             (16*(9 + 7*x + 5*x^2 + 3*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + 
                x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 1, 0, x])/
              ((-1 + x)*(1 + x)) + (96*(1 + x^2)*H[-1, -1, -1, 0, x])/
              (1 + x) - (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
             (296*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
             (8*(13 + 31*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (184*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
             (144*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
             (48*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) - 
             (24*(-21 + 25*x - 23*x^2 + 27*x^3)*H[-2, x]*zeta[2])/
              ((-1 + x)*(1 + x)) + (976*(1 + x^2)*H[-1, -1, x]*zeta[2])/
              (1 + x) - (8*H[1, 0, x]*(-325 + 297*x - 316*x^2 + 36*zeta[2] + 
                36*x^2*zeta[2]))/(9*(-1 + x)) - (64*H[-1, 0, x]*(17 - 33*x + 
                17*x^2 + 99*zeta[2] + 99*x^2*zeta[2]))/(9*(1 + x)) + 
             (4*H[0, 0, x]*(284 - 647*x - 1001*x^2 + 1002*x^3 - 468*zeta[2] + 
                432*x*zeta[2] - 828*x^2*zeta[2] + 216*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (4*H[2, x]*(-1511 - 602*x + 823*x^2 - 
                86*x^3 - 180*zeta[2] + 324*x*zeta[2] - 108*x^2*zeta[2] + 
                396*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             (4*H[1, x]*(6566 - 14847*x + 8281*x^2 + 270*zeta[2] - 
                540*x*zeta[2] + 270*x^2*zeta[2] - 1296*zeta[3] - 
                2808*x^2*zeta[3]))/(27*(-1 + x)) - (8*H[-1, x]*(241*zeta[2] + 
                402*x*zeta[2] + 241*x^2*zeta[2] + 276*zeta[3] + 
                276*x^2*zeta[3]))/(3*(1 + x)) + (2*H[0, x]*(11402 - 2710*x - 
                13701*x^2 + 2355*x^3 - 4878*zeta[2] - 6462*x*zeta[2] + 
                5490*x^2*zeta[2] + 8010*x^3*zeta[2] - 4860*zeta[3] + 
                648*x*zeta[3] - 5940*x^2*zeta[3] + 1944*x^3*zeta[3]))/
              (27*(-1 + x)*(1 + x)) + LQ*((-2*(379 - 408*x + 181*x^2)*
                 H[0, x])/(9*(-1 + x)) + 4*x*H[1, x] - (16*(1 + x^2)*
                 H[-2, 0, x])/(1 + x) - 24*(1 + x)*H[-1, 0, x] + 
               (2*(-59 + 36*x + x^2)*H[0, 0, x])/(3*(-1 + x)) - 16*(-1 + x)*
                H[1, 0, x] - (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - 
               (16*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*
                 H[-1, -1, 0, x])/(1 + x) - (8*(1 + x^2)*H[-1, 0, 0, x])/
                (1 + x) - (8*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
               (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + (8*(1 + x^2)*H[-1, x]*
                 zeta[2])/(1 + x) + (2*(-2129 + 3745*x + 2129*x^2 - 
                  3745*x^3 + 432*zeta[2] - 108*x*zeta[2] - 432*x^2*zeta[2] + 
                  108*x^3*zeta[2] - 1026*zeta[3] - 1134*x*zeta[3] + 
                  486*x^2*zeta[3] + 378*x^3*zeta[3]))/(27*(-1 + x)*
                 (1 + x))) + (4*(13115 - 13115*x - 13115*x^2 + 13115*x^3 - 
                3255*zeta[2] - 1812*x*zeta[2] + 4863*x^2*zeta[2] + 
                204*x^3*zeta[2] - 5823*zeta[3] - 2331*x*zeta[3] + 
                1953*x^2*zeta[3] + 1017*x^3*zeta[3] - 2160*zeta[4] - 
                1890*x*zeta[4] - 189*x^2*zeta[4] + 405*x^3*zeta[4]))/
              (27*(-1 + x)*(1 + x))) - (-233982 + 233982*x + 233982*x^2 - 
             233982*x^3 + 49090*zeta[2] + 63656*x*zeta[2] - 
             66302*x^2*zeta[2] - 45940*x^3*zeta[2] + 5184*x^4*zeta[2] + 
             34896*zeta[3] + 28416*x*zeta[3] + 16950*x^2*zeta[3] + 
             10470*x^3*zeta[3] - 29808*zeta[2]*zeta[3] - 25920*x*zeta[2]*
              zeta[3] - 28944*x^2*zeta[2]*zeta[3] - 29376*x^3*zeta[2]*
              zeta[3] + 77292*zeta[4] + 5472*x*zeta[4] - 18801*x^2*zeta[4] + 
             13707*x^3*zeta[4] + 108108*zeta[5] + 32292*x*zeta[5] + 
             100980*x^2*zeta[5] + 23868*x^3*zeta[5])/(81*(-1 + x)*(1 + x)))))
 
dBeamLarin["dabc2"] = (as^3*dabc2*Nf*((32*(-45 + 19*x)*H[4, x])/3 - 
       (64*(9 + 7*x)*H[5, x])/3 + (128*(-5 + x)*H[-4, 0, x])/3 - 
       (448*(3 + x)*H[-3, 0, x])/3 - (128*(-1 + x)*H[-3, 2, x])/3 - 
       (64*(35 + 6*x)*H[-2, 0, x])/3 - (64*(-3 + 23*x)*H[-2, 2, x])/3 + 
       (64*(-1 + x)*H[-2, 3, x])/3 - 160*(1 + x)*H[-1, 3, x] + 
       (1856*(-1 + x)*H[1, 2, x])/3 - (1376*(-1 + x)*H[1, 3, x])/3 + 
       64*(-4 + 3*x)*H[2, 2, x] + 192*(1 + x)*H[2, 3, x] + 
       (32*x*(16 + 13*x)*H[3, 0, x])/(3*(1 + x)) - 
       (32*(-9 + 17*x)*H[3, 1, x])/3 + (128*(-1 + x)*H[3, 2, x])/3 + 
       64*(1 + x)*H[4, 1, x] - (512*(-1 + x)*H[-3, -1, 0, x])/3 + 
       (64*(-13 + 5*x)*H[-3, 0, 0, x])/3 - (128*(-1 + x)*H[-2, -2, 0, x])/3 + 
       512*H[-2, -1, 0, x] + (128*(-1 + x)*H[-2, -1, 2, x])/3 - 
       (32*(51 + 41*x)*H[-2, 0, 0, x])/3 - (128*(-1 + x)*H[-2, 2, 0, x])/3 + 
       64*(1 + x)*H[-1, -2, 0, x] + 384*(1 + x)*H[-1, -1, 0, x] + 
       (320*(1 + x)*H[-1, -1, 2, x])/3 + 64*(1 + x)*H[-1, 2, 0, x] + 
       (256*(1 + x)*H[-1, 2, 1, x])/3 + 64*(1 + x)*H[-1, 3, 0, x] + 
       128*(-1 + x)*H[1, -2, 0, x] + (1952*(-1 + x)*H[1, 0, 0, x])/3 + 
       (640*(-1 + x)*H[1, 1, 0, x])/3 + 544*(-1 + x)*H[1, 1, 2, x] + 
       320*(-1 + x)*H[1, 2, 0, x] - (256*(1 + x)*H[2, -2, 0, x])/3 - 
       (64*(2 + x)^2*H[2, 0, 0, x])/(1 + x) + 
       (32*(-1 + 24*x + 27*x^2)*H[2, 1, 0, x])/(1 + x) - 
       192*(1 + x)*H[2, 1, 2, x] - (128*(1 + x)*H[2, 2, 0, x])/3 + 
       (128*(-2 + x)*H[3, 0, 0, x])/3 - (320*(-1 + x)*H[3, 1, 0, x])/3 - 
       (256*(-1 + x)*H[-2, -1, -1, 0, x])/3 - 
       (704*(-1 + x)*H[-2, -1, 0, 0, x])/3 + (512*(-1 + x)*H[-2, 0, 0, 0, x])/
        3 + (640*(1 + x)*H[-1, -1, -1, 0, x])/3 + 
       480*(1 + x)*H[-1, -1, 0, 0, x] - (1024*(1 + x)*H[-1, 0, 0, 0, x])/3 + 
       128*(1 + x)*H[-1, 2, 0, 0, x] - 128*(1 + x)*H[-1, 2, 1, 0, x] + 
       (704*x*H[0, 0, 0, 0, x])/3 - (608*(-1 + x)*H[1, 0, 0, 0, x])/3 + 
       (1120*(-1 + x)*H[1, 1, 0, 0, x])/3 + 992*(-1 + x)*H[1, 1, 1, 0, x] + 
       (64*(1 + x)*H[2, 0, 0, 0, x])/3 - 192*(1 + x)*H[2, 1, 0, 0, x] - 
       320*(1 + x)*H[2, 1, 1, 0, x] - 128*x*H[0, 0, 0, 0, 0, x] - 
       (128*(-1 + x)*H[-3, x]*zeta[2])/3 - (256*(-1 + x)*H[-2, -1, x]*
         zeta[2])/3 + 32*(1 + x)*H[-1, 0, 0, x]*(-21 + 2*zeta[2]) - 
       (64*(1 + x)*H[-1, 2, x]*(-17 + 6*zeta[2]))/3 - 
       (32*(1 + x)*H[2, 1, x]*(-19 + 16*zeta[2]))/3 + 
       (32*(-1 + x)*H[1, 1, x]*(-41 + 52*zeta[2]))/3 + 
       (32*(-1 + x)*H[1, 0, x]*(-1 + 79*zeta[2]))/3 - 
       (32*H[3, x]*(65 + 32*x - 18*zeta[2] + 2*x*zeta[2]))/3 - 
       (64*H[2, 0, x]*(-10*x + 13*zeta[2] + 13*x*zeta[2]))/3 + 
       (32*H[0, 0, 0, x]*(25*x + 18*zeta[2] + 18*x*zeta[2]))/3 - 
       (32*(-1 + x)*H[1, x]*(-48 + 43*zeta[2] - 55*zeta[3]))/3 + 
       64*(1 + x)*H[-1, 0, x]*(-17 + 2*zeta[2] - 2*zeta[3]) + 
       (64*H[-2, x]*(9*zeta[2] + 23*x*zeta[2] - 2*zeta[3] + 2*x*zeta[3]))/3 - 
       (32*H[0, 0, x]*(-156*x - 156*x^2 - 45*zeta[2] - 30*x*zeta[2] + 
          18*x^2*zeta[2] - 52*x*zeta[3] - 52*x^2*zeta[3]))/(3*(1 + x)) + 
       (32*H[2, x]*(-89 - 75*x + 14*x^2 + 39*zeta[2] + 90*x*zeta[2] + 
          57*x^2*zeta[2] - 10*zeta[3] - 20*x*zeta[3] - 10*x^2*zeta[3]))/
        (3*(1 + x)) - (32*(1 + x)*H[-1, x]*(16*zeta[2] + 2*zeta[3] + 
          3*zeta[4]))/3 + (16*H[0, x]*(96*x + 96*x^2 + 130*zeta[2] + 
          236*x*zeta[2] + 106*x^2*zeta[2] - 136*x*zeta[3] - 124*x^2*zeta[3] - 
          5*zeta[4] - 44*x*zeta[4] - 39*x^2*zeta[4]))/(3*(1 + x)) + 
       Lp*(32*(-9 + 17*x)*H[3, x] - 192*(1 + x)*H[4, x] + 
         128*(-1 + x)*H[-3, 0, x] - 64*(3 + 7*x)*H[-2, 0, x] - 
         448*(1 + x)*H[-1, 0, x] - 256*(1 + x)*H[-1, 2, x] - 
         256*(-1 + x)*H[-2, -1, 0, x] + 128*(-1 + x)*H[-2, 0, 0, x] + 
         640*(1 + x)*H[-1, -1, 0, x] - 448*(1 + x)*H[-1, 0, 0, x] + 
         448*x*H[0, 0, 0, x] - 96*(-1 + x)*H[1, 0, 0, x] + 
         64*(1 + x)*H[2, 0, 0, x] - 128*x*H[0, 0, 0, 0, x] - 
         128*(-1 + x)*H[-2, x]*zeta[2] + 576*(1 + x)*H[-1, x]*zeta[2] + 
         32*(1 + x)*H[2, x]*(-19 + 4*zeta[2]) - 32*(-1 + x)*H[1, x]*
          (-41 + 10*zeta[2]) + 32*H[0, 0, x]*(-5*x + 6*zeta[2] + 
           10*x*zeta[2]) - 32*H[0, x]*(-41*x - 9*zeta[2] + 31*x*zeta[2] - 
           8*x*zeta[3]) + 16*(38*zeta[2] + 10*x*zeta[2] - 64*x*zeta[3] - 
           25*zeta[4] - 15*x*zeta[4])) + 
       (8*(356*zeta[2] - 108*x*zeta[2] - 464*x^2*zeta[2] - 20*zeta[3] + 
          416*x*zeta[3] + 436*x^2*zeta[3] - 40*zeta[2]*zeta[3] + 
          16*x*zeta[2]*zeta[3] + 56*x^2*zeta[2]*zeta[3] + 15*zeta[4] + 
          62*x*zeta[4] + 53*x^2*zeta[4] - 120*zeta[5] - 544*x*zeta[5] - 
          424*x^2*zeta[5]))/(3*(1 + x))))/nc
 
dBeamLarin["gg"] = as*CA*(8*(-1 + x) + 4*Lp*(-1 + 2*x)) + delta[1 - x] - 
     32*as^3*CA^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CA*Nf*TF*((-8*Lp^2*(-1 + 2*x))/3 - (2*(-829 + 977*x))/27 + 
         (4*(34 + 25*x)*H[0, x])/9 + Lp*((-80*(-4 + 5*x))/9 + 
           (16*(1 + x)*H[0, x])/3) + (4*x*H[1, x])/3 + (8*(1 + x)*H[0, 0, x])/
          3) + CF*Nf*TF*(-120*(-1 + x) + 28*(3 + x)*H[0, x] + 
         Lp^2*(-20*(-1 + x) + 8*(1 + x)*H[0, x]) + 4*(9 + 7*x)*H[0, 0, x] + 
         Lp*(-88*(-1 + x) + 8*(7 + 3*x)*H[0, x] + 16*(1 + x)*H[0, 0, x]) + 
         8*(1 + x)*H[0, 0, 0, x]) + CA^2*(((-1109 - 713*x)*H[0, x])/9 - 
         (2*x*H[1, x])/3 + Lp^2*(-8*LQ*(-1 + 2*x) + (2*(-107 + 118*x))/3 - 
           (8*(-4 + 3*x)*H[0, x])/(-1 + x) + 16*(-1 + 2*x)*H[1, x]) + 
         16*(-1 + x)*H[2, x] - (16*(2 + 3*x + 2*x^2)*H[-2, 0, x])/(1 + x) - 
         16*(1 + x)*H[-1, 0, x] + (2*(-101 + 19*x)*H[0, 0, x])/3 - 
         32*(-1 + x)*H[1, 0, x] - (8*(2 - 3*x + 2*x^2)*H[1, 2, x])/(-1 + x) + 
         (16*(-2 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(2 - 3*x + 2*x^2)*H[2, 1, x])/(-1 + x) + 
         (16*(2 + 3*x + 2*x^2)*H[-1, -1, 0, x])/(1 + x) - 
         (8*(2 + 3*x + 2*x^2)*H[-1, 0, 0, x])/(1 + x) - 
         (8*(-2 - x + 2*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (8*(2 - 3*x + 2*x^2)*H[1, 0, 0, x])/(-1 + x) - 
         (8*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(-1 + x) + 
         (8*(2 + 3*x + 2*x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(-16*LQ*(-1 + x) + (4*(-77 + 43*x)*H[0, x])/3 + 
           32*(-1 + x)*H[1, x] + (16*(2 - 3*x + 2*x^2)*H[2, x])/(-1 + x) - 
           (16*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(1 + x) - 
           (16*(-2 - x + 2*x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) + 
           (16*(2 - 3*x + 2*x^2)*H[1, 0, x])/(-1 + x) - 
           (2*(671 - 134*x - 805*x^2 + 36*zeta[2] + 144*x*zeta[2] + 
              144*x^2*zeta[2]))/(9*(1 + x))) - 
         (4*(-2053 + 2264*x + 2053*x^2 - 2264*x^3 + 324*zeta[2] - 
            432*x*zeta[2] - 324*x^2*zeta[2] + 432*x^3*zeta[2] + 459*zeta[3] - 
            567*x*zeta[3] - 324*x^2*zeta[3] + 756*x^3*zeta[3]))/
          (27*(-1 + x)*(1 + x)))) + plusD[1, 1 - x]*(16*as^2*CA^2*Lp^2 + 
       as^3*(CA^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA^3*(Lp^3*(176/3 - 32*LQ) - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - x]*
      (-4*as*CA*Lp + as^2*(CA*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA^2*(Lp^2*(-22/3 + 8*LQ) + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CA^2*Nf*TF*(Lp^3*(352/27 - (32*LQ)/3) + 
           Lp^2*((-320*LQ)/9 - (8*(-289 + 36*zeta[2]))/27) + 
           Lp*((-896*LQ)/27 - (8*(-2051 + 360*zeta[2]))/81) - 
           (4*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729) + 
         CA*(Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
             (128*(58 + 81*zeta[3]))/729) + CF*Nf*TF*(8*Lp^2 - 
             (4*Lp*(-55 + 48*zeta[3]))/3 - (2*(-1711 + 912*zeta[3] + 
                432*zeta[4]))/27)) + 
         CA^3*(Lp^2*((-16*LQ*(-67 + 18*zeta[2]))/9 + (8*(-445 + 99*zeta[2]))/
              27) + Lp^3*((88*LQ)/3 - 8*LQ^2 + (4*(-121 + 216*zeta[2]))/27) + 
           Lp*((-16*LQ*(-202 + 189*zeta[3]))/27 + (2*(-15503 + 4824*zeta[2] + 
                7128*zeta[3] - 3564*zeta[4]))/81) + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - x]*(-2*as*CA*Lp*LQ + 
       as^2*(CA*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CA^2*(Lp^2*((-11*LQ)/3 + 2*LQ^2 - 8*zeta[2]) + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CA*(Nf^2*TF^2*((-800*Lp*LQ)/81 - (160*Lp^2*LQ)/27 - 
             (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/729) + 
           CF*Nf*TF*(4*Lp^2*LQ - (2*Lp*LQ*(-55 + 48*zeta[3]))/3 + 
             (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27)) + 
         CA^2*Nf*TF*(Lp^3*((176*LQ)/27 - (8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*((-80*LQ^2)/9 + (320*zeta[2])/9 - (4*LQ*(-289 + 36*zeta[2]))/
              27) + Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - 
             (4*LQ*(-2051 + 360*zeta[2]))/81) - 
           (2*LQ*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
            729) + CA^3*(Lp^3*((22*LQ^2)/3 - (4*LQ^3)/3 + 
             (2*LQ*(-121 + 216*zeta[2]))/27 - (8*(11*zeta[2] + 8*zeta[3]))/
              3) + Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + 
             (16*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             (LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81) + 
           Lp^2*((-4*LQ^2*(-67 + 18*zeta[2]))/9 + (4*LQ*(-445 + 99*zeta[2]))/
              27 - (16*(67*zeta[2] - 45*zeta[4]))/9) + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((320*(-1 + x))/9 - (128*(1 + x)*H[0, x])/9) + 
         (64*(37 + 43*x)*H[3, x])/27 + (128*(1 + x)*H[4, x])/9 - 
         (4672*(-1 + x)*H[1, 0, x])/27 + (832*(-1 + x)*H[1, 1, x])/27 + 
         (320*(-1 + x)*H[1, 2, x])/9 + (64*(37 + 43*x)*H[2, 0, x])/27 + 
         (64*(-13 + 8*x)*H[2, 1, x])/27 - (128*(1 + x)*H[2, 2, x])/9 + 
         (128*(1 + x)*H[3, 0, x])/9 - (128*(1 + x)*H[3, 1, x])/9 - 
         (32*(-7 + 23*x)*H[0, 0, 0, x])/27 - (320*(-1 + x)*H[1, 0, 0, x])/9 + 
         (320*(-1 + x)*H[1, 1, 0, x])/9 + (160*(-1 + x)*H[1, 1, 1, x])/9 + 
         (128*(1 + x)*H[2, 0, 0, x])/9 - (128*(1 + x)*H[2, 1, 0, x])/9 - 
         (64*(1 + x)*H[2, 1, 1, x])/9 + (64*(1 + x)*H[0, 0, 0, 0, x])/9 - 
         (64*(-1 + x)*H[1, x]*(332 + 45*zeta[2]))/81 + 
         (64*H[2, x]*(251 + 101*x + 18*zeta[2] + 18*x*zeta[2]))/81 - 
         (32*H[0, 0, x]*(139 + 541*x + 36*zeta[2] + 36*x*zeta[2]))/81 + 
         Lp^2*((-992*(1 + x)*H[0, x])/9 - (160*(-1 + x)*H[1, x])/3 + 
           (64*(1 + x)*H[2, x])/3 - (64*(1 + x)*H[0, 0, x])/3 - 
           (32*(55 - 55*x + 6*zeta[2] + 6*x*zeta[2]))/9) - 
         (64*H[0, x]*(475 + 931*x + 333*zeta[2] + 387*x*zeta[2] + 
            216*zeta[3] + 216*x*zeta[3]))/243 + 
         Lp*((-704*(-1 + x)*H[1, x])/3 + (64*(7 + 3*x)*H[2, x])/3 + 
           (128*(1 + x)*H[3, x])/3 - (128*(5 + 11*x)*H[0, 0, x])/9 - 
           (320*(-1 + x)*H[1, 0, x])/3 + (128*(1 + x)*H[2, 0, x])/3 - 
           (128*H[0, x]*(16 + 21*x + 3*zeta[2] + 3*x*zeta[2]))/9 - 
           (64*(46 - 46*x + 21*zeta[2] + 9*x*zeta[2] - 6*zeta[3] - 
              6*x*zeta[3]))/9) - (32*(896 - 896*x + 1506*zeta[2] + 
            606*x*zeta[2] + 720*zeta[3] - 2250*x*zeta[3] + 351*zeta[4] + 
            351*x*zeta[4]))/243) + CF^2*Nf*TF*((64*(7 + 5*x)*H[4, x])/3 + 
         (128*(1 + x)*H[5, x])/3 - 512*x*H[-4, 0, x] + (1280*x*H[-3, 0, x])/
          3 + (32*(-1 + x)*(3 + x)*H[1, 2, x])/3 + 32*(-1 + x)*H[1, 3, x] - 
         (64*(1 + x)*H[2, 3, x])/3 - (32*(7 + 5*x)*H[3, 1, x])/3 - 
         (64*(1 + x)*H[4, 1, x])/3 + (512*(-1 + x)*H[-3, -1, 0, x])/3 - 
         (256*(-1 + 3*x)*H[-3, 0, 0, x])/3 + (256*(-1 + x)*H[-2, -2, 0, x])/
          3 + (256*(-4 + 3*x)*H[-2, -1, 0, x])/3 + 
         (128*(4 + 5*x)*H[-2, 0, 0, x])/3 - (512*(1 + x)*H[-1, -2, 0, x])/3 + 
         (128*(1 + x)*(-10 + 3*x)*H[-1, -1, 0, x])/3 - 
         (64*(-1 + x)*(1 + x)*(-2 + 5*x)*H[-1, 0, 0, x])/(3*x) + 
         512*(-1 + x)*H[1, -2, 0, x] + (16*(-1 + x)*(4 + 9*x + 16*x^2)*
           H[1, 0, 0, x])/(3*x) - (32*(-22 + x)*(-1 + x)*H[1, 1, 0, x])/3 + 
         (184*(-1 + x)*H[1, 1, 1, x])/3 + 32*(-1 + x)*H[1, 1, 2, x] - 
         32*(-1 + x)*H[1, 2, 0, x] - 256*(1 + x)*H[2, -2, 0, x] + 
         (64*(-5 + 7*x)*H[2, 0, 0, x])/3 - (128*(3 + 5*x)*H[2, 1, 0, x])/3 - 
         (32*(1 + 9*x)*H[2, 1, 1, x])/3 - (64*(1 + x)*H[2, 1, 2, x])/3 + 
         (64*(1 + x)*H[2, 2, 0, x])/3 - (256*(1 + 2*x)*H[3, 0, 0, x])/3 + 
         (32*(1 + x)*H[3, 1, 1, x])/3 + (512*(-1 + x)*H[-2, -1, 0, 0, x])/3 - 
         (128*(-1 + x)*H[-2, 0, 0, 0, x])/3 - 
         (1024*(1 + x)*H[-1, -1, 0, 0, x])/3 + 
         (256*(1 + x)*H[-1, 0, 0, 0, x])/3 + (1040*H[0, 0, 0, 0, x])/3 + 
         (176*(-1 + x)*H[1, 0, 0, 0, x])/3 + 224*(-1 + x)*H[1, 1, 0, 0, x] - 
         (416*(-1 + x)*H[1, 1, 1, 0, x])/3 - (160*(-1 + x)*H[1, 1, 1, 1, x])/
          3 - 32*(1 + x)*H[2, 0, 0, 0, x] - (320*(1 + x)*H[2, 1, 0, 0, x])/
          3 + 64*(1 + x)*H[2, 1, 1, 0, x] + (64*(1 + x)*H[2, 1, 1, 1, x])/3 + 
         64*(1 + x)*H[0, 0, 0, 0, 0, x] + (256*(-1 + x)*H[-3, x]*zeta[2])/3 + 
         (128*(-4 + 3*x)*H[-2, x]*zeta[2])/3 + (64*(1 + x)*(-10 + 3*x)*
           H[-1, x]*zeta[2])/3 - (8*(-1 + x)*H[1, 1, x]*(-19 + 12*zeta[2]))/
          3 + (16*(-1 + x)*H[1, 0, x]*(-73 + 26*zeta[2]))/3 - 
         (32*(1 + x)*H[-1, 0, x]*(61 + 44*x + 142*x^2 - 48*x*zeta[2]))/
          (9*x) + (8*H[0, 0, 0, x]*(355 - 27*x + 8*x^2 - 16*zeta[2] - 
            16*x*zeta[2]))/3 - (32*H[2, 0, x]*(-20 - 33*x + x^2 + 6*zeta[2] + 
            6*x*zeta[2]))/3 + (8*H[2, 1, x]*(-32 + 31*x + 8*zeta[2] + 
            8*x*zeta[2]))/3 + (16*H[3, x]*(46 + 23*x + 2*x^2 + 16*zeta[2] + 
            16*x*zeta[2]))/3 + (64*H[-2, 0, x]*(-4 + 9*x^2 + 2*x^3 + 
            4*x*zeta[2] - 4*x^2*zeta[2]))/(3*x) + 
         Lp^3*((-16*(-2 + 3*x)*H[0, x])/3 - (80*(-1 + x)*H[1, x])/3 + 
           (32*(1 + x)*H[2, x])/3 + (16*(1 + x)*H[0, 0, x])/3 - 
           (4*(-13 + 13*x + 8*zeta[2] + 8*x*zeta[2]))/3) - 
         (16*(-1 + x)*H[1, x]*(23 - 6*x + 46*zeta[2] + 14*x*zeta[2] - 
            18*zeta[3]))/3 + (32*H[0, 0, x]*(453 + 12*x + 142*x^2 - 
            42*zeta[2] - 30*x*zeta[2] + 6*zeta[3] - 42*x*zeta[3]))/9 + 
         (8*H[2, x]*(90 - 39*x + 64*zeta[2] + 48*x*zeta[2] - 24*zeta[3] - 
            24*x*zeta[3]))/3 + Lp^2*(-216*(-1 + x)*H[1, x] + 
           64*(2 + x)*H[2, x] + 32*(1 + x)*H[3, x] - 16*(-7 + 2*x)*
            H[0, 0, x] - 80*(-1 + x)*H[1, 0, x] + 32*(1 + x)*H[2, 0, x] + 
           32*(1 + x)*H[0, 0, 0, x] - 8*H[0, x]*(-24 + 15*x + 4*zeta[2] + 
             4*x*zeta[2]) - 16*(-17 + 17*x + 8*zeta[2] + 4*x*zeta[2] - 
             2*zeta[3] - 2*x*zeta[3])) + (16*H[0, x]*(926 - 121*x + 18*x^2 - 
            138*zeta[2] - 69*x*zeta[2] + 18*x^2*zeta[2] - 66*zeta[3] - 
            174*x*zeta[3] + 147*zeta[4] - 213*x*zeta[4]))/9 + 
         Lp*(96*(2 + x)*H[3, x] + 64*(1 + x)*H[4, x] - 256*x*H[-3, 0, x] + 
           512*x*H[-2, 0, x] - (32*(1 + x)*(2 + 3*x + 2*x^2)*H[-1, 0, x])/x - 
           304*(-1 + x)*H[1, 0, x] + 112*(-1 + x)*H[1, 1, x] + 
           32*(5 + 8*x)*H[2, 0, x] + 16*(-5 + 3*x)*H[2, 1, x] - 
           32*(1 + x)*H[3, 1, x] + 256*(-1 + x)*H[-2, -1, 0, x] - 
           128*(-1 + x)*H[-2, 0, 0, x] - 512*(1 + x)*H[-1, -1, 0, x] + 
           256*(1 + x)*H[-1, 0, 0, x] - 16*(-23 + 3*x)*H[0, 0, 0, x] + 
           176*(-1 + x)*H[1, 0, 0, x] + 160*(-1 + x)*H[1, 1, 0, x] + 
           80*(-1 + x)*H[1, 1, 1, x] - 96*(1 + x)*H[2, 0, 0, x] - 
           64*(1 + x)*H[2, 1, 0, x] - 32*(1 + x)*H[2, 1, 1, x] + 
           80*(1 + x)*H[0, 0, 0, 0, x] + 128*(-1 + x)*H[-2, x]*zeta[2] - 
           256*(1 + x)*H[-1, x]*zeta[2] - 64*(-1 + x)*H[1, x]*
            (5 + 4*zeta[2]) + 4*H[0, 0, x]*(203 - 7*x + 16*x^2 - 16*zeta[2] - 
             16*x*zeta[2]) + 8*H[2, x]*(38 + 13*x + 16*zeta[2] + 
             16*x*zeta[2]) - 4*H[0, x]*(-245 + 69*x + 48*zeta[2] + 
             24*x*zeta[2] - 8*zeta[3] + 56*x*zeta[3]) - 
           8*(-129 + 129*x + 58*zeta[2] + 13*x*zeta[2] + 8*x^2*zeta[2] - 
             30*zeta[3] - 106*x*zeta[3] + 49*zeta[4] + 69*x*zeta[4])) - 
         (8*(-1784 + 1784*x + 690*zeta[2] - 117*x*zeta[2] + 568*x^2*zeta[2] + 
            408*zeta[3] - 1677*x*zeta[3] + 108*x^2*zeta[3] - 
            84*zeta[2]*zeta[3] + 348*x*zeta[2]*zeta[3] - 111*zeta[4] + 
            783*x*zeta[4] + 228*zeta[5] + 12*x*zeta[5]))/9) + 
       CA^3*((-4*(-1668 + 588*x + 1690*x^2 - 621*x^3 + 33*x^4)*H[4, x])/
          (9*(-1 + x)*(1 + x)) + (32*(29 + 9*x - 29*x^2 + 9*x^3)*H[5, x])/
          (3*(-1 + x)*(1 + x)) + (64*(19 - 15*x - 16*x^2 + 5*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(886 + 1347*x - 853*x^2 - 1380*x^3 + 110*x^4)*H[-3, 0, x])/
          (9*(-1 + x)*(1 + x)) - (64*(-17 - 19*x + 8*x^2 + 37*x^3)*
           H[-3, 2, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(110 + 376*x + 1173*x^2 + 984*x^3 + 66*x^4)*H[-2, 2, x])/
          (9*x*(1 + x)) - (32*(-57 - 35*x + 29*x^2 + 71*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (176*(1 + x)*(2 + 19*x + 2*x^2)*H[-1, 3, x])/
          (9*x) - (160*(2 + 3*x + 2*x^2)*H[-1, 4, x])/(1 + x) - 
         (4*(22 + 1276*x - 2421*x^2 + 1266*x^3 + 33*x^4)*H[1, 3, x])/
          (9*(-1 + x)*x) + (224*(2 - 3*x + 2*x^2)*H[1, 4, x])/(3*(-1 + x)) - 
         (4*(66 + 782*x - 305*x^2 - 683*x^3 + 305*x^4 + 11*x^5)*H[2, 2, x])/
          (9*(-1 + x)*x*(1 + x)) + (32*(-41 - 4*x + 20*x^2 + 9*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(1240 + 2879*x + 999*x^2 - 2003*x^3 - 1651*x^4 - 210*x^5 + 
            66*x^6)*H[3, 0, x])/(9*(-1 + x)*(1 + x)^3) - 
         (4*(312 - 729*x + 406*x^2 + 55*x^3)*H[3, 1, x])/(9*(-1 + x)) + 
         (32*(-44 - 7*x + 25*x^2 + 4*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-14 + 2*x + 11*x^2)*H[4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(13 + 5*x - 13*x^2 + 3*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-16 - 11*x + 10*x^2 + 26*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-83 - 8*x + 56*x^2 + 53*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-23 + 14*x^2 + 5*x^3)*H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-44 - 588*x - 1116*x^2 - 638*x^3 + 77*x^4)*H[-2, -1, 0, x])/
          (9*x*(1 + x)) + (64*(-31 - 27*x + 15*x^2 + 53*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (4*(154 + 2498*x + 3691*x^2 - 2245*x^3 - 
            3955*x^4 + 33*x^5)*H[-2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)) - 
         (64*(-7 - x + 3*x^2 + x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (128*(-2 - 2*x + x^2 + 4*x^3)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (192*(2 + 3*x + 2*x^2)*H[-1, -3, 0, x])/(1 + x) - 
         (8*(-22 - 916*x - 1701*x^2 - 906*x^3 + 22*x^4)*H[-1, -2, 0, x])/
          (9*x*(1 + x)) + (448*(2 + 3*x + 2*x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (16*(1 + x)*(55 + 248*x + 55*x^2)*H[-1, -1, 2, x])/(9*x) + 
         (1024*(2 + 3*x + 2*x^2)*H[-1, -1, 3, x])/(3*(1 + x)) + 
         (8*(-22 - 148*x - 252*x^2 - 148*x^3 + 11*x^4)*H[-1, 2, 0, x])/
          (9*x*(1 + x)) + (16*(1 + x)*(11 + 58*x + 11*x^2)*H[-1, 2, 1, x])/
          (9*x) - (320*(2 + 3*x + 2*x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
         (32*(3 + 5*x + 3*x^2)*H[-1, 3, 0, x])/(1 + x) + 
         (256*(2 + 3*x + 2*x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
         (512*(2 - 3*x + 2*x^2)*H[1, -3, 0, x])/(3*(-1 + x)) + 
         (16*(52 - 147*x + 62*x^2 + 22*x^3)*H[1, -2, 0, x])/(9*(-1 + x)) + 
         (128*(2 - 3*x + 2*x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
         (2*(67 - 2628*x + 485*x^2 + 6380*x^3 + 429*x^4 - 2656*x^5 + 67*x^6)*
           H[1, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^2) - 
         (4*(-676 + 1263*x - 686*x^2 + 11*x^3)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (96*(2 - 3*x + 2*x^2)*H[1, 1, 3, x])/(-1 + x) - 
         (16*(363 - 753*x + 368*x^2 + 11*x^3)*H[1, 2, 0, x])/(9*(-1 + x)) - 
         (4*(-20 - 27*x - 30*x^2 + 11*x^3)*H[1, 2, 1, x])/(9*(-1 + x)) - 
         (160*(2 - 3*x + 2*x^2)*H[1, 2, 2, x])/(-1 + x) - 
         (160*(2 - 3*x + 2*x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (128*(2 - 3*x + 2*x^2)*H[1, 3, 1, x])/(-1 + x) - 
         (64*(8 + 13*x + 8*x^2)*H[2, -2, 0, x])/(3*(1 + x)) - 
         (8*(33 + 1129*x + 2822*x^2 + 1406*x^3 - 2001*x^4 - 2387*x^5 - 
            672*x^6 + 22*x^7)*H[2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)^3) - 
         (4*(66 - 58*x - 1040*x^2 - 1568*x^3 + 141*x^4 + 1583*x^5 + 777*x^6 + 
            11*x^7)*H[2, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^3) + 
         (352*(2 - 3*x + 2*x^2)*H[2, 1, 1, x])/(9*(-1 + x)) - 
         (32*(3 - 7*x - x^2 + 13*x^3)*H[2, 1, 2, x])/((-1 + x)*(1 + x)) - 
         (32*(20 - 21*x + 8*x^2)*H[2, 2, 0, x])/(-1 + x) - 
         (128*(2 - 3*x + 2*x^2)*H[2, 2, 1, x])/(-1 + x) + 
         (32*(-60 + 3*x + 37*x^2 + 14*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-3 + x)*(-9 - 5*x + 3*x^2)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (128*(2 - 3*x + 2*x^2)*H[3, 1, 1, x])/(-1 + x) - 
         (128*(-5 + 3*x^2 + x^3)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-107 - 27*x + 65*x^2 + 77*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-70 - 15*x + 43*x^2 + 46*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (128*(2 + 3*x + 2*x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
         (1568*(2 + 3*x + 2*x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) - 
         (128*(2 + 3*x + 2*x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (8*(22 - 568*x - 1005*x^2 - 558*x^3 + 33*x^4)*H[-1, -1, -1, 0, x])/
          (9*x*(1 + x)) - (512*(2 + 3*x + 2*x^2)*H[-1, -1, -1, 2, x])/
          (1 + x) + (4*(88 + 3356*x + 6363*x^2 + 3326*x^3 + 55*x^4)*
           H[-1, -1, 0, 0, x])/(9*x*(1 + x)) + 
         (64*(2 + 3*x + 2*x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(2 + 3*x + 2*x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
         (88*(5 + 112*x + 210*x^2 + 112*x^3 + 5*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) - (32*(16 + 25*x + 16*x^2)*H[-1, 2, 0, 0, x])/
          (1 + x) - (64*(1 + x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (16*(974 - 419*x - 974*x^2 + 441*x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (256*(2 - 3*x + 2*x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) - (64*(2 - 3*x + 2*x^2)*H[1, -2, 0, 0, x])/
          (3*(-1 + x)) - (8*(11 - 840*x + 1581*x^2 - 840*x^3 + 11*x^4)*
           H[1, 0, 0, 0, x])/(9*(-1 + x)*x) - 
         (8*(11 + 448*x - 864*x^2 + 438*x^3 + 22*x^4)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)*x) - (4*(33 - 960*x + 1680*x^2 - 940*x^3 + 11*x^4)*
           H[1, 1, 1, 0, x])/(9*(-1 + x)*x) - (160*(2 - 3*x + 2*x^2)*
           H[1, 1, 2, 0, x])/(-1 + x) - (256*(2 - 3*x + 2*x^2)*
           H[1, 2, 0, 0, x])/(3*(-1 + x)) - (160*(2 - 3*x + 2*x^2)*
           H[1, 2, 1, 0, x])/(-1 + x) + (32*(23 - 6*x - 20*x^2 + 29*x^3)*
           H[2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-29 - 7*x + 17*x^2 + 9*x^3)*H[2, 1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(1 - 7*x - x^2 + 15*x^3)*
           H[2, 1, 1, 0, x])/((-1 + x)*(1 + x)) - 
         (512*(2 + 3*x + 2*x^2)*H[-1, -1, -1, 0, 0, x])/(1 + x) + 
         (352*(2 + 3*x + 2*x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) - 
         (608*(2 + 3*x + 2*x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
         (64*(7 - 2*x - 7*x^2 + 4*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (544*(2 - 3*x + 2*x^2)*H[1, 0, 0, 0, 0, x])/
          (3*(-1 + x)) + (224*(2 - 3*x + 2*x^2)*H[1, 1, 0, 0, 0, x])/
          (-1 + x) - (64*(2 - 3*x + 2*x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) + 
         (32*(-50 - 49*x + 26*x^2 + 100*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (192*(-4 - 3*x + 2*x^2 + 6*x^3)*H[-2, -1, x]*
           zeta[2])/((-1 + x)*(1 + x)) - (512*(2 + 3*x + 2*x^2)*H[-1, -2, x]*
           zeta[2])/(1 + x) + (512*(2 + 3*x + 2*x^2)*H[-1, -1, -1, x]*
           zeta[2])/(1 + x) + (4*H[-1, -1, 0, x]*(953 + 8684*x + 13818*x^2 + 
            8648*x^3 + 953*x^4 - 6336*x*zeta[2] - 9504*x^2*zeta[2] - 
            6336*x^3*zeta[2]))/(27*x*(1 + x)) - 
         (4*H[-2, 0, x]*(-10234 - 2067*x + 7405*x^2 + 3407*x^3 + 953*x^4 + 
            5472*zeta[2] + 2592*x*zeta[2] - 3024*x^2*zeta[2] - 
            5760*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[-1, 0, 0, x]*(1705 + 18952*x + 32826*x^2 + 18892*x^3 + 
            1705*x^4 - 5040*x*zeta[2] - 7344*x^2*zeta[2] - 5040*x^3*zeta[2]))/
          (27*x*(1 + x)) - (8*H[-1, 2, x]*(577 + 1078*x + 1002*x^2 + 
            1078*x^3 + 577*x^4 - 648*x*zeta[2] - 1080*x^2*zeta[2] - 
            648*x^3*zeta[2]))/(27*x*(1 + x)) + 
         (4*H[0, 0, 0, x]*(25221 - 14239*x - 25973*x^2 + 15043*x^3 + 
            752*x^4 - 1944*zeta[2] - 648*x*zeta[2] + 1944*x^2*zeta[2] - 
            648*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (4*H[1, 2, x]*(67 + 548*x - 997*x^2 + 583*x^3 + 67*x^4 - 
            288*x*zeta[2] + 432*x^2*zeta[2] - 288*x^3*zeta[2]))/
          (9*(-1 + x)*x) - (8*H[2, 1, x]*(1223 - 784*x - 821*x^2 + 1186*x^3 - 
            576*zeta[2] + 216*x^2*zeta[2] + 144*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) + (4*H[3, x]*(4342 + 4189*x - 5161*x^2 - 
            4055*x^3 + 953*x^4 + 2808*zeta[2] - 1152*x*zeta[2] - 
            1656*x^2*zeta[2] + 1800*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[2, 0, x]*(8312 - 7829*x - 21492*x^2 + 10880*x^3 + 16360*x^4 + 
            201*x^5 - 3888*zeta[2] - 5184*x*zeta[2] + 5184*x^3*zeta[2] + 
            3888*x^4*zeta[2]))/(27*(-1 + x)*(1 + x)^2) - 
         (2*H[1, 0, 0, x]*(201 + 22144*x - 2041*x^2 - 48112*x^3 - 2041*x^4 + 
            22144*x^5 + 201*x^6 + 2592*x*zeta[2] + 1296*x^2*zeta[2] - 
            2592*x^3*zeta[2] + 1296*x^4*zeta[2] + 2592*x^5*zeta[2]))/
          (27*(-1 + x)*x*(1 + x)^2) + Lp^3*(8*LQ^2*(-1 + 2*x) - 
           (8*(-140 + 129*x)*H[0, x])/(3*(-1 + x)) + 
           (16*(-59 + 70*x)*H[1, x])/3 - (32*H[1, x]^2)/(-1 + x) + 
           LQ*((-8*(-59 + 70*x))/3 + (16*(-4 + 3*x)*H[0, x])/(-1 + x) - 
             32*(-1 + 2*x)*H[1, x]) - (32*(-4 + 3*x)*H[2, x])/(-1 + x) + 
           (32*(8 - 9*x + 2*x^2)*H[0, 0, x])/(3*(-1 + x)) + 
           (32*(2 - 3*x + 2*x^2)*H[1, 0, x])/(-1 + x) + 
           (64*(2 - 3*x + 2*x^2)*H[1, 1, x])/(-1 + x) + 
           (4*(-5161 + 5282*x + 648*zeta[2]))/27) + 
         (16*LQ*(-1 + x)*(-202 + 189*zeta[3]))/27 + 
         (2*H[1, 0, x]*(68893 - 62156*x - 62384*x^2 + 68476*x^3 + 27*x^4 + 
            12384*zeta[2] - 10404*x*zeta[2] - 10404*x^2*zeta[2] + 
            12384*x^3*zeta[2] - 38016*zeta[3] + 19008*x*zeta[3] + 
            19008*x^2*zeta[3] - 38016*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
         (4*H[1, 1, x]*(7*x - 36*x^2 + 29*x^3 - 33*zeta[2] + 1260*x*zeta[2] - 
            2196*x^2*zeta[2] + 1200*x^3*zeta[2] + 33*x^4*zeta[2] - 
            2160*x*zeta[3] + 3240*x^2*zeta[3] - 2160*x^3*zeta[3]))/
          (27*(-1 + x)*x) - (4*H[-1, -1, x]*(198*zeta[2] + 2000*x*zeta[2] + 
            3429*x^2*zeta[2] + 1990*x^3*zeta[2] + 187*x^4*zeta[2] + 
            1536*x*zeta[3] + 2304*x^2*zeta[3] + 1536*x^3*zeta[3]))/
          (9*x*(1 + x)) + (4*H[-1, 0, x]*(-720 - 46028*x - 89400*x^2 - 
            50060*x^3 - 2736*x^4 + 990*zeta[2] + 16992*x*zeta[2] + 
            31995*x^2*zeta[2] + 17082*x^3*zeta[2] + 792*x^4*zeta[2] + 
            15984*x*zeta[3] + 24624*x^2*zeta[3] + 15984*x^3*zeta[3]))/
          (81*x*(1 + x)) + (4*H[-2, x]*(-264*zeta[2] - 1076*x*zeta[2] - 
            2122*x^2*zeta[2] + 856*x^3*zeta[2] + 2551*x^4*zeta[2] + 
            55*x^5*zeta[2] - 1224*x*zeta[3] - 876*x^2*zeta[3] + 
            636*x^3*zeta[3] + 1800*x^4*zeta[3]))/(9*(-1 + x)*x*(1 + x)) + 
         (2*H[0, 0, x]*(273797 + 727750*x + 354759*x^2 - 552182*x^3 - 
            621127*x^4 - 162640*x^5 + 5499*x^6 - 33768*zeta[2] - 
            55656*x*zeta[2] + 22320*x^2*zeta[2] + 62712*x^3*zeta[2] + 
            6804*x^4*zeta[2] - 10332*x^5*zeta[2] + 1584*x^6*zeta[2] - 
            37152*zeta[3] - 93312*x*zeta[3] - 43200*x^2*zeta[3] + 
            44928*x^3*zeta[3] + 31968*x^4*zeta[3]))/(81*(-1 + x)*(1 + x)^3) + 
         (4*H[2, x]*(32496*x + 52518*x^2 - 21626*x^3 - 55026*x^4 + 2418*x^5 + 
            15796*x^6 - 396*zeta[2] + 7632*x*zeta[2] + 22941*x^2*zeta[2] + 
            13923*x^3*zeta[2] - 14598*x^4*zeta[2] - 19782*x^5*zeta[2] - 
            5463*x^6*zeta[2] + 495*x^7*zeta[2] - 11232*x*zeta[3] - 
            14148*x^2*zeta[3] + 13716*x^3*zeta[3] + 2916*x^4*zeta[3] - 
            35748*x^5*zeta[3] - 22032*x^6*zeta[3]))/(81*(-1 + x)*x*
           (1 + x)^3) + Lp^2*(16*LQ^2*(-1 + x) + (16*(147 - 249*x + 113*x^2)*
             H[2, x])/(3*(-1 + x)) - (64*(-6 - 2*x + 5*x^2)*H[3, x])/
            ((-1 + x)*(1 + x)) - (64*(4 + 3*x)*H[-2, 0, x])/(1 + x) - 
           (16*(118 + 225*x + 118*x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (64*(2 + 3*x + 2*x^2)*H[-1, 2, x])/(1 + x) + 
           (16*(176 - 30*x - 176*x^2 + 41*x^3)*H[0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (16*(130 - 249*x + 130*x^2)*H[1, 0, x])/
            (3*(-1 + x)) + 128*(-1 + x)*H[1, 1, x] + 
           (128*(2 - 3*x + 2*x^2)*H[1, 2, x])/(-1 + x) + 
           (128*(3 - 3*x + x^2)*H[2, 0, x])/(-1 + x) + 
           (128*(2 - 3*x + 2*x^2)*H[2, 1, x])/(-1 + x) + 
           (128*(2 + 3*x + 2*x^2)*H[-1, -1, 0, x])/(1 + x) - 
           (96*(2 + 3*x + 2*x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (64*(4 - x - 4*x^2 + 2*x^3)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (96*(2 - 3*x + 2*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (128*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(-1 + x) + 
           (128*(2 + 3*x + 2*x^2)*H[-1, x]*zeta[2])/(1 + x) - 
           (8*H[1, x]*(871 - 1139*x - 72*zeta[2] + 144*x*zeta[2]))/9 + 
           (4*H[0, x]*(4499 - 3175*x - 4231*x^2 + 3443*x^3 - 288*zeta[2] - 
              288*x*zeta[2] + 288*x^2*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           LQ*((-8*(-77 + 43*x)*H[0, x])/3 - 64*(-1 + x)*H[1, x] - 
             (32*(2 - 3*x + 2*x^2)*H[2, x])/(-1 + x) + 
             (32*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(1 + x) + 
             (32*(-2 - x + 2*x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) - 
             (32*(2 - 3*x + 2*x^2)*H[1, 0, x])/(-1 + x) + 
             (4*(871 - 268*x - 1139*x^2 + 180*x*zeta[2] + 216*x^2*zeta[2]))/
              (9*(1 + x))) - (2*(-23863 + 25643*x + 23863*x^2 - 25643*x^3 + 
              1692*zeta[2] - 7740*x*zeta[2] - 2088*x^2*zeta[2] + 
              8136*x^3*zeta[2] - 7344*zeta[3] + 1944*x*zeta[3] + 
              4968*x^2*zeta[3] - 1296*x^3*zeta[3]))/(27*(-1 + x)*(1 + x))) + 
         (2*H[-1, x]*(1087*zeta[2] + 4332*x*zeta[2] + 5942*x^2*zeta[2] + 
            4320*x^3*zeta[2] + 1087*x^4*zeta[2] + 176*zeta[3] + 
            2736*x*zeta[3] + 4770*x^2*zeta[3] + 2716*x^3*zeta[3] + 
            220*x^4*zeta[3] + 1416*x*zeta[4] + 2160*x^2*zeta[4] + 
            1416*x^3*zeta[4]))/(9*x*(1 + x)) - 
         (2*H[0, x]*(-340680 - 349609*x + 664645*x^2 + 683169*x^3 - 
            324253*x^4 - 335468*x^5 - 1620*x^6 + 14076*zeta[2] + 
            14244*x*zeta[2] - 40218*x^2*zeta[2] - 51882*x^3*zeta[2] + 
            14706*x^4*zeta[2] + 37638*x^5*zeta[2] + 11436*x^6*zeta[2] + 
            67032*zeta[3] + 57600*x*zeta[3] - 153432*x^2*zeta[3] - 
            134406*x^3*zeta[3] + 86418*x^4*zeta[3] + 75006*x^5*zeta[3] - 
            1386*x^6*zeta[3] + 972*zeta[4] + 19116*x*zeta[4] + 
            29052*x^2*zeta[4] + 4104*x^3*zeta[4] - 7344*x^4*zeta[4] - 
            540*x^5*zeta[4]))/(81*(-1 + x)*(1 + x)^3) - 
         (2*H[1, x]*(-38836*x - 2046*x^2 + 77246*x^3 + 3666*x^4 - 38410*x^5 - 
            1620*x^6 + 1653*zeta[2] - 44688*x*zeta[2] - 1293*x^2*zeta[2] + 
            90060*x^3*zeta[2] - 2229*x^4*zeta[2] - 45156*x^5*zeta[2] + 
            1653*x^6*zeta[2] + 1386*zeta[3] + 15444*x*zeta[3] - 
            4590*x^2*zeta[3] - 37656*x^3*zeta[3] - 6102*x^4*zeta[3] + 
            13500*x^5*zeta[3] + 594*x^6*zeta[3] + 15552*x*zeta[4] + 
            7776*x^2*zeta[4] - 15552*x^3*zeta[4] + 7776*x^4*zeta[4] + 
            15552*x^5*zeta[4]))/(81*(-1 + x)*x*(1 + x)^2) + 
         Lp*((8*(347 - 627*x + 269*x^2 + 22*x^3)*H[3, x])/(3*(-1 + x)) + 
           (96*(5 + 2*x - 5*x^2 + x^3)*H[4, x])/((-1 + x)*(1 + x)) + 
           (64*(5 - 4*x - 4*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
           (16*(-154 - 232*x + 110*x^2 + 243*x^3 + 11*x^4)*H[-2, 0, x])/
            (3*(-1 + x)*(1 + x)) - (64*(-6 - 5*x + 3*x^2 + 10*x^3)*
             H[-2, 2, x])/((-1 + x)*(1 + x)) - 
           (16*(1 + x)*(11 + 70*x + 11*x^2)*H[-1, 2, x])/(3*x) - 
           (288*(2 + 3*x + 2*x^2)*H[-1, 3, x])/(1 + x) - (16*x*H[1, 1, x])/
            3 - (16*(70 - 129*x + 70*x^2)*H[1, 2, x])/(3*(-1 + x)) + 
           (128*(2 - 3*x + 2*x^2)*H[1, 3, x])/(-1 + x) + 
           (16*(-3 - 103*x - 19*x^2 + 103*x^3)*H[2, 0, x])/
            (3*(-1 + x)*(1 + x)) - (176*(2 - 3*x + 2*x^2)*H[2, 1, x])/
            (3*(-1 + x)) + (64*(-1 - 2*x + x^2 + 3*x^3)*H[2, 2, x])/
            ((-1 + x)*(1 + x)) + (64*(4 + x - 3*x^2 + 2*x^3)*H[3, 0, x])/
            ((-1 + x)*(1 + x)) + (32*(4 - 9*x + 8*x^2)*H[3, 1, x])/(-1 + x) + 
           (64*(-6 - 5*x + 3*x^2 + 10*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (64*(-14 - 3*x + 9*x^2 + 10*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + (256*(2 + 3*x + 2*x^2)*
             H[-1, -2, 0, x])/(1 + x) + (16*(11 + 124*x + 204*x^2 + 124*x^3 + 
              11*x^4)*H[-1, -1, 0, x])/(3*x*(1 + x)) + 
           (320*(2 + 3*x + 2*x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (16*(11 + 300*x + 567*x^2 + 300*x^3 + 11*x^4)*H[-1, 0, 0, x])/
            (3*x*(1 + x)) - (96*(2 + 3*x + 2*x^2)*H[-1, 2, 0, x])/(1 + x) + 
           (8*(706 - 277*x - 728*x^2 + 299*x^3 + 22*x^4)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (64*(2 - 3*x + 2*x^2)*H[1, -2, 0, x])/
            (-1 + x) + (8*(120 - 229*x + 120*x^2)*H[1, 0, 0, x])/(-1 + x) - 
           (16*(70 - 129*x + 70*x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (96*(2 - 3*x + 2*x^2)*H[1, 1, 2, x])/(-1 + x) + 
           (32*(2 - 3*x + 2*x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (96*(2 - 3*x + 2*x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (32*(15 + x - 11*x^2 + 5*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (64*(-1 - 2*x + x^2 + 3*x^3)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (96*(2 - 3*x + 2*x^2)*H[2, 1, 1, x])/(-1 + x) - 
           (192*(2 + 3*x + 2*x^2)*H[-1, -1, -1, 0, x])/(1 + x) + 
           (512*(2 + 3*x + 2*x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (304*(2 + 3*x + 2*x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
           (32*(18 - 5*x - 18*x^2 + 10*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (176*(2 - 3*x + 2*x^2)*H[1, 0, 0, 0, x])/
            (-1 + x) + (160*(2 - 3*x + 2*x^2)*H[1, 1, 0, 0, x])/(-1 + x) - 
           (96*(2 - 3*x + 2*x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
           (96*(-6 - 5*x + 3*x^2 + 10*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (416*(2 + 3*x + 2*x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) - (8*H[1, 0, x]*(331 - 933*x + 334*x^2 + 288*zeta[2] - 
              432*x*zeta[2] + 288*x^2*zeta[2]))/(9*(-1 + x)) + 
           (16*H[-1, 0, x]*(-265 - 396*x - 265*x^2 + 396*zeta[2] + 
              594*x*zeta[2] + 396*x^2*zeta[2]))/(9*(1 + x)) - 
           (4*H[0, 0, x]*(-9158 + 5985*x + 9158*x^2 - 6521*x^3 + 
              936*zeta[2] + 432*x*zeta[2] - 936*x^2*zeta[2] + 
              216*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (4*H[2, x]*(3013 + 7*x - 2477*x^2 + 529*x^3 - 288*zeta[2] - 
              216*x*zeta[2] + 216*x^2*zeta[2] + 288*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (8*H[0, x]*(-26311 - 14644*x + 25898*x^2 + 
              14231*x^3 + 3303*zeta[2] - 2736*x*zeta[2] - 3798*x^2*zeta[2] + 
              2835*x^3*zeta[2] + 396*x^4*zeta[2] + 3456*zeta[3] + 
              1512*x*zeta[3] - 2700*x^2*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
           (8*H[-1, x]*(33*zeta[2] + 308*x*zeta[2] + 528*x^2*zeta[2] + 
              308*x^3*zeta[2] + 33*x^4*zeta[2] + 240*x*zeta[3] + 
              360*x^2*zeta[3] + 240*x^3*zeta[3]))/(3*x*(1 + x)) - 
           (4*H[1, x]*(-12326*x + 26271*x^2 - 13945*x^3 + 198*zeta[2] + 
              1584*x*zeta[2] - 3564*x^2*zeta[2] + 1584*x^3*zeta[2] + 
              198*x^4*zeta[2] + 5832*x*zeta[3] - 11016*x^2*zeta[3] + 
              7344*x^3*zeta[3]))/(27*(-1 + x)*x) + 
           LQ*((2*(1109 + 713*x)*H[0, x])/9 + (4*x*H[1, x])/3 - 
             32*(-1 + x)*H[2, x] + (32*(2 + 3*x + 2*x^2)*H[-2, 0, x])/
              (1 + x) + 32*(1 + x)*H[-1, 0, x] - (4*(-101 + 19*x)*H[0, 0, x])/
              3 + 64*(-1 + x)*H[1, 0, x] + (16*(2 - 3*x + 2*x^2)*H[1, 2, x])/
              (-1 + x) - (32*(-2 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + 
             (16*(2 - 3*x + 2*x^2)*H[2, 1, x])/(-1 + x) - 
             (32*(2 + 3*x + 2*x^2)*H[-1, -1, 0, x])/(1 + x) + 
             (16*(2 + 3*x + 2*x^2)*H[-1, 0, 0, x])/(1 + x) + 
             (16*(-2 - x + 2*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
             (16*(2 - 3*x + 2*x^2)*H[1, 0, 0, x])/(-1 + x) + 
             (16*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(-1 + x) - 
             (16*(2 + 3*x + 2*x^2)*H[-1, x]*zeta[2])/(1 + x) + 
             (8*(-2657 + 3070*x + 2657*x^2 - 3070*x^3 + 432*zeta[2] - 
                540*x*zeta[2] - 432*x^2*zeta[2] + 540*x^3*zeta[2] + 
                648*zeta[3] - 945*x*zeta[3] - 513*x^2*zeta[3] + 
                1134*x^3*zeta[3]))/(27*(-1 + x)*(1 + x))) - 
           (2*(-617591 + 633490*x + 617591*x^2 - 633490*x^3 + 96426*zeta[2] - 
              70794*x*zeta[2] - 101250*x^2*zeta[2] + 75618*x^3*zeta[2] + 
              114372*zeta[3] - 125496*x*zeta[3] - 115560*x^2*zeta[3] + 
              132624*x^3*zeta[3] + 5940*x^4*zeta[3] + 64476*zeta[4] + 
              33534*x*zeta[4] - 46494*x^2*zeta[4] - 29808*x^3*zeta[4]))/
            (81*(-1 + x)*(1 + x))) - (-1965377 - 1640106*x + 4581296*x^2 + 
           3930754*x^3 - 2615919*x^4 - 2290648*x^5 - 716076*zeta[2] - 
           1740456*x*zeta[2] - 770364*x^2*zeta[2] + 1188648*x^3*zeta[2] + 
           1404468*x^4*zeta[2] + 567360*x^5*zeta[2] + 97524*x^6*zeta[2] + 
           694116*zeta[3] - 508194*x*zeta[3] - 3906846*x^2*zeta[3] - 
           1336500*x^3*zeta[3] + 3874392*x^4*zeta[3] + 2828790*x^5*zeta[3] + 
           322434*x^6*zeta[3] + 330480*zeta[2]*zeta[3] + 921456*x*zeta[2]*
            zeta[3] + 657072*x^2*zeta[2]*zeta[3] - 587088*x^3*zeta[2]*
            zeta[3] - 1111968*x^4*zeta[2]*zeta[3] - 458784*x^5*zeta[2]*
            zeta[3] - 912870*zeta[4] - 1511946*x*zeta[4] + 
           630666*x^2*zeta[4] + 1894590*x^3*zeta[4] + 391878*x^4*zeta[4] - 
           301644*x^5*zeta[4] - 26730*x^6*zeta[4] - 1936224*zeta[5] - 
           3079296*x*zeta[5] + 828144*x^2*zeta[5] + 2496096*x^3*zeta[5] - 
           128304*x^4*zeta[5] - 653184*x^5*zeta[5])/(729*(-1 + x)*
           (1 + x)^3)) + CA^2*Nf*TF*((896*LQ*(-1 + x))/27 + 
         Lp^3*((32*LQ*(-1 + 2*x))/3 - (32*(-83 + 94*x))/27 + 
           (32*(-4 + 3*x)*H[0, x])/(3*(-1 + x)) - (64*(-1 + 2*x)*H[1, x])/
            3) - (8*(-75 + 54*x + 63*x^2 - 48*x^3 + 2*x^4)*H[4, x])/
          (9*(-1 + x)*(1 + x)) - (16*(7 + 9*x)*H[5, x])/3 - 
         (32*(-1 + 29*x)*H[-4, 0, x])/3 - (32*(35 + 30*x - 28*x^2 - 33*x^3 + 
            6*x^4)*H[-3, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (32*(-1 + x)*H[-3, 2, x])/3 - (16*(20 + 66*x + 117*x^2 + 81*x^3 + 
            12*x^4)*H[-2, 2, x])/(9*x*(1 + x)) - (16*(-1 + x)*H[-2, 3, x])/
          3 - (8*(1 + x)*(16 + 17*x + 16*x^2)*H[-1, 3, x])/(9*x) - 
         (8*(13 - 154*x + 256*x^2 - 162*x^3 + 7*x^4)*H[1, 2, x])/
          (9*(-1 + x)*x) - (8*(4 + 12*x - 63*x^2 + 13*x^3 + 2*x^4)*
           H[1, 3, x])/(9*(-1 + x)*x) + (16*(-6 - 23*x - 52*x^2 + 20*x^3 + 
            64*x^4 + 13*x^5)*H[2, 2, x])/(9*(-1 + x)*x*(1 + x)) + 
         (80*(1 + x)*H[2, 3, x])/3 + (8*(91 + 236*x + 131*x^2 - 115*x^3 - 
            136*x^4 + 5*x^5 + 28*x^6)*H[3, 0, x])/(9*(-1 + x)*(1 + x)^3) - 
         (8*(-6 - 51*x + 43*x^2 + 6*x^3)*H[3, 1, x])/(9*(-1 + x)) - 
         (32*(-1 + x)*H[3, 2, x])/3 + 16*(1 + x)*H[4, 1, x] + 
         128*(-1 + x)*H[-3, -1, 0, x] - (16*(-13 + 37*x)*H[-3, 0, 0, x])/3 + 
         (160*(-1 + x)*H[-2, -2, 0, x])/3 - 
         (16*(-8 + 242*x + 123*x^2 - 91*x^3 + 10*x^4)*H[-2, -1, 0, x])/
          (9*x*(1 + x)) - (32*(-1 + x)*H[-2, -1, 2, x])/3 - 
         (16*(-14 + 166*x + 51*x^2 - 143*x^3 - 47*x^4 + 3*x^5)*
           H[-2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)) + 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 + (16*(4 - 74*x - 141*x^2 - 73*x^3 + 
            12*x^4)*H[-1, -2, 0, x])/(9*x*(1 + x)) + 
         (8*(89 - 2236*x - 4158*x^2 - 1768*x^3 + 305*x^4)*H[-1, -1, 0, x])/
          (27*x*(1 + x)) + (80*(1 + x)*(4 + 11*x + 4*x^2)*H[-1, -1, 2, x])/
          (9*x) - (16*(4 + 31*x + 54*x^2 + 31*x^3 + 10*x^4)*H[-1, 2, 0, x])/
          (9*x*(1 + x)) + (64*(1 + x)^3*H[-1, 2, 1, x])/(9*x) + 
         16*(1 + x)*H[-1, 3, 0, x] - (32*(-98 + 189*x - 97*x^2 + 4*x^3)*
           H[1, -2, 0, x])/(9*(-1 + x)) + 
         (4*(-45 + 622*x + 17*x^2 - 1876*x^3 - 631*x^4 + 622*x^5 + 171*x^6)*
           H[1, 0, 0, x])/(27*(-1 + x)*x*(1 + x)^2) - 
         (4*(39 - 590*x - 93*x^2 + 998*x^3 - 133*x^4 - 592*x^5 + 51*x^6)*
           H[1, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^2) + 
         (8*(24 + 50*x - 165*x^2 + 49*x^3 + 26*x^4)*H[1, 1, 2, x])/
          (9*(-1 + x)*x) + (16*(-24 + 39*x - 23*x^2 + 4*x^3)*H[1, 2, 0, x])/
          (9*(-1 + x)) + (8*(-29 + 45*x - 30*x^2 + 2*x^3)*H[1, 2, 1, x])/
          (9*(-1 + x)) - (448*(1 + x)*H[2, -2, 0, x])/3 + 
         (8*(-12 + 113*x + 160*x^2 - 162*x^3 - 164*x^4 + 101*x^5 + 92*x^6)*
           H[2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)^3) + 
         (8*(-12 + 38*x + 181*x^2 + 88*x^3 - 216*x^4 - 148*x^5 + 27*x^6 + 
            26*x^7)*H[2, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^3) - 
         (128*(2 - 3*x + 2*x^2)*H[2, 1, 1, x])/(9*(-1 + x)) - 
         (208*(1 + x)*H[2, 1, 2, x])/3 + (32*(1 + x)*H[2, 2, 0, x])/3 - 
         (32*(3 + 10*x)*H[3, 0, 0, x])/3 + (80*(-1 + x)*H[3, 1, 0, x])/3 + 
         (64*(-1 + x)*H[-2, -1, -1, 0, x])/3 + 144*(-1 + x)*
          H[-2, -1, 0, 0, x] - 64*(-1 + x)*H[-2, 0, 0, 0, x] + 
         (16*(4 + 45*x + 51*x^2 + 44*x^3 + 2*x^4)*H[-1, -1, -1, 0, x])/
          (9*x*(1 + x)) + (8*(16 - 342*x - 687*x^2 - 339*x^3 + 22*x^4)*
           H[-1, -1, 0, 0, x])/(9*x*(1 + x)) - 
         (32*(5 - 30*x - 66*x^2 - 30*x^3 + 5*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) + 32*(1 + x)*H[-1, 2, 0, 0, x] - 
         32*(1 + x)*H[-1, 2, 1, 0, x] - (16*(-17 - 28*x + 17*x^2 + 36*x^3)*
           H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(1 + x)^2*(4 - x + 4*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)*x) + 
         (8*(-4 + 277*x - 528*x^2 + 275*x^3)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)*x) + (8*(30 + 3*x - 96*x^2 + 5*x^3 + 26*x^4)*
           H[1, 1, 1, 0, x])/(9*(-1 + x)*x) - 16*(1 + x)*H[2, 0, 0, 0, x] - 
         (272*(1 + x)*H[2, 1, 0, 0, x])/3 - (176*(1 + x)*H[2, 1, 1, 0, x])/
          3 - 32*H[0, 0, 0, 0, 0, x] + (160*(-1 + x)*H[-3, x]*zeta[2])/3 + 
         (64*(-1 + x)*H[-2, -1, x]*zeta[2])/3 - 
         (8*(36 + 145*x + 249*x^2 + 146*x^3 + 38*x^4)*H[-1, -1, x]*zeta[2])/
          (9*x*(1 + x)) - (16*(1 + x)*H[-1, 2, x]*(103 + 155*x + 103*x^2 + 
            54*x*zeta[2]))/(27*x) - (8*H[2, 1, x]*(-137 + 630*x - 613*x^2 - 
            72*zeta[2] + 72*x^2*zeta[2]))/(27*(-1 + x)) + 
         (8*H[3, x]*(175 - 381*x + x^2 + 185*x^3 - 126*zeta[2] - 
            180*x*zeta[2] + 306*x^2*zeta[2]))/(27*(-1 + x)) - 
         (4*H[1, 0, x]*(-6086 + 6997*x + 7027*x^2 - 6245*x^3 + 27*x^4 - 
            3654*zeta[2] + 4014*x*zeta[2] + 4014*x^2*zeta[2] - 
            3654*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) - 
         (4*H[-1, 0, 0, x]*(517 - 2246*x - 5010*x^2 - 1754*x^3 + 733*x^4 - 
            108*x*zeta[2] - 216*x^2*zeta[2] - 108*x^3*zeta[2]))/
          (27*x*(1 + x)) + (8*H[0, 0, 0, x]*(-902 + 491*x + 738*x^2 - 
            611*x^3 + 164*x^4 - 162*zeta[2] - 162*x*zeta[2] + 
            162*x^2*zeta[2] + 162*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         (4*H[1, 1, x]*(-1105*x + 2262*x^2 - 1157*x^3 + 60*zeta[2] + 
            60*x*zeta[2] - 324*x^2*zeta[2] + 72*x^3*zeta[2] + 
            36*x^4*zeta[2]))/(27*(-1 + x)*x) - 
         (8*H[-2, 0, x]*(-144 + 1426*x + 1713*x^2 - 1163*x^3 - 1769*x^4 + 
            17*x^5 + 144*x*zeta[2] - 144*x^2*zeta[2] - 144*x^3*zeta[2] + 
            144*x^4*zeta[2]))/(27*(-1 + x)*x*(1 + x)) - 
         (4*H[2, 0, x]*(-730 - 479*x + 788*x^2 + 256*x^3 - 206*x^4 + 51*x^5 - 
            204*zeta[2] - 408*x*zeta[2] + 408*x^3*zeta[2] + 204*x^4*zeta[2]))/
          (9*(-1 + x)*(1 + x)^2) + Lp^2*((64*(-72 + 57*x + 10*x^2)*H[0, x])/
            (9*(-1 + x)) + LQ*((64*(-14 + 19*x))/9 - (32*(1 + x)*H[0, x])/
              3) - (128*(-14 + 19*x)*H[1, x])/9 - 
           (64*(3 - 3*x + x^2)*H[2, x])/(3*(-1 + x)) + 
           (64*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (64*(4 - 4*x^2 + x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(2 - 3*x + 2*x^2)*H[1, 0, x])/(3*(-1 + x)) + 
           (8*(3556 - 289*x - 3845*x^2 - 36*zeta[2] + 72*x^2*zeta[2]))/
            (27*(1 + x))) + (8*H[-1, 0, x]*(-1260 + 1208*x + 2670*x^2 - 
            2428*x^3 - 3078*x^4 + 180*zeta[2] + 1539*x*zeta[2] + 
            2727*x^2*zeta[2] + 1530*x^3*zeta[2] + 216*x^4*zeta[2] - 
            324*x*zeta[3] - 648*x^2*zeta[3] - 324*x^3*zeta[3]))/
          (81*x*(1 + x)) + (8*H[-2, x]*(48*zeta[2] - 110*x*zeta[2] + 
            111*x^2*zeta[2] + 253*x^3*zeta[2] + 14*x^4*zeta[2] + 
            12*x*zeta[3] - 12*x^3*zeta[3]))/(9*x*(1 + x)) + 
         (4*H[0, 0, x]*(-17550 - 35350*x - 6575*x^2 + 22000*x^3 + 16204*x^4 + 
            11558*x^5 + 6129*x^6 - 2250*zeta[2] - 3204*x*zeta[2] + 
            2466*x^2*zeta[2] + 4734*x^3*zeta[2] + 108*x^4*zeta[2] - 
            846*x^5*zeta[2] + 144*x^6*zeta[2] - 4536*zeta[3] - 
            9072*x*zeta[3] + 9072*x^3*zeta[3] + 4536*x^4*zeta[3]))/
          (81*(-1 + x)*(1 + x)^3) + (4*H[2, x]*(4072*x + 17985*x^2 + 
            18822*x^3 - 10724*x^4 - 26334*x^5 - 10701*x^6 - 144*zeta[2] - 
            2448*x*zeta[2] - 5220*x^2*zeta[2] - 2376*x^3*zeta[2] + 
            2484*x^4*zeta[2] + 3924*x^5*zeta[2] + 1800*x^6*zeta[2] + 
            252*x^7*zeta[2] + 1836*x*zeta[3] + 5508*x^2*zeta[3] + 
            3672*x^3*zeta[3] - 3672*x^4*zeta[3] - 5508*x^5*zeta[3] - 
            1836*x^6*zeta[3]))/(81*(-1 + x)*x*(1 + x)^3) - 
         (4*H[1, x]*(-12625*x + 807*x^2 + 26030*x^3 - 834*x^4 - 13405*x^5 + 
            27*x^6 + 501*zeta[2] + 2328*x*zeta[2] + 165*x^2*zeta[2] - 
            5070*x^3*zeta[2] - 1707*x^4*zeta[2] + 2526*x^5*zeta[2] + 
            1257*x^6*zeta[2] - 396*zeta[3] - 1818*x*zeta[3] + 
            1008*x^2*zeta[3] + 4896*x^3*zeta[3] + 1224*x^4*zeta[3] - 
            1494*x^5*zeta[3] - 252*x^6*zeta[3]))/(81*(-1 + x)*x*(1 + x)^2) + 
         (4*H[-1, x]*(167*zeta[2] - 264*x*zeta[2] - 698*x^2*zeta[2] - 
            108*x^3*zeta[2] + 239*x^4*zeta[2] + 32*zeta[3] + 70*x*zeta[3] + 
            138*x^2*zeta[3] + 72*x^3*zeta[3] + 24*x^4*zeta[3] - 
            18*x*zeta[4] - 36*x^2*zeta[4] - 18*x^3*zeta[4]))/(9*x*(1 + x)) - 
         (4*H[0, x]*(24881 + 64629*x + 30007*x^2 - 48916*x^3 - 53715*x^4 - 
            14513*x^5 + 27*x^6 + 2190*zeta[2] + 5250*x*zeta[2] + 
            342*x^2*zeta[2] - 7566*x^3*zeta[2] - 4212*x^4*zeta[2] + 
            2316*x^5*zeta[2] + 1680*x^6*zeta[2] + 13860*zeta[3] + 
            29880*x*zeta[3] + 5508*x^2*zeta[3] - 25200*x^3*zeta[3] - 
            18540*x^4*zeta[3] - 4176*x^5*zeta[3] - 756*x^6*zeta[3] + 
            3051*zeta[4] + 3591*x*zeta[4] - 5022*x^2*zeta[4] - 
            6102*x^3*zeta[4] + 1971*x^4*zeta[4] + 2511*x^5*zeta[4]))/
          (81*(-1 + x)*(1 + x)^3) + Lp*((8*(-7 - 54*x + 49*x^2 + 8*x^3)*
             H[3, x])/(3*(-1 + x)) - 48*(1 + x)*H[4, x] - 
           32*(-1 + 5*x)*H[-3, 0, x] - (16*(47 + 47*x - 39*x^2 - 51*x^3 + 
              4*x^4)*H[-2, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(18 - 257*x - 510*x^2 - 257*x^3 + 18*x^4)*H[-1, 0, x])/
            (9*x*(1 + x)) - (64*(1 + x)^3*H[-1, 2, x])/(3*x) + 
           LQ*((4*(-1181 + 1441*x))/27 - (8*(34 + 25*x)*H[0, x])/9 - 
             (8*x*H[1, x])/3 - (16*(1 + x)*H[0, 0, x])/3) - 
           (16*(68 - 93*x + 65*x^2)*H[1, 0, x])/(9*(-1 + x)) + 
           (32*x*H[1, 1, x])/3 + (64*(2 - 3*x + 2*x^2)*H[1, 2, x])/
            (3*(-1 + x)) + (64*(3 - x - x^2 + x^3)*H[2, 0, x])/
            (3*(-1 + x)*(1 + x)) + (64*(2 - 3*x + 2*x^2)*H[2, 1, x])/
            (3*(-1 + x)) + 192*(-1 + x)*H[-2, -1, 0, x] - 
           96*(-1 + x)*H[-2, 0, 0, x] + (32*(2 - 39*x - 78*x^2 - 39*x^3 + 
              2*x^4)*H[-1, -1, 0, x])/(3*x*(1 + x)) - 
           (16*(4 - 31*x - 66*x^2 - 31*x^3 + 4*x^4)*H[-1, 0, 0, x])/
            (3*x*(1 + x)) + (16*(-13 + 10*x + 9*x^2 - 14*x^3 + 4*x^4)*
             H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-3 + x)*(-1 + 3*x)*H[1, 0, 0, x])/(-1 + x) + 
           (64*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           48*(1 + x)*H[2, 0, 0, x] - 32*H[0, 0, 0, 0, x] + 
           96*(-1 + x)*H[-2, x]*zeta[2] + (16*(6 - 23*x - 54*x^2 - 23*x^3 + 
              6*x^4)*H[-1, x]*zeta[2])/(3*x*(1 + x)) + 
           (8*H[2, x]*(-119 + 504*x - 465*x^2 - 108*zeta[2] + 
              108*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[0, 0, x]*(-578 - 57*x + 542*x^2 - 23*x^3 + 36*x^4 - 
              90*zeta[2] - 54*x*zeta[2] + 90*x^2*zeta[2] + 54*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[1, x]*(971*x - 529*x^2 - 72*zeta[2] - 
              1188*x*zeta[2] + 1188*x^2*zeta[2] + 72*x^3*zeta[2]))/(27*x) - 
           (4*H[0, x]*(7452 - 1851*x - 7192*x^2 + 2111*x^3 + 990*zeta[2] - 
              1098*x*zeta[2] - 1206*x^2*zeta[2] + 1026*x^3*zeta[2] + 
              288*x^4*zeta[2] + 1296*zeta[3] - 1296*x^2*zeta[3]))/
            (27*(-1 + x)*(1 + x)) - (4*(30733 - 35303*x - 30733*x^2 + 
              35303*x^3 + 5886*zeta[2] + 10242*x*zeta[2] - 5814*x^2*zeta[2] - 
              10962*x^3*zeta[2] + 648*x^4*zeta[2] + 6480*zeta[3] - 
              2160*x*zeta[3] - 8424*x^2*zeta[3] + 864*x^3*zeta[3] + 
              1080*x^4*zeta[3] - 3159*zeta[4] - 5589*x*zeta[4] + 
              3159*x^2*zeta[4] + 5589*x^3*zeta[4]))/(81*(-1 + x)*(1 + x))) - 
         (2*(848992 + 753210*x - 1889548*x^2 - 1697984*x^3 + 1040556*x^4 + 
            944774*x^5 - 16740*zeta[2] + 336402*x*zeta[2] + 
            637992*x^2*zeta[2] - 180072*x^3*zeta[2] - 733032*x^4*zeta[2] - 
            156330*x^5*zeta[2] + 111780*x^6*zeta[2] + 177984*zeta[3] + 
            291762*x*zeta[3] - 227070*x^2*zeta[3] - 586764*x^3*zeta[3] - 
            160380*x^4*zeta[3] + 148122*x^5*zeta[3] + 62586*x^6*zeta[3] + 
            36936*zeta[2]*zeta[3] + 17496*x*zeta[2]*zeta[3] - 
            112752*x^2*zeta[2]*zeta[3] - 73872*x^3*zeta[2]*zeta[3] + 
            75816*x^4*zeta[2]*zeta[3] + 56376*x^5*zeta[2]*zeta[3] + 
            18873*zeta[4] - 255393*x*zeta[4] - 586440*x^2*zeta[4] - 
            48276*x^3*zeta[4] + 546831*x^4*zeta[4] + 289737*x^5*zeta[4] + 
            4860*x^6*zeta[4] - 122472*zeta[5] - 258552*x*zeta[5] - 
            27216*x^2*zeta[5] + 244944*x^3*zeta[5] + 149688*x^4*zeta[5] + 
            13608*x^5*zeta[5]))/(729*(-1 + x)*(1 + x)^3)) + 
       CA*(Nf^2*TF^2*((64*Lp^3*(-1 + 2*x))/27 + Lp^2*((320*(-4 + 5*x))/27 - 
             (64*(1 + x)*H[0, x])/9) + (8*(722 - 815*x + 9*x^2)*H[1, x])/81 + 
           (88*(32 + 35*x)*H[2, x])/81 + (128*(1 + x)*H[3, x])/27 - 
           (56*(-8 + 7*x)*H[0, 0, x])/81 - (8*(-41 + 45*x)*H[1, 0, x])/27 + 
           (8*(-41 + 49*x)*H[1, 1, x])/27 + (128*(1 + x)*H[2, 0, x])/27 - 
           (128*(1 + x)*H[2, 1, x])/27 + (64*(1 + x)*H[0, 0, 0, x])/27 + 
           (8*H[0, x]*(128 + 611*x - 772*x^2 + 9*x^3 + 48*zeta[2] - 
              48*x^2*zeta[2]))/(81*(-1 + x)) + 
           Lp*((-8*(80 + 167*x)*H[0, x])/27 - (8*(-41 + 45*x)*H[1, x])/9 + 
             (128*(1 + x)*H[2, x])/9 - (8*(1337 - 1609*x + 144*zeta[2] + 
                144*x*zeta[2]))/81) - (8*(8488 - 10496*x + 3168*zeta[2] + 
              3465*x*zeta[2] + 432*zeta[3] - 3456*x*zeta[3]))/729) + 
         CF*Nf*TF*((16*(212 + 131*x + 4*x^2)*H[4, x])/9 + 
           (448*(1 + x)*H[5, x])/3 + (128*(3 + 13*x)*H[-4, 0, x])/3 - 
           (64*(-42 + 57*x + 2*x^2)*H[-3, 0, x])/9 + 
           (128*(5 + 9*x + 15*x^2 + 3*x^3)*H[-2, 2, x])/(9*x) + 
           (32*(1 + x)*(103 + 110*x + 103*x^2)*H[-1, 2, x])/(27*x) + 
           (256*(1 + x)^3*H[-1, 3, x])/(9*x) + 
           (16*(-13 + 37*x - 25*x^2 + 4*x^3)*H[1, 2, x])/(9*x) + 
           (32*(-1 + x)*(2 + x)*(1 + 2*x)*H[1, 3, x])/(9*x) - 
           (16*(12 + 74*x + 23*x^2 + 12*x^3)*H[2, 2, x])/(9*x) - 
           (16*(148 + x + 8*x^2)*H[3, 0, x])/9 + (16*(-32 + 43*x + 8*x^2)*
             H[3, 1, x])/9 - (128*(1 + x)*H[3, 2, x])/3 + 
           (128*(-2 + x)*H[4, 0, x])/3 - 64*(1 + x)*H[4, 1, x] - 
           256*(-1 + x)*H[-3, -1, 0, x] + 256*x*H[-3, 0, 0, x] - 
           (256*(-1 + x)*H[-2, -2, 0, x])/3 + 
           (64*(-4 + 81*x - 78*x^2 + 6*x^3)*H[-2, -1, 0, x])/(9*x) + 
           (32*(14 - 9*x + 24*x^2)*H[-2, 0, 0, x])/(9*x) - 
           (64*(1 + x)*(2 - 17*x + 2*x^2)*H[-1, -2, 0, x])/(9*x) - 
           (64*(1 + x)*(32 - 290*x + 113*x^2)*H[-1, -1, 0, x])/(27*x) - 
           (640*(1 + x)^3*H[-1, -1, 2, x])/(9*x) + 
           (16*(1 + x)*(275 - 56*x + 437*x^2)*H[-1, 0, 0, x])/(27*x) + 
           (128*(1 + x)^3*H[-1, 2, 0, x])/(9*x) - 
           (128*(1 + x)^3*H[-1, 2, 1, x])/(9*x) - 
           (2624*(-1 + x)*H[1, -2, 0, x])/3 - 
           (16*(-1 + x)*(5 - 109*x + 59*x^2)*H[1, 0, 0, x])/(9*x) + 
           (16*(-13 + 283*x - 295*x^2 + 22*x^3)*H[1, 1, 0, x])/(9*x) - 
           (344*(-1 + x)*H[1, 1, 1, x])/9 - (64*(-1 + x)*(1 + 9*x + x^2)*
             H[1, 1, 2, x])/(3*x) + 288*(-1 + x)*H[1, 2, 0, x] + 
           (1280*(1 + x)*H[2, -2, 0, x])/3 + (16*(-12 + 26*x - 235*x^2 + 
              4*x^3)*H[2, 0, 0, x])/(9*x) - (16*(2 + 3*x)*(6 - 53*x + 4*x^2)*
             H[2, 1, 0, x])/(9*x) + (16*(-1 + 47*x)*H[2, 1, 1, x])/9 + 
           (320*(1 + x)*H[2, 1, 2, x])/3 - 128*(1 + x)*H[2, 2, 0, x] + 
           (128*(1 + 9*x)*H[3, 0, 0, x])/3 - (64*(-1 + 5*x)*H[3, 1, 0, x])/
            3 - (32*(1 + x)*H[3, 1, 1, x])/3 - 
           (128*(-1 + x)*H[-2, -1, -1, 0, x])/3 - 192*(-1 + x)*
            H[-2, -1, 0, 0, x] + (64*(-1 + x)*H[-2, 0, 0, 0, x])/3 - 
           (64*(1 + x)*(2 - 11*x + 2*x^2)*H[-1, -1, -1, 0, x])/(9*x) - 
           (32*(1 + x)*(8 - 83*x + 8*x^2)*H[-1, -1, 0, 0, x])/(9*x) + 
           (64*(1 + x)*(5 + 7*x + 5*x^2)*H[-1, 0, 0, 0, x])/(9*x) - 
           (16*(-943 + 80*x)*H[0, 0, 0, 0, x])/9 + 
           (16*(-1 + x)*(4 - 185*x + 4*x^2)*H[1, 0, 0, 0, x])/(9*x) + 
           (64*(-1 + x)*(1 - 53*x + x^2)*H[1, 1, 0, 0, x])/(9*x) - 
           (64*(-1 + x)*(1 - 3*x + x^2)*H[1, 1, 1, 0, x])/(3*x) + 
           (160*(-1 + x)*H[1, 1, 1, 1, x])/3 + (416*(1 + x)*H[2, 0, 0, 0, x])/
            3 + (512*(1 + x)*H[2, 1, 0, 0, x])/3 - 
           (64*(1 + x)*H[2, 1, 1, 0, x])/3 - (64*(1 + x)*H[2, 1, 1, 1, x])/
            3 - 128*(-3 + 2*x)*H[0, 0, 0, 0, 0, x] - 128*(-1 + x)*H[-3, x]*
            zeta[2] - (64*(-1 + x)*H[-2, -1, x]*zeta[2])/3 + 
           (32*(1 + x)*(6 + 17*x + 6*x^2)*H[-1, -1, x]*zeta[2])/(3*x) - 
           (8*H[2, 1, x]*(266 + 233*x + 72*zeta[2] + 72*x*zeta[2]))/27 + 
           (16*H[2, 0, x]*(-599 - 161*x + 66*x^2 + 180*zeta[2] + 
              180*x*zeta[2]))/27 - (16*H[3, x]*(-703 + 188*x + 194*x^2 + 
              144*zeta[2] + 360*x*zeta[2]))/27 - 
           (16*H[1, 0, x]*(134 - 143*x - 396*zeta[2] + 396*x*zeta[2]))/27 - 
           (8*H[0, 0, 0, x]*(-13033 + 1778*x + 364*x^2 + 504*zeta[2] + 
              504*x*zeta[2]))/27 - (8*(-1 + x)*H[1, 1, x]*
             (-479*x + 24*zeta[2] - 120*x*zeta[2] + 24*x^2*zeta[2]))/(27*x) - 
           (16*(1 + x)*H[-1, 0, x]*(-642 - 968*x - 1605*x^2 + 60*zeta[2] + 
              732*x*zeta[2] + 60*x^2*zeta[2]))/(27*x) + 
           (32*H[-2, 0, x]*(108 + 183*x - 150*x^2 + 10*x^3 - 144*x*zeta[2] + 
              144*x^2*zeta[2]))/(27*x) + Lp^3*((32*(53 + 38*x)*H[0, x])/9 + 
             LQ*(40*(-1 + x) - 16*(1 + x)*H[0, x]) - (160*(-1 + x)*H[1, x])/
              3 + (64*(1 + x)*H[2, x])/3 - (64*(-2 + x)*H[0, 0, x])/3 - 
             (16*(-223 + 223*x + 12*zeta[2] + 12*x*zeta[2]))/9) - 
           (8*H[0, 0, x]*(-70157 - 22298*x + 9630*x^2 + 4680*zeta[2] + 
              3006*x*zeta[2] + 216*x^2*zeta[2] + 5832*zeta[3] + 
              3240*x*zeta[3]))/81 - (32*H[-2, x]*(8*zeta[2] - 15*x*zeta[2] + 
              46*x^2*zeta[2] + 2*x^3*zeta[2] + 2*x*zeta[3] - 2*x^2*zeta[3]))/
            (3*x) - (32*(1 + x)*H[-1, x]*(45*zeta[2] - 60*x*zeta[2] + 
              72*x^2*zeta[2] + 8*zeta[3] + 31*x*zeta[3] + 8*x^2*zeta[3]))/
            (9*x) - (8*H[2, x]*(8365*x - 3918*x^2 - 4420*x^3 - 144*zeta[2] - 
              1764*x*zeta[2] + 162*x^2*zeta[2] + 1530*x^3*zeta[2] + 
              216*x^4*zeta[2] + 216*x*zeta[3] - 216*x^3*zeta[3]))/
            (81*(-1 + x)*x) + (8*H[1, x]*(11719*x - 11134*x^2 - 639*x^3 - 
              384*zeta[2] - 1548*x*zeta[2] + 360*x^2*zeta[2] + 
              1518*x^3*zeta[2] + 72*zeta[3] - 648*x*zeta[3] + 
              648*x^2*zeta[3] - 72*x^3*zeta[3]))/(81*x) + 
           Lp^2*((-328*(-1 + x)*H[1, x])/3 - (16*(-31 + 11*x)*H[2, x])/3 + 
             96*(1 + x)*H[3, x] - 64*(-1 + x)*H[-2, 0, x] + 
             160*(1 + x)*H[-1, 0, x] + (16*(137 + 56*x)*H[0, 0, x])/3 + 
             LQ*(176*(-1 + x) - 16*(7 + 3*x)*H[0, x] - 32*(1 + x)*
                H[0, 0, x]) - 80*(-1 + x)*H[1, 0, x] + 32*(1 + x)*
              H[2, 0, x] - 64*(-3 + 2*x)*H[0, 0, 0, x] - 
             (8*H[0, x]*(-1679 - 95*x + 36*zeta[2] + 108*x*zeta[2]))/9 + 
             (8*(2024 - 2033*x - 6*zeta[2] + 66*x*zeta[2] + 72*zeta[3] - 
                144*x*zeta[3]))/9) + (4*H[0, x]*(-673928 + 661803*x + 
              15878*x^2 - 3834*x^3 + 39348*zeta[2] - 54864*x*zeta[2] + 
              6408*x^2*zeta[2] + 9108*x^3*zeta[2] + 98064*zeta[3] - 
              90720*x*zeta[3] - 4320*x^2*zeta[3] - 3024*x^3*zeta[3] + 
              33696*zeta[4] - 38880*x*zeta[4] + 5184*x^2*zeta[4]))/
            (243*(-1 + x)) + Lp*((-16*(-65 - 2*x + 8*x^2)*H[3, x])/3 + 
             224*(1 + x)*H[4, x] + 64*(1 + 3*x)*H[-3, 0, x] + 
             (32*(9 - 51*x + 4*x^2)*H[-2, 0, x])/3 + (16*(1 + x)*(18 - x + 
                18*x^2)*H[-1, 0, x])/(3*x) + (128*(1 + x)^3*H[-1, 2, x])/
              (3*x) + (592*(-1 + x)*H[1, 0, x])/3 - 160*(-1 + x)*H[1, 1, x] + 
             80*(-1 + x)*H[1, 2, x] - (16*(-2 + 49*x)*H[2, 0, x])/3 + 
             16*(4 + x)*H[2, 1, x] - 32*(1 + x)*H[2, 2, x] + 
             64*(1 + 2*x)*H[3, 0, x] - 448*(-1 + x)*H[-2, -1, 0, x] + 
             96*(-1 + x)*H[-2, 0, 0, x] - (32*(1 + x)*(4 - 79*x + 4*x^2)*H[
                -1, -1, 0, x])/(3*x) + (16*(1 + x)*(8 - 11*x + 8*x^2)*H[-1, 
                0, 0, x])/(3*x) - (32*(-165 - 18*x + 4*x^2)*H[0, 0, 0, x])/
              3 + LQ*(240*(-1 + x) - 56*(3 + x)*H[0, x] - 8*(9 + 7*x)*
                H[0, 0, x] - 16*(1 + x)*H[0, 0, 0, x]) - 544*(-1 + x)*
              H[1, 0, 0, x] - 80*(-1 + x)*H[1, 1, 0, x] - 80*(-1 + x)*
              H[1, 1, 1, x] + 256*(1 + x)*H[2, 0, 0, x] + 
             32*(1 + x)*H[2, 1, 0, x] + 32*(1 + x)*H[2, 1, 1, x] - 
             160*(-3 + 2*x)*H[0, 0, 0, 0, x] - 224*(-1 + x)*H[-2, x]*
              zeta[2] - (16*(1 + x)*(4 - 21*x + 4*x^2)*H[-1, x]*zeta[2])/x - 
             (8*H[2, x]*(-202 - 11*x + 96*zeta[2] + 96*x*zeta[2]))/3 - 
             (8*H[0, 0, x]*(-4297 + 56*x + 108*x^2 + 252*zeta[2] + 
                252*x*zeta[2]))/9 + (32*(-1 + x)*H[1, x]*(-74*x + 2*zeta[2] + 
                47*x*zeta[2] + 2*x^2*zeta[2]))/(3*x) + 
             (8*H[0, x]*(7733 + 3003*x - 534*zeta[2] - 84*x*zeta[2] + 
                96*x^2*zeta[2] - 576*zeta[3] - 252*x*zeta[3]))/9 + 
             (4*(23861 - 24026*x - 2016*zeta[2] + 942*x*zeta[2] + 
                216*x^2*zeta[2] - 3144*zeta[3] - 372*x*zeta[3] + 
                240*x^2*zeta[3] + 342*zeta[4] + 1026*x*zeta[4]))/9) + 
           (2*(-1557097 + 3128675*x - 1571578*x^2 + 4332*zeta[2] + 
              29160*x*zeta[2] - 148728*x^2*zeta[2] + 115560*x^3*zeta[2] + 
              206136*zeta[3] - 274428*x*zeta[3] + 16524*x^2*zeta[3] + 
              51768*x^3*zeta[3] + 29808*zeta[2]*zeta[3] - 88128*x*zeta[2]*
               zeta[3] + 58320*x^2*zeta[2]*zeta[3] + 80136*zeta[4] - 
              174150*x*zeta[4] + 94014*x^2*zeta[4] - 88776*zeta[5] + 
              137376*x*zeta[5] - 48600*x^2*zeta[5]))/(243*(-1 + x)))))
 
dBeamLarin["gq"] = as*CF*(2*Lp*(-2 + x) + 4*(-1 + x)) + 
     as^2*(CF*Nf*TF*((-8*Lp^2*(-2 + x))/3 - (32*(-17 + 10*x))/27 + 
         (8*(-16 + 11*x)*H[1, x])/9 + Lp*((-80*(-2 + x))/9 + 
           (16*(-2 + x)*H[1, x])/3) - (8*(-2 + x)*H[1, 1, x])/3) + 
       CF^2*(-41 + 59*x - 3*(17 + 8*x)*H[0, x] + 4*(-9 + 5*x)*H[1, x] + 
         Lp^2*(3*x + 2*(-2 + x)*H[0, x] + 4*(-2 + x)*H[1, x]) + 
         (-20 - x)*H[0, 0, x] - 2*(-10 + 7*x)*H[1, 1, x] + 
         Lp*(18*(-1 + 2*x) - 2*(16 + 5*x)*H[0, x] + 12*(-2 + x)*H[1, x] + 
           4*(-2 + x)*H[0, 0, x] - 8*(-2 + x)*H[1, 1, x]) + 
         2*(-2 + x)*H[0, 0, 0, x] + 4*(-2 + x)*H[1, 1, 1, x]) + 
       CA*CF*(-2*(25 + 11*x)*H[0, x] - (4*(-91 + 53*x)*H[1, x])/9 + 
         Lp^2*(-4*LQ*(-2 + x) + (2*(-58 + 47*x))/3 - 4*(4 + x)*H[0, x] + 
           4*(-2 + x)*H[1, x]) + 8*(-1 + x)*H[2, x] - 8*(2 + x)*H[-2, 0, x] - 
         8*(1 + x)*H[-1, 0, x] + 2*(-16 + 5*x)*H[0, 0, x] - 
         16*(-1 + x)*H[1, 0, x] + (2*(-34 + 23*x)*H[1, 1, x])/3 - 
         4*(-2 + x)*H[1, 2, x] + 16*H[2, 0, x] - 4*(-2 + x)*H[2, 1, x] + 
         8*(2 + x)*H[-1, -1, 0, x] - 4*(2 + x)*H[-1, 0, 0, x] - 
         4*(2 + x)*H[0, 0, 0, x] + 4*(-2 + x)*H[1, 0, 0, x] - 
         4*(-2 + x)*H[1, 1, 0, x] - 4*(-2 + x)*H[1, 1, 1, x] + 
         4*(2 + x)*H[-1, x]*zeta[2] + Lp*(-8*LQ*(-1 + x) + 
           12*(-4 + 3*x)*H[0, x] + (4*(10 + x)*H[1, x])/3 + 
           8*(-2 + x)*H[2, x] - 8*(2 + x)*H[-1, 0, x] - 
           8*(2 + x)*H[0, 0, x] + 8*(-2 + x)*H[1, 0, x] + 
           8*(-2 + x)*H[1, 1, x] - (4*(215 - 139*x + 18*x*zeta[2]))/9) - 
         (2*(2227 - 1769*x - 324*zeta[2] + 432*x*zeta[2] - 648*zeta[3] + 
            378*x*zeta[3]))/27)) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(-2 + x))/9 - (64*(-28 + 15*x)*H[1, x])/
          27 + Lp^2*((160*(-2 + x))/9 - (32*(-2 + x)*H[1, x])/3) + 
         (32*(-56 + 31*x)*H[1, 1, x])/27 + Lp*((800*(-2 + x))/27 - 
           (320*(-2 + x)*H[1, x])/9 + (64*(-2 + x)*H[1, 1, x])/3) - 
         (160*(-2 + x)*H[1, 1, 1, x])/9 + 
         (64*(-89 + 31*x - 162*zeta[3] + 81*x*zeta[3]))/243) + 
       CF^2*Nf*TF*((-80*(16 + x)*H[3, x])/27 + (32*(-2 + x)*H[4, x])/9 + 
         (256*x*H[-3, 0, x])/3 - (64*(-2 + 6*x + x^2)*H[-2, 0, x])/(3*x) + 
         (32*(1 + x)*(35 + x + 8*x^2)*H[-1, 0, x])/(9*x) + 
         Lp^3*((-4*(-42 + 47*x))/3 + (16*(23 + 11*x)*H[0, x])/9 - 
           (80*(-2 + x)*H[1, x])/9 - (16*(-2 + x)*H[0, 0, x])/3) - 
         (16*(-4 + 5*x)*H[1, 2, x])/27 - (64*(-2 + x)*H[1, 3, x])/9 - 
         (80*(16 + x)*H[2, 0, x])/27 + (64*(8 + 5*x)*H[2, 1, x])/27 - 
         (32*(-2 + x)*H[2, 2, x])/9 + (32*(-2 + x)*H[3, 0, x])/9 - 
         (32*(-2 + x)*H[3, 1, x])/9 + (128*(-2 + x)*H[-2, 0, 0, x])/3 - 
         (64*(1 + x)*(-1 + 5*x)*H[-1, 0, 0, x])/(3*x) - 
         (4*(-8146 + 137*x)*H[0, 0, 0, x])/27 - 
         (16*(-6 - 2*x + 13*x^2)*H[1, 0, 0, x])/(9*x) + 
         (16*(-64 + 35*x)*H[1, 1, 0, x])/27 - 
         (16*(-413 + 226*x)*H[1, 1, 1, x])/27 - (32*(-2 + x)*H[1, 1, 2, x])/
          9 - (64*(-2 + x)*H[1, 2, 0, x])/9 - (32*(-2 + x)*H[1, 2, 1, x])/9 + 
         (32*(10 + 7*x)*H[2, 0, 0, x])/9 - (32*(-2 + x)*H[2, 1, 0, x])/9 - 
         (16*(-2 + x)*H[2, 1, 1, x])/9 - (64*(-76 + 5*x)*H[0, 0, 0, 0, x])/
          9 + (16*(-2 + x)*H[1, 0, 0, 0, x])/3 - 
         (32*(-2 + x)*H[1, 1, 0, 0, x])/9 - (32*(-2 + x)*H[1, 1, 1, 0, x])/
          3 + (560*(-2 + x)*H[1, 1, 1, 1, x])/9 - 64*(-2 + x)*
          H[0, 0, 0, 0, 0, x] + (16*H[2, x]*(-613 - 481*x - 36*zeta[2] + 
            18*x*zeta[2]))/81 + (8*H[1, 0, x]*(-32 + 115*x - 48*zeta[2] + 
            24*x*zeta[2]))/27 + (8*H[1, 1, x]*(-2792 + 1321*x - 72*zeta[2] + 
            36*x*zeta[2]))/81 - (4*H[0, 0, x]*(-37165 - 6442*x + 576*x^2 - 
            144*zeta[2] + 72*x*zeta[2]))/81 + 
         Lp^2*((4*(254 + 17*x)*H[0, x])/3 - (16*(-19 + 8*x)*H[1, x])/3 + 
           (16*(-2 + x)*H[2, x])/3 + (32*(17 + 5*x)*H[0, 0, x])/3 + 
           (16*(-2 + x)*H[1, 0, x])/3 + (112*(-2 + x)*H[1, 1, x])/3 - 
           32*(-2 + x)*H[0, 0, 0, x] - (2*(-468 + 531*x - 16*zeta[2] + 
              8*x*zeta[2]))/3) + (4*H[1, x]*(914 + 5981*x - 144*zeta[2] + 
            180*x*zeta[2] + 10800*zeta[3] - 5400*x*zeta[3]))/243 + 
         (2*H[0, x]*(324140 + 56933*x - 9792*zeta[2] + 360*x*zeta[2] - 
            12096*zeta[3] - 1728*x*zeta[3]))/243 + 
         Lp*((-8*(-508 + 11*x)*H[1, x])/27 - (16*(16 + 5*x)*H[2, x])/3 + 
           (32*(-2 + x)*H[3, x])/3 + 64*(-2 + x)*H[-2, 0, x] - 
           (32*(1 + x)*(-1 + 5*x)*H[-1, 0, x])/x + 
           (8*(1192 + 37*x)*H[0, 0, x])/9 + (16*(-8 + 13*x)*H[1, 0, x])/9 + 
           (400*(-2 + x)*H[1, 1, x])/3 + (32*(-2 + x)*H[2, 0, x])/3 + 
           (16*(107 + 8*x)*H[0, 0, 0, x])/3 + 16*(-2 + x)*H[1, 0, 0, x] + 
           (32*(-2 + x)*H[1, 1, 0, x])/3 - (224*(-2 + x)*H[1, 1, 1, x])/3 - 
           80*(-2 + x)*H[0, 0, 0, 0, x] - (4*H[0, x]*(-11920 - 5017*x + 
              720*zeta[2] + 72*x*zeta[2]))/27 + (21290 - 21807*x - 
             384*zeta[2] + 240*x*zeta[2] - 3072*zeta[3] + 1536*x*zeta[3])/
            9) + (497550 - 496859*x + 40352*zeta[2] + 15392*x*zeta[2] + 
           4608*x^2*zeta[2] - 91392*zeta[3] + 56928*x*zeta[3] + 
           8928*zeta[4] + 11088*x*zeta[4])/162) + 
       CF^3*((-4*(100 + x)*H[4, x])/3 + 24*(-2 + x)*H[5, x] - 
         (640*x*H[-4, 0, x])/3 - (320*x*H[-3, 0, x])/3 - 
         (4*(-46 + 43*x)*H[1, 2, x])/3 - 8*(2 + x)*H[1, 3, x] - 
         (32*(-9 + x)*H[2, 2, x])/3 - (64*(-1 + x)*H[2, 3, x])/3 + 
         (16*x*H[3, 0, x])/3 + (320*H[3, 1, x])/3 - (32*(-2 + x)*H[3, 2, x])/
          3 - 16*(-2 + x)*H[4, 1, x] + (128*x*H[-3, -1, 0, x])/3 - 
         (320*x*H[-3, 0, 0, x])/3 + (64*x*H[-2, -2, 0, x])/3 + 
         (128*x*H[-2, -1, 0, x])/3 - (32*(12 + 5*x)*H[-2, 0, 0, x])/3 + 
         (256*(2 + x)*H[-1, -3, 0, x])/3 + (64*(1 + x)*H[-1, -2, 0, x])/3 - 
         (32*(-3 + 9*x + 10*x^2)*H[-1, 0, 0, x])/(3*x) - 
         (256*(-2 + x)*H[1, -3, 0, x])/3 - 128*(-1 + x)*H[1, -2, 0, x] + 
         (8*(6 - 35*x + 21*x^2)*H[1, 0, 0, x])/(3*x) - 
         32*(-1 + x)*H[1, 1, 2, x] - 32*(-2 + x)*H[1, 1, 3, x] - 
         (8*(-50 + 29*x)*H[1, 2, 0, x])/3 - (8*(-8 + 5*x)*H[1, 2, 1, x])/3 - 
         (128*(-1 + 2*x)*H[2, -2, 0, x])/3 - (16*(-5 + 7*x)*H[2, 0, 0, x])/
          3 + (32*(-2 + x)*H[2, 1, 0, x])/3 - 4*(8 + 3*x)*H[2, 1, 1, x] - 
         (32*x*H[2, 1, 2, x])/3 + (32*x*H[2, 2, 0, x])/3 + 
         (16*(-2 + x)*H[2, 2, 1, x])/3 - 64*x*H[3, 0, 0, x] + 
         (32*(-2 + x)*H[3, 1, 0, x])/3 + 8*(-2 + x)*H[3, 1, 1, x] + 
         (128*x*H[-2, -1, 0, 0, x])/3 - (64*(1 + x)*H[-2, 0, 0, 0, x])/3 + 
         (64*(2 + x)*H[-1, -2, 0, 0, x])/3 + (128*(1 + x)*H[-1, -1, 0, 0, x])/
          3 - (128*(1 + x)*H[-1, 0, 0, 0, x])/3 + 32*(2 + x)*
          H[-1, 2, 0, 0, x] - (16*(-36 + 5*x)*H[0, 0, 0, 0, x])/3 - 
         64*(-2 + x)*H[1, -2, 0, 0, x] + 4*(-4 + x)*H[1, 0, 0, 0, x] - 
         (128*(-2 + x)*H[1, 1, -2, 0, x])/3 - 8*(-6 + 5*x)*H[1, 1, 0, 0, x] - 
         (32*(-7 + 4*x)*H[1, 1, 1, 0, x])/3 + 
         (4*(-208 + 115*x)*H[1, 1, 1, 1, x])/3 + 
         (16*(-2 + x)*H[1, 1, 1, 2, x])/3 + 32*(-2 + x)*H[1, 1, 2, 0, x] + 
         16*(-2 + x)*H[1, 1, 2, 1, x] - (64*(-2 + x)*H[1, 2, 0, 0, x])/3 + 
         (64*(-2 + x)*H[1, 2, 1, 0, x])/3 + (32*(-2 + x)*H[1, 2, 1, 1, x])/
          3 - (8*(-2 + 5*x)*H[2, 0, 0, 0, x])/3 - (64*x*H[2, 1, 0, 0, x])/3 + 
         (32*x*H[2, 1, 1, 0, x])/3 + (8*(-2 + x)*H[2, 1, 1, 1, x])/3 + 
         (64*(2 + x)*H[-1, -1, 0, 0, 0, x])/3 - 
         (16*(2 + x)*H[-1, 0, 0, 0, 0, x])/3 + 
         (16*(8 + 3*x)*H[0, 0, 0, 0, 0, x])/3 - 16*(-2 + x)*
          H[1, 1, 0, 0, 0, x] + (32*(-2 + x)*H[1, 1, 1, 0, 0, x])/3 + 
         (16*(-2 + x)*H[1, 1, 1, 1, 0, x])/3 - 80*(-2 + x)*
          H[1, 1, 1, 1, 1, x] + (64*x*H[-3, x]*zeta[2])/3 + 
         (64*x*H[-2, x]*zeta[2])/3 + (H[0, 0, 0, x]*(966 + 169*x + 
            144*zeta[2] - 72*x*zeta[2]))/3 - 
         (32*H[2, 0, x]*(13 + 9*x + x*zeta[2]))/3 + 
         (64*H[-1, -1, 0, x]*(-2 - 2*x + 2*zeta[2] + x*zeta[2]))/3 + 
         (4*H[2, 1, x]*(162 + 91*x + 8*x*zeta[2]))/3 + 
         (4*H[1, 1, 0, x]*(-66 + 15*x - 16*zeta[2] + 8*x*zeta[2]))/3 - 
         (2*H[1, 1, 1, x]*(-400 + 169*x - 16*zeta[2] + 8*x*zeta[2]))/3 + 
         (4*H[3, x]*(-175 - 38*x - 16*zeta[2] + 24*x*zeta[2]))/3 - 
         (32*H[-2, 0, x]*(-6 + 21*x - 4*x^2 + 2*x*zeta[2] + 3*x^2*zeta[2]))/
          (3*x) + Lp^3*((4*(1 + 5*x)*H[0, x])/3 + 8*x*H[1, x] + 
           (16*(-2 + x)*H[2, x])/3 + (4*(-2 + x)*H[0, 0, x])/3 + 
           (16*(-2 + x)*H[1, 0, x])/3 + (32*(-2 + x)*H[1, 1, x])/3 - 
           ((-2 + x)*(-9 + 16*zeta[2]))/3) + 
         (H[0, 0, x]*(241 + 1000*x - 128*x^2 + 400*zeta[2] + 4*x*zeta[2] + 
            432*zeta[3] - 216*x*zeta[3]))/3 + 
         (4*H[2, x]*(-309 - 277*x - 72*zeta[2] + 24*x*zeta[2] + 40*zeta[3] - 
            44*x*zeta[3]))/3 + (8*H[1, 1, x]*(49 - 89*x - 12*zeta[2] + 
            12*x*zeta[2] - 12*zeta[3] + 6*x*zeta[3]))/3 - 
         (2*H[1, 0, x]*(62 - 197*x - 104*zeta[2] + 68*x*zeta[2] - 
            96*zeta[3] + 48*x*zeta[3]))/3 + 
         (32*H[-1, 0, x]*(15 - 3*x - 11*x^2 + 4*x^3 - 5*x*zeta[2] - 
            5*x^2*zeta[2] - 6*x*zeta[3] - 3*x^2*zeta[3]))/(3*x) + 
         Lp^2*(-8*(12 + x)*H[2, x] + 16*(-2 + x)*H[3, x] - 
           16*(2 + x)*H[-2, 0, x] - 48*(1 + x)*H[-1, 0, x] + 
           8*(3 + x)*H[0, 0, x] + 12*(-4 + 3*x)*H[1, 0, x] + 
           12*(-8 + 3*x)*H[1, 1, x] + 8*(-2 + x)*H[2, 0, x] - 
           8*(-2 + x)*H[2, 1, x] + 32*(2 + x)*H[-1, -1, 0, x] - 
           16*(2 + x)*H[-1, 0, 0, x] + 8*(2 + x)*H[0, 0, 0, x] - 
           48*(-2 + x)*H[1, 1, 1, x] + 16*(2 + x)*H[-1, x]*zeta[2] + 
           H[0, x]*(94 + 161*x - 16*x*zeta[2]) + 2*H[1, x]*
            (-10 + 37*x - 16*zeta[2] + 8*x*zeta[2]) + 
           (260 - 311*x + 96*zeta[2] + 16*x*zeta[2] - 64*zeta[3] - 
             32*x*zeta[3])/2) + (H[0, x]*(368 + 1107*x + 56*zeta[2] + 
            304*x*zeta[2] + 2464*zeta[3] - 312*x*zeta[3] - 144*zeta[4] - 
            840*x*zeta[4]))/6 - (32*H[-1, x]*(2*zeta[2] + 2*x*zeta[2] - 
            22*zeta[4] - 11*x*zeta[4]))/3 + 
         (H[1, x]*(-914 + 1177*x - 120*zeta[2] + 108*x*zeta[2] + 
            976*zeta[3] - 736*x*zeta[3] - 704*zeta[4] + 352*x*zeta[4]))/3 + 
         Lp*(-8*(18 + x)*H[3, x] + 32*(-2 + x)*H[4, x] - 128*x*H[-3, 0, x] - 
           16*(10 + x)*H[-2, 0, x] - 48*(-1 + x)*H[1, 2, x] - 
           16*(6 + x)*H[2, 0, x] + 8*(17 + 3*x)*H[2, 1, x] - 
           16*(-2 + x)*H[2, 2, x] - 24*(-2 + x)*H[3, 1, x] + 
           64*x*H[-2, -1, 0, x] - 64*(1 + x)*H[-2, 0, 0, x] + 
           32*(2 + x)*H[-1, -2, 0, x] - 96*(1 + x)*H[-1, 0, 0, x] - 
           28*(-7 + x)*H[0, 0, 0, x] - 96*(-2 + x)*H[1, -2, 0, x] + 
           12*(-4 + x)*H[1, 0, 0, x] + 24*(-2 + x)*H[1, 1, 0, x] - 
           144*(-2 + x)*H[1, 1, 1, x] - 32*(-2 + x)*H[1, 1, 2, x] - 
           32*(-2 + x)*H[1, 2, 0, x] - 16*(-2 + x)*H[1, 2, 1, x] - 
           8*(-2 + 5*x)*H[2, 0, 0, x] + 64*(2 + x)*H[-1, -1, 0, 0, x] - 
           16*(2 + x)*H[-1, 0, 0, 0, x] + 4*(14 + 5*x)*H[0, 0, 0, 0, x] - 
           48*(-2 + x)*H[1, 1, 0, 0, x] + 96*(-2 + x)*H[1, 1, 1, 1, x] + 
           32*x*H[-2, x]*zeta[2] - 32*H[1, 0, x]*(3 - 4*x - 2*zeta[2] + 
             x*zeta[2]) + 16*H[1, 1, x]*(-5 - 4*x - 4*zeta[2] + 
             2*x*zeta[2]) + 4*H[2, x]*(-74 - 47*x - 8*zeta[2] + 
             12*x*zeta[2]) - 2*H[0, 0, x]*(-90 - 125*x - 32*zeta[2] + 
             16*x*zeta[2]) - (16*H[-1, 0, x]*(-3 + 7*x + 8*x^2 + 
              4*x*zeta[2] + 2*x^2*zeta[2]))/x + H[0, x]*(284 + 235*x - 
             16*zeta[2] + 8*x*zeta[2] + 112*zeta[3] - 104*x*zeta[3]) + 
           2*H[1, x]*(-74 + 125*x - 24*zeta[2] + 24*x*zeta[2] + 144*zeta[3] - 
             72*x*zeta[3]) + (414 - 745*x + 736*zeta[2] + 752*x*zeta[2] + 
             32*zeta[3] - 864*x*zeta[3] - 112*zeta[4] - 808*x*zeta[4])/4) + 
         (-7834 + 5905*x + 9120*zeta[2] + 8864*x*zeta[2] + 1024*x^2*zeta[2] + 
           10144*zeta[3] - 15520*x*zeta[3] + 3456*zeta[2]*zeta[3] - 
           1728*x*zeta[2]*zeta[3] + 11008*zeta[4] - 3424*x*zeta[4] - 
           15360*zeta[5] - 256*x*zeta[5])/24) + 
       CA^2*CF*((4*(-521 + 371*x)*H[4, x])/9 - (4*(90 + 7*x)*H[5, x])/3 + 
         (8*(-74 + 41*x)*H[-4, 0, x])/3 - (16*(195 + 274*x)*H[-3, 0, x])/9 - 
         (8*(46 + 65*x)*H[-3, 2, x])/3 - (16*(15 + 2*x + 55*x^2)*H[-2, 2, x])/
          (3*x) - (4*(202 + 127*x)*H[-2, 3, x])/3 - 
         (4*(72 + 343*x + 326*x^2)*H[-1, 3, x])/(9*x) - 
         (208*(2 + x)*H[-1, 4, x])/3 - (4*(-18 - 404*x + 403*x^2)*H[1, 3, x])/
          (9*x) + 32*(-2 + x)*H[1, 4, x] - (4*(-54 - 70*x + 121*x^2)*
           H[2, 2, x])/(9*x) - (4*(-142 + x)*H[2, 3, x])/3 + 
         (4*(595 + 1555*x + 1325*x^2 + 374*x^3)*H[3, 0, x])/(9*(1 + x)^2) - 
         (16*(52 + 41*x)*H[3, 1, x])/9 + 8*(22 + 5*x)*H[3, 2, x] - 
         (64*(-7 + x)*H[4, 0, x])/3 + (4*(26 + x)*H[4, 1, x])/3 + 
         (32*(8 + 9*x)*H[-3, -1, 0, x])/3 - (4*(274 + 19*x)*H[-3, 0, 0, x])/
          3 - 8*(-26 + x)*H[-2, -2, 0, x] + (8*(4 + 6*x + 25*x^2)*
           H[-2, -1, 0, x])/x + (8*(126 + 109*x)*H[-2, -1, 2, x])/3 - 
         (4*(126 + 870*x + 1385*x^2)*H[-2, 0, 0, x])/(9*x) - 
         (40*(6 + x)*H[-2, 2, 0, x])/3 + (32*(-2 + x)*H[-2, 2, 1, x])/3 + 
         (224*(2 + x)*H[-1, -3, 0, x])/3 + (16*(1 + x)*(1 + 17*x)*
           H[-1, -2, 0, x])/x + 240*(2 + x)*H[-1, -2, 2, x] + 
         (8*(90 + 253*x + 218*x^2)*H[-1, -1, 2, x])/(9*x) + 
         (520*(2 + x)*H[-1, -1, 3, x])/3 - (8*(1 + 2*x)*(18 + 29*x)*
           H[-1, 2, 0, x])/(9*x) + (16*(9 + 2*x + 4*x^2)*H[-1, 2, 1, x])/
          (9*x) - 64*(2 + x)*H[-1, 2, 2, x] - (92*(2 + x)*H[-1, 3, 0, x])/3 + 
         (80*(2 + x)*H[-1, 3, 1, x])/3 - 80*(-2 + x)*H[1, -3, 0, x] + 
         (32*(-49 + 38*x)*H[1, -2, 0, x])/9 + (64*(-2 + x)*H[1, -2, 2, x])/
          3 + (2*(297 - 2491*x + 1633*x^2 + 4529*x^3)*H[1, 1, 0, x])/
          (27*x*(1 + x)) + (4*(-54 - 470*x + 205*x^2)*H[1, 1, 2, x])/(9*x) - 
         64*(-2 + x)*H[1, 1, 3, x] - (8*(-292 + 329*x)*H[1, 2, 0, x])/9 + 
         (20*(-71 + 16*x)*H[1, 2, 1, x])/9 - (248*(-2 + x)*H[1, 2, 2, x])/3 - 
         (8*(-2 + x)*H[1, 3, 0, x])/3 - (152*(-2 + x)*H[1, 3, 1, x])/3 - 
         16*(6 + 5*x)*H[2, -2, 0, x] + (4*(54 + 1043*x + 2765*x^2 + 
            2617*x^3 + 859*x^4)*H[2, 0, 0, x])/(9*x*(1 + x)^2) - 
         (4*(-54 + 368*x + 1465*x^2 + 1610*x^3 + 585*x^4)*H[2, 1, 0, x])/
          (9*x*(1 + x)^2) + (4*(-458 + 307*x)*H[2, 1, 1, x])/9 - 
         (4*(-106 + 75*x)*H[2, 1, 2, x])/3 + (16*(58 + 5*x)*H[2, 2, 0, x])/
          3 - (16*(-34 + 11*x)*H[2, 2, 1, x])/3 - 
         (16*(-49 + 6*x)*H[3, 0, 0, x])/3 + (4*(50 + 19*x)*H[3, 1, 0, x])/3 - 
         (32*(-14 + 5*x)*H[3, 1, 1, x])/3 - (160*(4 + x)*H[-2, -1, -1, 0, x])/
          3 + (4*(322 + 71*x)*H[-2, -1, 0, 0, x])/3 - 
         (16*(48 + 5*x)*H[-2, 0, 0, 0, x])/3 - 
         (160*(2 + x)*H[-1, -2, -1, 0, x])/3 + 
         (584*(2 + x)*H[-1, -2, 0, 0, x])/3 - 32*(2 + x)*
          H[-1, -1, -2, 0, x] - (8*(-18 + 223*x + 230*x^2)*
           H[-1, -1, -1, 0, x])/(9*x) - (880*(2 + x)*H[-1, -1, -1, 2, x])/3 + 
         (32*(1 + x)*(1 + 15*x)*H[-1, -1, 0, 0, x])/x + 
         16*(2 + x)*H[-1, -1, 2, 0, x] - (64*(2 + x)*H[-1, -1, 2, 1, x])/3 - 
         (8*(45 + 412*x + 356*x^2)*H[-1, 0, 0, 0, x])/(9*x) - 
         (376*(2 + x)*H[-1, 2, 0, 0, x])/3 + (40*(2 + x)*H[-1, 2, 1, 0, x])/
          3 + (32*(2 + x)*H[-1, 2, 1, 1, x])/3 + 
         (8*(-973 + 149*x)*H[0, 0, 0, 0, x])/9 + 
         (128*(-2 + x)*H[1, -2, -1, 0, x])/3 + (4*(18 - 1013*x + 907*x^2)*
           H[1, 0, 0, 0, x])/(9*x) - 32*(-2 + x)*H[1, 1, -2, 0, x] - 
         (4*(-18 - 577*x + 452*x^2)*H[1, 1, 0, 0, x])/(9*x) + 
         (4*(-18 - 127*x + 46*x^2)*H[1, 1, 1, 0, x])/(3*x) + 
         (20*(-178 + 101*x)*H[1, 1, 1, 1, x])/9 - 
         (328*(-2 + x)*H[1, 1, 1, 2, x])/3 - 80*(-2 + x)*H[1, 1, 2, 0, x] - 
         (256*(-2 + x)*H[1, 1, 2, 1, x])/3 + (16*(-2 + x)*H[1, 2, 0, 0, x])/
          3 - 96*(-2 + x)*H[1, 2, 1, 0, x] - (272*(-2 + x)*H[1, 2, 1, 1, x])/
          3 - (4*(146 + x)*H[2, 0, 0, 0, x])/3 + 
         (4*(70 + 43*x)*H[2, 1, 0, 0, x])/3 - 
         (4*(-118 + 61*x)*H[2, 1, 1, 0, x])/3 - 
         (16*(-28 + 17*x)*H[2, 1, 1, 1, x])/3 + 
         (128*(2 + x)*H[-1, -1, -1, -1, 0, x])/3 - 
         (520*(2 + x)*H[-1, -1, -1, 0, 0, x])/3 + 
         (296*(2 + x)*H[-1, -1, 0, 0, 0, x])/3 - 56*(2 + x)*
          H[-1, 0, 0, 0, 0, x] + 16*(-15 + 4*x)*H[0, 0, 0, 0, 0, x] + 
         (136*(-2 + x)*H[1, 0, 0, 0, 0, x])/3 + 
         (344*(-2 + x)*H[1, 1, 0, 0, 0, x])/3 + 
         (56*(-2 + x)*H[1, 1, 1, 0, 0, x])/3 - 
         (328*(-2 + x)*H[1, 1, 1, 1, 0, x])/3 - 80*(-2 + x)*
          H[1, 1, 1, 1, 1, x] + (8*(62 + 83*x)*H[-3, x]*zeta[2])/3 - 
         (8*(166 + 119*x)*H[-2, -1, x]*zeta[2])/3 - 
         (800*(2 + x)*H[-1, -2, x]*zeta[2])/3 + (944*(2 + x)*H[-1, -1, -1, x]*
           zeta[2])/3 + (4*H[2, 1, x]*(309 - 724*x - 144*zeta[2] + 
            60*x*zeta[2]))/9 + (4*H[0, 0, 0, x]*(-11562 + 6881*x + 72*x^2 + 
            774*zeta[2] + 63*x*zeta[2]))/27 + 
         (2*H[1, 1, 1, x]*(8690 - 4819*x - 288*zeta[2] + 144*x*zeta[2]))/27 + 
         (4*H[3, x]*(485 - 230*x + 72*x^2 - 1206*zeta[2] + 459*x*zeta[2]))/
          27 + (4*H[-1, -1, 0, x]*(675 + 2450*x + 1105*x^2 + 72*x^3 - 
            2772*x*zeta[2] - 1386*x^2*zeta[2]))/(27*x) - 
         (4*H[-2, 0, x]*(-216 + 5058*x - 487*x^2 + 72*x^3 - 2412*x*zeta[2] - 
            1062*x^2*zeta[2]))/(27*x) - (2*H[-1, 0, 0, x]*(1377 + 5096*x + 
            3013*x^2 + 144*x^3 - 1908*x*zeta[2] - 954*x^2*zeta[2]))/(27*x) - 
         (8*H[-1, 2, x]*(486 + 59*x - 239*x^2 + 36*x^3 - 450*x*zeta[2] - 
            225*x^2*zeta[2]))/(27*x) - (2*H[2, 0, x]*(-4928 + 4265*x + 
            9247*x^2 + 1476*zeta[2] + 1566*x*zeta[2] + 90*x^2*zeta[2]))/
          (27*(1 + x)) + (4*H[1, 2, x]*(162 + 1909*x - 989*x^2 - 
            396*x*zeta[2] + 198*x^2*zeta[2]))/(27*x) - 
         (2*H[1, 0, 0, x]*(-405 - 9865*x + 1915*x^2 + 11483*x^3 - 
            720*x*zeta[2] - 360*x^2*zeta[2] + 360*x^3*zeta[2]))/
          (27*x*(1 + x)) + Lp^3*(4*LQ^2*(-2 + x) - (16*(104 + 23*x)*H[0, x])/
            9 + (16*(-58 + 47*x)*H[1, x])/9 + LQ*(-2*(-46 + 35*x) + 
             8*(4 + x)*H[0, x] - 8*(-2 + x)*H[1, x]) - (32*(4 + x)*H[2, x])/
            3 + (16*(-8 + x)*H[0, 0, x])/3 + (16*(-2 + x)*H[1, 0, x])/3 + 
           (32*(-2 + x)*H[1, 1, x])/3 + (2*(-1634 + 1513*x + 192*zeta[2] + 
              48*x*zeta[2]))/9) + (8*LQ*(-1 + x)*(-202 + 189*zeta[3]))/27 + 
         (2*H[1, 0, x]*(-34187 + 30955*x - 3186*zeta[2] + 2052*x*zeta[2] + 
            14904*zeta[3] - 7452*x*zeta[3]))/81 - 
         (4*H[-1, -1, x]*(54*zeta[2] + 243*x*zeta[2] + 222*x^2*zeta[2] + 
            340*x*zeta[3] + 170*x^2*zeta[3]))/(3*x) + 
         (4*H[-2, x]*(72*zeta[2] + 26*x*zeta[2] + 295*x^2*zeta[2] + 
            268*x*zeta[3] + 178*x^2*zeta[3]))/(3*x) + 
         (4*H[-1, 0, x]*(426 - 5597*x - 4969*x^2 + 144*x^3 + 270*zeta[2] + 
            2373*x*zeta[2] + 2136*x^2*zeta[2] + 2376*x*zeta[3] + 
            1188*x^2*zeta[3]))/(27*x) - (8*H[1, 1, x]*(11728*x - 7892*x^2 + 
            81*zeta[2] - 477*x*zeta[2] + 198*x^2*zeta[2] - 4050*x*zeta[3] + 
            2025*x^2*zeta[3]))/(81*x) - (4*H[0, 0, x]*(62855 + 177951*x + 
            167769*x^2 + 53105*x^3 + 432*x^4 - 6039*zeta[2] - 
            9549*x*zeta[2] - 981*x^2*zeta[2] + 2448*x^3*zeta[2] - 
            10476*zeta[3] - 25596*x*zeta[3] - 19764*x^2*zeta[3] - 
            4644*x^3*zeta[3]))/(81*(1 + x)^2) - 
         (4*H[2, x]*(6134*x + 9486*x^2 + 570*x^3 - 2782*x^4 - 324*zeta[2] + 
            1386*x*zeta[2] + 8865*x^2*zeta[2] + 12276*x^3*zeta[2] + 
            5283*x^4*zeta[2] - 5454*x*zeta[3] - 8451*x^2*zeta[3] - 
            540*x^3*zeta[3] + 2457*x^4*zeta[3]))/(81*x*(1 + x)^2) + 
         Lp^2*(8*LQ^2*(-1 + x) + (20*(-34 + 41*x)*H[2, x])/3 - 
           16*(10 + 3*x)*H[3, x] + 32*(-4 + x)*H[-2, 0, x] - 
           4*(70 + 59*x)*H[-1, 0, x] - 16*(2 + x)*H[-1, 2, x] - 
           (136*(10 + x)*H[0, 0, x])/3 + (4*(-190 + 179*x)*H[1, 0, x])/3 + 
           (4*(-98 + 109*x)*H[1, 1, x])/3 + 48*(-2 + x)*H[1, 2, x] - 
           16*(10 + x)*H[2, 0, x] + 16*(-8 + x)*H[2, 1, x] + 
           32*(2 + x)*H[-1, -1, 0, x] - 24*(2 + x)*H[-1, 0, 0, x] + 
           32*(-4 + x)*H[0, 0, 0, x] + 24*(-2 + x)*H[1, 0, 0, x] + 
           48*(-2 + x)*H[1, 1, 0, x] + 48*(-2 + x)*H[1, 1, 1, x] + 
           32*(2 + x)*H[-1, x]*zeta[2] + (8*H[0, x]*(-359 + 263*x + 
              12*zeta[2] + 18*x*zeta[2]))/3 - 
           (2*H[1, x]*(154 - 129*x - 96*zeta[2] + 48*x*zeta[2]))/3 + 
           LQ*(-24*(-4 + 3*x)*H[0, x] - (8*(10 + x)*H[1, x])/3 - 
             16*(-2 + x)*H[2, x] + 16*(2 + x)*H[-1, 0, x] + 
             16*(2 + x)*H[0, 0, x] - 16*(-2 + x)*H[1, 0, x] - 
             16*(-2 + x)*H[1, 1, x] + (4*(199 - 126*x - 12*zeta[2] + 
                18*x*zeta[2]))/3) - (2*(3772 - 2837*x + 240*zeta[2] + 
              1230*x*zeta[2] + 1152*zeta[3] - 324*x*zeta[3]))/9) + 
         (2*H[-1, x]*(2619*zeta[2] + 2686*x*zeta[2] + 149*x^2*zeta[2] + 
            216*x^3*zeta[2] + 432*zeta[3] + 3330*x*zeta[3] + 
            3096*x^2*zeta[3] + 3528*x*zeta[4] + 1764*x^2*zeta[4]))/(27*x) - 
         (H[0, x]*(850576 + 550560*x - 1450608*x^2 - 1150592*x^3 + 
            69948*zeta[2] + 261864*x*zeta[2] + 320040*x^2*zeta[2] + 
            133308*x^3*zeta[2] + 5184*x^4*zeta[2] - 219240*zeta[3] - 
            210816*x*zeta[3] + 236088*x^2*zeta[3] + 229608*x^3*zeta[3] + 
            18954*zeta[4] + 891*x*zeta[4] - 55080*x^2*zeta[4] - 
            37017*x^3*zeta[4]))/(243*(1 + x)^2) - 
         (2*H[1, x]*(-67538*x - 59116*x^2 + 8422*x^3 - 5589*zeta[2] + 
            66213*x*zeta[2] + 7929*x^2*zeta[2] - 64197*x^3*zeta[2] + 
            648*x^4*zeta[2] + 972*zeta[3] + 16362*x*zeta[3] + 
            31104*x^2*zeta[3] + 15714*x^3*zeta[3] - 20574*x*zeta[4] - 
            10287*x^2*zeta[4] + 10287*x^3*zeta[4]))/(243*x*(1 + x)) + 
         Lp*((4*(-173 + 323*x)*H[3, x])/3 - 4*(50 + 13*x)*H[4, x] + 
           8*(-18 + 13*x)*H[-3, 0, x] - (8*(153 + 191*x)*H[-2, 0, x])/3 - 
           128*(1 + x)*H[-2, 2, x] - (16*(9 + 20*x + 22*x^2)*H[-1, 2, x])/
            (3*x) - 128*(2 + x)*H[-1, 3, x] - (32*(-19 + 8*x)*H[1, 2, x])/3 + 
           64*(-2 + x)*H[1, 3, x] + (8*(52 + 127*x)*H[2, 0, x])/3 - 
           16*(-3 + 2*x)*H[2, 1, x] + 32*(-1 + 2*x)*H[2, 2, x] - 
           32*(4 + x)*H[3, 0, x] + 16*(-8 + 3*x)*H[3, 1, x] + 
           48*(2 + 3*x)*H[-2, -1, 0, x] - 8*(46 + 9*x)*H[-2, 0, 0, x] + 
           112*(2 + x)*H[-1, -2, 0, x] + (8*(18 + 32*x + 25*x^2)*
             H[-1, -1, 0, x])/(3*x) + 160*(2 + x)*H[-1, -1, 2, x] - 
           (4*(36 + 404*x + 379*x^2)*H[-1, 0, 0, x])/(3*x) - 
           48*(2 + x)*H[-1, 2, 0, x] - 32*(2 + x)*H[-1, 2, 1, x] + 
           (8*(-335 + 27*x)*H[0, 0, 0, x])/3 - 16*(-2 + x)*H[1, -2, 0, x] + 
           (4*(-383 + 328*x)*H[1, 0, 0, x])/3 - 
           (32*(-19 + 8*x)*H[1, 1, 0, x])/3 - (352*(-2 + x)*H[1, 1, 1, x])/
            3 + 48*(-2 + x)*H[1, 1, 2, x] + 80*(-2 + x)*H[1, 2, 0, x] + 
           48*(-2 + x)*H[1, 2, 1, x] - 4*(58 + 17*x)*H[2, 0, 0, x] + 
           32*(-1 + 2*x)*H[2, 1, 0, x] + 32*(-1 + 2*x)*H[2, 1, 1, x] - 
           128*(2 + x)*H[-1, -1, -1, 0, x] + 208*(2 + x)*H[-1, -1, 0, 0, x] - 
           96*(2 + x)*H[-1, 0, 0, 0, x] + 16*(-19 + 5*x)*H[0, 0, 0, 0, x] + 
           32*(-2 + x)*H[1, 0, 0, 0, x] + 48*(-2 + x)*H[1, 1, 0, 0, x] + 
           48*(-2 + x)*H[1, 1, 1, 0, x] + 32*(-2 + x)*H[1, 1, 1, 1, x] + 
           8*(22 + 25*x)*H[-2, x]*zeta[2] - 224*(2 + x)*H[-1, -1, x]*
            zeta[2] - (4*H[1, 1, x]*(1090 - 593*x - 72*zeta[2] + 
              36*x*zeta[2]))/9 - (8*H[1, 0, x]*(-347 + 490*x - 72*zeta[2] + 
              36*x*zeta[2]))/9 + (4*H[0, 0, x]*(-1432 + 927*x + 138*zeta[2] + 
              39*x*zeta[2]))/3 + (4*H[2, x]*(-514 + 245*x + 252*zeta[2] + 
              90*x*zeta[2]))/9 + (8*H[-1, 0, x]*(9 - 59*x + 8*x^2 + 
              120*x*zeta[2] + 60*x^2*zeta[2]))/(3*x) - 
           (4*H[0, x]*(24232 + 13987*x - 1719*zeta[2] + 2691*x*zeta[2] - 
              3672*zeta[3] - 1512*x*zeta[3]))/27 + 
           (4*H[-1, x]*(54*zeta[2] + 112*x*zeta[2] + 113*x^2*zeta[2] + 
              288*x*zeta[3] + 144*x^2*zeta[3]))/(3*x) - 
           (4*H[1, x]*(-2791*x + 902*x^2 - 162*zeta[2] - 828*x*zeta[2] + 
              1089*x^2*zeta[2] - 648*x*zeta[3] + 324*x^2*zeta[3]))/(27*x) + 
           LQ*(4*(25 + 11*x)*H[0, x] + (8*(-91 + 53*x)*H[1, x])/9 - 
             16*(-1 + x)*H[2, x] + 16*(2 + x)*H[-2, 0, x] + 
             16*(1 + x)*H[-1, 0, x] - 4*(-16 + 5*x)*H[0, 0, x] + 
             32*(-1 + x)*H[1, 0, x] - (4*(-34 + 23*x)*H[1, 1, x])/3 + 
             8*(-2 + x)*H[1, 2, x] - 32*H[2, 0, x] + 8*(-2 + x)*H[2, 1, x] - 
             16*(2 + x)*H[-1, -1, 0, x] + 8*(2 + x)*H[-1, 0, 0, x] + 
             8*(2 + x)*H[0, 0, 0, x] - 8*(-2 + x)*H[1, 0, 0, x] + 
             8*(-2 + x)*H[1, 1, 0, x] + 8*(-2 + x)*H[1, 1, 1, x] - 
             8*(2 + x)*H[-1, x]*zeta[2] + (4*(1011 - 791*x - 144*zeta[2] + 
                180*x*zeta[2] - 342*zeta[3] + 189*x*zeta[3]))/9) + 
           (-193564 + 176846*x + 22008*zeta[2] - 23028*x*zeta[2] + 
             40968*zeta[3] - 32652*x*zeta[3] + 18414*zeta[4] + 
             8397*x*zeta[4])/27) + (-156326 - 315177*x - 161376*x^2 - 
           2525*x^3 - 198840*zeta[2] - 360108*x*zeta[2] - 
           118512*x^2*zeta[2] + 47940*x^3*zeta[2] + 5184*x^4*zeta[2] + 
           188424*zeta[3] + 92466*x*zeta[3] - 384876*x^2*zeta[3] - 
           295398*x^3*zeta[3] - 6480*x^4*zeta[3] + 42120*zeta[2]*zeta[3] + 
           111780*x*zeta[2]*zeta[3] + 97200*x^2*zeta[2]*zeta[3] + 
           27540*x^3*zeta[2]*zeta[3] - 147123*zeta[4] - 305316*x*zeta[4] - 
           169263*x^2*zeta[4] - 11556*x^3*zeta[4] - 421848*zeta[5] - 
           727380*x*zeta[5] - 189216*x^2*zeta[5] + 116316*x^3*zeta[5])/
          (243*(1 + x)^2)) + CA*(CF*Nf*TF*((448*LQ*(-1 + x))/27 + 
           Lp^3*(8*LQ*(-2 + x) - (16*(-46 + 35*x))/9 + (64*(4 + x)*H[0, x])/
              9 - (64*(-2 + x)*H[1, x])/9) - (16*(136 + 41*x)*H[3, x])/27 + 
           (32*(-4 + x)*H[4, x])/9 - (64*(-6 + 7*x)*H[-3, 0, x])/9 + 
           (32*(-36 + 144*x + 23*x^2)*H[-2, 0, x])/(27*x) - 
           (64*(2 + x)*H[-2, 2, x])/3 - (64*(16 + 11*x)*H[-1, 2, x])/27 - 
           (80*(2 + x)*H[-1, 3, x])/9 - (16*(-1 + 71*x)*H[1, 2, x])/27 + 
           (80*(-2 + x)*H[1, 3, x])/9 + (16*(-236 + 97*x)*H[2, 0, x])/27 + 
           (8*(-60 + 67*x)*H[2, 1, x])/9 + (128*(5 + x)*H[2, 2, x])/9 - 
           (32*(16 + 5*x)*H[3, 0, x])/9 + (64*(2 + x)*H[3, 1, x])/9 - 
           (32*(-18 + 7*x)*H[-2, 0, 0, x])/9 - (32*(26 + x)*H[-1, -1, 0, x])/
            27 + (160*(2 + x)*H[-1, -1, 2, x])/9 + 
           (16*(-36 + 62*x + 73*x^2)*H[-1, 0, 0, x])/(27*x) - 
           (32*(2 + x)*H[-1, 2, 0, x])/9 + (64*(2 + x)*H[-1, 2, 1, x])/9 + 
           (112*(39 + 2*x)*H[0, 0, 0, x])/27 - (128*(-2 + x)*H[1, -2, 0, x])/
            9 + (16*(-18 - 4*x + 77*x^2)*H[1, 0, 0, x])/(27*x) - 
           (16*(17 + 53*x)*H[1, 1, 0, x])/27 + (16*(-536 + 301*x)*
             H[1, 1, 1, x])/27 - (464*(-2 + x)*H[1, 1, 2, x])/9 - 
           (160*(-2 + x)*H[1, 2, 0, x])/9 - (400*(-2 + x)*H[1, 2, 1, x])/9 - 
           (224*(2 + x)*H[2, 0, 0, x])/9 - (32*(-14 + 3*x)*H[2, 1, 0, x])/9 - 
           (16*(-46 + 29*x)*H[2, 1, 1, x])/9 + 
           (32*(2 + x)*H[-1, -1, -1, 0, x])/9 + 
           (32*(2 + x)*H[-1, 0, 0, 0, x])/9 - (32*(-8 + x)*H[0, 0, 0, 0, x])/
            9 - (128*(-2 + x)*H[1, 0, 0, 0, x])/9 + 
           (208*(-2 + x)*H[1, 1, 0, 0, x])/9 - 48*(-2 + x)*H[1, 1, 1, 0, x] - 
           (560*(-2 + x)*H[1, 1, 1, 1, x])/9 + (64*(2 + x)*H[-2, x]*zeta[2])/
            3 - 16*(2 + x)*H[-1, -1, x]*zeta[2] + 
           (4*H[0, 0, x]*(10264 + 2689*x + 576*x^2 + 288*zeta[2] - 
              72*x*zeta[2]))/81 + (16*H[2, x]*(-356 - 593*x - 144*zeta[2] + 
              36*x*zeta[2]))/81 + (8*H[1, 1, x]*(5192 - 2953*x - 
              144*zeta[2] + 72*x*zeta[2]))/81 - 
           (8*H[1, 0, x]*(32 - 229*x - 324*zeta[2] + 162*x*zeta[2]))/81 - 
           (16*H[-1, 0, x]*(180 + 80*x + x^2 + 48*x^3 - 6*x*zeta[2] - 
              3*x^2*zeta[2]))/(27*x) + Lp^2*((8*(82 + 5*x)*H[0, x])/3 + 
             (32*(-11 + 8*x)*H[1, x])/3 + LQ*((16*(-11 + 6*x))/3 - 
               (32*(-2 + x)*H[1, x])/3) - (16*(2 + 5*x)*H[2, x])/3 + 
             16*(2 + x)*H[-1, 0, x] + (32*(4 + x)*H[0, 0, x])/3 - 
             (16*(-2 + x)*H[1, 0, x])/3 + (16*(-2 + x)*H[1, 1, x])/3 + 
             (4*(1040 - 751*x + 96*zeta[2] + 60*x*zeta[2]))/9) + 
           (16*H[-1, x]*(38*zeta[2] + 43*x*zeta[2] + 18*zeta[3] + 
              9*x*zeta[3]))/27 - (8*H[1, x]*(22462 - 14285*x - 1098*zeta[2] + 
              1008*x*zeta[2] - 3240*zeta[3] + 1620*x*zeta[3]))/243 + 
           (4*H[0, x]*(33485 - 8086*x + 8784*zeta[2] + 1476*x*zeta[2] + 
              9936*zeta[3] + 3672*x*zeta[3]))/243 + 
           Lp*((32*(-14 + x)*H[2, x])/9 - (64*(2 + x)*H[3, x])/3 - 
             (64*(-6 + x)*H[-2, 0, x])/3 + (32*(-3 + 13*x + 11*x^2)*H[-1, 0, 
                x])/(3*x) - (64*(2 + x)*H[-1, 2, x])/3 + 
             (80*(10 + 3*x)*H[0, 0, x])/3 + (32*(-13 + 23*x)*H[1, 0, x])/9 - 
             (64*(-41 + 22*x)*H[1, 1, x])/9 + LQ*((224*(-3 + 2*x))/9 - 
               (16*(-16 + 11*x)*H[1, x])/9 + (16*(-2 + x)*H[1, 1, x])/3) + 
             (128*(-2 + x)*H[1, 2, x])/3 + (32*(-8 + x)*H[2, 0, x])/3 + 
             64*(-1 + x)*H[2, 1, x] + (32*(2 + x)*H[-1, -1, 0, x])/3 - 
             (16*(2 + x)*H[-1, 0, 0, x])/3 + (128*H[0, 0, 0, x])/3 - 
             (80*(-2 + x)*H[1, 0, 0, x])/3 + (128*(-2 + x)*H[1, 1, 0, x])/3 + 
             (128*(-2 + x)*H[1, 1, 1, x])/3 + (80*(2 + x)*H[-1, x]*zeta[2])/
              3 - (8*H[1, x]*(1594 - 839*x - 36*zeta[2] + 18*x*zeta[2]))/27 + 
             (32*H[0, x]*(385 - 122*x + 90*zeta[2] + 18*x*zeta[2]))/27 + 
             (4*(6280 - 4211*x + 624*zeta[2] + 624*x*zeta[2] + 360*zeta[3] - 
                252*x*zeta[3]))/27) - (4*(-48023 + 31813*x + 552*zeta[2] - 
              9060*x*zeta[2] + 1728*x^2*zeta[2] - 21672*zeta[3] + 
              18918*x*zeta[3] + 2052*zeta[4] + 5562*x*zeta[4]))/243) + 
         CF^2*((8*(-188 + 19*x)*H[4, x])/9 - (16*(12 + 5*x)*H[5, x])/3 + 
           (16*(-14 + 37*x)*H[-4, 0, x])/3 + (16*(-27 + 5*x)*H[-3, 0, x])/3 - 
           (80*(2 + x)*H[-3, 2, x])/3 - (16*(17 + 7*x)*H[-2, 2, x])/3 - 
           (56*(2 + x)*H[-2, 3, x])/3 - 4*(12 + 7*x)*H[-1, 3, x] - 
           (32*(2 + x)*H[-1, 4, x])/3 - (4*(-260 + 151*x)*H[1, 3, x])/9 + 
           (16*(-2 + x)*H[1, 4, x])/3 + (124*(4 + x)*H[2, 2, x])/9 + 
           (8*(2 + 17*x)*H[2, 3, x])/3 - (4*(-134 - 81*x + 240*x^2 + 196*x^3)*
             H[3, 0, x])/(9*(1 + x)^2) - (8*(-113 + 16*x)*H[3, 1, x])/9 - 
           (16*(-10 + x)*H[3, 2, x])/3 + (32*(4 + x)*H[4, 0, x])/3 + 
           (8*(14 + 9*x)*H[4, 1, x])/3 - (32*(-10 + x)*H[-3, -1, 0, x])/3 + 
           (8*(-58 + 15*x)*H[-3, 0, 0, x])/3 + 64*H[-2, -2, 0, x] - 
           (32*(-22 + 5*x)*H[-2, -1, 0, x])/3 - (16*(2 + x)*H[-2, -1, 2, x])/
            3 - (280*(1 + x)*H[-2, 0, 0, x])/3 + (16*(2 + x)*H[-2, 2, 0, x])/
            3 + 32*(2 + x)*H[-2, 2, 1, x] - 64*(2 + x)*H[-1, -3, 0, x] + 
           (16*(13 + 7*x)*H[-1, -2, 0, x])/3 - 16*(2 + x)*H[-1, -2, 2, x] + 
           (8*(16 + x)*H[-1, -1, 2, x])/3 - (8*(2 + x)*H[-1, -1, 3, x])/3 + 
           8*x*H[-1, 2, 0, x] + (16*(10 + 7*x)*H[-1, 2, 1, x])/3 + 
           (32*(2 + x)*H[-1, 2, 2, x])/3 + (8*(2 + x)*H[-1, 3, 0, x])/3 + 
           16*(2 + x)*H[-1, 3, 1, x] + 80*(-2 + x)*H[1, -3, 0, x] + 
           (32*(-1 + 7*x)*H[1, -2, 0, x])/3 + (4*(54 - 32*x + 199*x^2)*
             H[1, 1, 2, x])/(9*x) + 48*(-2 + x)*H[1, 1, 3, x] + 
           (4*(-262 + 137*x)*H[1, 2, 0, x])/9 - 
           (64*(-13 + 2*x)*H[1, 2, 1, x])/9 + (8*(-2 + x)*H[1, 2, 2, x])/3 - 
           24*(-2 + x)*H[1, 3, 0, x] - (40*(-2 + x)*H[1, 3, 1, x])/3 + 
           (32*(-4 + 11*x)*H[2, -2, 0, x])/3 - 
           (8*(65 + 213*x + 231*x^2 + 92*x^3)*H[2, 0, 0, x])/(9*(1 + x)^2) + 
           (4*(418 + 987*x + 720*x^2 + 169*x^3)*H[2, 1, 0, x])/
            (9*(1 + x)^2) - (8*(-172 + 101*x)*H[2, 1, 1, x])/9 + 
           (8*(-38 + x)*H[2, 1, 2, x])/3 - (8*(-22 + 29*x)*H[2, 2, 0, x])/3 - 
           (32*(4 + x)*H[2, 2, 1, x])/3 + (32*(9 + 10*x)*H[3, 0, 0, x])/3 - 
           (8*(-38 + 9*x)*H[3, 1, 0, x])/3 - (8*(2 + 7*x)*H[3, 1, 1, x])/3 + 
           48*(2 + x)*H[-2, -1, -1, 0, x] + (16*(38 + 7*x)*H[-2, -1, 0, 0, 
              x])/3 - (32*(13 + 5*x)*H[-2, 0, 0, 0, x])/3 - 
           (32*(2 + x)*H[-1, -2, -1, 0, x])/3 + 
           (136*(2 + x)*H[-1, -2, 0, 0, x])/3 - 32*(2 + x)*H[-1, -1, -2, 0, 
             x] + (56*(-2 + x)*H[-1, -1, -1, 0, x])/3 + 
           (112*(2 + x)*H[-1, -1, -1, 2, x])/3 + 
           (8*(53 + 41*x)*H[-1, -1, 0, 0, x])/3 - 
           (16*(2 + x)*H[-1, -1, 2, 0, x])/3 - 
           (64*(2 + x)*H[-1, -1, 2, 1, x])/3 - 8*(12 + 11*x)*
            H[-1, 0, 0, 0, x] - (128*(2 + x)*H[-1, 2, 0, 0, x])/3 - 
           (32*(2 + x)*H[-1, 2, 1, 0, x])/3 - (32*(2 + x)*H[-1, 2, 1, 1, x])/
            3 + (8*(-595 + 284*x)*H[0, 0, 0, 0, x])/9 + 
           (160*(-2 + x)*H[1, -2, 0, 0, x])/3 - 
           (8*(-46 + 39*x)*H[1, 0, 0, 0, x])/3 + 
           (224*(-2 + x)*H[1, 1, -2, 0, x])/3 + 
           (8*(-103 + 56*x)*H[1, 1, 0, 0, x])/9 + (4*(27 - 126*x + 128*x^2)*
             H[1, 1, 1, 0, x])/(3*x) - (8*(-757 + 425*x)*H[1, 1, 1, 1, x])/
            9 + 104*(-2 + x)*H[1, 1, 1, 2, x] - 32*(-2 + x)*
            H[1, 1, 2, 0, x] + (208*(-2 + x)*H[1, 1, 2, 1, x])/3 - 
           (80*(-2 + x)*H[1, 2, 0, 0, x])/3 - (16*(-2 + x)*H[1, 2, 1, 0, x])/
            3 + 80*(-2 + x)*H[1, 2, 1, 1, x] + 
           (16*(4 + 13*x)*H[2, 0, 0, 0, x])/3 - 
           (16*(-14 + x)*H[2, 1, 0, 0, x])/3 - 
           (8*(50 + 17*x)*H[2, 1, 1, 0, x])/3 + 8*(-18 + 11*x)*
            H[2, 1, 1, 1, x] - (128*(2 + x)*H[-1, -1, -1, -1, 0, x])/3 - 
           (248*(2 + x)*H[-1, -1, -1, 0, 0, x])/3 + 56*(2 + x)*
            H[-1, -1, 0, 0, 0, x] - 40*(2 + x)*H[-1, 0, 0, 0, 0, x] - 
           (32*(10 + 3*x)*H[0, 0, 0, 0, 0, x])/3 + 
           (136*(-2 + x)*H[1, 0, 0, 0, 0, x])/3 + 
           (40*(-2 + x)*H[1, 1, 0, 0, 0, x])/3 - 
           (184*(-2 + x)*H[1, 1, 1, 0, 0, x])/3 + 104*(-2 + x)*
            H[1, 1, 1, 1, 0, x] + 160*(-2 + x)*H[1, 1, 1, 1, 1, x] + 
           (64*(5 + x)*H[-3, x]*zeta[2])/3 + (88*(2 + x)*H[-2, -1, x]*
             zeta[2])/3 + (32*(2 + x)*H[-1, -2, x]*zeta[2])/3 - 
           (176*(2 + x)*H[-1, -1, -1, x]*zeta[2])/3 - 
           (32*H[-1, 2, x]*(9 + 5*x + 2*zeta[2] + x*zeta[2]))/3 + 
           (4*H[1, 2, x]*(-1418 + 733*x - 36*zeta[2] + 18*x*zeta[2]))/27 - 
           (4*H[1, 1, 1, x]*(6067 - 3158*x - 72*zeta[2] + 36*x*zeta[2]))/27 - 
           (8*H[3, x]*(751 + 844*x + 90*zeta[2] + 81*x*zeta[2]))/27 - 
           (8*H[2, 1, x]*(542 - 217*x + 36*zeta[2] + 144*x*zeta[2]))/27 + 
           (H[0, 0, 0, x]*(-33182 + 709*x + 1440*zeta[2] + 720*x*zeta[2]))/
            27 + (2*H[-1, 0, 0, x]*(-57 - 326*x - 307*x^2 + 56*x*zeta[2] + 
              28*x^2*zeta[2]))/(3*x) - (4*H[-1, -1, 0, x]*(-15 - 274*x - 
              253*x^2 + 76*x*zeta[2] + 38*x^2*zeta[2]))/(3*x) + 
           (4*H[-2, 0, x]*(-72 + 56*x - 201*x^2 + 68*x*zeta[2] + 
              58*x^2*zeta[2]))/(3*x) - (2*H[2, 0, x]*(-1118 - 3439*x - 
              2375*x^2 + 144*zeta[2] + 720*x*zeta[2] + 576*x^2*zeta[2]))/
            (27*(1 + x)) - (2*H[1, 0, 0, x]*(153 - 283*x - 437*x^2 - 37*x^3 - 
              192*x*zeta[2] - 96*x^2*zeta[2] + 96*x^3*zeta[2]))/
            (9*x*(1 + x)) - (2*H[1, 1, 0, x]*(135 - 61*x - 59*x^2 + 245*x^3 - 
              288*x*zeta[2] - 144*x^2*zeta[2] + 144*x^3*zeta[2]))/
            (27*x*(1 + x)) + Lp^3*((2*(-158 + 157*x)*H[0, x])/9 + 
             (8*(-91 + 68*x)*H[1, x])/9 + LQ*(-6*x - 4*(-2 + x)*H[0, x] - 8*
                (-2 + x)*H[1, x]) - (8*(10 + x)*H[2, x])/3 - 
             (8*(4 + x)*H[0, 0, x])/3 + (16*(-2 + x)*H[1, 0, x])/3 + 
             (32*(-2 + x)*H[1, 1, x])/3 + (-72 + 127*x + 80*zeta[2] + 8*x*
                zeta[2])/3) + (2*H[1, 0, x]*(481 - 1784*x - 2100*zeta[2] + 
              1824*x*zeta[2] + 504*zeta[3] - 252*x*zeta[3]))/27 + 
           (8*H[-2, x]*(78*zeta[2] + 4*x*zeta[2] - 30*zeta[3] - 
              15*x*zeta[3]))/3 + (4*H[-1, -1, x]*(-46*zeta[2] + 5*x*zeta[2] + 
              84*zeta[3] + 42*x*zeta[3]))/3 - 
           (4*H[-1, 0, x]*(189 + 233*x + 156*x^2 + 48*x^3 - 66*x*zeta[2] - 
              63*x^2*zeta[2] - 92*x*zeta[3] - 46*x^2*zeta[3]))/(3*x) + 
           (4*H[1, 1, x]*(19097*x - 9883*x^2 + 243*zeta[2] - 2034*x*zeta[2] + 
              1179*x^2*zeta[2] - 4212*x*zeta[3] + 2106*x^2*zeta[3]))/(81*x) + 
           (H[0, 0, x]*(-137201 - 242040*x - 67293*x^2 + 42730*x^3 + 
              5184*x^4 + 13536*zeta[2] + 20520*x*zeta[2] + 432*x^2*zeta[2] - 
              6876*x^3*zeta[2] - 3024*zeta[3] - 9288*x*zeta[3] - 
              9504*x^2*zeta[3] - 3240*x^3*zeta[3]))/(81*(1 + x)^2) + 
           (4*H[2, x]*(-235 + 13116*x + 26937*x^2 + 13586*x^3 + 558*zeta[2] + 
              1836*x*zeta[2] + 1998*x^2*zeta[2] + 882*x^3*zeta[2] + 
              432*zeta[3] - 324*x*zeta[3] - 1944*x^2*zeta[3] - 
              1188*x^3*zeta[3]))/(81*(1 + x)^2) + 
           Lp^2*((-4*(116 + 5*x)*H[2, x])/3 - 64*H[3, x] + 
             12*(2 + x)*H[-1, 0, x] - 16*(2 + x)*H[-1, 2, x] + 
             (4*(-188 + 115*x)*H[0, 0, x])/3 + (8*(-7 + 8*x)*H[1, 0, x])/3 - 
             (8*(-77 + 52*x)*H[1, 1, x])/3 + LQ*(-36*(-1 + 2*x) + 4*
                (16 + 5*x)*H[0, x] - 24*(-2 + x)*H[1, x] - 8*(-2 + x)*
                H[0, 0, x] + 16*(-2 + x)*H[1, 1, x]) + 16*(-2 + x)*
              H[1, 2, x] + 24*(-2 + x)*H[2, 0, x] + 8*(-2 + 7*x)*H[2, 1, x] - 
             8*(2 + x)*H[-1, 0, 0, x] - 16*(4 + x)*H[0, 0, 0, x] + 
             24*(-2 + x)*H[1, 0, 0, x] + 16*(-2 + x)*H[1, 1, 0, x] + 
             16*(2 + x)*H[-1, x]*zeta[2] + (H[0, x]*(-1534 - 337*x + 
                192*zeta[2]))/3 - (8*H[1, x]*(157 - 101*x - 12*zeta[2] + 
                6*x*zeta[2]))/3 + (-3396 + 4311*x + 1072*zeta[2] + 40*x*
                zeta[2] - 192*zeta[3] - 48*x*zeta[3])/6) + 
           (2*H[-1, x]*(15*zeta[2] + 418*x*zeta[2] + 333*x^2*zeta[2] + 
              36*x*zeta[3] - 30*x^2*zeta[3] - 502*x*zeta[4] - 
              251*x^2*zeta[4]))/(3*x) - (H[1, x]*(105898*x + 125081*x^2 + 
              19183*x^3 + 2430*zeta[2] - 12978*x*zeta[2] - 9594*x^2*zeta[2] + 
              7758*x^3*zeta[2] - 8748*zeta[3] + 36180*x*zeta[3] - 
              10908*x^2*zeta[3] - 55836*x^3*zeta[3] - 62532*x*zeta[4] - 
              31266*x^2*zeta[4] + 31266*x^3*zeta[4]))/(243*x*(1 + x)) + 
           (H[0, x]*(-1237324 - 3094821*x - 2477670*x^2 - 620173*x^3 + 
              241632*zeta[2] + 628128*x*zeta[2] + 533304*x^2*zeta[2] + 
              146808*x^3*zeta[2] - 40608*zeta[3] - 58968*x*zeta[3] + 
              3888*x^2*zeta[3] + 26136*x^3*zeta[3] + 90072*zeta[4] + 
              226476*x*zeta[4] + 182736*x^2*zeta[4] + 46332*x^3*zeta[4]))/
            (486*(1 + x)^2) + Lp*((-8*(110 + 17*x)*H[3, x])/3 - 
             16*(6 + x)*H[4, x] + 32*(-2 + 3*x)*H[-3, 0, x] - 
             16*(-1 + 3*x)*H[-2, 0, x] - 32*(2 + x)*H[-2, 2, x] - 
             48*(2 + x)*H[-1, 2, x] - 16*(2 + x)*H[-1, 3, x] + 
             (8*(-157 + 128*x)*H[1, 0, x])/9 - 8*(5 + 4*x)*H[1, 2, x] - 
             (32*(11 + 8*x)*H[2, 0, x])/3 - 32*(3 + x)*H[2, 1, x] + 
             8*(6 + x)*H[2, 2, x] + 32*(-1 + x)*H[3, 0, x] + 
             16*(2 + 3*x)*H[3, 1, x] - 48*(-2 + x)*H[-2, -1, 0, x] + 
             8*(-10 + x)*H[-2, 0, 0, x] - 16*(2 + x)*H[-1, -2, 0, x] + 
             24*(8 + 5*x)*H[-1, -1, 0, x] - 12*(8 + 5*x)*H[-1, 0, 0, x] + 
             32*(2 + x)*H[-1, 2, 1, x] + (2*(-938 + 517*x)*H[0, 0, 0, x])/3 + 
             80*(-2 + x)*H[1, -2, 0, x] - 4*(-28 + 11*x)*H[1, 0, 0, x] - 
             (8*(-25 + 41*x)*H[1, 1, 0, x])/3 + (832*(-2 + x)*H[1, 1, 1, x])/
              3 + LQ*(-2*(-41 + 59*x) + 6*(17 + 8*x)*H[0, x] - 8*(-9 + 5*x)*
                H[1, x] + 2*(20 + x)*H[0, 0, x] + 4*(-10 + 7*x)*H[1, 1, x] - 
               4*(-2 + x)*H[0, 0, 0, x] - 8*(-2 + x)*H[1, 1, 1, x]) - 
             64*(-2 + x)*H[1, 1, 2, x] - 32*(-2 + x)*H[1, 2, 0, x] - 
             80*(-2 + x)*H[1, 2, 1, x] + 40*(-2 + 3*x)*H[2, 0, 0, x] - 
             8*(-10 + x)*H[2, 1, 0, x] - 16*(-8 + 7*x)*H[2, 1, 1, x] + 
             32*(2 + x)*H[-1, -1, -1, 0, x] - 16*(2 + x)*H[-1, -1, 0, 0, x] - 
             40*(2 + x)*H[-1, 0, 0, 0, x] - 8*(18 + 5*x)*H[0, 0, 0, 0, x] + 
             56*(-2 + x)*H[1, 0, 0, 0, x] + 80*(-2 + x)*H[1, 1, 0, 0, x] - 
             96*(-2 + x)*H[1, 1, 1, 0, x] - 128*(-2 + x)*H[1, 1, 1, 1, x] + 
             8*(14 + x)*H[-2, x]*zeta[2] + 16*(2 + x)*H[-1, -1, x]*zeta[2] - 
             (4*H[1, 1, x]*(-424 + 155*x - 24*zeta[2] + 12*x*zeta[2]))/3 - 
             (8*H[2, x]*(95 - 35*x + 18*x*zeta[2]))/3 + 
             (2*H[0, 0, x]*(-5297 + 10*x + 288*zeta[2] + 72*x*zeta[2]))/9 + 
             (8*H[-1, 0, x]*(-9 - 3*x - 8*x^2 + 12*x*zeta[2] + 
                6*x^2*zeta[2]))/x + (H[0, x]*(-50396 - 4757*x + 
                9216*zeta[2] - 936*x*zeta[2] - 216*x*zeta[3]))/27 + 
             4*H[-1, x]*(48*zeta[2] + 27*x*zeta[2] - 16*zeta[3] - 8*x*
                zeta[3]) - (2*H[1, x]*(16880 - 10789*x - 540*zeta[2] + 
                378*x*zeta[2] - 2160*zeta[3] + 1080*x*zeta[3]))/27 + 
             (-63586 + 80571*x + 10848*zeta[2] - 5952*x*zeta[2] - 9984*
                zeta[3] - 336*x*zeta[3] + 10656*zeta[4] + 6048*x*zeta[4])/
              36) - (1621542 + 1304477*x - 2255672*x^2 - 1938607*x^3 - 
             16160*zeta[2] + 612384*x*zeta[2] + 1314720*x^2*zeta[2] + 
             727648*x^3*zeta[2] + 41472*x^4*zeta[2] + 290688*zeta[3] + 
             182448*x*zeta[3] - 501984*x^2*zeta[3] - 393744*x^3*zeta[3] + 
             55296*zeta[2]*zeta[3] + 38016*x*zeta[2]*zeta[3] - 
             89856*x^2*zeta[2]*zeta[3] - 72576*x^3*zeta[2]*zeta[3] + 
             23904*zeta[4] - 227016*x*zeta[4] - 525744*x^2*zeta[4] - 
             276120*x^3*zeta[4] - 554688*zeta[5] - 1023840*x*zeta[5] - 
             383616*x^2*zeta[5] + 85536*x^3*zeta[5])/(648*(1 + x)^2))))
 
dBeamLarin["qg"] = 2*as*Nf*TF*(-4*(-1 + x) - 2*Lp*(-1 + 2*x)) + 
     as^2*(CA*Nf*TF*(72*(1 + x)*H[0, x] + 4*(-4 + 5*x)*H[1, x] + 
         Lp^2*(-48*(-1 + x) + 16*(1 + x)*H[0, x] - 8*(-1 + 2*x)*H[1, x]) + 
         16*(1 + 2*x)*H[-2, 0, x] + 16*(1 + x)*H[-1, 0, x] + 44*H[0, 0, x] + 
         48*(-1 + x)*H[1, 0, x] + 16*(-1 + x)*H[1, 1, x] + 
         8*(-1 + 2*x)*H[1, 2, x] - 16*H[2, 0, x] - 16*(1 + 2*x)*
          H[-1, -1, 0, x] + 8*(1 + 2*x)*H[-1, 0, 0, x] + 
         8*(1 + 2*x)*H[0, 0, 0, x] + 8*(-1 + 2*x)*H[1, 1, 0, x] - 
         8*(-1 + 2*x)*H[1, 1, 1, x] + Lp*(-8*(-7 + 4*x)*H[0, x] + 
           16*(1 + 2*x)*H[-1, 0, x] + 16*(1 + 2*x)*H[0, 0, x] + 
           16*(-1 + 2*x)*H[1, 1, x] - 8*(-4 + 5*x - 2*zeta[2])) - 
         8*(1 + 2*x)*H[-1, x]*zeta[2] + 4*(35 - 37*x - 8*zeta[2] + 
           12*x*zeta[2] + 2*zeta[3])) + CF*Nf*TF*(-2*(-28 + x)*H[0, x] - 
         4*(-4 + 5*x)*H[1, x] + Lp^2*(8*LQ*(-1 + 2*x) - 6*(-3 + 4*x) - 
           4*(-1 + 2*x)*H[0, x] - 8*(-1 + 2*x)*H[1, x]) - 
         16*(-1 + x)*H[2, x] + 2*(13 + 8*x)*H[0, 0, x] - 
         16*(-1 + x)*H[1, 0, x] - 16*(-1 + x)*H[1, 1, x] + 
         8*(-1 + 2*x)*H[2, 1, x] - 4*(-1 + 2*x)*H[0, 0, 0, x] - 
         8*(-1 + 2*x)*H[1, 0, 0, x] + 8*(-1 + 2*x)*H[1, 1, 1, x] + 
         Lp*(16*LQ*(-1 + x) - 4*(-7 + 4*x)*H[0, x] - 32*(-1 + x)*H[1, x] - 
           16*(-1 + 2*x)*H[2, x] - 8*(-1 + 2*x)*H[0, 0, x] - 
           16*(-1 + 2*x)*H[1, 0, x] - 16*(-1 + 2*x)*H[1, 1, x] + 
           4*(22 - 27*x - 4*zeta[2] + 8*x*zeta[2])) + 
         2*(71 - 81*x - 8*zeta[2] + 8*x*zeta[2] - 28*zeta[3] + 
           56*x*zeta[3]))) + 
     as^3*(CF*Nf^2*TF^2*((-896*LQ*(-1 + x))/27 + 
         Lp^3*((-16*LQ*(-1 + 2*x))/3 + (8*(-47 + 48*x))/3 - 
           (16*(29 + 32*x)*H[0, x])/9 + (64*(-1 + 2*x)*H[1, x])/9 + 
           (32*(-1 + 2*x)*H[0, 0, x])/3) + (64*(-83 + 97*x)*H[1, 0, x])/81 + 
         (16*(-196 + 263*x)*H[1, 1, x])/81 + 64*(2 + x)*H[2, 0, x] - 
         (64*(-13 + 23*x)*H[2, 1, x])/27 + 64*(1 + 2*x)*H[3, 0, x] + 
         (8*(-5825 + 994*x)*H[0, 0, 0, x])/27 - 
         (32*(-269 + 244*x)*H[1, 0, 0, x])/27 + 192*(-1 + x)*H[1, 1, 0, x] - 
         (64*(-13 + 23*x)*H[1, 1, 1, x])/27 + 128*(1 + 2*x)*H[2, 0, 0, x] - 
         64*(1 + 2*x)*H[2, 1, 0, x] + (160*(-1 + 2*x)*H[2, 1, 1, x])/9 + 
         (32*(-191 + 34*x)*H[0, 0, 0, 0, x])/9 + 
         (320*(-1 + 2*x)*H[1, 0, 0, 0, x])/9 + 
         (160*(-1 + 2*x)*H[1, 1, 1, 1, x])/9 + 128*(-1 + 2*x)*
          H[0, 0, 0, 0, 0, x] - (64*H[2, x]*(49 - 77*x + 81*zeta[2] + 
            162*x*zeta[2]))/81 + (8*H[0, 0, x]*(-31832 - 10559*x + 
            648*zeta[2] + 1296*x*zeta[2]))/81 + 
         (16*H[1, x]*(-623 + 691*x - 2916*zeta[2] + 2916*x*zeta[2]))/243 + 
         Lp^2*((-32*LQ*(-8 + 13*x))/9 - (8*(733 + 226*x)*H[0, x])/9 + 
           (32*(-11 + 16*x)*H[1, x])/9 + (32*(-1 + 2*x)*H[2, x])/3 - 
           (64*(14 + 5*x)*H[0, 0, x])/3 + (64*(-1 + 2*x)*H[1, 0, x])/3 + 
           (32*(-1 + 2*x)*H[1, 1, x])/3 + 64*(-1 + 2*x)*H[0, 0, 0, x] + 
           (4*(-705 + 716*x - 8*zeta[2] + 16*x*zeta[2]))/3) + 
         (4*H[0, x]*(-277141 - 27388*x + 7776*zeta[2] + 3888*x*zeta[2] + 
            3888*zeta[3] + 7776*x*zeta[3]))/243 + 
         Lp*((-64*LQ*(-22 + 29*x))/27 + (32*(-20 + 23*x)*H[1, x])/9 + 
           (320*(-1 + 2*x)*H[2, x])/9 - (16*(940 + 73*x)*H[0, 0, x])/9 - 
           (64*(-16 + 11*x)*H[1, 0, x])/9 + (320*(-1 + 2*x)*H[1, 1, x])/9 + 
           64*(1 + 2*x)*H[2, 0, x] - (64*(-1 + 2*x)*H[2, 1, x])/3 - 
           (16*(139 + 4*x)*H[0, 0, 0, x])/3 + (128*(-1 + 2*x)*H[1, 0, 0, x])/
            3 - (64*(-1 + 2*x)*H[1, 1, 1, x])/3 + 160*(-1 + 2*x)*
            H[0, 0, 0, 0, x] + (8*H[0, x]*(-3037 - 1184*x + 72*zeta[2] + 
              144*x*zeta[2]))/9 - (2*(17717 - 17870*x - 752*zeta[2] + 
              832*x*zeta[2] - 912*zeta[3] - 480*x*zeta[3]))/9) + 
         (-420737 + 423506*x + 256*zeta[2] - 2048*x*zeta[2] + 15936*zeta[3] + 
           5568*x*zeta[3] - 7632*zeta[4] - 21024*x*zeta[4])/81) + 
       CF^2*Nf*TF*((8*(107 + 28*x + 30*x^2)*H[4, x])/3 - 
         (208*(-1 + 2*x)*H[5, x])/3 + (1792*x*H[-4, 0, x])/3 - 
         32*(-9 - 2*x + 5*x^2)*H[-3, 0, x] + (16*(31 - 52*x + 15*x^2)*
           H[1, 3, x])/3 - 128*(-1 + 2*x)*H[1, 4, x] + 
         (16*(6 + 16*x + 3*x^2)*H[2, 2, x])/3 - (128*(-2 + 3*x)*H[2, 3, x])/
          3 + (16*(-1 + x)*(25 + 3*x)*H[3, 0, x])/3 + 
         (16*(17 + 4*x)*H[3, 1, x])/3 + (128*(-1 + 2*x)*H[3, 2, x])/3 - 
         (64*(-1 + 2*x)*H[4, 0, x])/3 + (64*(-1 + 2*x)*H[4, 1, x])/3 - 
         (128*(3 + 10*x)*H[-3, -1, 0, x])/3 + (64*(9 + 22*x)*H[-3, 0, 0, x])/
          3 - (256*(1 + 3*x)*H[-2, -2, 0, x])/3 - 
         (32*(9 + 70*x + 6*x^2)*H[-2, -1, 0, x])/3 - 
         (16*(-59 - 42*x + 18*x^2)*H[-2, 0, 0, x])/3 - 
         (704*(1 + 2*x)*H[-1, -3, 0, x])/3 + (32*(1 + x)*(-37 + 3*x)*
           H[-1, -2, 0, x])/3 + (8*(187 + 220*x + 25*x^2)*H[-1, 0, 0, x])/3 + 
         128*(1 + x)*H[-1, 2, 0, x] + 64*(1 + 2*x)*H[-1, 3, 0, x] + 
         (320*(-1 + 2*x)*H[1, -3, 0, x])/3 - (64*(-11 + 8*x + 6*x^2)*
           H[1, -2, 0, x])/3 + (16*(10 - 4*x + 3*x^2)*H[1, 1, 2, x])/3 - 
         (64*(-1 + 2*x)*H[1, 1, 3, x])/3 + (16*(-55 + 64*x + 3*x^2)*
           H[1, 2, 0, x])/3 - (16*(-7 + 4*x)*H[1, 2, 1, x])/3 + 
         64*(-1 + 2*x)*H[1, 2, 2, x] + (64*(-1 + 2*x)*H[1, 3, 0, x])/3 + 
         32*(-1 + 2*x)*H[1, 3, 1, x] + 256*x*H[2, -2, 0, x] - 
         (32*(7 + 9*x + 3*x^2)*H[2, 0, 0, x])/3 - 
         (16*(-7 - 16*x + 21*x^2)*H[2, 1, 0, x])/3 - 8*(-1 + 10*x)*
          H[2, 1, 1, x] + (32*(-3 + 10*x)*H[2, 1, 2, x])/3 + 
         (128*(-3 + 5*x)*H[2, 2, 0, x])/3 + (224*(-1 + 2*x)*H[2, 2, 1, x])/
          3 - (64*(7 + 2*x)*H[3, 0, 0, x])/3 + (32*(-1 + 26*x)*H[3, 1, 0, x])/
          3 + (416*(-1 + 2*x)*H[3, 1, 1, x])/3 + 128*(1 + 2*x)*
          H[-2, -1, -1, 0, x] - (64*(5 + 18*x)*H[-2, -1, 0, 0, x])/3 + 
         (64*(1 + 4*x)*H[-2, 0, 0, 0, x])/3 + 
         (640*(1 + 2*x)*H[-1, -2, -1, 0, x])/3 - 320*(1 + 2*x)*
          H[-1, -2, 0, 0, x] + (512*(1 + 2*x)*H[-1, -1, -2, 0, x])/3 + 
         (64*(1 + x)*(19 + 3*x)*H[-1, -1, -1, 0, x])/3 + 
         (32*(1 + x)*(-31 + 9*x)*H[-1, -1, 0, 0, x])/3 - 
         (16*(-37 - 34*x + 9*x^2)*H[-1, 0, 0, 0, x])/3 + 
         (704*(1 + 2*x)*H[-1, 2, 0, 0, x])/3 - 128*(1 + 2*x)*
          H[-1, 2, 1, 0, x] + (16*(-27 + 11*x + 18*x^2)*H[0, 0, 0, 0, x])/3 - 
         (128*(-1 + 2*x)*H[1, -2, 0, 0, x])/3 + 16*(19 - 20*x + 3*x^2)*
          H[1, 0, 0, 0, x] + (128*(-1 + 2*x)*H[1, 1, -2, 0, x])/3 - 
         16*(-5 + 2*x + 2*x^2)*H[1, 1, 0, 0, x] - 
         (16*(-4 - 14*x + 21*x^2)*H[1, 1, 1, 0, x])/3 - 
         (8*(-19 + 16*x)*H[1, 1, 1, 1, x])/3 + 
         (32*(-1 + 2*x)*H[1, 1, 1, 2, x])/3 + 
         (544*(-1 + 2*x)*H[1, 1, 2, 0, x])/3 + 
         (224*(-1 + 2*x)*H[1, 1, 2, 1, x])/3 + 
         (160*(-1 + 2*x)*H[1, 2, 0, 0, x])/3 + 
         (416*(-1 + 2*x)*H[1, 2, 1, 0, x])/3 + 
         (448*(-1 + 2*x)*H[1, 2, 1, 1, x])/3 - 
         (32*(-13 + 22*x)*H[2, 0, 0, 0, x])/3 + 
         (64*(1 + 2*x)*H[2, 1, 0, 0, x])/3 + 
         (32*(-7 + 10*x)*H[2, 1, 1, 0, x])/3 + 
         (496*(-1 + 2*x)*H[2, 1, 1, 1, x])/3 - 
         (512*(1 + 2*x)*H[-1, -1, -1, -1, 0, x])/3 + 256*(1 + 2*x)*
          H[-1, -1, -1, 0, 0, x] - 64*(1 + 2*x)*H[-1, -1, 0, 0, 0, x] + 
         (160*(1 + 2*x)*H[-1, 0, 0, 0, 0, x])/3 - 
         (64*(1 + 3*x)*H[0, 0, 0, 0, 0, x])/3 - 
         (224*(-1 + 2*x)*H[1, 0, 0, 0, 0, x])/3 - 
         (640*(-1 + 2*x)*H[1, 1, 0, 0, 0, x])/3 + 32*(-1 + 2*x)*
          H[1, 1, 1, 0, 0, x] - (32*(-1 + 2*x)*H[1, 1, 1, 1, 0, x])/3 + 
         160*(-1 + 2*x)*H[1, 1, 1, 1, 1, x] + 
         (16*H[-2, 0, x]*(69 + 22*x + 27*x^2 - 8*zeta[2]))/3 - 
         (64*(3 + 10*x)*H[-3, x]*zeta[2])/3 + 64*(1 + 2*x)*H[-2, -1, x]*
          zeta[2] + (320*(1 + 2*x)*H[-1, -2, x]*zeta[2])/3 - 
         128*(1 + 2*x)*H[-1, 2, x]*zeta[2] - (256*(1 + 2*x)*H[-1, -1, -1, x]*
           zeta[2])/3 - (2*H[0, 0, 0, x]*(561 + 986*x + 232*x^2 + 
            104*zeta[2] - 208*x*zeta[2]))/3 - 
         (8*H[1, 0, 0, x]*(81 - 118*x + 57*x^2 + 48*zeta[2] - 96*x*zeta[2]))/
          3 - (16*H[-1, -1, 0, x]*(5 + 52*x + 39*x^2 - 12*zeta[2] - 
            24*x*zeta[2]))/3 - (32*H[1, 1, 1, x]*(6 - 7*x - 3*zeta[2] + 
            6*x*zeta[2]))/3 + (8*H[2, 1, x]*(11 + x - 12*zeta[2] + 
            8*x*zeta[2]))/3 + (16*H[1, 2, x]*(27 - 42*x + 13*x^2 - 
            4*zeta[2] + 8*x*zeta[2]))/3 + (16*H[1, 1, 0, x]*
           (50 - 43*x + 2*x^2 - 16*zeta[2] + 32*x*zeta[2]))/3 + 
         (8*H[3, x]*(185 + 37*x + 26*x^2 + 16*zeta[2] + 32*x*zeta[2]))/3 + 
         (8*H[2, 0, x]*(13 + 88*x + 4*x^2 - 40*zeta[2] + 96*x*zeta[2]))/3 + 
         Lp^3*(-8*LQ^2*(-1 + 2*x) - (4*(-11 + 20*x)*H[0, x])/3 - 
           8*(-5 + 6*x)*H[1, x] + LQ*(12*(-3 + 4*x) + 8*(-1 + 2*x)*H[0, x] + 
             16*(-1 + 2*x)*H[1, x]) - (32*(-1 + 2*x)*H[2, x])/3 - 
           (8*(-1 + 2*x)*H[0, 0, x])/3 - (32*(-1 + 2*x)*H[1, 0, x])/3 - 
           (64*(-1 + 2*x)*H[1, 1, x])/3 + (2*(63 - 72*x - 16*zeta[2] + 
              32*x*zeta[2]))/3) - (2*H[0, 0, x]*(160 + 145*x + 196*x^2 + 
            428*zeta[2] + 112*x*zeta[2] + 216*x^2*zeta[2] + 344*zeta[3] - 
            688*x*zeta[3]))/3 - (4*H[1, 1, x]*(-162 + 221*x + 44*zeta[2] - 
            104*x*zeta[2] + 96*x^2*zeta[2] + 312*zeta[3] - 624*x*zeta[3]))/
          3 - (8*H[2, x]*(-386 - 31*x + 36*zeta[2] + 16*x*zeta[2] + 
            48*x^2*zeta[2] + 136*zeta[3] - 320*x*zeta[3]))/3 - 
         (8*H[1, 0, x]*(-231 + 284*x + 64*zeta[2] - 124*x*zeta[2] + 
            24*x^2*zeta[2] + 156*zeta[3] - 312*x*zeta[3]))/3 + 
         Lp^2*(-97 - 16*LQ^2*(-1 + x) + 64*x - 16*(-10 + 11*x)*H[2, x] - 
           48*(-1 + 2*x)*H[3, x] + 32*(1 + 2*x)*H[-2, 0, x] + 
           96*(1 + x)*H[-1, 0, x] - 40*(1 + 2*x)*H[0, 0, x] - 
           160*(-1 + x)*H[1, 0, x] - 8*(-25 + 28*x)*H[1, 1, x] - 
           96*(-1 + 2*x)*H[1, 2, x] - 64*(-1 + 2*x)*H[2, 0, x] - 
           80*(-1 + 2*x)*H[2, 1, x] - 64*(1 + 2*x)*H[-1, -1, 0, x] + 
           32*(1 + 2*x)*H[-1, 0, 0, x] - 16*(1 + 2*x)*H[0, 0, 0, x] - 
           32*(-1 + 2*x)*H[1, 0, 0, x] - 96*(-1 + 2*x)*H[1, 1, 0, x] - 
           96*(-1 + 2*x)*H[1, 1, 1, x] - 112*zeta[2] + 272*x*zeta[2] - 
           32*(1 + 2*x)*H[-1, x]*zeta[2] + 8*H[1, x]*(34 - 39*x - 8*zeta[2] + 
             16*x*zeta[2]) + 2*H[0, x]*(-29 - 210*x - 8*zeta[2] + 
             48*x*zeta[2]) + LQ*(8*(-7 + 4*x)*H[0, x] + 64*(-1 + x)*H[1, x] + 
             32*(-1 + 2*x)*H[2, x] + 16*(-1 + 2*x)*H[0, 0, x] + 
             32*(-1 + 2*x)*H[1, 0, x] + 32*(-1 + 2*x)*H[1, 1, x] - 
             8*(22 - 27*x - 4*zeta[2] + 8*x*zeta[2])) + 112*zeta[3] - 
           96*x*zeta[3]) + (8*H[-1, 0, x]*(173 + 234*x + 49*x^2 - 
            70*zeta[2] - 52*x*zeta[2] + 30*x^2*zeta[2] - 16*zeta[3] - 
            32*x*zeta[3]))/3 + (32*H[-1, -1, x]*(19*zeta[2] + 22*x*zeta[2] + 
            3*x^2*zeta[2] + 8*zeta[3] + 16*x*zeta[3]))/3 - 
         (16*H[-2, x]*(9*zeta[2] + 70*x*zeta[2] + 6*x^2*zeta[2] + 
            12*zeta[3] + 24*x*zeta[3]))/3 - 
         (4*H[1, x]*(-1079 + 1059*x + 60*x^2 + 32*zeta[2] - 100*x*zeta[2] + 
            4*x^2*zeta[2] + 524*zeta[3] - 608*x*zeta[3] + 84*x^2*zeta[3] + 
            200*zeta[4] - 400*x*zeta[4]))/3 - 
         (8*H[-1, x]*(5*zeta[2] + 52*x*zeta[2] + 39*x^2*zeta[2] + 
            52*zeta[3] + 64*x*zeta[3] + 12*x^2*zeta[3] + 88*zeta[4] + 
            176*x*zeta[4]))/3 + (H[0, x]*(2125 - 4272*x - 240*x^2 - 
            1192*zeta[2] + 664*x*zeta[2] + 104*x^2*zeta[2] - 2360*zeta[3] + 
            1376*x*zeta[3] - 240*x^2*zeta[3] - 472*zeta[4] + 1744*x*zeta[4]))/
          3 + Lp*(-8*(-37 + 8*x)*H[3, x] - 112*(-1 + 2*x)*H[4, x] + 
           64*(1 + 6*x)*H[-3, 0, x] - 64*(-4 + x)*H[-2, 0, x] - 
           32*(-11 - 10*x + 3*x^2)*H[-1, 0, x] - 256*(-1 + x)*H[1, 2, x] - 
           224*(-1 + 2*x)*H[1, 3, x] - 16*(-5 + 12*x)*H[2, 0, x] - 
           16*(-12 + 7*x)*H[2, 1, x] - 96*(-1 + 2*x)*H[2, 2, x] - 
           64*(-1 + 4*x)*H[3, 0, x] - 144*(-1 + 2*x)*H[3, 1, x] - 
           64*(1 + 6*x)*H[-2, -1, 0, x] + 32*(3 + 10*x)*H[-2, 0, 0, x] - 
           192*(1 + 2*x)*H[-1, -2, 0, x] - 64*(1 + x)*H[-1, -1, 0, x] + 
           224*(1 + x)*H[-1, 0, 0, x] + 64*(1 + 2*x)*H[-1, 2, 0, x] - 
           4*(49 + 16*x)*H[0, 0, 0, x] + 64*(-1 + 2*x)*H[1, -2, 0, x] - 
           400*(-1 + x)*H[1, 0, 0, x] - 64*(-1 + x)*H[1, 1, 0, x] - 
           144*(-1 + x)*H[1, 1, 1, x] - 96*(-1 + 2*x)*H[1, 1, 2, x] - 
           128*(-1 + 2*x)*H[1, 2, 0, x] - 160*(-1 + 2*x)*H[1, 2, 1, x] - 
           16*(-7 + 6*x)*H[2, 0, 0, x] - 32*(-1 + 2*x)*H[2, 1, 0, x] - 
           80*(-1 + 2*x)*H[2, 1, 1, x] + 128*(1 + 2*x)*H[-1, -1, -1, 0, x] - 
           192*(1 + 2*x)*H[-1, -1, 0, 0, x] + 64*(1 + 2*x)*
            H[-1, 0, 0, 0, x] - 8*(3 + 10*x)*H[0, 0, 0, 0, x] - 
           96*(-1 + 2*x)*H[1, 0, 0, 0, x] - 160*(-1 + 2*x)*H[1, 1, 0, 0, x] + 
           32*(-1 + 2*x)*H[1, 1, 1, 0, x] - 64*(-1 + 2*x)*H[1, 1, 1, 1, x] - 
           32*(1 + 6*x)*H[-2, x]*zeta[2] + 64*(1 + 2*x)*H[-1, -1, x]*
            zeta[2] + 32*H[1, 0, x]*(1 - 4*x - 7*zeta[2] + 14*x*zeta[2]) + 
           8*H[2, x]*(89 - 26*x - 16*zeta[2] + 16*x*zeta[2]) + 
           16*H[1, 1, x]*(25 - 32*x - 10*zeta[2] + 20*x*zeta[2]) + 
           4*H[0, 0, x]*(-60 - 231*x + 24*x^2 - 28*zeta[2] + 56*x*zeta[2]) - 
           32*H[-1, x]*(zeta[2] + x*zeta[2] + zeta[3] + 2*x*zeta[3]) + 
           8*H[1, x]*(147 - 157*x - 52*zeta[2] + 52*x*zeta[2] - 52*zeta[3] + 
             104*x*zeta[3]) + 2*H[0, x]*(69 - 20*x - 116*zeta[2] + 
             32*x*zeta[2] - 144*zeta[3] + 224*x*zeta[3]) + 
           LQ*(4*(-28 + x)*H[0, x] + 8*(-4 + 5*x)*H[1, x] + 
             32*(-1 + x)*H[2, x] - 4*(13 + 8*x)*H[0, 0, x] + 
             32*(-1 + x)*H[1, 0, x] + 32*(-1 + x)*H[1, 1, x] - 
             16*(-1 + 2*x)*H[2, 1, x] + 8*(-1 + 2*x)*H[0, 0, 0, x] + 
             16*(-1 + 2*x)*H[1, 0, 0, x] - 16*(-1 + 2*x)*H[1, 1, 1, x] - 
             4*(71 - 81*x - 8*zeta[2] + 8*x*zeta[2] - 28*zeta[3] + 56*x*
                zeta[3])) + (3145 - 3270*x - 1808*zeta[2] + 1632*x*zeta[2] - 
             192*x^2*zeta[2] - 1536*zeta[3] + 1024*x*zeta[3] + 280*zeta[4] - 
             432*x*zeta[4])/2) + (11735 - 12222*x - 7296*zeta[2] - 
           1088*x*zeta[2] + 1568*x^2*zeta[2] - 19616*zeta[3] + 
           23616*x*zeta[3] + 4032*x^2*zeta[3] + 1280*zeta[2]*zeta[3] - 
           11264*x*zeta[2]*zeta[3] - 448*zeta[4] + 9728*x*zeta[4] - 
           48*x^2*zeta[4] + 14528*zeta[5] - 8064*x*zeta[5])/12) + 
       CA^2*Nf*TF*((-32*(-16 + 7*x)*H[4, x])/3 - (8*(-29 + 18*x)*H[5, x])/3 - 
         (16*(-37 + 82*x)*H[-4, 0, x])/3 - (16*(-80 - 154*x + 15*x^2)*
           H[-3, 0, x])/3 + (16*(23 + 58*x)*H[-3, 2, x])/3 + 
         (16*(5 + 81*x)*H[-2, 2, x])/3 + (8*(55 + 98*x)*H[-2, 3, x])/3 + 
         (440*(1 + x)*H[-1, 3, x])/3 + (160*(1 + 2*x)*H[-1, 4, x])/3 + 
         (8*(-535 + 503*x)*H[1, 3, x])/9 - (16*(-1 + 2*x)*H[1, 4, x])/3 + 
         (8*(-135 + 4*x + 3*x^2)*H[2, 2, x])/3 - (8*(33 + 58*x)*H[2, 3, x])/
          3 + (8*(-202 - 405*x - 210*x^2 - x^3 + 3*x^4)*H[3, 0, x])/
          (3*(1 + x)^2) - (8*(79 - 7*x + 3*x^2)*H[3, 1, x])/3 - 
         (16*(25 + 38*x)*H[3, 2, x])/3 - 192*H[4, 0, x] - 
         8*(7 + 6*x)*H[4, 1, x] - (32*(11 + 6*x)*H[-3, -1, 0, x])/3 - 
         (8*(-107 + 70*x)*H[-3, 0, 0, x])/3 + 
         (208*(-1 + 2*x)*H[-2, -2, 0, x])/3 - (16*(22 + 73*x + 6*x^2)*
           H[-2, -1, 0, x])/3 - 16*(11 + 26*x)*H[-2, -1, 2, x] - 
         (8*(-181 - 410*x + 18*x^2)*H[-2, 0, 0, x])/3 - 
         16*(3 + 2*x)*H[-2, 2, 0, x] - (256*(1 + 2*x)*H[-2, 2, 1, x])/3 - 
         128*(1 + 2*x)*H[-1, -3, 0, x] + (16*(-55 - 63*x + 3*x^2)*
           H[-1, -2, 0, x])/3 - 128*(1 + 2*x)*H[-1, -2, 2, x] - 
         (464*(1 + x)*H[-1, -1, 2, x])/3 - (176*(1 + 2*x)*H[-1, -1, 3, x])/
          3 - 16*(1 + x)*H[-1, 2, 0, x] - (320*(1 + x)*H[-1, 2, 1, x])/3 + 
         (160*(1 + 2*x)*H[-1, 2, 2, x])/3 + 24*(1 + 2*x)*H[-1, 3, 0, x] - 
         (160*(1 + 2*x)*H[-1, 3, 1, x])/3 + (224*(-1 + 2*x)*H[1, -3, 0, x])/
          3 - (32*(-16 + 13*x + 6*x^2)*H[1, -2, 0, x])/3 - 
         (64*(-1 + 2*x)*H[1, -2, 2, x])/3 + (8*(316 - 413*x + 9*x^2)*
           H[1, 1, 2, x])/9 + (256*(-1 + 2*x)*H[1, 1, 3, x])/3 + 
         (8*(-533 + 556*x + 9*x^2)*H[1, 2, 0, x])/9 - 
         (8*(-274 + 320*x + 9*x^2)*H[1, 2, 1, x])/9 + 
         (112*(-1 + 2*x)*H[1, 2, 2, x])/3 + (304*(-1 + 2*x)*H[1, 3, 0, x])/
          3 + (80*(-1 + 2*x)*H[1, 3, 1, x])/3 + 
         (32*(5 + 14*x)*H[2, -2, 0, x])/3 + 
         (8*(-384 - 836*x - 529*x^2 - 62*x^3 + 9*x^4)*H[2, 0, 0, x])/
          (3*(1 + x)^2) - (8*(-34 - 177*x - 252*x^2 - 85*x^3 + 18*x^4)*
           H[2, 1, 0, x])/(3*(1 + x)^2) - (32*(-7 + 10*x)*H[2, 1, 1, x])/3 - 
         (8*(-31 + 18*x)*H[2, 1, 2, x])/3 - (16*(31 + 2*x)*H[2, 2, 0, x])/3 - 
         (16*(-13 + 2*x)*H[2, 2, 1, x])/3 + (32*(-25 + 17*x)*H[3, 0, 0, x])/
          3 - (8*(43 + 50*x)*H[3, 1, 0, x])/3 + (64*(2 + 3*x)*H[3, 1, 1, x])/
          3 - 128*x*H[-2, -1, -1, 0, x] - (8*(127 + 10*x)*H[-2, -1, 0, 0, x])/
          3 - (16*(-39 + 14*x)*H[-2, 0, 0, 0, x])/3 + 
         (128*(1 + 2*x)*H[-1, -2, -1, 0, x])/3 - 
         (256*(1 + 2*x)*H[-1, -2, 0, 0, x])/3 + 
         (32*(1 + 2*x)*H[-1, -1, -2, 0, x])/3 + 
         (16*(19 + 36*x + 6*x^2)*H[-1, -1, -1, 0, x])/3 + 
         96*(1 + 2*x)*H[-1, -1, -1, 2, x] + (8*(-31 + 2*x)*(8 + 9*x)*
           H[-1, -1, 0, 0, x])/3 + (256*(1 + 2*x)*H[-1, -1, 2, 1, x])/3 - 
         (8*(-583 - 662*x + 27*x^2)*H[-1, 0, 0, 0, x])/9 + 
         80*(1 + 2*x)*H[-1, 2, 0, 0, x] - (16*(1 + 2*x)*H[-1, 2, 1, 0, x])/
          3 + (64*(1 + 2*x)*H[-1, 2, 1, 1, x])/3 + 
         (16*(615 + 116*x + 27*x^2)*H[0, 0, 0, 0, x])/9 + 
         (64*(-1 + 2*x)*H[1, -2, -1, 0, x])/3 + 
         (8*(145 - 159*x + 9*x^2)*H[1, 0, 0, 0, x])/3 + 
         (8*(-818 + 835*x + 27*x^2)*H[1, 1, 0, 0, x])/9 - 
         (8*(-551 + 541*x + 54*x^2)*H[1, 1, 1, 0, x])/9 - 
         (40*(-13 + 2*x)*H[1, 1, 1, 1, x])/9 - 
         (560*(-1 + 2*x)*H[1, 1, 1, 2, x])/3 + 
         (32*(-1 + 2*x)*H[1, 1, 2, 0, x])/3 - 
         (320*(-1 + 2*x)*H[1, 1, 2, 1, x])/3 + 
         (464*(-1 + 2*x)*H[1, 2, 0, 0, x])/3 + 
         (16*(-1 + 2*x)*H[1, 2, 1, 0, x])/3 - 
         (160*(-1 + 2*x)*H[1, 2, 1, 1, x])/3 + 
         (8*(59 + 22*x)*H[2, 0, 0, 0, x])/3 - 
         (8*(99 + 86*x)*H[2, 1, 0, 0, x])/3 + 
         (8*(47 + 54*x)*H[2, 1, 1, 0, x])/3 + (64*(1 + x)*H[2, 1, 1, 1, x])/
          3 + (112*(1 + 2*x)*H[-1, -1, -1, 0, 0, x])/3 - 
         16*(1 + 2*x)*H[-1, -1, 0, 0, 0, x] + 
         (208*(1 + 2*x)*H[-1, 0, 0, 0, 0, x])/3 - 16*(-15 + 16*x)*
          H[0, 0, 0, 0, 0, x] - (176*(-1 + 2*x)*H[1, 0, 0, 0, 0, x])/3 - 
         (304*(-1 + 2*x)*H[1, 1, 0, 0, 0, x])/3 + 
         (208*(-1 + 2*x)*H[1, 1, 1, 0, 0, x])/3 - 
         (688*(-1 + 2*x)*H[1, 1, 1, 1, 0, x])/3 + 160*(-1 + 2*x)*
          H[1, 1, 1, 1, 1, x] - (32*(17 + 32*x)*H[-3, x]*zeta[2])/3 + 
         176*(1 + 2*x)*H[-2, -1, x]*zeta[2] + (448*(1 + 2*x)*H[-1, -2, x]*
           zeta[2])/3 + 32*(-1 + 2*x)*H[1, -2, x]*zeta[2] - 
         96*(1 + 2*x)*H[-1, -1, -1, x]*zeta[2] + 
         (8*H[-1, 0, 0, x]*(1088 + 1783*x + 297*x^2 - 189*zeta[2] - 
            378*x*zeta[2]))/27 + (8*H[-2, 0, x]*(521 - 126*x + 30*x^2 - 
            270*zeta[2] - 204*x*zeta[2]))/9 - 
         (8*H[0, 0, 0, x]*(-8077 + 6010*x + 405*x^2 + 243*zeta[2] - 
            162*x*zeta[2]))/27 - (16*H[-1, -1, 0, x]*(88 + 242*x + 69*x^2 - 
            54*zeta[2] - 108*x*zeta[2]))/9 + 
         (8*H[3, x]*(-81 + 583*x + 27*x^2 + 27*zeta[2] - 78*x*zeta[2]))/9 + 
         (16*H[-1, 2, x]*(-42 - 41*x + 2*x^2 - 15*zeta[2] - 30*x*zeta[2]))/
          3 + (8*H[1, 2, x]*(-856 + 1070*x + 117*x^2 - 18*zeta[2] + 
            36*x*zeta[2]))/27 - (16*H[1, 1, 1, x]*(-311 + 490*x - 
            36*zeta[2] + 72*x*zeta[2]))/27 + 
         (8*H[2, 1, x]*(-195 - 187*x - 12*zeta[2] + 288*x*zeta[2]))/9 + 
         (4*H[1, 1, 0, x]*(6983 + 223*x - 6427*x^2 + 225*x^3 + 288*zeta[2] - 
            288*x*zeta[2] - 576*x^2*zeta[2]))/(27*(1 + x)) - 
         (8*H[1, 0, 0, x]*(7409 - 374*x - 7297*x^2 + 432*x^3 + 198*zeta[2] - 
            198*x*zeta[2] - 396*x^2*zeta[2]))/(27*(1 + x)) + 
         (4*H[2, 0, x]*(-934 + 580*x + 1571*x^2 + 75*x^3 - 6*zeta[2] + 
            558*x*zeta[2] + 564*x^2*zeta[2]))/(9*(1 + x)) + 
         Lp^3*((16*(107 + 59*x)*H[0, x])/9 - (8*(-155 + 166*x)*H[1, x])/9 + 
           (128*(1 + x)*H[2, x])/3 - (64*(-2 + x)*H[0, 0, x])/3 - 
           (32*(-1 + 2*x)*H[1, 0, x])/3 - (64*(-1 + 2*x)*H[1, 1, x])/3 - 
           (16*(-83 + 83*x + 8*zeta[2] + 8*x*zeta[2]))/3) + 
         (8*H[-1, -1, x]*(77*zeta[2] + 94*x*zeta[2] + 6*x^2*zeta[2] + 
            8*zeta[3] + 16*x*zeta[3]))/3 - 
         (8*H[-2, x]*(32*zeta[2] + 235*x*zeta[2] + 6*x^2*zeta[2] + 
            44*zeta[3] + 64*x*zeta[3]))/3 + 
         (4*H[1, 0, x]*(2272 - 2333*x + 3*x^2 + 542*zeta[2] - 358*x*zeta[2] + 
            18*x^2*zeta[2] - 360*zeta[3] + 720*x*zeta[3]))/9 - 
         (4*H[1, 1, x]*(8282 - 9367*x - 3708*zeta[2] + 2016*x*zeta[2] + 
            1296*x^2*zeta[2] - 4644*zeta[3] + 9288*x*zeta[3]))/81 + 
         (4*H[-1, 0, x]*(216 + 21701*x + 27736*x^2 + 4347*x^3 - 
            7668*x*zeta[2] - 7776*x^2*zeta[2] + 810*x^3*zeta[2] - 
            3024*x*zeta[3] - 6048*x^2*zeta[3]))/(81*x) - 
         (8*H[2, x]*(-324 - 1547*x - 2122*x^2 - 899*x^3 - 1485*zeta[2] - 
            4230*x*zeta[2] - 3951*x^2*zeta[2] - 936*x^3*zeta[2] + 
            216*x^4*zeta[2] - 405*zeta[3] - 2268*x*zeta[3] - 
            3321*x^2*zeta[3] - 1458*x^3*zeta[3]))/(27*(1 + x)^2) - 
         (4*H[0, 0, x]*(-86742 - 285263*x - 305980*x^2 - 103139*x^3 + 
            4320*x^4 + 5724*zeta[2] + 11394*x*zeta[2] + 6750*x^2*zeta[2] + 
            1566*x^3*zeta[2] + 648*x^4*zeta[2] + 4428*zeta[3] + 
            20520*x*zeta[3] + 27756*x^2*zeta[3] + 11664*x^3*zeta[3]))/
          (81*(1 + x)^2) + Lp^2*(-16*(-15 + 4*x)*H[2, x] + 
           32*(3 + 4*x)*H[3, x] - 128*(-1 + x)*H[-2, 0, x] + 
           (8*(155 + 166*x)*H[-1, 0, x])/3 + 32*(1 + 2*x)*H[-1, 2, x] + 
           (32*(49 + 27*x)*H[0, 0, x])/3 - 192*(-1 + x)*H[1, 0, x] + 
           (8*(-83 + 94*x)*H[1, 1, x])/3 + 64*(1 + x)*H[2, 0, x] - 
           64*(1 + x)*H[2, 1, x] - 64*(1 + 2*x)*H[-1, -1, 0, x] + 
           48*(1 + 2*x)*H[-1, 0, 0, x] - 128*(-1 + x)*H[0, 0, 0, x] - 
           16*(-1 + 2*x)*H[1, 0, 0, x] + 96*(-1 + 2*x)*H[1, 1, 1, x] - 
           64*(1 + 2*x)*H[-1, x]*zeta[2] - (8*H[1, x]*(-67 + 152*x - 
              36*zeta[2] + 72*x*zeta[2]))/9 - 
           (16*H[0, x]*(-475 + 467*x - 18*zeta[2] + 72*x*zeta[2]))/9 + 
           (8*(62 - 68*x + 65*zeta[2] + 24*x*zeta[2] + 102*zeta[3] - 
              48*x*zeta[3]))/3) - (8*H[-1, x]*(-164*zeta[2] - 4*x*zeta[2] + 
            81*x^2*zeta[2] + 141*zeta[3] + 192*x*zeta[3] + 18*x^2*zeta[3] + 
            249*zeta[4] + 498*x*zeta[4]))/9 + 
         (4*H[1, x]*(9128 + 2425*x - 6460*x^2 + 243*x^3 + 80235*zeta[2] - 
            2259*x*zeta[2] - 79659*x^2*zeta[2] + 1863*x^3*zeta[2] + 
            21168*zeta[3] + 378*x*zeta[3] - 27108*x^2*zeta[3] - 
            6318*x^3*zeta[3] + 4617*zeta[4] - 4617*x*zeta[4] - 
            9234*x^2*zeta[4]))/(243*(1 + x)) + 
         (2*H[0, x]*(687140 + 605604*x - 849726*x^2 - 767704*x^3 + 486*x^4 + 
            15228*zeta[2] + 54648*x*zeta[2] + 63450*x^2*zeta[2] + 
            24840*x^3*zeta[2] + 810*x^4*zeta[2] - 124416*zeta[3] - 
            245592*x*zeta[3] - 122796*x^2*zeta[3] - 14256*x^3*zeta[3] - 
            10692*x^4*zeta[3] - 1539*zeta[4] - 71928*x*zeta[4] - 
            139239*x^2*zeta[4] - 68850*x^3*zeta[4]))/(243*(1 + x)^2) + 
         Lp*(-8*(-19 + 7*x)*H[3, x] + 8*(13 + 2*x)*H[4, x] - 
           16*(-9 + 26*x)*H[-3, 0, x] + (16*(44 + 139*x)*H[-2, 0, x])/3 + 
           128*(1 + 2*x)*H[-2, 2, x] + 192*(1 + x)*H[-1, 2, x] + 
           96*(1 + 2*x)*H[-1, 3, x] + (16*(-83 + 94*x)*H[1, 2, x])/3 - 
           64*(-1 + 2*x)*H[1, 3, x] + (16*(-95 + 12*x)*H[2, 0, x])/3 + 
           32*(-11 + 6*x)*H[2, 1, x] - 64*(2 + x)*H[2, 2, x] - 
           128*H[3, 0, x] - 64*(2 + 3*x)*H[3, 1, x] - 32*(1 + 6*x)*
            H[-2, -1, 0, x] - 16*(-21 + 2*x)*H[-2, 0, 0, x] - 
           32*(1 + 2*x)*H[-1, -2, 0, x] - (16*(-7 + 4*x)*H[-1, -1, 0, x])/3 - 
           128*(1 + 2*x)*H[-1, -1, 2, x] + 8*(113 + 124*x)*H[-1, 0, 0, x] - 
           64*(1 + 2*x)*H[-1, 2, 1, x] + (8*(427 + 158*x)*H[0, 0, 0, x])/3 + 
           96*(-1 + 2*x)*H[1, -2, 0, x] - (8*(-164 + 175*x)*H[1, 0, 0, x])/
            3 + 768*(-1 + x)*H[1, 1, 0, x] - (176*(-1 + 2*x)*H[1, 1, 1, x])/
            3 + 96*(-1 + 2*x)*H[1, 1, 2, x] + 128*(-1 + 2*x)*H[1, 2, 0, x] + 
           32*(-1 + 2*x)*H[1, 2, 1, x] + 8*(17 + 42*x)*H[2, 0, 0, x] - 
           64*(4 + 3*x)*H[2, 1, 0, x] - 64*(1 + 2*x)*H[-1, -1, -1, 0, x] - 
           160*(1 + 2*x)*H[-1, -1, 0, 0, x] + 80*(1 + 2*x)*
            H[-1, 0, 0, 0, x] - 16*(-19 + 20*x)*H[0, 0, 0, 0, x] - 
           80*(-1 + 2*x)*H[1, 0, 0, 0, x] + 64*(-1 + 2*x)*H[1, 1, 0, 0, x] + 
           160*(-1 + 2*x)*H[1, 1, 1, 0, x] - 192*(-1 + 2*x)*
            H[1, 1, 1, 1, x] - 16*(9 + 22*x)*H[-2, x]*zeta[2] + 
           96*(1 + 2*x)*H[-1, -1, x]*zeta[2] + 
           (4*H[0, 0, x]*(5217 - 4904*x + 108*x^2 - 198*zeta[2] - 
              36*x*zeta[2]))/9 + 16*H[1, 0, x]*(-83 + 83*x - 10*zeta[2] + 
             20*x*zeta[2]) - (8*H[2, x]*(117 - 82*x + 18*zeta[2] + 
              60*x*zeta[2]))/3 + (16*H[1, 1, x]*(-175 + 260*x - 36*zeta[2] + 
              72*x*zeta[2]))/9 - (16*H[-1, 0, x]*(239 + 172*x + 27*x^2 + 
              36*zeta[2] + 72*x*zeta[2]))/9 - 
           (8*H[-1, x]*(65*zeta[2] + 76*x*zeta[2] + 12*zeta[3] + 
              24*x*zeta[3]))/3 + (8*H[1, x]*(-559 + 263*x - 711*zeta[2] + 
              612*x*zeta[2] - 1620*zeta[3] + 3240*x*zeta[3]))/27 - 
           (4*H[0, x]*(-32486 - 45041*x + 3294*zeta[2] + 54*x*zeta[2] + 
              3672*zeta[3] + 5616*x*zeta[3]))/27 - 
           (2*(-52116 + 52742*x + 6484*zeta[2] - 4992*x*zeta[2] + 
              216*x^2*zeta[2] + 9984*zeta[3] - 8064*x*zeta[3] + 
              5823*zeta[4] + 6498*x*zeta[4]))/9) + 
         (2*(-8060 - 17256*x - 10332*x^2 - 1136*x^3 + 85468*zeta[2] + 
            113006*x*zeta[2] - 21590*x^2*zeta[2] - 40326*x^3*zeta[2] + 
            8802*x^4*zeta[2] - 22680*zeta[3] - 22176*x*zeta[3] + 
            31410*x^2*zeta[3] + 37980*x^3*zeta[3] + 7074*x^4*zeta[3] - 
            13068*zeta[2]*zeta[3] - 46224*x*zeta[2]*zeta[3] - 
            53244*x^2*zeta[2]*zeta[3] - 20088*x^3*zeta[2]*zeta[3] + 
            51552*zeta[4] + 88875*x*zeta[4] + 20745*x^2*zeta[4] - 
            19575*x^3*zeta[4] - 2835*x^4*zeta[4] + 65124*zeta[5] + 
            113616*x*zeta[5] + 31860*x^2*zeta[5] - 16632*x^3*zeta[5]))/
          (81*(1 + x)^2)) + 
       CA*(Nf^2*TF^2*(Lp^3*((64*(-1 + x))/3 - (64*(1 + x)*H[0, x])/9 + 
             (32*(-1 + 2*x)*H[1, x])/9) + (80*x*H[3, x])/9 - 
           (64*(1 + 2*x)*H[-3, 0, x])/3 - (32*(10 + 21*x)*H[-2, 0, x])/9 + 
           (8*(-7011 - 2702*x + 108*x^2)*H[0, 0, x])/81 - 
           (64*(-13 + 23*x)*H[1, 2, x])/27 - (64*(-1 + 2*x)*H[1, 3, x])/9 + 
           (16*(32 + 11*x)*H[2, 0, x])/9 - (32*x*H[2, 1, x])/9 + 
           (64*H[3, 0, x])/3 + (64*(1 + 2*x)*H[-2, -1, 0, x])/3 - 
           32*(1 + 2*x)*H[-2, 0, 0, x] + (64*(1 + 2*x)*H[-1, -2, 0, x])/3 + 
           (320*(1 + 2*x)*H[-1, -1, 0, x])/9 - 
           (32*(37 + 62*x)*H[-1, 0, 0, x])/27 + 
           (16*(-415 + 4*x)*H[0, 0, 0, x])/27 - 
           (32*(-97 + 92*x)*H[1, 0, 0, x])/27 + 
           (320*(-5 + 4*x)*H[1, 1, 0, x])/27 + (64*(-13 + 23*x)*
             H[1, 1, 1, x])/27 + (256*(-1 + 2*x)*H[1, 1, 2, x])/9 + 
           (64*(-1 + 2*x)*H[1, 2, 0, x])/9 + (160*(-1 + 2*x)*H[1, 2, 1, x])/
            9 + (32*(3 + 2*x)*H[2, 0, 0, x])/3 - (64*H[2, 1, 0, x])/3 - 
           (64*(1 + 2*x)*H[-1, -1, -1, 0, x])/3 + 32*(1 + 2*x)*
            H[-1, -1, 0, 0, x] - (256*(1 + 2*x)*H[-1, 0, 0, 0, x])/9 + 
           (128*(-3 + x)*H[0, 0, 0, 0, x])/9 + 
           (32*(-1 + 2*x)*H[1, 0, 0, 0, x])/3 - 
           (128*(-1 + 2*x)*H[1, 1, 0, 0, x])/9 + 
           (128*(-1 + 2*x)*H[1, 1, 1, 0, x])/9 - 
           (160*(-1 + 2*x)*H[1, 1, 1, 1, x])/9 + 
           Lp^2*((-16*(71 + 50*x)*H[0, x])/9 + (160*(-1 + 2*x)*H[1, x])/9 - 
             (32*(1 + 2*x)*H[-1, 0, x])/3 - (64*H[0, 0, x])/3 - 
             (32*(-1 + 2*x)*H[1, 1, x])/3 + (8*(-97 + 100*x - 4*zeta[2]))/
              3) + (32*H[2, x]*(17*x - 18*zeta[2]))/27 + 
           (32*(1 + 2*x)*H[-2, x]*zeta[2])/3 - (32*(1 + 2*x)*H[-1, -1, x]*
             zeta[2])/3 - (16*H[-1, 0, x]*(169 + 290*x + 27*x^2 - 
              54*zeta[2] - 108*x*zeta[2]))/81 + 
           (16*H[1, 0, x]*(52 - 53*x + 3*x^2 + 2*zeta[2] - 4*x*zeta[2]))/9 - 
           (16*H[1, 1, x]*(-169 + 218*x - 36*zeta[2] + 72*x*zeta[2]))/81 + 
           (8*H[0, x]*(-42022 - 14971*x + 648*zeta[2] + 378*x*zeta[2]))/243 + 
           Lp*((-8*(2447 + 1340*x)*H[0, x])/27 + (32*x*H[2, x])/3 - 
             (64*(1 + 2*x)*H[-2, 0, x])/3 - (320*(1 + 2*x)*H[-1, 0, x])/9 - 
             (64*(39 + 11*x)*H[0, 0, x])/9 - 64*(-1 + x)*H[1, 0, x] - 
             (320*(-1 + 2*x)*H[1, 1, x])/9 - (64*(-1 + 2*x)*H[1, 2, x])/3 + 
             (64*H[2, 0, x])/3 + (64*(1 + 2*x)*H[-1, -1, 0, x])/3 - 
             32*(1 + 2*x)*H[-1, 0, 0, x] + (32*(-5 + 2*x)*H[0, 0, 0, x])/3 + 
             (32*(-1 + 2*x)*H[1, 0, 0, x])/3 + (64*(-1 + 2*x)*H[1, 1, 1, x])/
              3 + (32*(1 + 2*x)*H[-1, x]*zeta[2])/3 + 
             (16*H[1, x]*(-38 + 67*x - 18*zeta[2] + 36*x*zeta[2]))/27 - 
             (8*(1398 - 1465*x - 32*zeta[2] + 84*x*zeta[2] - 24*zeta[3]))/
              9) + (32*(1 + 2*x)*H[-1, x]*(5*zeta[2] + 3*zeta[3]))/9 + 
           (16*H[1, x]*(-25 - 304*x - 1170*zeta[2] + 1260*x*zeta[2] - 
              540*zeta[3] + 1080*x*zeta[3]))/243 + 
           (8*(-20480 + 21463*x + 580*zeta[2] - 1176*x*zeta[2] + 
              54*x^2*zeta[2] + 936*x*zeta[3] - 342*zeta[4]))/81) + 
         CF*Nf*TF*((-8*(-112 + 26*x + 21*x^2)*H[4, x])/3 + 
           (64*(4 + 11*x)*H[5, x])/3 - (32*(-7 + 50*x)*H[-4, 0, x])/3 + 
           (16*(-23 + 12*x + 15*x^2)*H[-3, 0, x])/3 + 
           (32*(5 + 46*x)*H[-3, 2, x])/3 + (16*(23 + 80*x + 18*x^2)*
             H[-2, 2, x])/3 + (32*(15 + 46*x)*H[-2, 3, x])/3 + 
           16*(1 + x)*(13 + 4*x)*H[-1, 3, x] + (320*(1 + 2*x)*H[-1, 4, x])/
            3 - 8*(25 - 48*x + 7*x^2)*H[1, 3, x] + 
           (176*(-1 + 2*x)*H[1, 4, x])/3 - (16*(-13 + 7*x + 3*x^2)*
             H[2, 2, x])/3 + (64*(-10 + 9*x)*H[2, 3, x])/3 + 
           (8*(48 + 66*x - 6*x^2 - 22*x^3 + 3*x^4)*H[3, 0, x])/(1 + x)^2 + 
           (8*(5 + 46*x + 18*x^2)*H[3, 1, x])/3 + (32*(-7 + 2*x)*H[3, 2, x])/
            3 + (64*(-1 + 4*x)*H[4, 0, x])/3 - (16*(5 + 6*x)*H[4, 1, x])/3 - 
           (32*(-5 + 2*x)*H[-3, -1, 0, x])/3 + (128*(1 + 2*x)*H[-3, 0, 0, x])/
            3 + (32*(-11 + 6*x)*H[-2, -2, 0, x])/3 + 
           (16*(-22 + 100*x + 39*x^2)*H[-2, -1, 0, x])/3 - 
           (64*(7 + 34*x)*H[-2, -1, 2, x])/3 + (8*(3 + 5*x)*(13 + 9*x)*
             H[-2, 0, 0, x])/3 + (32*(11 + 6*x)*H[-2, 2, 0, x])/3 + 
           (128*H[-2, 2, 1, x])/3 + (512*(1 + 2*x)*H[-1, -3, 0, x])/3 - 
           16*(-1 + 4*x + x^2)*H[-1, -2, 0, x] - 320*(1 + 2*x)*
            H[-1, -2, 2, x] - 32*(1 + x)*(8 + 5*x)*H[-1, -1, 2, x] - 
           (848*(1 + 2*x)*H[-1, -1, 3, x])/3 - (16*(4 - 2*x + 3*x^2)*
             H[-1, 2, 0, x])/3 - (32*(1 + x)*(-1 + 3*x)*H[-1, 2, 1, x])/3 + 
           (160*(1 + 2*x)*H[-1, 2, 2, x])/3 - 32*(1 + 2*x)*H[-1, 3, 0, x] - 
           32*(1 + 2*x)*H[-1, 3, 1, x] - (32*(-1 + 2*x)*H[1, -3, 0, x])/3 + 
           64*(-4 + 3*x + 2*x^2)*H[1, -2, 0, x] - 
           (64*(-1 + 2*x)*H[1, -2, 2, x])/3 - 16*(5 - 5*x + x^2)*
            H[1, 1, 2, x] + 32*(-1 + 2*x)*H[1, 1, 3, x] + 8*(16 - 28*x + x^2)*
            H[1, 2, 0, x] + 16*(-1 + x)*(19 + x)*H[1, 2, 1, x] + 
           (176*(-1 + 2*x)*H[1, 2, 2, x])/3 - (208*(-1 + 2*x)*H[1, 3, 0, x])/
            3 + (208*(-1 + 2*x)*H[1, 3, 1, x])/3 - 
           (128*(-1 + 5*x)*H[2, -2, 0, x])/3 + 
           (8*(70 - 36*x - 249*x^2 - 134*x^3 + 15*x^4)*H[2, 0, 0, x])/
            (3*(1 + x)^2) + (8*(9 + 40*x + 98*x^2 + 136*x^3 + 63*x^4)*
             H[2, 1, 0, x])/(3*(1 + x)^2) + (8*(-29 + 136*x)*H[2, 1, 1, x])/
            9 + (16*(-17 + 70*x)*H[2, 1, 2, x])/3 - 
           (32*(7 + 4*x)*H[2, 2, 0, x])/3 + (16*(-23 + 22*x)*H[2, 2, 1, x])/
            3 - (16*(-11 + 34*x)*H[3, 0, 0, x])/3 - 
           (64*(1 + 9*x)*H[3, 1, 0, x])/3 - (32*(3 + 8*x)*H[3, 1, 1, x])/3 - 
           (32*(1 + 10*x)*H[-2, -1, -1, 0, x])/3 - 
           (16*(35 + 54*x)*H[-2, -1, 0, 0, x])/3 + 
           (16*(35 + 74*x)*H[-2, 0, 0, 0, x])/3 - 128*(1 + 2*x)*
            H[-1, -2, -1, 0, x] - (352*(1 + 2*x)*H[-1, -2, 0, 0, x])/3 - 
           (160*(1 + 2*x)*H[-1, -1, -2, 0, x])/3 - 16*(8 + 12*x + 9*x^2)*
            H[-1, -1, -1, 0, x] + 416*(1 + 2*x)*H[-1, -1, -1, 2, x] - 
           8*(36 + 58*x + 23*x^2)*H[-1, -1, 0, 0, x] - 
           (64*(1 + 2*x)*H[-1, -1, 2, 0, x])/3 + (8*(71 + 98*x + 57*x^2)*
             H[-1, 0, 0, 0, x])/3 - (128*(1 + 2*x)*H[-1, 2, 0, 0, x])/3 + 
           128*(1 + 2*x)*H[-1, 2, 1, 0, x] - (64*(1 + 2*x)*H[-1, 2, 1, 1, x])/
            3 - (8*(-523 + 614*x + 162*x^2)*H[0, 0, 0, 0, x])/9 - 
           (320*(-1 + 2*x)*H[1, -2, -1, 0, x])/3 + 64*(-1 + 2*x)*
            H[1, -2, 0, 0, x] - (8*(79 - 32*x + 63*x^2)*H[1, 0, 0, 0, x])/9 - 
           (128*(-1 + 2*x)*H[1, 1, -2, 0, x])/3 + (8*(104 - 122*x + 15*x^2)*
             H[1, 1, 0, 0, x])/3 + 8*(-23 + 21*x^2)*H[1, 1, 1, 0, x] + 
           (16*(-61 + 29*x)*H[1, 1, 1, 1, x])/9 + 176*(-1 + 2*x)*
            H[1, 1, 1, 2, x] - 32*(-1 + 2*x)*H[1, 1, 2, 0, x] + 
           32*(-1 + 2*x)*H[1, 1, 2, 1, x] - (368*(-1 + 2*x)*H[1, 2, 0, 0, x])/
            3 + 16*(-1 + 2*x)*H[1, 2, 1, 0, x] - 96*(-1 + 2*x)*
            H[1, 2, 1, 1, x] - (128*(3 + x)*H[2, 0, 0, 0, x])/3 + 
           (32*(7 + 6*x)*H[2, 1, 0, 0, x])/3 + 
           (32*(-7 + 20*x)*H[2, 1, 1, 0, x])/3 - 16*(-9 + 22*x)*
            H[2, 1, 1, 1, x] + (512*(1 + 2*x)*H[-1, -1, -1, -1, 0, x])/3 + 
           (656*(1 + 2*x)*H[-1, -1, -1, 0, 0, x])/3 - 272*(1 + 2*x)*
            H[-1, -1, 0, 0, 0, x] + 80*(1 + 2*x)*H[-1, 0, 0, 0, 0, x] + 
           (128*(2 + 3*x)*H[0, 0, 0, 0, 0, x])/3 - 48*(-1 + 2*x)*
            H[1, 0, 0, 0, 0, x] + (272*(-1 + 2*x)*H[1, 1, 0, 0, 0, x])/3 - 
           (112*(-1 + 2*x)*H[1, 1, 1, 0, 0, x])/3 + 240*(-1 + 2*x)*
            H[1, 1, 1, 1, 0, x] - 320*(-1 + 2*x)*H[1, 1, 1, 1, 1, x] - 
           (16*(5 + 94*x)*H[-3, x]*zeta[2])/3 + 48*(3 + 14*x)*H[-2, -1, x]*
            zeta[2] + 256*(1 + 2*x)*H[-1, -2, x]*zeta[2] - 
           32*(-1 + 2*x)*H[1, -2, x]*zeta[2] - 
           (992*(1 + 2*x)*H[-1, -1, -1, x]*zeta[2])/3 + 
           (2*H[0, 0, 0, x]*(14821 + 7258*x + 1116*x^2 - 1008*zeta[2] - 
              3168*x*zeta[2]))/27 + (8*H[-2, 0, x]*(23 + 194*x + 26*x^2 - 
              54*zeta[2] - 236*x*zeta[2]))/3 + (16*(1 + 2*x)*H[-1, 2, x]*
             (4 + 31*x + 26*x^2 + 18*x*zeta[2]))/(3*x) - 
           (8*H[1, 2, x]*(10 - 42*x + 21*x^2 - 34*zeta[2] + 68*x*zeta[2]))/
            3 - (8*H[3, x]*(-118 + 60*x + 125*x^2 - 60*zeta[2] + 
              120*x*zeta[2]))/3 + (16*H[1, 1, 1, x]*(-149 + 310*x - 
              90*zeta[2] + 180*x*zeta[2]))/27 - 
           (8*H[2, 1, x]*(100 - 1745*x - 396*zeta[2] + 864*x*zeta[2]))/27 + 
           (8*H[1, 0, 0, x]*(1700 - 1253*x - 1873*x^2 + 1026*x^3 + 
              306*zeta[2] - 306*x*zeta[2] - 612*x^2*zeta[2]))/(27*(1 + x)) + 
           (8*H[-1, 0, 0, x]*(8 + 71*x + 78*x^2 + 23*x^3 - 46*x*zeta[2] - 
              92*x^2*zeta[2]))/(3*x) - (4*H[1, 1, 0, x]*(291 - 15*x - 
              279*x^2 + 15*x^3 - 32*zeta[2] + 32*x*zeta[2] + 64*x^2*zeta[2]))/
            (3*(1 + x)) + (16*H[-1, -1, 0, x]*(-4 - 88*x - 74*x^2 + 17*x^3 + 
              58*x*zeta[2] + 116*x^2*zeta[2]))/(3*x) - 
           (4*H[2, 0, x]*(-186 - 314*x - 119*x^2 + 15*x^3 - 172*zeta[2] + 
              28*x*zeta[2] + 200*x^2*zeta[2]))/(3*(1 + x)) + 
           Lp^3*((-8*(-95 + 16*x)*H[0, x])/9 - (80*(-13 + 17*x)*H[1, x])/9 + 
             LQ*((4*(-83 + 94*x))/3 - 32*(1 + x)*H[0, x] + 16*(-1 + 2*x)*
                H[1, x]) + (16*(5 + 2*x)*H[2, x])/3 + (32*(1 + x)*H[0, 0, x])/
              3 - (32*(-1 + 2*x)*H[1, 0, x])/3 - (64*(-1 + 2*x)*H[1, 1, x])/
              3 - (2*(-343 + 354*x + 40*zeta[2] + 16*x*zeta[2]))/3) - 
           (16*LQ*(-1 + x)*(-202 + 189*zeta[3]))/27 + 
           (4*H[1, 0, x]*(5068 - 4715*x - 81*x^2 + 4050*zeta[2] - 
              9720*x*zeta[2] + 1134*x^2*zeta[2] + 2160*zeta[3] - 
              4320*x*zeta[3]))/81 + (8*H[1, 1, x]*(2926 - 2690*x + 
              243*zeta[2] - 2106*x*zeta[2] + 1863*x^2*zeta[2] + 270*zeta[3] - 
              540*x*zeta[3]))/81 + (8*H[-2, x]*(-68*zeta[2] - 60*x*zeta[2] + 
              3*x^2*zeta[2] - 36*zeta[3] - 184*x*zeta[3]))/3 + 
           (8*H[-1, -1, x]*(72*zeta[2] + 120*x*zeta[2] + 33*x^2*zeta[2] + 
              88*zeta[3] + 176*x*zeta[3]))/3 - 
           (4*H[-1, 0, x]*(8 + 35*x + 168*x^2 + 161*x^3 + 102*x*zeta[2] + 
              204*x^2*zeta[2] + 138*x^3*zeta[2] + 164*x*zeta[3] + 
              328*x^2*zeta[3]))/(3*x) + (2*H[0, 0, x]*(58996 + 81837*x - 
              4782*x^2 - 19091*x^3 + 8532*x^4 - 10584*zeta[2] - 
              19008*x*zeta[2] - 756*x^2*zeta[2] + 11880*x^3*zeta[2] + 
              4536*x^4*zeta[2] - 7128*zeta[3] - 28512*x*zeta[3] - 
              35640*x^2*zeta[3] - 14256*x^3*zeta[3]))/(81*(1 + x)^2) + 
           (8*H[2, x]*(1684 - 8142*x - 21336*x^2 - 11510*x^3 + 459*zeta[2] + 
              1728*x*zeta[2] + 3132*x^2*zeta[2] + 3564*x^3*zeta[2] + 
              1539*x^4*zeta[2] - 1026*zeta[3] - 5400*x*zeta[3] - 
              7722*x^2*zeta[3] - 3348*x^3*zeta[3]))/(81*(1 + x)^2) + 
           Lp^2*((-16*(-43 + 56*x)*H[2, x])/3 + 16*(7 + 6*x)*H[3, x] + 
             24*(1 + 2*x)*H[-1, 0, x] + 32*(1 + 2*x)*H[-1, 2, x] - 
             (8*(-95 + 58*x)*H[0, 0, x])/3 - (16*(-47 + 58*x)*H[1, 0, x])/3 - 
             (16*(-28 + 29*x)*H[1, 1, x])/3 - 32*(-1 + 2*x)*H[1, 2, x] + 
             96*H[2, 0, x] - 16*(-7 + 2*x)*H[2, 1, x] + 16*(1 + 2*x)*
              H[-1, 0, 0, x] + 64*(1 + x)*H[0, 0, 0, x] - 48*(-1 + 2*x)*
              H[1, 0, 0, x] - 32*(-1 + 2*x)*H[1, 1, 0, x] - 
             32*(1 + 2*x)*H[-1, x]*zeta[2] + (8*H[1, x]*(367 - 497*x - 
                36*zeta[2] + 72*x*zeta[2]))/9 - (2*H[0, x]*(-3245 + 550*x + 
                504*zeta[2] + 432*x*zeta[2]))/9 + LQ*(16*(-7 + 4*x)*H[0, x] - 
               32*(1 + 2*x)*H[-1, 0, x] - 32*(1 + 2*x)*H[0, 0, x] - 32*
                (-1 + 2*x)*H[1, 1, x] - (8*(172 - 257*x + 18*zeta[2] + 
                  36*x*zeta[2]))/9) + (3417 - 3580*x - 440*zeta[2] + 544*x*
                zeta[2] - 192*zeta[3] + 96*x*zeta[3])/3) - 
           (4*H[-1, x]*(24*zeta[2] + 332*x*zeta[2] + 500*x^2*zeta[2] + 
              174*x^3*zeta[2] + 124*x*zeta[3] + 160*x^2*zeta[3] + 
              24*x^3*zeta[3] - 221*x*zeta[4] - 442*x^2*zeta[4]))/(3*x) + 
           (H[0, x]*(116357 + 180054*x + 17841*x^2 - 39052*x^3 + 6804*x^4 - 
              86832*zeta[2] - 175608*x*zeta[2] + 17820*x^2*zeta[2] + 
              213192*x^3*zeta[2] + 106596*x^4*zeta[2] + 121176*zeta[3] + 
              447120*x*zeta[3] + 546264*x^2*zeta[3] + 251424*x^3*zeta[3] + 
              27216*x^4*zeta[3] + 21060*zeta[4] - 66096*x*zeta[4] - 
              195372*x^2*zeta[4] - 108216*x^3*zeta[4]))/(243*(1 + x)^2) + 
           (4*H[1, x]*(-38369*x - 661*x^2 + 39409*x^3 + 1701*x^4 - 
              648*zeta[2] - 5913*x*zeta[2] - 7047*x^2*zeta[2] + 
              81*x^3*zeta[2] + 2835*x^4*zeta[2] - 3888*x*zeta[3] - 
              16524*x^2*zeta[3] + 1944*x^3*zeta[3] + 14580*x^4*zeta[3] - 
              81*x*zeta[4] + 81*x^2*zeta[4] + 162*x^3*zeta[4]))/
            (243*x*(1 + x)) + Lp*(-8*(-51 + 58*x + 12*x^2)*H[3, x] + 
             16*(9 + 22*x)*H[4, x] - 256*x*H[-3, 0, x] + 32*x*(17 + 3*x)*
              H[-2, 0, x] + 64*(1 + 6*x)*H[-2, 2, x] + 32*(1 + x)*(5 + 3*x)*
              H[-1, 2, x] + 192*(1 + 2*x)*H[-1, 3, x] + 112*(-1 + x)*
              H[1, 2, x] + 160*(-1 + 2*x)*H[1, 3, x] - 16*(-25 + 33*x)*
              H[2, 0, x] + (16*(16 + x)*H[2, 1, x])/3 + 16*(-1 + 2*x)*
              H[2, 2, x] + 32*(7 + 8*x)*H[3, 0, x] + 32*(1 + 6*x)*
              H[3, 1, x] - 32*(3 + 2*x)*H[-2, -1, 0, x] + 16*(5 + 14*x)*
              H[-2, 0, 0, x] - 32*(1 + 2*x)*H[-1, -2, 0, x] - 
             16*(23 + 32*x + 6*x^2)*H[-1, -1, 0, x] - 192*(1 + 2*x)*
              H[-1, -1, 2, x] + 24*(3 + 2*x)^2*H[-1, 0, 0, x] + 
             32*(1 + 2*x)*H[-1, 2, 0, x] + 64*(1 + 2*x)*H[-1, 2, 1, x] - 
             (8*(-199 + 182*x + 36*x^2)*H[0, 0, 0, x])/3 - 96*(-1 + 2*x)*
              H[1, -2, 0, x] - (16*(2 + 11*x)*H[1, 0, 0, x])/3 - 
             16*(-26 + 23*x)*H[1, 1, 0, x] + (16*(-38 + 49*x)*H[1, 1, 1, x])/
              3 + 96*(-1 + 2*x)*H[1, 1, 2, x] - 32*(-1 + 2*x)*H[1, 2, 0, x] + 
             224*(-1 + 2*x)*H[1, 2, 1, x] - 48*(-1 + 6*x)*H[2, 0, 0, x] + 
             16*(11 + 2*x)*H[2, 1, 0, x] + 176*(-1 + 2*x)*H[2, 1, 1, x] + 
             128*(1 + 2*x)*H[-1, -1, -1, 0, x] - 160*(1 + 2*x)*
              H[-1, -1, 0, 0, x] + 160*(1 + 2*x)*H[-1, 0, 0, 0, x] + 
             16*(7 + 10*x)*H[0, 0, 0, 0, x] - 64*(-1 + 2*x)*H[1, 1, 0, 0, 
               x] - 96*(-1 + 2*x)*H[1, 1, 1, 0, x] + 256*(-1 + 2*x)*
              H[1, 1, 1, 1, x] - 16*(7 + 26*x)*H[-2, x]*zeta[2] + 
             256*(1 + 2*x)*H[-1, -1, x]*zeta[2] + 16*H[-1, 0, x]*
              (4 + 13*x + 9*x^2 - 18*zeta[2] - 36*x*zeta[2]) - 
             (16*H[2, x]*(-310 + 143*x - 54*zeta[2] + 72*x*zeta[2]))/9 - 
             (32*H[1, 0, x]*(-143 + 181*x - 72*zeta[2] + 144*x*zeta[2]))/9 - 
             (16*H[1, 1, x]*(77 - 55*x - 126*zeta[2] + 252*x*zeta[2]))/9 - 
             (4*H[0, 0, x]*(-2543 - 1052*x + 324*x^2 + 252*zeta[2] + 
                792*x*zeta[2]))/9 + (8*H[1, x]*(646 - 715*x + 387*zeta[2] - 
                414*x*zeta[2] + 54*x^2*zeta[2] + 396*zeta[3] - 
                792*x*zeta[3]))/9 + (2*H[0, x]*(5945 - 7628*x - 
                1620*zeta[2] + 2088*x*zeta[2] + 864*x^2*zeta[2] + 
                792*zeta[3] - 288*x*zeta[3]))/9 - 8*H[-1, x]*(43*zeta[2] + 64*
                x*zeta[2] + 18*x^2*zeta[2] + 32*zeta[3] + 64*x*zeta[3]) + 
             LQ*(-144*(1 + x)*H[0, x] - 8*(-4 + 5*x)*H[1, x] - 32*(1 + 2*x)*
                H[-2, 0, x] - 32*(1 + x)*H[-1, 0, x] - 88*H[0, 0, x] - 96*
                (-1 + x)*H[1, 0, x] - 32*(-1 + x)*H[1, 1, x] - 16*(-1 + 2*x)*
                H[1, 2, x] + 32*H[2, 0, x] + 32*(1 + 2*x)*H[-1, -1, 0, x] - 
               16*(1 + 2*x)*H[-1, 0, 0, x] - 16*(1 + 2*x)*H[0, 0, 0, x] - 16*
                (-1 + 2*x)*H[1, 1, 0, x] + 16*(-1 + 2*x)*H[1, 1, 1, x] + 16*
                (1 + 2*x)*H[-1, x]*zeta[2] - (8*(1549 - 1805*x - 
                  324*zeta[2] + 432*x*zeta[2] - 135*zeta[3] + 378*x*zeta[3]))/
                27) + (10885 - 13054*x - 4576*zeta[2] - 832*x*zeta[2] + 2592*
                x^2*zeta[2] + 624*zeta[3] + 6528*x*zeta[3] + 4320*x^2*
                zeta[3] + 3672*zeta[4] + 9936*x*zeta[4])/18) - 
           (-12937 + 16208*x + 71227*x^2 + 42082*x^3 + 233888*zeta[2] - 
             91344*x*zeta[2] - 812208*x^2*zeta[2] - 414832*x^3*zeta[2] + 
             72144*x^4*zeta[2] - 498048*zeta[3] - 999936*x*zeta[3] - 
             576144*x^2*zeta[3] - 149856*x^3*zeta[3] - 75600*x^4*zeta[3] + 
             5184*zeta[2]*zeta[3] - 255744*x*zeta[2]*zeta[3] - 
             527040*x^2*zeta[2]*zeta[3] - 266112*x^3*zeta[2]*zeta[3] - 
             120888*zeta[4] + 20736*x*zeta[4] + 403488*x^2*zeta[4] + 
             256032*x^3*zeta[4] - 4536*x^4*zeta[4] + 420768*zeta[5] + 
             926208*x*zeta[5] + 590112*x^2*zeta[5] + 84672*x^3*zeta[5])/
            (324*(1 + x)^2))))
 
dBeamLarin["qq"] = as*CF*(6*(-1 + x) + 2*Lp*(1 + x)) + delta[1 - x] - 
     32*as^3*CF^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CF*Nf*TF*((8*(-76 + 39*x + 32*x^2)*H[0, x])/(9*(-1 + x)) + 
         Lp^2*((-8*(-7 + 8*x))/3 + 8*(1 + x)*H[0, x]) + 
         (8*(-14 + 12*x + x^2)*H[0, 0, x])/(3*(-1 + x)) + 
         Lp*((-8*(-43 + 53*x))/9 - (16*(8 - 9*x + 2*x^2)*H[0, x])/
            (3*(-1 + x)) + 16*(1 + x)*H[0, 0, x]) + 16*(-1 + x)*H[1, 0, x] + 
         8*(1 + x)*H[0, 0, 0, x] + (4*(725 - 781*x - 108*zeta[2] + 
            108*x*zeta[2]))/27) + CA*CF*((11*Lp^2*(1 + x))/3 + 
         ((379 - 408*x + 181*x^2)*H[0, x])/(9*(-1 + x)) - 2*x*H[1, x] + 
         (8*(1 + x^2)*H[-2, 0, x])/(1 + x) + 12*(1 + x)*H[-1, 0, x] - 
         ((-59 + 36*x + x^2)*H[0, 0, x])/(3*(-1 + x)) + 
         8*(-1 + x)*H[1, 0, x] + (4*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
         (8*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + (4*(1 + x^2)*H[-1, 0, 0, x])/
          (1 + x) + (4*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
         (4*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*((-2*(-23 + x^2)*H[0, x])/(3*(-1 + x)) + 
           (8*(1 + x^2)*H[-1, 0, x])/(1 + x) + (8*(1 + x^2)*H[0, 0, x])/
            ((-1 + x)*(1 + x)) + (4*(-28 + 67*x + 95*x^2 - 18*x*zeta[2]))/
            (9*(1 + x))) + (1327 - 2135*x - 1327*x^2 + 2135*x^3 - 
           108*zeta[2] - 216*x*zeta[2] + 108*x^2*zeta[2] + 216*x^3*zeta[2] + 
           648*zeta[3] + 756*x*zeta[3] - 108*x^2*zeta[3])/
          (27*(-1 + x)*(1 + x))) + CF^2*((-2*(14 - 17*x + 11*x^2)*H[0, x])/
          (-1 + x) + 2*x*H[1, x] + Lp^2*(4*(-1 + x) - 4*LQ*(1 + x) + 
           (2*(1 + 3*x^2)*H[0, x])/(-1 + x) + 8*(1 + x)*H[1, x]) + 
         12*(-1 + x)*H[2, x] - (16*(1 + x^2)*H[-2, 0, x])/(1 + x) - 
         24*(1 + x)*H[-1, 0, x] + (2*(-11 - 2*x + 10*x^2)*H[0, 0, x])/
          (-1 + x) - 4*(-1 + x)*H[1, 0, x] - (8*(1 + x^2)*H[1, 2, x])/
          (-1 + x) - (16*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(1 + x^2)*H[2, 1, x])/(-1 + x) + (16*(1 + x^2)*H[-1, -1, 0, x])/
          (1 + x) - (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
         (2*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) + 
         (4*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (8*(1 + x^2)*H[1, 1, 0, x])/
          (-1 + x) + (8*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(-12*LQ*(-1 + x) + (4*(-2 - 8*x + 7*x^2)*H[0, x])/(-1 + x) + 
           24*(-1 + x)*H[1, x] + (8*(1 + x^2)*H[2, x])/(-1 + x) - 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) + (4*(3 + 2*x + 3*x^2)*
             H[0, 0, x])/(1 + x) + (8*(1 + x^2)*H[1, 0, x])/(-1 + x) - 
           (4*(-3 + 3*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/(1 + x)) - 
         (4*(5 - 5*x - 5*x^2 + 5*x^3 + zeta[2] - 7*x*zeta[2] - x^2*zeta[2] + 
            7*x^3*zeta[2] + 5*zeta[3] + 7*x*zeta[3] + 5*x^2*zeta[3] + 
            7*x^3*zeta[3]))/((-1 + x)*(1 + x)))) + 
     plusD[1, 1 - x]*(16*as^2*CF^2*Lp^2 + as^3*(-32*CF^3*Lp^3*LQ + 
         CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - x]*
      (-4*as*CF*Lp + as^2*(8*CF^2*Lp^2*LQ + CF*(224/27 + (80*Lp)/9 + 
           (8*Lp^2)/3)*Nf*TF + CA*CF*((-22*Lp^2)/3 + 
           (4*Lp*(-67 + 18*zeta[2]))/9 + (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF^3*Lp^3*(-8*LQ^2 + 32*zeta[2]) + CF*Nf^2*TF^2*
          ((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((88*Lp^3*LQ)/3 - (16*Lp^2*LQ*(-67 + 18*zeta[2]))/9 - 
             (16*Lp*LQ*(-202 + 189*zeta[3]))/27) + CF*Nf*TF*
            ((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^2*(8 - (320*LQ)/9) - (32*Lp^3*LQ)/3 + 
           Lp*((-896*LQ)/27 - (4*(-55 + 48*zeta[3]))/3) - 
           (2*(-1711 + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - x]*(-2*as*CF*Lp*LQ + 
       as^2*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CF^2*Lp^2*(2*LQ^2 - 8*zeta[2]) + CA*CF*((-11*Lp^2*LQ)/3 + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CF^3*Lp^3*((-4*LQ^3)/3 + 16*LQ*zeta[2] - 
           (64*zeta[3])/3) + CF*Nf^2*TF^2*((-800*Lp*LQ)/81 - 
           (160*Lp^2*LQ)/27 - (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/
            729) + CA*(CF^2*(Lp^3*((22*LQ^2)/3 - (88*zeta[2])/3) + 
             Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + (16*zeta[2]*
                 (-202 + 189*zeta[3]))/27) + Lp^2*((-4*LQ^2*(-67 + 
                  18*zeta[2]))/9 - (16*(67*zeta[2] - 45*zeta[4]))/9)) + 
           CF*Nf*TF*((176*Lp^3*LQ)/27 - (4*Lp^2*LQ*(-289 + 36*zeta[2]))/27 - 
             (4*Lp*LQ*(-2051 + 360*zeta[2]))/81 - (2*LQ*(-31313 + 
                3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^3*((-8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*(4*LQ - (80*LQ^2)/9 + (320*zeta[2])/9) + 
           Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - (2*LQ*(-55 + 48*zeta[3]))/
              3) + (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27) + 
         CA^2*CF*((-242*Lp^3*LQ)/27 + (4*Lp^2*LQ*(-445 + 99*zeta[2]))/27 + 
           (Lp*LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((64*(-7 + 8*x))/27 - (64*(1 + x)*H[0, x])/9) + 
         (128*(122 + 77*x)*H[2, x])/81 + (128*(23 + 5*x)*H[3, x])/27 + 
         (256*(1 + x)*H[4, x])/9 + (128*(-1 + x)*H[1, 0, x])/9 + 
         (1664*(-1 + x)*H[1, 1, x])/27 + (128*(-1 + x)*H[1, 2, x])/3 - 
         (64*(23 + 5*x)*H[2, 1, x])/27 - (128*(1 + x)*H[3, 1, x])/9 - 
         (64*(-54 + 36*x + 13*x^2)*H[0, 0, 0, x])/(27*(-1 + x)) - 
         (128*(-1 + x)*H[1, 0, 0, x])/3 + (256*(-1 + x)*H[1, 1, 0, x])/3 - 
         (160*(-1 + x)*H[1, 1, 1, x])/9 + (64*(1 + x)*H[2, 1, 1, x])/9 - 
         (320*(1 + x)*H[0, 0, 0, 0, x])/9 + (128*(-1 + x)*H[1, x]*
           (-188 + 27*zeta[2]))/81 - (64*H[0, 0, x]*(-310 + 123*x + 162*x^2 - 
            36*zeta[2] + 36*x^2*zeta[2]))/(81*(-1 + x)) + 
         Lp^2*((-64*(-10 + 6*x + 3*x^2)*H[0, x])/(9*(-1 + x)) - 
           (160*(-1 + x)*H[1, x])/3 + (64*(1 + x)*H[2, x])/3 - 
           (64*(1 + x)*H[0, 0, x])/3 - (32*(55 - 65*x + 18*zeta[2] + 
              18*x*zeta[2]))/27) - (32*H[0, x]*(-2623 + 2202*x + 265*x^2 - 
            828*zeta[2] + 648*x*zeta[2] + 180*x^2*zeta[2] - 108*zeta[3] + 
            108*x^2*zeta[3]))/(243*(-1 + x)) + 
         Lp*((-1088*(-1 + x)*H[1, x])/9 + (64*(17 + 2*x)*H[2, x])/9 + 
           (128*(1 + x)*H[3, x])/3 - (128*(-10 + 6*x + 3*x^2)*H[0, 0, x])/
            (9*(-1 + x)) - (128*(-1 + x)*H[1, 0, x])/3 + 
           (160*(-1 + x)*H[1, 1, x])/3 - (64*(1 + x)*H[2, 1, x])/3 - 
           (128*(1 + x)*H[0, 0, 0, x])/3 - (64*H[0, x]*(-105 + 45*x + 
              50*x^2 - 18*zeta[2] + 18*x^2*zeta[2]))/(27*(-1 + x)) - 
           (32*(857 - 907*x + 198*zeta[2] + 144*x*zeta[2] + 54*zeta[3] + 
              54*x*zeta[3]))/81) - (32*(4234 - 4466*x + 4716*zeta[2] + 
            2448*x*zeta[2] + 2052*zeta[3] - 864*x*zeta[3] + 729*zeta[4] + 
            729*x*zeta[4]))/729) + CF^2*Nf*TF*((224*LQ*(-1 + x))/9 + 
         (16*(-1594 - 408*x + 1505*x^2 + 399*x^3)*H[3, x])/
          (27*(-1 + x)*(1 + x)) + (32*(-146 - 19*x + 130*x^2 + 23*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) + (448*(1 + x)*H[5, x])/3 + 
         (640*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) + 
         (64*(47 + 42*x + 65*x^2)*H[-2, 0, x])/(27*(1 + x)) - 
         (448*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) - 
         (64*(31 + 42*x + 31*x^2)*H[-1, 2, x])/(27*(1 + x)) - 
         (256*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) - 
         (64*(37 - 84*x + 37*x^2)*H[1, 2, x])/(9*(-1 + x)) + 
         (64*(13 - 21*x + 13*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
         (32*(-35 - 20*x + 31*x^2 + 40*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (64*(1 + x)*H[2, 3, x])/3 - 
         (32*(14 - 13*x - 46*x^2 + 17*x^3)*H[3, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (32*(34 - 15*x - 26*x^2 + 15*x^3)*H[3, 1, x])/(9*(-1 + x)*(1 + x)) + 
         (128*(1 + x)*H[4, 0, x])/3 - 64*(1 + x)*H[4, 1, x] - 
         (640*(1 + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
         (544*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
         (640*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
         (128*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (32*(73 + 66*x + 73*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) + 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (16*(403 - 666*x + 403*x^2)*H[1, 0, 0, x])/(27*(-1 + x)) - 
         (16*(39 - 118*x + 39*x^2)*H[1, 1, 0, x])/(9*(-1 + x)) - 
         (184*(-1 + x)*H[1, 1, 1, x])/3 - (64*(9 - 16*x + 9*x^2)*
           H[1, 1, 2, x])/(3*(-1 + x)) + (64*(1 + 3*x + x^2)*H[1, 2, 0, x])/
          (9*(-1 + x)) - (128*(1 + x^2)*H[1, 2, 1, x])/(9*(-1 + x)) - 
         (32*(4 + 7*x - 20*x^2 + 13*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (32*(-8 + 7*x + 2*x^2 + 3*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-7 - 3*x + 8*x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
         (128*(1 + x)*H[2, 1, 2, x])/3 - (64*(1 + x)*H[2, 2, 0, x])/3 + 
         (128*(1 + x)*H[3, 0, 0, x])/3 - (64*(1 + x)*H[3, 1, 0, x])/3 - 
         (32*(1 + x)*H[3, 1, 1, x])/3 + (512*(1 + x^2)*H[-1, -1, -1, 0, x])/
          (9*(1 + x)) - (448*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (16*(270 - 151*x - 290*x^2 + 195*x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (16*(61 - 174*x + 61*x^2)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)) - (64*(19 - 42*x + 19*x^2)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)) - (32*(47 - 78*x + 47*x^2)*H[1, 1, 1, 0, x])/
          (9*(-1 + x)) + (160*(-1 + x)*H[1, 1, 1, 1, x])/3 - 
         (32*(1 + x)*H[2, 0, 0, 0, x])/3 + (256*(1 + x)*H[2, 1, 0, 0, x])/3 - 
         (64*(1 + x)*H[2, 1, 1, 0, x])/3 - (64*(1 + x)*H[2, 1, 1, 1, x])/3 + 
         128*(1 + x)*H[0, 0, 0, 0, 0, x] + (128*(1 + x^2)*H[-2, x]*zeta[2])/
          (9*(1 + x)) - (128*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
         (128*H[-1, 0, x]*(67 + 78*x + 67*x^2 + 9*zeta[2] + 9*x^2*zeta[2]))/
          (81*(1 + x)) - (8*H[1, 1, x]*(-373 + 750*x - 377*x^2 + 32*zeta[2] - 
            48*x*zeta[2] + 32*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[2, 1, x]*(-260 + 101*x + 119*x^2 - 48*zeta[2] + 
            48*x^2*zeta[2]))/(9*(-1 + x)) - 
         (16*H[1, 0, x]*(1861 - 3516*x + 1879*x^2 + 756*zeta[2] - 
            1404*x*zeta[2] + 756*x^2*zeta[2]))/(81*(-1 + x)) - 
         (16*H[2, 0, x]*(149 + 83*x - 358*x^2 - 52*x^3 - 36*zeta[2] - 
            36*x*zeta[2] + 36*x^2*zeta[2] + 36*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (16*H[0, 0, 0, x]*(1709 + 465*x - 
            1861*x^2 - 417*x^3 - 252*zeta[2] - 252*x*zeta[2] + 
            252*x^2*zeta[2] + 252*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         Lp^3*((-16*(9 - 10*x + 3*x^2)*H[0, x])/(3*(-1 + x)) + 
           LQ*((8*(-13 + 17*x))/3 - 16*(1 + x)*H[0, x]) - 
           (64*(-2 + 3*x)*H[1, x])/3 + (64*(1 + x)*H[2, x])/3 + 
           (32*(1 + x)*H[0, 0, x])/3 - (4*(-75 + 75*x + 16*zeta[2] + 
              16*x*zeta[2]))/3) + (64*H[-1, x]*(10*zeta[2] + 30*x*zeta[2] + 
            10*x^2*zeta[2] + 3*zeta[3] + 3*x^2*zeta[3]))/(27*(1 + x)) + 
         (8*H[1, x]*(-4274 + 8587*x - 4313*x^2 + 654*zeta[2] - 
            1308*x*zeta[2] + 654*x^2*zeta[2] + 228*zeta[3] - 432*x*zeta[3] + 
            228*x^2*zeta[3]))/(27*(-1 + x)) - 
         (16*H[0, 0, x]*(10080 - 4081*x - 10682*x^2 + 3927*x^3 - 
            2754*zeta[2] - 180*x*zeta[2] + 2538*x^2*zeta[2] + 
            252*x^3*zeta[2] - 972*zeta[3] - 972*x*zeta[3] + 972*x^2*zeta[3] + 
            972*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
         (8*H[2, x]*(14147 - 706*x - 13636*x^2 + 1217*x^3 - 576*zeta[2] - 
            1548*x*zeta[2] + 1152*x^2*zeta[2] + 1260*x^3*zeta[2] - 
            1296*zeta[3] - 1296*x*zeta[3] + 1296*x^2*zeta[3] + 
            1296*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
         Lp^2*((-8*(-197 + 277*x)*H[1, x])/9 - (128*(5 - 6*x + 2*x^2)*
             H[2, x])/(3*(-1 + x)) + 96*(1 + x)*H[3, x] + 
           (64*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (16*(40 - 19*x - 40*x^2 + 27*x^3)*H[0, 0, x])/(3*(-1 + x)*
             (1 + x)) + LQ*((40*(-17 + 25*x))/9 + (32*(8 - 9*x + 2*x^2)*H[0, 
                x])/(3*(-1 + x)) - 32*(1 + x)*H[0, 0, x]) - 
           (16*(19 - 30*x + 19*x^2)*H[1, 0, x])/(3*(-1 + x)) + 
           32*(1 + x)*H[2, 0, x] + 64*(1 + x)*H[0, 0, 0, x] - 
           (8*H[0, x]*(541 - 549*x + 30*x^2 - 108*zeta[2] + 108*x^2*zeta[2]))/
            (9*(-1 + x)) + (4*(1531 - 18*x - 1549*x^2 - 408*zeta[2] - 
              288*x*zeta[2] + 168*x^2*zeta[2] - 72*zeta[3] - 144*x*zeta[3] - 
              72*x^2*zeta[3]))/(9*(1 + x))) - 
         (4*H[0, x]*(61526 + 166*x - 62495*x^2 - 1135*x^3 - 20364*zeta[2] - 
            8028*x*zeta[2] + 19776*x^2*zeta[2] + 7920*x^3*zeta[2] - 
            3816*zeta[3] + 9288*x*zeta[3] + 504*x^2*zeta[3] - 
            12312*x^3*zeta[3] - 3024*zeta[4] - 3024*x*zeta[4] + 
            3024*x^2*zeta[4] + 3024*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((-8*(-5471 + 5713*x)*H[1, x])/27 + (16*(-568 + 315*x + 203*x^2)*
             H[2, x])/(9*(-1 + x)) - (32*(54 - 10*x - 45*x^2 + 11*x^3)*
             H[3, x])/(3*(-1 + x)*(1 + x)) + 224*(1 + x)*H[4, x] + 
           (64*(1 + x^2)*H[-2, 0, x])/(1 + x) + (64*(13 + 6*x + 13*x^2)*
             H[-1, 0, x])/(9*(1 + x)) - (128*(1 + x^2)*H[-1, 2, x])/
            (3*(1 + x)) - (16*(97 - 144*x + 97*x^2)*H[1, 0, x])/
            (9*(-1 + x)) + 8*(-1 + x)*H[1, 1, x] + 
           (128*(2 - 3*x + 2*x^2)*H[1, 2, x])/(3*(-1 + x)) - 
           (32*(-13 + 17*x^2)*H[2, 0, x])/(3*(1 + x)) - 
           (16*(-5 - 6*x + 7*x^2)*H[2, 1, x])/(3*(-1 + x)) + 
           128*(1 + x)*H[3, 0, x] - (128*(1 + x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) + (128*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (32*(15 - 9*x - 16*x^2 + 12*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (16*(1 - 24*x + x^2)*H[1, 0, 0, x])/
            (3*(-1 + x)) - (32*(7 - 18*x + 7*x^2)*H[1, 1, 0, x])/
            (3*(-1 + x)) - 80*(-1 + x)*H[1, 1, 1, x] + 
           64*(1 + x)*H[2, 1, 0, x] + 32*(1 + x)*H[2, 1, 1, x] + 
           160*(1 + x)*H[0, 0, 0, 0, x] + (64*(1 + x^2)*H[-1, x]*zeta[2])/
            (3*(1 + x)) - (4*H[0, 0, x]*(2383 + 527*x - 2611*x^2 - 435*x^3 - 
              504*zeta[2] - 504*x*zeta[2] + 504*x^2*zeta[2] + 
              504*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           LQ*((-16*(-76 + 39*x + 32*x^2)*H[0, x])/(9*(-1 + x)) - 
             (16*(-14 + 12*x + x^2)*H[0, 0, x])/(3*(-1 + x)) - 
             32*(-1 + x)*H[1, 0, x] - 16*(1 + x)*H[0, 0, 0, x] - 
             (8*(787 - 899*x - 108*zeta[2] + 108*x*zeta[2]))/27) + 
           (4*H[0, x]*(-11999 + 5677*x + 12153*x^2 - 5523*x^3 + 
              3960*zeta[2] - 936*x*zeta[2] - 3600*x^2*zeta[2] + 
              1008*x^3*zeta[2] + 216*zeta[3] + 216*x*zeta[3] - 
              216*x^2*zeta[3] - 216*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) - 
           (2*(33257 - 34247*x - 33257*x^2 + 34247*x^3 - 13272*zeta[2] - 
              4944*x*zeta[2] + 14232*x^2*zeta[2] + 3984*x^3*zeta[2] - 
              5904*zeta[3] - 576*x*zeta[3] + 2736*x^2*zeta[3] - 
              1440*x^3*zeta[3] + 2808*zeta[4] + 2808*x*zeta[4] - 
              2808*x^2*zeta[4] - 2808*x^3*zeta[4]))/(27*(-1 + x)*(1 + x))) + 
         (-329865 + 340131*x + 329865*x^2 - 340131*x^3 + 117704*zeta[2] - 
           18752*x*zeta[2] - 120784*x^2*zeta[2] + 22840*x^3*zeta[2] + 
           11472*zeta[3] + 36312*x*zeta[3] + 9024*x^2*zeta[3] - 
           15816*x^3*zeta[3] - 6048*zeta[2]*zeta[3] - 6048*x*zeta[2]*
            zeta[3] + 6048*x^2*zeta[2]*zeta[3] + 6048*x^3*zeta[2]*zeta[3] + 
           4680*zeta[4] + 11808*x*zeta[4] - 2232*x^2*zeta[4] - 
           2448*x^3*zeta[4] + 31104*zeta[5] + 31104*x*zeta[5] - 
           31104*x^2*zeta[5] - 31104*x^3*zeta[5])/(81*(-1 + x)*(1 + x))) + 
       CF^3*((8*(-139 - 185*x + 85*x^2 + 215*x^3)*H[4, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-13 + 18*x - 11*x^2 + 18*x^3)*H[5, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-7 + 7*x - 21*x^2 + 37*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) - (16*(22 + 106*x + 57*x^2)*
           H[-3, 0, x])/(3*(1 + x)) - (32*(-71 + 57*x - 69*x^2 + 55*x^3)*
           H[-3, 2, x])/(3*(-1 + x)*(1 + x)) - (16*(152 + 354*x + 247*x^2)*
           H[-2, 2, x])/(3*(1 + x)) - (32*(-70 + 66*x - 71*x^2 + 67*x^3)*
           H[-2, 3, x])/(3*(-1 + x)*(1 + x)) - (32*(77 + 142*x + 77*x^2)*
           H[-1, 3, x])/(3*(1 + x)) - (352*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (8*(127 - 228*x + 125*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(-47 - 67*x + 8*x^2 + 112*x^3)*H[2, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-71 + 25*x - 65*x^2 + 31*x^3)*H[2, 3, x])/
          (3*(-1 + x)*(1 + x)) + (8*(-29 - 31*x + 59*x^2 + 19*x^3)*
           H[3, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-43 - 37*x + 37*x^2 + 55*x^3)*H[3, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-11 + 6*x - 12*x^2 + 3*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-9 + x - 19*x^2 + 3*x^3)*H[4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-11 + 13*x - 9*x^2 + 15*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(17 + 25*x + 9*x^2 + 33*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-37 + 39*x - 54*x^2 + 64*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + 2*x^2)*H[-2, -2, 0, x])/(1 + x) + 
         (80*(-7 + 12*x + 13*x^2)*H[-2, -1, 0, x])/(3*(1 + x)) + 
         (64*(-61 + 57*x - 60*x^2 + 56*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-167 - 379*x + 194*x^2 + 304*x^3)*
           H[-2, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 + (448*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(1 + x)) + (896*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) + 
         (16*(43 + 104*x + 43*x^2)*H[-1, -2, 0, x])/(3*(1 + x)) + 
         (1248*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (32*(127 + 236*x + 127*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (2368*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
         96*(1 + x)*H[-1, 2, 0, x] + (32*(5 + 8*x + 5*x^2)*H[-1, 2, 1, x])/
          (1 + x) - (416*(1 + x^2)*H[-1, 2, 2, x])/(1 + x) - 
         (32*(17 - 3*x + 17*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (64*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) - 
         (32*(-3 + 5*x)*H[1, -2, 0, x])/3 + (64*(1 + x^2)*H[1, -2, 2, x])/
          (-1 + x) - (4*(229 - 326*x + 229*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) + 
         (8*(-41 + 43*x)*H[1, 1, 2, x])/3 - (256*(1 + x^2)*H[1, 1, 3, x])/
          (-1 + x) + (16*(15 - 10*x + 16*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (32*(-4 + 5*x)*H[1, 2, 1, x])/3 - (112*(1 + x^2)*H[1, 2, 2, x])/
          (-1 + x) - (608*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (64*(3 + 5*x)*(1 + x^2)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(93 + 11*x - 33*x^2 + 25*x^3)*H[2, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (16*(3 - 16*x + 6*x^2 + 43*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(-6 + 13*x - 3*x^2 + 16*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + 14*x + 5*x^2 + 18*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (256*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) + 
         (16*(-67 + 31*x - 83*x^2 + 43*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(25 - x + 29*x^2 + 7*x^3)*H[3, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[3, 1, 1, x])/(-1 + x) - 
         (64*(-5 + x)*(1 + x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (544*(4 + 5*x^2)*H[-2, -1, 0, 0, x])/(3*(1 + x)) - 
         (16*(-29 + 21*x - 37*x^2 + 29*x^3)*H[-2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (2480*(1 + x^2)*H[-1, -2, 0, 0, x])/
          (3*(1 + x)) - (32*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) - 
         (16*(45 + 47*x)*H[-1, -1, -1, 0, x])/3 - 
         (1408*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
         (8*(333 + 700*x + 331*x^2)*H[-1, -1, 0, 0, x])/(3*(1 + x)) - 
         (160*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(1 + x) - 
         (16*(34 + 76*x + 33*x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
         (32*(35 - 6*x + 35*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (32*(35 + 6*x + 35*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (12*(-17 - 31*x + 25*x^2 + 19*x^3)*H[0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (64*(1 + x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) + (448*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (16*(16 - 22*x + 15*x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
         (320*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (8*(-29 + 35*x)*H[1, 1, 0, 0, x])/3 + 
         (8*(-89 + 91*x)*H[1, 1, 1, 0, x])/3 - 
         (160*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
         (544*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (32*(-8 + 6*x - 5*x^2 + 9*x^3)*H[2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (32*(15 + 3*x + 25*x^2 + 13*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-55 + 73*x - 37*x^2 + 91*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (832*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (1664*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (288*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(1 + x) + 
         (16*(-5 + x - 11*x^2 + 7*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (448*(1 + x^2)*H[1, 1, 0, 0, 0, x])/
          (3*(-1 + x)) - (128*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) + 
         (16*(-125 + 139*x - 129*x^2 + 143*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (32*(-127 + 115*x - 125*x^2 + 113*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (1248*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (160*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (1408*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
         (16*H[-1, 2, x]*(-167 - 302*x - 167*x^2 + 4*zeta[2] - 12*x*zeta[2] + 
            4*x^2*zeta[2]))/(3*(1 + x)) + (4*H[1, 1, 0, x]*
           (47 - 54*x + 7*x^2 + 32*zeta[2] + 32*x^2*zeta[2]))/(3*(-1 + x)) - 
         (4*H[1, 2, x]*(203 - 332*x + 137*x^2 + 36*zeta[2] + 36*x^2*zeta[2]))/
          (3*(-1 + x)) + (16*H[-1, 0, 0, x]*(-67 - 150*x - 67*x^2 + 
            75*zeta[2] + 6*x*zeta[2] + 75*x^2*zeta[2]))/(3*(1 + x)) - 
         (16*H[-1, -1, 0, x]*(77 + 146*x + 69*x^2 + 183*zeta[2] + 
            183*x^2*zeta[2]))/(3*(1 + x)) + 
         (8*H[3, x]*(-195 - 150*x + 175*x^2 + 194*x^3 + 8*x*zeta[2] + 
            12*x^2*zeta[2] + 12*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) - 
         (4*H[2, 1, x]*(-57 - 13*x + 61*x^2 + 17*x^3 - 148*zeta[2] + 
            108*x*zeta[2] - 124*x^2*zeta[2] + 132*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) - (4*H[0, 0, 0, x]*(266 + 42*x - 381*x^2 + 
            15*x^3 - 112*zeta[2] + 144*x*zeta[2] - 112*x^2*zeta[2] + 
            144*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) - 
         (8*H[2, 0, x]*(88 + 65*x - 40*x^2 - 17*x^3 - 178*zeta[2] + 
            126*x*zeta[2] - 142*x^2*zeta[2] + 162*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + (16*H[-2, 0, x]*(40 - 77*x - 51*x^2 + 
            98*x^3 - 170*zeta[2] + 166*x*zeta[2] - 178*x^2*zeta[2] + 
            174*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         Lp^3*(4*LQ^2*(1 + x) + 4*(-1 + 3*x)*H[0, x] + 16*(-1 + x)*H[1, x] - 
           (32*H[1, x]^2)/(-1 + x) + LQ*(-8*(-1 + x) - 
             (4*(1 + 3*x^2)*H[0, x])/(-1 + x) - 16*(1 + x)*H[1, x]) + 
           (8*(1 + 3*x^2)*H[2, x])/(-1 + x) + (4*(1 + 7*x^2)*H[0, 0, x])/
            (3*(-1 + x)) + (16*(1 + x^2)*H[1, 0, x])/(-1 + x) + 
           (32*(1 + x^2)*H[1, 1, x])/(-1 + x) - 8*(1 - x + 3*zeta[2] + 
             3*x*zeta[2])) + (8*H[1, 1, x]*(47 - 100*x + 53*x^2 + 
            64*zeta[2] - 128*x*zeta[2] + 64*x^2*zeta[2] - 36*zeta[3] - 
            36*x^2*zeta[3]))/(3*(-1 + x)) + 
         (16*H[1, 0, x]*(-67 + 145*x - 72*x^2 + 91*zeta[2] - 158*x*zeta[2] + 
            88*x^2*zeta[2] - 34*zeta[3] - 34*x^2*zeta[3]))/(3*(-1 + x)) - 
         (8*H[-1, -1, x]*(553*zeta[2] + 1036*x*zeta[2] + 555*x^2*zeta[2] + 
            354*zeta[3] + 354*x^2*zeta[3]))/(3*(1 + x)) + 
         (2*H[2, x]*(-979 - 387*x + 996*x^2 + 404*x^3 - 96*zeta[2] - 
            136*x*zeta[2] + 180*x^2*zeta[2] + 76*x^3*zeta[2] + 792*zeta[3] - 
            712*x*zeta[3] + 600*x^2*zeta[3] - 904*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + (8*H[-1, 0, x]*(12 - 93*x - 218*x^2 - 
            85*x^3 + 16*x^4 + 357*x*zeta[2] + 680*x^2*zeta[2] + 
            353*x^3*zeta[2] + 168*x*zeta[3] - 24*x^2*zeta[3] + 
            168*x^3*zeta[3]))/(3*x*(1 + x)) + 
         (8*H[-2, x]*(-269*zeta[2] - 499*x*zeta[2] + 209*x^2*zeta[2] + 
            559*x^3*zeta[2] - 358*zeta[3] + 318*x*zeta[3] - 358*x^2*zeta[3] + 
            318*x^3*zeta[3]))/(3*(-1 + x)*(1 + x)) - 
         (4*H[0, 0, x]*(763 + 29*x - 857*x^2 - 67*x^3 + 32*x^4 - 
            294*zeta[2] - 406*x*zeta[2] + 234*x^2*zeta[2] + 454*x^3*zeta[2] - 
            136*zeta[3] + 112*x*zeta[3] - 120*x^2*zeta[3] + 336*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + Lp^2*(12*LQ^2*(-1 + x) - 
           48*(-1 + x)*H[1, x] + (16*(-1 - 10*x + 8*x^2)*H[2, x])/(-1 + x) + 
           (32*(-1 + x + x^2 + 3*x^3)*H[3, x])/((-1 + x)*(1 + x)) - 
           (32*(1 + 3*x^2)*H[-2, 0, x])/(1 + x) - 64*(1 + x)*H[-1, 0, x] - 
           (64*(1 + x^2)*H[-1, 2, x])/(1 + x) + (4*(-13 - 22*x + 23*x^2)*
             H[0, 0, x])/(-1 + x) + (8*(7 - 20*x + 7*x^2)*H[1, 0, x])/
            (-1 + x) + 96*(-1 + x)*H[1, 1, x] + (64*(1 + x^2)*H[1, 2, x])/
            (-1 + x) + (16*(3 + 5*x^2)*H[2, 0, x])/(-1 + x) + 
           (64*(1 + x^2)*H[2, 1, x])/(-1 + x) + 
           (128*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
           (96*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (8*(3 + 2*x + 7*x^2)*H[0, 0, 0, x])/(1 + x) + 
           (32*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (64*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + 
           (128*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
           (4*H[0, x]*(-25 - 40*x - 15*x^2 + 16*zeta[2] + 8*x*zeta[2] + 
              24*x^2*zeta[2]))/(1 + x) + LQ*((-8*(-2 - 8*x + 7*x^2)*H[0, x])/
              (-1 + x) - 48*(-1 + x)*H[1, x] - (16*(1 + x^2)*H[2, x])/
              (-1 + x) + (32*(1 + x^2)*H[-1, 0, x])/(1 + x) - 
             (8*(3 + 2*x + 3*x^2)*H[0, 0, x])/(1 + x) - 
             (16*(1 + x^2)*H[1, 0, x])/(-1 + x) + (8*(-3 + 3*x^2 + 
                2*zeta[2] + 2*x^2*zeta[2]))/(1 + x)) - 
           (8*(26 - 26*x - 26*x^2 + 26*x^3 - 7*zeta[2] - 19*x*zeta[2] + 
              7*x^2*zeta[2] + 19*x^3*zeta[2] - 16*zeta[3] - 28*x^2*zeta[3] + 
              12*x^3*zeta[3]))/((-1 + x)*(1 + x))) - 
         (2*H[1, x]*(1424 - 2889*x + 1465*x^2 + 10*zeta[2] - 184*x*zeta[2] + 
            158*x^2*zeta[2] - 648*zeta[3] + 896*x*zeta[3] - 680*x^2*zeta[3] - 
            36*zeta[4] - 36*x^2*zeta[4]))/(3*(-1 + x)) + 
         (8*H[-1, x]*(257*zeta[2] + 458*x*zeta[2] + 265*x^2*zeta[2] + 
            384*zeta[3] + 728*x*zeta[3] + 386*x^2*zeta[3] + 121*zeta[4] - 
            6*x*zeta[4] + 121*x^2*zeta[4]))/(3*(1 + x)) - 
         (H[0, x]*(6431 + 519*x - 6382*x^2 - 422*x^3 - 1624*zeta[2] - 
            1200*x*zeta[2] + 1760*x^2*zeta[2] + 1672*x^3*zeta[2] - 
            1296*zeta[3] - 2176*x*zeta[3] + 648*x^2*zeta[3] + 
            2008*x^3*zeta[3] - 1624*zeta[4] + 512*x*zeta[4] - 
            1480*x^2*zeta[4] + 1344*x^3*zeta[4]))/(3*(-1 + x)*(1 + x)) + 
         Lp*((8*(-30 - 76*x + 15*x^2 + 85*x^3)*H[3, x])/((-1 + x)*(1 + x)) + 
           (8*(-25 + 27*x - 19*x^2 + 33*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (64*(-1 + x - 3*x^2 + 5*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
           (16*(9 + 20*x + 5*x^2)*H[-2, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-2, 2, x])/(1 + x) - (192*(3 + 5*x + 3*x^2)*
             H[-1, 2, x])/(1 + x) - (544*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           16*x*H[1, 1, x] + 48*(-1 + x)*H[1, 2, x] + 
           (112*(1 + x^2)*H[1, 3, x])/(-1 + x) + (32*(-1 - 6*x + 4*x^2)*
             H[2, 0, x])/(-1 + x) + 88*(-1 + x)*H[2, 1, x] - 
           (32*(1 - x + 2*x^2)*H[2, 2, x])/((-1 + x)*(1 + x)) + 
           (32*(-1 + 2*x - x^2 + 4*x^3)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(7 + 5*x^2)*H[3, 1, x])/(-1 + x) + 
           (32*(-1 + 13*x - 3*x^2 + 15*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(-21 + 33*x - 31*x^2 + 43*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (256*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) + 160*(1 + x)*
            H[-1, -1, 0, x] + (832*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (16*(25 + 56*x + 25*x^2)*H[-1, 0, 0, x])/(1 + x) - 
           (96*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
           (8*(-19 - 53*x + 34*x^2 + 32*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (108*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 48*(-1 + x)*
            H[1, 1, 0, x] - (96*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (80*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (8*(-9 - x + 5*x^2 + 13*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(1 - x + 2*x^2)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[2, 1, 1, x])/(-1 + x) - 
           (192*(1 + x^2)*H[-1, -1, -1, 0, x])/(1 + x) + 
           (768*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (400*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
           (4*(-23 + 5*x - 49*x^2 + 35*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (96*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
           (16*(-33 + 45*x - 35*x^2 + 47*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (928*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) - 4*(-1 + x)*H[1, x]*(113 + 24*zeta[2]) - 
           (8*H[1, 0, x]*(27 - 45*x + 26*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/
            (-1 + x) + (32*H[-1, 0, x]*(-7 - 14*x - 7*x^2 + 22*zeta[2] + 
              22*x^2*zeta[2]))/(1 + x) + (4*H[2, x]*(-85 - 10*x + 69*x^2 - 
              6*x^3 - 12*zeta[2] + 36*x*zeta[2] - 12*x^2*zeta[2] + 
              36*x^3*zeta[2]))/((-1 + x)*(1 + x)) - 
           (4*H[0, 0, x]*(106 + 18*x - 103*x^2 - 15*x^3 - 58*zeta[2] + 
              54*x*zeta[2] - 62*x^2*zeta[2] + 66*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) + (16*H[-1, x]*(41*zeta[2] + 70*x*zeta[2] + 
              41*x^2*zeta[2] + 44*zeta[3] + 44*x^2*zeta[3]))/(1 + x) - 
           (2*H[0, x]*(423 - 33*x - 444*x^2 + 60*x^3 - 160*zeta[2] - 
              336*x*zeta[2] + 148*x^2*zeta[2] + 372*x^3*zeta[2] - 
              104*zeta[3] + 80*x*zeta[3] - 56*x^2*zeta[3] + 240*x^3*zeta[3]))/
            ((-1 + x)*(1 + x)) + LQ*((4*(14 - 17*x + 11*x^2)*H[0, x])/
              (-1 + x) - 4*x*H[1, x] - 24*(-1 + x)*H[2, x] + 
             (32*(1 + x^2)*H[-2, 0, x])/(1 + x) + 48*(1 + x)*H[-1, 0, x] - 
             (4*(-11 - 2*x + 10*x^2)*H[0, 0, x])/(-1 + x) + 
             8*(-1 + x)*H[1, 0, x] + (16*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
             (32*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + 
             (8*(1 + x^2)*H[2, 1, x])/(-1 + x) - (32*(1 + x^2)*H[-1, -1, 0, 
                x])/(1 + x) + (16*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - 
             (4*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) - 
             (8*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + (16*(1 + x^2)*H[1, 1, 0, 
                x])/(-1 + x) - (16*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
             (8*(5 - 5*x - 5*x^2 + 5*x^3 + zeta[2] - 7*x*zeta[2] - 
                x^2*zeta[2] + 7*x^3*zeta[2] + 5*zeta[3] + 7*x*zeta[3] + 
                5*x^2*zeta[3] + 7*x^3*zeta[3]))/((-1 + x)*(1 + x))) - 
           (2*(629 - 629*x - 629*x^2 + 629*x^3 - 166*zeta[2] - 
              104*x*zeta[2] + 166*x^2*zeta[2] + 104*x^3*zeta[2] - 
              246*zeta[3] - 254*x*zeta[3] + 150*x^2*zeta[3] + 
              302*x^3*zeta[3] - 45*zeta[4] - 145*x*zeta[4] + 185*x^2*zeta[
                4] + 93*x^3*zeta[4]))/((-1 + x)*(1 + x))) + 
         (2*(-4912 + 4912*x + 4912*x^2 - 4912*x^3 + 871*zeta[2] + 
            999*x*zeta[2] - 928*x^2*zeta[2] - 944*x^3*zeta[2] + 
            64*x^4*zeta[2] + 56*zeta[3] - 228*x*zeta[3] + 4*x^2*zeta[3] - 
            96*x^3*zeta[3] - 560*zeta[2]*zeta[3] - 96*x*zeta[2]*zeta[3] - 
            624*x^2*zeta[2]*zeta[3] - 128*x^3*zeta[2]*zeta[3] + 
            1553*zeta[4] + 85*x*zeta[4] - 770*x^2*zeta[4] - 34*x^3*zeta[4] + 
            2448*zeta[5] + 600*x*zeta[5] + 2672*x^2*zeta[5] + 
            168*x^3*zeta[5]))/(3*(-1 + x)*(1 + x))) + 
       CA^2*CF*((242*Lp^3*(1 + x))/27 + (4*(-83 - 198*x + 61*x^2 + 396*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) + (4*(-5 + 45*x - 19*x^2 + 27*x^3)*
           H[5, x])/(3*(-1 + x)*(1 + x)) - (8*(-15 - x - 17*x^2 + 9*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(-35 - x - 203*x^2 + 149*x^3)*H[-3, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(-105 + 41*x - 103*x^2 + 39*x^3)*H[-3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(389 + 777*x + 542*x^2)*H[-2, 2, x])/
          (9*(1 + x)) - (4*(-169 + 121*x - 171*x^2 + 123*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (352*(7 + 12*x + 7*x^2)*H[-1, 3, x])/
          (9*(1 + x)) - (96*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (4*(20 - 73*x + 11*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(1 + x^2)*H[1, 4, x])/(-1 + x) + 
         (8*(-32 - 89*x + 19*x^2 + 208*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-31 + 57*x - 13*x^2 + 75*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) + (4*(10 - 4*x + 35*x^2 + 7*x^3)*
           H[3, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(-23 - 66*x + 19*x^2 + 150*x^3)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) + (8*(-11 + 23*x - 9*x^2 + 21*x^3)*H[3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (32*(1 + x^2)*H[4, 0, x])/
          ((-1 + x)*(1 + x)) - (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, 1, x])/
          (3*(-1 + x)*(1 + x)) + (16*(27 - 3*x + 23*x^2 + x^3)*
           H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-69 + 13*x - 79*x^2 + 39*x^3)*H[-3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-19 + 3*x - 17*x^2 + x^3)*
           H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(233 + 93*x + 107*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
         (8*(-179 + 123*x - 177*x^2 + 121*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (4*(80 + 552*x + 89*x^2)*H[-2, 0, 0, x])/
          (9*(1 + x)) + (8*(-15 - x - 17*x^2 + x^3)*H[-2, 2, 0, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[-1, -3, 0, x])/
          (3*(1 + x)) - (8*(122 + 87*x + 158*x^2)*H[-1, -2, 0, x])/
          (9*(1 + x)) + (400*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (16*(101 + 180*x + 101*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (224*(1 + x^2)*H[-1, -1, 3, x])/(1 + x) + 
         (8*(14 + 24*x + 23*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (16*(41 + 60*x + 41*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (464*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
         (4*(59 - 6*x + 59*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (96*(1 + x^2)*H[1, -3, 0, x])/(-1 + x) - 
         (16*(-2 - 7*x + 6*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) + 
         (32*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) + 
         (4*(142 - 387*x + 157*x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) + 
         (56*(4 - 7*x + 5*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (4*(9 - x + 14*x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) - 
         (176*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (16*(1 + 17*x - x^2 + 15*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(46 - 35*x - 131*x^2 + 166*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-68 - 107*x - 26*x^2 + 397*x^3)*
           H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (4*(-69 + 35*x - 51*x^2 + 53*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-12 + 14*x - 11*x^2 + 15*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 2, 1, x])/
          (3*(-1 + x)) + (8*(-3 + x)*(8 - x + 7*x^2)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (4*(-1 + 3*x)*(5 - 2*x + 9*x^2)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(3 - 2*x + 3*x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)) + 
         (4*(-127 + 95*x - 149*x^2 + 117*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-41 + 9*x - 49*x^2 + 17*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
         (152*(1 + x^2)*H[-1, -2, 0, 0, x])/(1 + x) + 
         (48*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (8*(64 - 45*x + 67*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
         (4*(278 + 831*x + 245*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
         (112*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
         (8*(70 + 270*x + 61*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (8*(31 - 6*x + 31*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (8*(59 + 6*x + 59*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (8*(16 + 187*x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(1 + x^2)*H[1, -2, -1, 0, x])/(-1 + x) + 
         (256*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (4*(313 - 468*x + 295*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
         (160*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (4*(59 - 240*x + 71*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
         (32*(19 - 60*x + 19*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) - 
         (16*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) + 
         (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) - 
         (40*(1 + x^2)*H[1, 2, 0, 0, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (4*(-79 + 9*x - 77*x^2 + 11*x^3)*H[2, 0, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(27 + 35*x + 45*x^2 + 53*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-97 + 63*x - 67*x^2 + 93*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (160*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (304*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) - 
         (8*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) - 
         (112*(1 + x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) + 
         (16*(-39 + 19*x - 40*x^2 + 20*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (16*(-91 + 61*x - 89*x^2 + 59*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (368*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
         (4*H[1, 0, 0, x]*(46 - 241*x + 37*x^2 + 6*zeta[2] + 6*x^2*zeta[2]))/
          (9*(-1 + x)) - (8*H[-1, 2, x]*(1499 + 2694*x + 1499*x^2 + 
            45*zeta[2] + 54*x*zeta[2] + 45*x^2*zeta[2]))/(27*(1 + x)) - 
         (2*H[1, 1, 0, x]*(93 - 786*x + 157*x^2 + 72*zeta[2] + 
            72*x^2*zeta[2]))/(9*(-1 + x)) - 
         (2*H[1, 2, x]*(-11 - 390*x - 135*x^2 + 240*zeta[2] + 
            240*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, -1, 0, x]*(385 + 478*x + 361*x^2 + 285*zeta[2] + 
            285*x^2*zeta[2]))/(9*(1 + x)) + (4*H[-1, 0, 0, x]*
           (368 - 372*x + 368*x^2 + 639*zeta[2] + 54*x*zeta[2] + 
            639*x^2*zeta[2]))/(27*(1 + x)) - 
         (4*H[2, 1, x]*(-56 - 59*x + 56*x^2 + 59*x^3 - 108*zeta[2] + 
            108*x*zeta[2] - 60*x^2*zeta[2] + 156*x^3*zeta[2]))/
          (9*(-1 + x)*(1 + x)) - (2*H[3, x]*(1676 + 4398*x - 1741*x^2 - 
            5679*x^3 + 954*zeta[2] + 558*x*zeta[2] + 990*x^2*zeta[2] + 
            234*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[0, 0, 0, x]*(-2677 - 1589*x - 1753*x^2 + 379*x^3 - 
            198*zeta[2] + 810*x*zeta[2] - 522*x^2*zeta[2] + 486*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (2*H[2, 0, x]*(-464 + 340*x - 521*x^2 - 
            253*x^3 - 426*zeta[2] + 534*x*zeta[2] - 270*x^2*zeta[2] + 
            690*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
         (8*H[-2, 0, x]*(-529 - 473*x - 508*x^2 + 1348*x^3 - 954*zeta[2] + 
            738*x*zeta[2] - 954*x^2*zeta[2] + 738*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) + Lp^2*((-22*(-23 + x^2)*H[0, x])/
            (9*(-1 + x)) + (88*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) + 
           (88*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (2*(-463 + 1780*x + 2243*x^2 - 396*x*zeta[2]))/(27*(1 + x))) - 
         (2*H[0, 0, x]*(-14021 + 2681*x - 2918*x^2 - 11644*x^3 + 864*x^4 - 
            1854*zeta[2] - 3078*x*zeta[2] + 2088*x^2*zeta[2] + 
            5508*x^3*zeta[2] - 1188*zeta[3] - 3996*x^2*zeta[3]))/
          (81*(-1 + x)*(1 + x)) + (4*H[1, 1, x]*(140 - 319*x + 179*x^2 + 
            46*zeta[2] - 162*x*zeta[2] + 28*x^2*zeta[2] - 36*zeta[3] - 
            36*x^2*zeta[3]))/(9*(-1 + x)) + 
         (2*H[1, 0, x]*(-154 + 475*x - 253*x^2 + 470*zeta[2] - 
            900*x*zeta[2] + 410*x^2*zeta[2] + 228*zeta[3] + 228*x^2*zeta[3]))/
          (9*(-1 + x)) - (4*H[-1, -1, x]*(1148*zeta[2] + 2205*x*zeta[2] + 
            1145*x^2*zeta[2] + 678*zeta[3] + 678*x^2*zeta[3]))/(9*(1 + x)) + 
         (2*H[2, x]*(-3662 - 1961*x + 3773*x^2 + 2072*x^3 - 1122*zeta[2] - 
            402*x*zeta[2] + 390*x^2*zeta[2] + 390*x^3*zeta[2] + 
            2754*zeta[3] - 414*x*zeta[3] + 2574*x^2*zeta[3] - 
            594*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
         (4*H[-2, x]*(-545*zeta[2] - 916*x*zeta[2] + 484*x^2*zeta[2] + 
            977*x^3*zeta[2] - 786*zeta[3] + 498*x*zeta[3] - 774*x^2*zeta[3] + 
            486*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) + 
         (4*H[-1, 0, x]*(270 + 5267*x + 6600*x^2 + 5591*x^3 + 432*x^4 + 
            5958*x*zeta[2] + 10935*x^2*zeta[2] + 5688*x^3*zeta[2] + 
            1026*x*zeta[3] - 324*x^2*zeta[3] + 1026*x^3*zeta[3]))/
          (81*x*(1 + x)) - (2*H[1, x]*(5782 - 12407*x + 6625*x^2 + 
            2175*zeta[2] - 4794*x*zeta[2] + 2619*x^2*zeta[2] - 3378*zeta[3] + 
            6372*x*zeta[3] - 3306*x^2*zeta[3] - 378*zeta[4] - 
            378*x^2*zeta[4]))/(27*(-1 + x)) + 
         (2*H[-1, x]*(3686*zeta[2] + 7908*x*zeta[2] + 3830*x^2*zeta[2] + 
            4722*zeta[3] + 9486*x*zeta[3] + 4866*x^2*zeta[3] + 1197*zeta[4] - 
            54*x*zeta[4] + 1197*x^2*zeta[4]))/(27*(1 + x)) - 
         (H[0, x]*(-19188 - 26012*x - 10414*x^2 - 2942*x^3 - 5496*zeta[2] - 
            23040*x*zeta[2] + 13098*x^2*zeta[2] + 32346*x^3*zeta[2] - 
            8568*zeta[3] + 5832*x*zeta[3] + 11196*x^2*zeta[3] - 
            2268*x^3*zeta[3] - 10773*zeta[4] + 1701*x*zeta[4] - 
            8667*x^2*zeta[4] + 1971*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((4*(-23 - 75*x + x^2 + 141*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
           (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (8*(-3 - x - 5*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(-7 - 7*x - 21*x^2 + 23*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) - 
           (16*(41 + 60*x + 41*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 3, x])/(1 + x) + (88*(1 + x^2)*H[1, 2, x])/
            (3*(-1 + x)) + (64*(1 + x^2)*H[1, 3, x])/(-1 + x) + 
           (176*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(5 - 2*x + 5*x^2)*H[-2, -1, 0, x])/(-1 + x) - 
           (8*(-5 + 9*x - 7*x^2 + 11*x^3)*H[-2, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(23 + 24*x + 23*x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) + (256*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (32*(1 - 9*x + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (56*(1 + 3*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (88*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) + 
           (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (8*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
           (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) - 
           (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) - 
           (16*H[1, 0, x]*(-11 + 22*x - 11*x^2 + 3*zeta[2] + 3*x^2*zeta[2]))/
            (3*(-1 + x)) + (8*H[2, x]*(28 + 56*x + 28*x^2 + 15*zeta[2] + 
              6*x*zeta[2] + 15*x^2*zeta[2]))/(3*(1 + x)) + 
           (8*H[-1, 0, x]*(131 - 6*x + 131*x^2 + 198*zeta[2] + 
              198*x^2*zeta[2]))/(9*(1 + x)) - 
           (4*H[0, 0, x]*(-425 - 307*x - 353*x^2 + 65*x^3 - 63*zeta[2] + 
              135*x*zeta[2] - 153*x^2*zeta[2] + 81*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[0, x]*(-1031 + 307*x - 1010*x^2 - 
              2024*x^3 - 225*zeta[2] - 675*x*zeta[2] + 747*x^2*zeta[2] + 
              1269*x^3*zeta[2] - 756*zeta[3] - 972*x^2*zeta[3]))/
            (27*(-1 + x)*(1 + x)) - (4*H[1, x]*(148 - 307*x + 159*x^2 + 
              24*zeta[2] - 48*x*zeta[2] + 24*x^2*zeta[2] - 108*zeta[3] - 
              108*x^2*zeta[3]))/(3*(-1 + x)) + 
           (8*H[-1, x]*(59*zeta[2] + 96*x*zeta[2] + 59*x^2*zeta[2] + 
              72*zeta[3] + 72*x^2*zeta[3]))/(3*(1 + x)) - 
           (25577 + 5429*x - 25577*x^2 - 5429*x^3 - 11016*zeta[2] - 
             10944*x*zeta[2] + 20664*x^2*zeta[2] + 1296*x^3*zeta[2] - 
             29376*zeta[3] - 12312*x*zeta[3] + 11448*x^2*zeta[3] + 
             3888*x^3*zeta[3] - 5103*zeta[4] + 567*x*zeta[4] - 
             9801*x^2*zeta[4] - 2511*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
         (106837 - 700895*x - 106837*x^2 + 700895*x^3 + 87264*zeta[2] + 
           431172*x*zeta[2] - 236340*x^2*zeta[2] - 293112*x^3*zeta[2] + 
           31104*x^4*zeta[2] + 519912*zeta[3] + 930744*x*zeta[3] - 
           66420*x^2*zeta[3] - 500580*x^3*zeta[3] - 145800*zeta[2]*zeta[3] - 
           223560*x*zeta[2]*zeta[3] - 33048*x^2*zeta[2]*zeta[3] - 
           157464*x^3*zeta[2]*zeta[3] + 283338*zeta[4] + 28674*x*zeta[4] + 
           15552*x^2*zeta[4] + 94284*x^3*zeta[4] + 114696*zeta[5] - 
           118584*x*zeta[5] + 188568*x^2*zeta[5] + 103032*x^3*zeta[5])/
          (1458*(-1 + x)*(1 + x))) + 
       CA*(CF*Nf*TF*((-8*(-87 - 43*x + 83*x^2 + 79*x^3)*H[4, x])/
            (9*(-1 + x)*(1 + x)) - (16*(-1 + x)*H[5, x])/3 - 
           (32*(-13 + 25*x)*H[-4, 0, x])/3 + (16*(79 + 300*x + 181*x^2)*
             H[-3, 0, x])/(9*(1 + x)) + (32*(-1 + x)*H[-3, 2, x])/3 + 
           (16*(5 + 60*x + 83*x^2)*H[-2, 2, x])/(9*(1 + x)) - 
           (16*(-1 + x)*H[-2, 3, x])/3 + (8*(61 + 90*x + 61*x^2)*H[-1, 3, x])/
            (9*(1 + x)) + (8*(167 - 381*x + 174*x^2)*H[1, 2, x])/
            (9*(-1 + x)) + (8*(35 - 82*x + 35*x^2)*H[1, 3, x])/(3*(-1 + x)) - 
           (16*(-110 + 7*x + 106*x^2 + 13*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) - 16*(1 + x)*H[2, 3, x] - 
           (8*(-72 - 20*x + 93*x^2 + 23*x^3)*H[3, 0, x])/(3*(-1 + x)*
             (1 + x)) + (8*(-13 - 5*x + 9*x^2 + 17*x^3)*H[3, 1, x])/
            (9*(-1 + x)*(1 + x)) - (32*(3 + 5*x)*H[3, 2, x])/3 - 
           128*H[4, 0, x] - (16*(1 + x)*H[4, 1, x])/3 + 
           (128*(-1 + x)*H[-3, -1, 0, x])/3 - (16*(-29 + 37*x)*
             H[-3, 0, 0, x])/3 + (160*(-1 + x)*H[-2, -2, 0, x])/3 + 
           (128*(-2 - 6*x + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (32*(-1 + x)*H[-2, -1, 2, x])/3 + (8*(155 + 636*x + 413*x^2)*
             H[-2, 0, 0, x])/(9*(1 + x)) + (32*(-1 + x)*H[-2, 2, 0, x])/3 - 
           (16*(49 + 138*x + 49*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (32*(19 + 58*x + 19*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) - 
           (16*(9 + 10*x + 9*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (16*(5 + 6*x + 5*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (128*(2 + 3*x + 2*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           16*(1 + x)*H[-1, 3, 0, x] - (224*(-1 + x)*H[1, -2, 0, x])/3 + 
           (8*(1127 - 2234*x + 1127*x^2)*H[1, 0, 0, x])/(9*(-1 + x)) - 
           (8*(471 - 909*x + 478*x^2)*H[1, 1, 0, x])/(9*(-1 + x)) + 
           (344*(-1 + x)*H[1, 1, 1, x])/9 + (8*(101 - 186*x + 101*x^2)*
             H[1, 1, 2, x])/(9*(-1 + x)) + (32*(22 - 45*x + 22*x^2)*
             H[1, 2, 0, x])/(3*(-1 + x)) + (16*(1 + x^2)*H[1, 2, 1, x])/
            (3*(-1 + x)) + (64*(1 + x)*H[2, -2, 0, x])/3 - 
           (16*(-215 - 104*x + 226*x^2 + 97*x^3)*H[2, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (8*(11 - 271*x + 11*x^2 + 233*x^3)*
             H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (16*(17 + 29*x)*H[2, 1, 1, x])/9 - (80*(1 + x)*H[2, 1, 2, x])/3 - 
           (224*(1 + x)*H[2, 2, 0, x])/3 + (32*(-11 + 6*x)*H[3, 0, 0, x])/3 - 
           (16*(-3 + 11*x)*H[3, 1, 0, x])/3 + (32*(1 + x)*H[3, 1, 1, x])/3 - 
           (64*(-1 + x)*H[-2, -1, -1, 0, x])/3 + 
           (368*(-1 + x)*H[-2, -1, 0, 0, x])/3 - 
           (256*(-1 + x)*H[-2, 0, 0, 0, x])/3 + (32*(7 + 30*x + 7*x^2)*
             H[-1, -1, -1, 0, x])/(9*(1 + x)) - (56*(41 + 90*x + 41*x^2)*
             H[-1, -1, 0, 0, x])/(9*(1 + x)) + (16*(97 + 216*x + 97*x^2)*
             H[-1, 0, 0, 0, x])/(9*(1 + x)) + 32*(1 + x)*H[-1, 2, 0, 0, x] - 
           32*(1 + x)*H[-1, 2, 1, 0, x] + (32*(-157 - 80*x + 141*x^2 + 
              80*x^3)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (8*(311 - 654*x + 311*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (8*(347 - 714*x + 347*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (8*(55 - 78*x + 55*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (160*(-1 + x)*H[1, 1, 1, 1, x])/3 + (304*(1 + x)*H[2, 0, 0, 0, x])/
            3 - 112*(1 + x)*H[2, 1, 0, 0, x] + (16*(1 + x)*H[2, 1, 1, 0, x])/
            3 + (64*(1 + x)*H[2, 1, 1, 1, x])/3 - 32*(-3 + 4*x)*
            H[0, 0, 0, 0, 0, x] + (32*(-1 + x)*H[-3, x]*zeta[2])/3 + 
           (32*(17 + 30*x + 17*x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
           (8*H[2, 1, x]*(545 + 446*x + 72*zeta[2] + 72*x*zeta[2]))/27 - 
           (8*H[1, 1, x]*(1025 - 2059*x + 1034*x^2 + 48*zeta[2] - 
              144*x*zeta[2] + 48*x^2*zeta[2]))/(27*(-1 + x)) - 
           (16*H[-1, 2, x]*(91 + 222*x + 91*x^2 + 54*zeta[2] + 
              108*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) + 
           (8*H[-1, 0, 0, x]*(97 + 354*x + 97*x^2 + 54*zeta[2] + 
              108*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) + 
           (8*H[1, 0, x]*(-465 + 926*x - 459*x^2 + 59*zeta[2] - 
              90*x*zeta[2] + 59*x^2*zeta[2]))/(9*(-1 + x)) + 
           (16*H[-2, 0, x]*(122 - 75*x - 337*x^2 - 72*zeta[2] + 
              72*x^2*zeta[2]))/(27*(1 + x)) + (8*H[0, 0, 0, x]*
             (-4397 + 2669*x + 3977*x^2 - 2889*x^3 - 18*zeta[2] - 
              18*x*zeta[2] + 18*x^2*zeta[2] + 18*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) - (8*H[2, 0, x]*(-92 + 427*x + 175*x^2 - 
              424*x^3 - 30*zeta[2] - 30*x*zeta[2] + 30*x^2*zeta[2] + 
              30*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) - 
           (8*H[3, x]*(-1481 - 91*x + 1452*x^2 + 142*x^3 + 126*zeta[2] - 
              126*x*zeta[2] - 126*x^2*zeta[2] + 126*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + Lp^3*((16*(53 + 38*x)*H[0, x])/9 - 
             (80*(-1 + x)*H[1, x])/3 + (32*(1 + x)*H[2, x])/3 - 
             (32*(-2 + x)*H[0, 0, x])/3 - (8*(-647 + 691*x + 36*zeta[2] + 
                36*x*zeta[2]))/27) - (16*H[-2, x]*(13*zeta[2] + 
              84*x*zeta[2] + 79*x^2*zeta[2] + 6*zeta[3] - 6*x^2*zeta[3]))/
            (9*(1 + x)) - (8*H[1, x]*(-6094 + 12332*x - 6238*x^2 + 
              6066*zeta[2] - 12195*x*zeta[2] + 6129*x^2*zeta[2] + 
              261*zeta[3] - 702*x*zeta[3] + 261*x^2*zeta[3]))/(81*(-1 + x)) + 
           (8*H[-1, 0, x]*(27 + 3352*x + 7152*x^2 + 3460*x^3 + 81*x^4 - 
              1476*x*zeta[2] - 2808*x^2*zeta[2] - 1476*x^3*zeta[2] - 
              324*x*zeta[3] - 648*x^2*zeta[3] - 324*x^3*zeta[3]))/
            (81*x*(1 + x)) + (8*H[2, x]*(7102 + 73*x - 7093*x^2 - 64*x^3 - 
              2043*zeta[2] - 2691*x*zeta[2] + 2169*x^2*zeta[2] + 
              2709*x^3*zeta[2] + 54*zeta[3] + 54*x*zeta[3] - 54*x^2*zeta[3] - 
              54*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
           (8*H[0, 0, x]*(22241 + 30198*x - 20411*x^2 - 28735*x^3 + 81*x^4 + 
              261*zeta[2] - 423*x*zeta[2] - 378*x^2*zeta[2] + 
              180*x^3*zeta[2] - 1404*zeta[3] - 2808*x*zeta[3] + 
              1404*x^2*zeta[3] + 2808*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((152*(-1 + x)*H[1, x])/3 - (16*(-7 + 11*x)*H[2, x])/3 + 
             32*(1 + x)*H[3, x] - 64*(-1 + x)*H[-2, 0, x] + 
             (64*(7 + 15*x + 7*x^2)*H[-1, 0, x])/(3*(1 + x)) + 
             (16*(-55 - 44*x + 51*x^2 + 44*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + 
                x)) - 80*(-1 + x)*H[1, 0, x] + 32*(1 + x)*H[2, 0, x] - 
             64*(-1 + x)*H[0, 0, 0, x] - (8*H[0, x]*(537 - 960*x + 467*x^2 + 
                36*zeta[2] - 72*x*zeta[2] + 36*x^2*zeta[2]))/(9*(-1 + x)) + 
             (4*(665 - 578*x - 1243*x^2 + 828*zeta[2] + 1296*x*zeta[2] + 
                396*x^2*zeta[2] + 864*zeta[3] + 432*x*zeta[3] - 
                432*x^2*zeta[3]))/(27*(1 + x))) + 
           (8*H[-1, x]*(68*zeta[2] + 96*x*zeta[2] + 68*x^2*zeta[2] - 
              174*zeta[3] - 324*x*zeta[3] - 174*x^2*zeta[3] - 27*zeta[4] - 
              54*x*zeta[4] - 27*x^2*zeta[4]))/(27*(1 + x)) + 
           (4*H[0, x]*(-149950 + 189146*x + 137710*x^2 - 201386*x^3 - 
              26082*zeta[2] - 28692*x*zeta[2] + 26280*x^2*zeta[2] + 
              29610*x^3*zeta[2] + 29484*zeta[3] + 5400*x*zeta[3] - 
              33480*x^2*zeta[3] - 7020*x^3*zeta[3] - 405*zeta[4] + 
              16281*x*zeta[4] + 405*x^2*zeta[4] - 16281*x^3*zeta[4]))/
            (243*(-1 + x)*(1 + x)) + Lp*((-8*(-37 - 11*x + 33*x^2 + 23*x^3)*H[
                3, x])/(3*(-1 + x)*(1 + x)) + 16*(1 + x)*H[4, x] - 
             32*(-3 + 7*x)*H[-3, 0, x] + (16*(3 + 28*x + 21*x^2)*H[-2, 0, x])/
              (1 + x) - (16*(179 + 318*x + 179*x^2)*H[-1, 0, x])/
              (9*(1 + x)) + (128*(2 + 3*x + 2*x^2)*H[-1, 2, x])/(3*(1 + x)) + 
             560*(-1 + x)*H[1, 0, x] + (40*(-1 + x)*H[1, 1, x])/3 + 
             (16*(13 - 30*x + 13*x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (32*(-16 - 3*x + 20*x^2 + 3*x^3)*H[2, 0, x])/(3*(-1 + x)*(1 + 
                x)) + (112*(-1 + 2*x)*H[2, 1, x])/3 - 32*(1 + x)*H[2, 2, x] - 
             64*H[3, 0, x] - 32*(1 + x)*H[3, 1, x] - 128*(-1 + x)*
              H[-2, 0, 0, x] + (64*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) + 
             (32*(31 + 66*x + 31*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
             (16*(-115 - 82*x + 103*x^2 + 82*x^3)*H[0, 0, 0, x])/
              (3*(-1 + x)*(1 + x)) - (8*(31 - 66*x + 31*x^2)*H[1, 0, 0, x])/
              (-1 + x) + (16*(43 - 90*x + 43*x^2)*H[1, 1, 0, x])/
              (3*(-1 + x)) + 80*(-1 + x)*H[1, 1, 1, x] + 112*(1 + x)*
              H[2, 0, 0, x] - 96*(1 + x)*H[2, 1, 0, x] - 32*(1 + x)*
              H[2, 1, 1, x] - 32*(-4 + 5*x)*H[0, 0, 0, 0, x] - 
             (32*(7 + 12*x + 7*x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) - 
             (8*H[2, x]*(629 + 281*x + 36*zeta[2] + 36*x*zeta[2]))/9 + 
             (16*H[1, x]*(-547 + 550*x - 45*zeta[2] + 45*x*zeta[2]))/9 - 
             (8*H[0, 0, x]*(1441 - 1080*x - 1273*x^2 + 1168*x^3 + 
                18*zeta[2] - 18*x*zeta[2] - 18*x^2*zeta[2] + 18*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (8*H[0, x]*(7880 + 10700*x - 7284*x^2 - 
                10104*x^3 - 189*zeta[2] - 117*x*zeta[2] + 153*x^2*zeta[2] + 
                9*x^3*zeta[2] - 864*zeta[3] - 1404*x*zeta[3] + 864*x^2*
                 zeta[3] + 1404*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
             (4*(-95683 + 99785*x + 95683*x^2 - 99785*x^3 + 5418*zeta[2] - 
                16794*x*zeta[2] - 4698*x^2*zeta[2] + 16074*x^3*zeta[2] + 
                15552*zeta[3] - 14796*x*zeta[3] - 17712*x^2*zeta[3] + 
                13500*x^3*zeta[3] + 12231*zeta[4] + 11745*x*zeta[4] - 
                12231*x^2*zeta[4] - 11745*x^3*zeta[4]))/(81*(-1 + x)*(1 + 
                x))) + (2*(341447 - 278821*x - 341447*x^2 + 278821*x^3 - 
              549972*zeta[2] + 157140*x*zeta[2] + 555444*x^2*zeta[2] - 
              164880*x^3*zeta[2] + 2916*x^4*zeta[2] - 32076*zeta[3] - 
              231660*x*zeta[3] - 14040*x^2*zeta[3] + 185544*x^3*zeta[3] + 
              52488*zeta[2]*zeta[3] + 21384*x*zeta[2]*zeta[3] - 
              52488*x^2*zeta[2]*zeta[3] - 21384*x^3*zeta[2]*zeta[3] - 
              229149*zeta[4] + 54189*x*zeta[4] + 233523*x^2*zeta[4] - 
              62451*x^3*zeta[4] - 209952*zeta[5] + 23328*x*zeta[5] + 
              209952*x^2*zeta[5] - 23328*x^3*zeta[5]))/(729*(-1 + x)*
             (1 + x))) + CF^2*(Lp^3*((44*(-1 + x))/3 - (44*LQ*(1 + x))/3 + 
             (22*(1 + 3*x^2)*H[0, x])/(3*(-1 + x)) + (88*(1 + x)*H[1, x])/
              3) - (4*(-854 - 880*x + 493*x^2 + 1211*x^3)*H[4, x])/
            (9*(-1 + x)*(1 + x)) - (32*(10 - 8*x + 9*x^2)*H[5, x])/
            (3*(1 + x)) + (32*(-11 + 3*x - 19*x^2 + 23*x^3)*H[-4, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-4 + 250*x - 553*x^2 + 127*x^3)*
             H[-3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (32*(-88 + 49*x - 86*x^2 + 47*x^3)*H[-3, 2, x])/
            (3*(-1 + x)*(1 + x)) + (8*(1234 + 2616*x + 1825*x^2)*H[-2, 2, x])/
            (9*(1 + x)) + (8*(-309 + 253*x - 313*x^2 + 257*x^3)*H[-2, 3, x])/
            (3*(-1 + x)*(1 + x)) + (16*(539 + 954*x + 539*x^2)*H[-1, 3, x])/
            (9*(1 + x)) + (368*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
           (4*(685 - 1452*x + 637*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
           (88*(1 + x^2)*H[1, 4, x])/(3*(-1 + x)) - 
           (4*(-365 - 539*x + 187*x^2 + 1141*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) - (8*(-115 + 69*x - 95*x^2 + 89*x^3)*
             H[2, 3, x])/(3*(-1 + x)*(1 + x)) + (8*(16 + x - 449*x^2 + 7*x^3)*
             H[3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (8*(-89 - 147*x + 37*x^2 + 219*x^3)*H[3, 1, x])/
            (9*(-1 + x)*(1 + x)) - (64*(8 - x + 7*x^2)*H[3, 2, x])/
            (3*(1 + x)) + (32*(11 + 17*x^2)*H[4, 0, x])/(3*(-1 + x)*
             (1 + x)) + (32*(-4 + 6*x - 7*x^2 + 3*x^3)*H[4, 1, x])/
            (3*(-1 + x)*(1 + x)) - (16*(71 + 19*x + 55*x^2 + 35*x^3)*
             H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-143 + 91*x - 187*x^2 + 167*x^3)*H[-3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (16*(13 + 3*x + 5*x^2 + 11*x^3)*
             H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(571 + 6*x + 19*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (16*(-301 + 237*x - 297*x^2 + 233*x^3)*H[-2, -1, 2, x])/
            (3*(-1 + x)*(1 + x)) + (4*(-661 - 2081*x + 1508*x^2 + 1090*x^3)*
             H[-2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (32*(-7 - x - 9*x^2 + x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (32*(-17 + 13*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) - 
           (256*(1 + x^2)*H[-1, -3, 0, x])/(1 + x) + 
           (8*(115 - 138*x + 187*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (1424*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
           (16*(329 + 596*x + 329*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (2528*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
           (16*(5 + 6*x + 14*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (16*(127 + 192*x + 127*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           (1552*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) + 
           (8*(31 - 4*x + 31*x^2)*H[-1, 3, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
           (608*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) + 
           (16*(-1 - 22*x + 17*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) - 
           (160*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
           (4*(121 - 318*x + 133*x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
           (752*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) - 
           (4*(395 - 552*x + 485*x^2)*H[1, 2, 0, x])/(9*(-1 + x)) + 
           (4*(61 - 12*x + 91*x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
           (32*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) + 
           (704*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 3, 1, x])/(-1 + x) - 
           (64*(2 + 11*x + x^2 + 10*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*
             (1 + x)) + (4*(523 - 131*x - 452*x^2 + 562*x^3)*H[2, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) - (4*(-54 - 60*x + 15*x^2 + 313*x^3)*
             H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (176*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
           (32*(-8 + 7*x - 5*x^2 + 10*x^3)*H[2, 1, 2, x])/
            ((-1 + x)*(1 + x)) + (8*(-49 + 107*x - 33*x^2 + 123*x^3)*
             H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (56*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) - 
           (8*(-119 + 49*x - 135*x^2 + 49*x^3)*H[3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-27 + 21*x - 39*x^2 + 25*x^3)*
             H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(4 + 3*x^2 + x^3)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-263 + 231*x - 319*x^2 + 287*x^3)*H[-2, -1, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-169 + 81*x - 209*x^2 + 121*x^3)*
             H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (128*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) - 
           (2152*(1 + x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) - 
           (80*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
           (8*(7 + 366*x + 7*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
           (1600*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
           (4*(1555 + 3762*x + 1483*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
           (304*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
           (896*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) + 
           (8*(446 + 1224*x + 419*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) + 
           (32*(11 - 2*x + 11*x^2)*H[-1, 2, 0, 0, x])/(1 + x) + 
           (32*(47 + 6*x + 47*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
           (4*(327 + 337*x - 925*x^2 + 147*x^3)*H[0, 0, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[1, -2, -1, 0, x])/
            (3*(-1 + x)) - (736*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
           (8*(593 - 828*x + 566*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (160*(1 + x^2)*H[1, 1, -2, 0, x])/(-1 + x) + 
           (8*(154 - 429*x + 169*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
           (8*(290 - 753*x + 287*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) + 
           (536*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) + 
           (56*(1 + x^2)*H[1, 2, 1, 0, x])/(-1 + x) - 
           (8*(-133 + 39*x - 113*x^2 + 59*x^3)*H[2, 0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (32*(13 + 9*x + 24*x^2 + 20*x^3)*
             H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-157 + 131*x - 109*x^2 + 179*x^3)*H[2, 1, 1, 0, x])/
            (3*(-1 + x)*(1 + x)) + (736*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
            (1 + x) - (480*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) + 
           (688*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
           (32*(3 + 7*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (400*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) + 
           (352*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) - 
           (8*(-281 + 215*x - 289*x^2 + 223*x^3)*H[-3, x]*zeta[2])/
            (3*(-1 + x)*(1 + x)) + (16*(-103 + 79*x - 101*x^2 + 77*x^3)*
             H[-2, -1, x]*zeta[2])/((-1 + x)*(1 + x)) + 
           (1360*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) + 
           (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(-1 + x) - 
           (1600*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
           (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
           (8*H[-1, 2, x]*(4501 + 8106*x + 4501*x^2 + 54*zeta[2] + 
              216*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) - 
           (2*H[1, 1, 0, x]*(27 + 1354*x - 309*x^2 + 120*zeta[2] + 
              120*x^2*zeta[2]))/(9*(-1 + x)) - (4*H[1, 0, 0, x]*
             (-2135 + 1665*x - 2162*x^2 + 342*zeta[2] + 342*x^2*zeta[2]))/
            (27*(-1 + x)) + (2*H[1, 2, x]*(847 - 2166*x + 295*x^2 + 
              600*zeta[2] + 600*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[-1, -1, 0, x]*(1001 + 1394*x + 929*x^2 + 1119*zeta[2] + 
              1119*x^2*zeta[2]))/(9*(1 + x)) - (8*H[-1, 0, 0, x]*
             (-235 - 1722*x - 235*x^2 + 1314*zeta[2] + 108*x*zeta[2] + 
              1314*x^2*zeta[2]))/(27*(1 + x)) + 
           (2*H[3, x]*(9970 + 10830*x - 8933*x^2 - 13377*x^3 + 1980*zeta[2] + 
              1044*x*zeta[2] + 1836*x^2*zeta[2] + 324*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (4*H[2, 1, x]*(-422 - 237*x + 166*x^2 - 
              19*x^3 - 420*zeta[2] + 396*x*zeta[2] - 324*x^2*zeta[2] + 
              492*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[0, 0, 0, x]*(785 - 3477*x - 7141*x^2 + 5109*x^3 - 
              1728*zeta[2] + 2592*x*zeta[2] - 3024*x^2*zeta[2] + 
              1296*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
           (8*H[-2, 0, x]*(-698 - 1639*x - 1475*x^2 + 3578*x^3 - 
              3438*zeta[2] + 2970*x*zeta[2] - 3510*x^2*zeta[2] + 
              3042*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
           (2*H[2, 0, x]*(602 + 3434*x - 4999*x^2 - 1399*x^3 - 6228*zeta[2] + 
              5004*x*zeta[2] - 4788*x^2*zeta[2] + 6444*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (4*LQ*(-1 + x)*(-202 + 189*zeta[3]))/9 - 
           (4*H[1, 1, x]*(475 - 1026*x + 551*x^2 + 328*zeta[2] - 
              780*x*zeta[2] + 292*x^2*zeta[2] - 72*zeta[3] - 72*x^2*zeta[3]))/
            (9*(-1 + x)) + (4*H[-1, -1, x]*(3955*zeta[2] + 7518*x*zeta[2] + 
              3955*x^2*zeta[2] + 2418*zeta[3] + 2418*x^2*zeta[3]))/
            (9*(1 + x)) - (2*H[1, 0, x]*(-25168 + 47589*x - 26941*x^2 + 
              21600*zeta[2] - 39204*x*zeta[2] + 20412*x^2*zeta[2] + 
              4212*zeta[3] + 4212*x^2*zeta[3]))/(81*(-1 + x)) - 
           (2*H[2, x]*(-51679 - 15610*x + 45737*x^2 + 9668*x^3 - 
              6300*zeta[2] - 4572*x*zeta[2] + 3204*x^2*zeta[2] + 
              3852*x^3*zeta[2] + 31212*zeta[3] - 8100*x*zeta[3] + 
              28188*x^2*zeta[3] - 11124*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
           (4*H[-2, x]*(-1897*zeta[2] - 3329*x*zeta[2] + 1595*x^2*zeta[2] + 
              3631*x^3*zeta[2] - 2646*zeta[3] + 1950*x*zeta[3] - 
              2622*x^2*zeta[3] + 1926*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[0, 0, x]*(21042 - 2800*x - 41843*x^2 - 537*x^3 + 2592*x^4 - 
              16524*zeta[2] - 15840*x*zeta[2] + 12582*x^2*zeta[2] + 
              19206*x^3*zeta[2] - 7776*zeta[3] + 1296*x*zeta[3] - 
              16416*x^2*zeta[3] + 3888*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
           (4*H[-1, 0, x]*(864 + 8023*x + 7314*x^2 + 8887*x^3 + 1296*x^4 + 
              21555*x*zeta[2] + 40230*x^2*zeta[2] + 20907*x^3*zeta[2] + 
              6588*x*zeta[3] - 1296*x^2*zeta[3] + 6588*x^3*zeta[3]))/
            (81*x*(1 + x)) + Lp^2*((16*(17 + 5*x^2)*H[2, x])/(3*(-1 + x)) + 
             (32*(1 + x^2)*H[3, x])/((-1 + x)*(1 + x)) + 
             (16*(1 + 3*x^2)*H[-2, 0, x])/(1 + x) - (16*(5 - 12*x + 5*x^2)*H[
                -1, 0, x])/(3*(1 + x)) + (32*(1 + x^2)*H[-1, 2, x])/(1 + x) + 
             (8*(1 + 23*x - x^2 + 21*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
             (176*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) - 
             (64*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + 
             (48*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (16*(1 + 3*x^2)*H[0, 0, 
                0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[1, 0, 0, x])/
              (-1 + x) - (64*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
             (4*H[1, x]*(77 - 613*x + 72*zeta[2] + 72*x*zeta[2]))/9 + 
             (2*H[0, x]*(359 - 595*x - 21*x^2 + 933*x^3 - 216*zeta[2] - 
                360*x^2*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             LQ*((4*(-23 + x^2)*H[0, x])/(3*(-1 + x)) - (16*(1 + x^2)*
                 H[-1, 0, x])/(1 + x) - (16*(1 + x^2)*H[0, 0, x])/
                ((-1 + x)*(1 + x)) + (2*(77 - 536*x - 613*x^2 + 36*zeta[2] + 
                  144*x*zeta[2] + 36*x^2*zeta[2]))/(9*(1 + x))) + 
             (8*(163 - 163*x - 163*x^2 + 163*x^3 - 39*zeta[2] - 
                69*x*zeta[2] + 105*x^2*zeta[2] + 3*x^3*zeta[2] - 72*zeta[3] - 
                126*x^2*zeta[3] + 54*x^3*zeta[3]))/(9*(-1 + x)*(1 + x))) + 
           (2*H[1, x]*(21916 - 45080*x + 23164*x^2 + 3615*zeta[2] - 
              9246*x*zeta[2] + 5487*x^2*zeta[2] - 12462*zeta[3] + 
              21744*x*zeta[3] - 12462*x^2*zeta[3] - 1998*zeta[4] - 
              1998*x^2*zeta[4]))/(27*(-1 + x)) - 
           (4*H[-1, x]*(5999*zeta[2] + 12030*x*zeta[2] + 6215*x^2*zeta[2] + 
              8178*zeta[3] + 16038*x*zeta[3] + 8340*x^2*zeta[3] + 
              2286*zeta[4] - 108*x*zeta[4] + 2286*x^2*zeta[4]))/
            (27*(1 + x)) + (H[0, x]*(156589 - 61663*x - 179686*x^2 + 
              40510*x^3 - 51564*zeta[2] - 58284*x*zeta[2] + 63762*x^2*zeta[
                2] + 78426*x^3*zeta[2] - 47808*zeta[3] - 5832*x*zeta[3] + 
              31896*x^2*zeta[3] - 1728*x^3*zeta[3] - 46440*zeta[4] + 
              7344*x*zeta[4] - 46224*x^2*zeta[4] + 13176*x^3*zeta[4]))/
            (81*(-1 + x)*(1 + x)) + Lp*((-4*(-237 - 335*x + 75*x^2 + 421*x^3)*
               H[3, x])/(3*(-1 + x)*(1 + x)) - (48*(-3 + 4*x - 5*x^2 + 2*x^3)*
               H[4, x])/((-1 + x)*(1 + x)) + (16*(-5 + x - 11*x^2 + 11*x^3)*H[
                -3, 0, x])/((-1 + x)*(1 + x)) - (8*(-5 - 3*x - 57*x^2 + 
                41*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) + 
             (64*(-9 + 7*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) + 
             (32*(68 + 105*x + 68*x^2)*H[-1, 2, x])/(3*(1 + x)) + 
             (528*(1 + x^2)*H[-1, 3, x])/(1 + x) - 16*x*H[1, 1, x] - 
             (32*(1 + 9*x + x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (112*(1 + x^2)*H[1, 3, x])/(-1 + x) + (8*(-2 - 27*x + 19*x^2)*H[
                2, 0, x])/(3*(1 + x)) - (88*(1 + x^2)*H[2, 1, x])/
              (3*(-1 + x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 2, x])/
              ((-1 + x)*(1 + x)) + (16*(3 + 5*x^2)*H[3, 0, x])/
              ((-1 + x)*(1 + x)) - (16*(9 + 19*x + 3*x^2 + 25*x^3)*H[-2, -1, 
                0, x])/((-1 + x)*(1 + x)) + (8*(-31 + 51*x - 45*x^2 + 65*x^3)*
               H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - (128*(1 + x^2)*H[-1, -2, 
                0, x])/(1 + x) + (16*(31 + 18*x + 31*x^2)*H[-1, -1, 0, x])/
              (3*(1 + x)) - (928*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
             (8*(67 + 240*x + 67*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
             (48*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
             (2*(21 + 89*x - 185*x^2 + 43*x^3)*H[0, 0, 0, x])/
              ((-1 + x)*(1 + x)) - (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
             (4*(265 - 216*x + 265*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
             (32*(1 + 9*x + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
             (48*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) + (48*(1 + x^2)*H[1, 2, 0, 
                x])/(-1 + x) + (32*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
             (16*(9 + 7*x + 5*x^2 + 3*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + 
                x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 1, 0, x])/
              ((-1 + x)*(1 + x)) + (96*(1 + x^2)*H[-1, -1, -1, 0, x])/
              (1 + x) - (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
             (296*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
             (8*(13 + 31*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (184*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
             (144*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
             (48*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) - 
             (24*(-21 + 25*x - 23*x^2 + 27*x^3)*H[-2, x]*zeta[2])/
              ((-1 + x)*(1 + x)) + (976*(1 + x^2)*H[-1, -1, x]*zeta[2])/
              (1 + x) - (8*H[1, 0, x]*(-325 + 297*x - 316*x^2 + 36*zeta[2] + 
                36*x^2*zeta[2]))/(9*(-1 + x)) - (64*H[-1, 0, x]*(17 - 33*x + 
                17*x^2 + 99*zeta[2] + 99*x^2*zeta[2]))/(9*(1 + x)) + 
             (4*H[0, 0, x]*(284 - 647*x - 1001*x^2 + 1002*x^3 - 468*zeta[2] + 
                432*x*zeta[2] - 828*x^2*zeta[2] + 216*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (4*H[2, x]*(-1511 - 602*x + 823*x^2 - 
                86*x^3 - 180*zeta[2] + 324*x*zeta[2] - 108*x^2*zeta[2] + 
                396*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             (4*H[1, x]*(6566 - 14847*x + 8281*x^2 + 270*zeta[2] - 
                540*x*zeta[2] + 270*x^2*zeta[2] - 1296*zeta[3] - 
                2808*x^2*zeta[3]))/(27*(-1 + x)) - (8*H[-1, x]*(241*zeta[2] + 
                402*x*zeta[2] + 241*x^2*zeta[2] + 276*zeta[3] + 
                276*x^2*zeta[3]))/(3*(1 + x)) + (2*H[0, x]*(11402 - 2710*x - 
                13701*x^2 + 2355*x^3 - 4878*zeta[2] - 6462*x*zeta[2] + 
                5490*x^2*zeta[2] + 8010*x^3*zeta[2] - 4860*zeta[3] + 
                648*x*zeta[3] - 5940*x^2*zeta[3] + 1944*x^3*zeta[3]))/
              (27*(-1 + x)*(1 + x)) + LQ*((-2*(379 - 408*x + 181*x^2)*
                 H[0, x])/(9*(-1 + x)) + 4*x*H[1, x] - (16*(1 + x^2)*
                 H[-2, 0, x])/(1 + x) - 24*(1 + x)*H[-1, 0, x] + 
               (2*(-59 + 36*x + x^2)*H[0, 0, x])/(3*(-1 + x)) - 16*(-1 + x)*
                H[1, 0, x] - (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - 
               (16*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*
                 H[-1, -1, 0, x])/(1 + x) - (8*(1 + x^2)*H[-1, 0, 0, x])/
                (1 + x) - (8*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
               (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + (8*(1 + x^2)*H[-1, x]*
                 zeta[2])/(1 + x) + (2*(-2129 + 3745*x + 2129*x^2 - 
                  3745*x^3 + 432*zeta[2] - 108*x*zeta[2] - 432*x^2*zeta[2] + 
                  108*x^3*zeta[2] - 1026*zeta[3] - 1134*x*zeta[3] + 
                  486*x^2*zeta[3] + 378*x^3*zeta[3]))/(27*(-1 + x)*
                 (1 + x))) + (4*(13115 - 13115*x - 13115*x^2 + 13115*x^3 - 
                3255*zeta[2] - 1812*x*zeta[2] + 4863*x^2*zeta[2] + 
                204*x^3*zeta[2] - 5823*zeta[3] - 2331*x*zeta[3] + 
                1953*x^2*zeta[3] + 1017*x^3*zeta[3] - 2160*zeta[4] - 
                1890*x*zeta[4] - 189*x^2*zeta[4] + 405*x^3*zeta[4]))/
              (27*(-1 + x)*(1 + x))) - (-233982 + 233982*x + 233982*x^2 - 
             233982*x^3 + 49090*zeta[2] + 63656*x*zeta[2] - 
             66302*x^2*zeta[2] - 45940*x^3*zeta[2] + 5184*x^4*zeta[2] + 
             34896*zeta[3] + 28416*x*zeta[3] + 16950*x^2*zeta[3] + 
             10470*x^3*zeta[3] - 29808*zeta[2]*zeta[3] - 25920*x*zeta[2]*
              zeta[3] - 28944*x^2*zeta[2]*zeta[3] - 29376*x^3*zeta[2]*
              zeta[3] + 77292*zeta[4] + 5472*x*zeta[4] - 18801*x^2*zeta[4] + 
             13707*x^3*zeta[4] + 108108*zeta[5] + 32292*x*zeta[5] + 
             100980*x^2*zeta[5] + 23868*x^3*zeta[5])/(81*(-1 + x)*(1 + x)))))


==> anc/dBeamLarinN.m <==
dBeamLarinN["-"] = 0. + delta[1 - x] + 
     as*(-8.*(1 - x) + Lp*(5.333333333333333 - 2.6666666666666665*(1 - x) - 
         2.6666666666666665*LQ*delta[1 - x] - 5.333333333333333*
          plusD[0, 1 - x])) + as^2*(-90.16139637240637 + 
       63.08134920634921*x^4 - 10.621584699453551*x^5 + 
       1.6321266968325792*x^6 + 7.463334725085424*LQ*delta[1 - x] + 
       22.22222222222222*Log[1 - x] - 7.111111111111111*Log[1 - x]^2 + 
       (1 - x)^2*(-14.639850327408793*Log[1 - x] - 2.344106463878327*
          Log[1 - x]^2) + (1 - x)^3*(-7.639275766016713*Log[1 - x] - 
         1.2753277711561382*Log[1 - x]^2) + (1 - x)*(-99.02280932949363 - 
         17.77777777777778*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) - 
       110.66666666666667*Log[x] - 16.22222222222222*Log[x]^2 - 
       0.5925925925925926*Log[x]^3 + x^2*(164.32219827586206 + 
         22.588344125809435*Log[x] - 7.284027777777778*Log[x]^2 - 
         2.073365231259968*Log[x]^3) + x*(42.287077971987856 - 
         18.22222222222222*Log[x] + 6.888888888888889*Log[x]^2 - 
         0.8888888888888888*Log[x]^3) + x^3*(-169.98175965665237 + 
         36.30432372505543*Log[x] - 41.85244956772334*Log[x]^2 + 
         2.642311886586696*Log[x]^3) + Lp*(105.32667129434631 + 
         55.8293795620438*x^4 - 10.604754829123328*x^5 + 
         1.5933371625502584*x^6 + LQ*(21.333333333333332*(1 - x) - 
           33.23661048598394*delta[1 - x]) - 28.444444444444443*Log[1 - x] - 
         9.483989021043001*(1 - x)^2*Log[1 - x] - 4.285500747384155*(1 - x)^3*
          Log[1 - x] + (1 - x)*(-155.90327715265062 + 56.888888888888886*
            Log[1 - x]) - 43.55555555555556*Log[x] - 3.5555555555555554*
          Log[x]^2 + x^2*(-18.58732057416268 - 57.12628487518355*Log[x] - 
           14.565819861431871*Log[x]^2) + x^3*(33.5363748458693 - 
           74.87468030690538*Log[x] - 10.06803594351733*Log[x]^2) + 
         x*(-63.287133070254555 - 4.444444444444445*Log[x] - 
           5.333333333333333*Log[x]^2) - 66.47322097196788*plusD[0, 1 - x]) + 
       14.926669450170849*plusD[0, 1 - x] + 
       Nf*(-7.901234567901236 + 10.17283950617284*(1 - x) - 
         0.6579352850539292*x^4 + 0.09077598828696926*x^5 - 
         0.010077519379844961*x^6 + 2.765432098765432*LQ*delta[1 - x] + 
         5.037037037037037*Log[x] + 0.4444444444444444*Log[x]^2 + 
         x^3*(-3.462487153134635 + 1.838678328474247*Log[x] + 
           0.15935334872979215*Log[x]^2) + x*(2.370172373631493 - 
           2.074074074074074*Log[x] + 0.4444444444444444*Log[x]^2) + 
         x^2*(1.076959619952494 + 3.300049431537321*Log[x] + 
           0.9187675070028011*Log[x]^2) + 5.530864197530864*plusD[0, 1 - x] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - x) + 
           0.8888888888888888*LQ*delta[1 - x] + 1.7777777777777777*
            plusD[0, 1 - x]) + Lp*(-7.703703703703703 + 6.518518518518518*
            (1 - x) - 1.1491395793499044*x^4 + 0.2727668845315904*x^5 - 
           0.042899408284023666*x^6 + 2.962962962962963*LQ*delta[1 - x] + 
           1.7777777777777777*Log[x] + x*(1.777067478437342 + 
             1.7777777777777777*Log[x]) + x^3*(-2.354634831460674 + 
             2.2942206654991244*Log[x]) + x^2*(-0.2809394760614273 + 
             3.488997555012225*Log[x]) + 5.925925925925926*
            plusD[0, 1 - x])) + Lp^2*(43.55555555555556 + 
         5.750064020486556*x^4 - 1.6077537058152793*x^5 + 
         0.33859095688748686*x^6 - 23.39461783961922*delta[1 - x] + 
         3.5555555555555554*LQ^2*delta[1 - x] - 28.444444444444443*
          Log[1 - x] - 0.04628330995792426*(1 - x)^2*Log[1 - x] - 
         0.48483316481294236*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-36. + 14.222222222222221*Log[1 - x]) + 
         x^2*(2.157766990291262 - 14.022810890360558*Log[x]) + 
         x^3*(8.11289513296538 - 9.761156505342552*Log[x]) + 
         x*(-14.751562499999999 - 3.5555555555555554*Log[x]) - 
         3.5555555555555554*Log[x] - 29.333333333333332*plusD[0, 1 - x] + 
         LQ*(-14.222222222222221 + 7.111111111111111*(1 - x) - 
           14.666666666666666*delta[1 - x] + 14.222222222222221*
            plusD[0, 1 - x]) + 28.444444444444443*plusD[1, 1 - x])) + 
     as^3*(-2564.510459256555 - 37799.535852713176*x^4 + 
       1147.0847665847666*x^5 - 63.196228338430174*x^6 + 
       LQ*(8.996775946457092*^-7 - 59.706677800683394*(1 - x) - 
         8.996776159619913*^-7*x + 70.0680092366324*delta[1 - x]) + 
       637.8428730312537*Log[1 - x] - 5.090371407762163*Log[1 - x]^2 - 
       34.76543209876543*Log[1 - x]^3 + (1 - x)^2*
        (-370.307027027027*Log[1 - x] - 43.10470085470085*Log[1 - x]^2 - 
         10.83298755186722*Log[1 - x]^3) + (1 - x)*(-3493.10967382485 - 
         922.8769373799427*Log[1 - x] + 9.50849651512577*Log[1 - x]^2 - 
         7.901234567901234*Log[1 - x]^3) + (1 - x)^3*
        (175.44920634920635*Log[1 - x] - 61.83506343713956*Log[1 - x]^2 + 
         2.6102564102564103*Log[1 - x]^3) - 4357.294676897451*Log[x] - 
       1313.0066896552153*Log[x]^2 - 213.93005560036565*Log[x]^3 - 
       15.506172839506172*Log[x]^4 - 0.3160493827160494*Log[x]^5 + 
       x^2*(17660.324598478444 - 18623.69494047619*Log[x] - 
         8550.085133418042*Log[x]^2 - 1339.6162201303403*Log[x]^3 - 
         131.09485714285714*Log[x]^4 - 4.94988344988345*Log[x]^5) + 
       x*(3088.794724288392 - 750.1386359198285*Log[x] + 
         338.12635300375206*Log[x]^2 - 9.24990835642209*Log[x]^3 - 
         5.037037037037037*Log[x]^4 - 0.28641975308641976*Log[x]^5) + 
       x^3*(19687.338719329742 + 72101.55868320611*Log[x] - 
         2552.637585897819*Log[x]^2 + 10529.34100135318*Log[x]^3 + 
         41.17186311787072*Log[x]^4 + 241.68768472906405*Log[x]^5) + 
       Nf^2*(15.809293262763294 - 13.633042060347204*(1 - x) + 
         0.5536303630363036*x^4 - 0.07609130957148579*x^5 + 
         0.006720430107526882*x^6 - 4.546622307260785*LQ*delta[1 - x] - 
         8.296296296296296*Log[x] - 3.2263374485596708*Log[x]^2 - 
         0.3292181069958848*Log[x]^3 + x^2*(15.277945619335348 - 
           1.4443207126948776*Log[x] - 2.597393193338161*Log[x]^2 - 
           0.6256299496040317*Log[x]^3) + x*(-6.71584865078213 + 
           1.448559670781893*Log[x] - 0.06584362139917696*Log[x]^2 - 
           0.3292181069958848*Log[x]^3) + x^3*(-8.914670658682635 + 
           9.321633237822349*Log[x] - 3.5026223776223775*Log[x]^2 + 
           0.4310322989233692*Log[x]^3) + Lp*(12.905349794238683 - 
           13.563786008230453*(1 - x) + 1.7544943820224719*x^4 - 
           0.24207011686143573*x^5 + 0.026871401151631478*x^6 - 
           3.292181069958848*LQ*delta[1 - x] - 6.320987654320987*Log[x] - 
           1.1851851851851851*Log[x]^2 + x^2*(-2.8718905472636815 - 
             8.800130633572829*Log[x] - 2.450046685340803*Log[x]^2) + 
           x*(-6.320457971723099 - 1.5802469135802468*Log[x] - 
             1.1851851851851851*Log[x]^2) + x^3*(9.233300099700898 - 
             4.903144654088051*Log[x] - 0.42493946731234866*Log[x]^2) - 
           6.584362139917696*plusD[0, 1 - x]) + 
         Lp^2*(5.135802469135802 - 4.345679012345679*(1 - x) + 
           0.7660944206008584*x^4 - 0.18184480234260614*x^5 + 
           0.028599605522682446*x^6 - 1.9753086419753085*LQ*delta[1 - x] + 
           x^2*(0.18729372937293728 - 2.3259972489683634*Log[x]) + 
           x^3*(1.56975505857295 - 1.5294797687861272*Log[x]) + 
           x*(-1.1847116522915613 - 1.1851851851851851*Log[x]) - 
           1.1851851851851851*Log[x] - 3.950617283950617*plusD[0, 1 - x]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*(1 - x) - 
           0.3950617283950617*LQ*delta[1 - x] - 0.7901234567901234*
            plusD[0, 1 - x]) - 9.09324461452157*plusD[0, 1 - x]) + 
       140.1360184732648*plusD[0, 1 - x] + Nf*(-157.0943555109818 + 
         885.5733512786003*x^4 - 14.545323741007195*x^5 - 
         2.205605275553462*x^6 + LQ*(-22.123456790123456*(1 - x) + 
           77.12861616470005*delta[1 - x]) - 10.4457965355425*Log[1 - x] + 
         10.37037037037037*Log[1 - x]^2 + 2.1069958847736627*Log[1 - x]^3 + 
         (1 - x)*(680.4522199635434 - 4.970620828073116*Log[1 - x] - 
           7.604938271604938*Log[1 - x]^2 - 1.0534979423868314*
            Log[1 - x]^3) + (1 - x)^2*(53.63029827315542*Log[1 - x] + 
           8.526817640047677*Log[1 - x]^2 + 0.8543451652386781*
            Log[1 - x]^3) + (1 - x)^3*(86.07058001397624*Log[1 - x] + 
           1.3567681007345225*Log[1 - x]^2 + 5.495118549511855*
            Log[1 - x]^3) + 445.7187373377309*Log[x] + 136.09247892222305*
          Log[x]^2 + 18.897119341563787*Log[x]^3 + 0.7242798353909465*
          Log[x]^4 + x^3*(-14691.732965009209 + 7699.713037144938*Log[x] - 
           2896.0967741935483*Log[x]^2 + 298.27483640690065*Log[x]^3 - 
           72.55037313432835*Log[x]^4) + x*(141.86683100396814 - 
           17.539666309869993*Log[x] - 5.038576779967276*Log[x]^2 + 
           4.587105624142661*Log[x]^3 + 0.9876543209876543*Log[x]^4) + 
         x^2*(13479.952922077922 + 5389.200153964588*Log[x] + 
           878.1160975609756*Log[x]^2 + 85.42492917847025*Log[x]^3 + 
           4.587145969498911*Log[x]^4) + 154.2572323294001*plusD[0, 1 - x] + 
         Lp^2*(-229.82271831428503 - 45.876352395672335*x^4 + 
           8.98273572377158*x^5 - 1.4252767527675276*x^6 + 
           51.98803964359826*delta[1 - x] - 7.901234567901234*LQ^2*
            delta[1 - x] + (1 - x)*(244.67625884250782 - 74.27160493827161*
              Log[1 - x]) + 101.1358024691358*Log[1 - x] + 
           12.627766599597585*(1 - x)^2*Log[1 - x] + 5.480017006802721*
            (1 - x)^3*Log[1 - x] + 58.864197530864196*Log[x] + 
           4.7407407407407405*Log[x]^2 + x^3*(-118.090407938258 + 
             103.9149952244508*Log[x] + 1.369891008174387*Log[x]^2) + 
           x*(121.24112031640558 + 37.53086419753087*Log[x] + 
             5.925925925925926*Log[x]^2) + x^2*(26.107517482517483 + 
             127.64839094159714*Log[x] + 19.578627280625543*Log[x]^2) + 
           LQ*(36.34567901234568 - 32.39506172839506*(1 - x) + 
             3.064373897707231*x^4 - 0.7273768613974799*x^5 + 
             0.11439588688946016*x^6 + 71.63922180547078*delta[1 - x] + 
             x^2*(0.7491712707182321 - 9.303991811668373*Log[x]) + 
             x^3*(6.279024390243903 - 6.117920148560817*Log[x]) + 
             x*(-4.738849744052995 - 4.7407407407407405*Log[x]) - 
             4.7407407407407405*Log[x] - 31.604938271604937*plusD[0, 1 - 
                x]) + 143.27844361094157*plusD[0, 1 - x] - 
           63.20987654320987*plusD[1, 1 - x]) + 
         Lp*(-493.96689568449267 - 115.47964169381108*x^4 + 
           27.114901256732495*x^5 - 4.441822620016273*x^6 + 
           48.52217033402505*delta[1 - x] - 7.374485596707819*LQ^2*
            delta[1 - x] + 108.37860082304526*Log[1 - x] + 
           9.481481481481481*Log[1 - x]^2 + (1 - x)*(712.0921976655477 - 
             153.9423868312757*Log[1 - x] - 4.7407407407407405*
              Log[1 - x]^2) + (1 - x)^2*(44.751535836177474*Log[1 - x] + 
             3.02784222737819*Log[1 - x]^2) + (1 - x)^3*
            (14.200442967884829*Log[1 - x] + 3.9641203703703702*
              Log[1 - x]^2) + 273.8519697579384*Log[x] + 59.65432098765432*
            Log[x]^2 + 3.5555555555555554*Log[x]^3 + 
           x^3*(505.12410256410254 - 323.11544227886054*Log[x] + 
             162.58229166666666*Log[x]^2 - 28.067017082785807*Log[x]^3) + 
           x*(260.9030843232833 + 25.306628286763846*Log[x] + 
             31.604938271604937*Log[x]^2 + 4.7407407407407405*Log[x]^3) + 
           x^2*(-699.336635892817 - 0.6511350059737157*Log[x] + 
             76.63851044504996*Log[x]^2 + 12.732605729877218*Log[x]^3) + 
           LQ*(35.818930041152264 - 58.205761316872426*(1 - x) + 
             1.7544943820224719*x^4 - 0.24207011686143573*x^5 + 
             0.026871401151631478*x^6 + 142.48210842712845*delta[1 - x] - 
             13.432098765432098*Log[x] - 1.1851851851851851*Log[x]^2 + 
             x^2*(-2.8718905472636815 - 8.800130633572829*Log[x] - 
               2.450046685340803*Log[x]^2) + x*(-6.320457725778539 + 
               5.530864197530864*Log[x] - 1.1851851851851851*Log[x]^2) + 
             x^3*(9.233300099700898 - 4.903144654088051*Log[x] - 
               0.42493946731234866*Log[x]^2) - 29.497942386831276*
              plusD[0, 1 - x]) + 284.9642168542569*plusD[0, 1 - x] - 
           58.99588477366255*plusD[1, 1 - x]) + 
         Lp^3*(-35.55555555555556 - 3.833376057421174*x^4 + 
           1.071835803876853*x^5 - 0.22572815533980584*x^6 + 
           15.596411893079479*delta[1 - x] - 2.3703703703703702*LQ^2*
            delta[1 - x] + (1 - x)*(27.25925925925926 - 9.481481481481481*
              Log[1 - x]) + 18.962962962962962*Log[1 - x] + 
           0.030855539971949508*(1 - x)^2*Log[1 - x] + 0.32322175732217573*
            (1 - x)^3*Log[1 - x] + 2.3703703703703702*Log[x] + 
           x*(9.83437369954224 + 2.3703703703703702*Log[x]) + 
           x^3*(-5.408596837944664 + 6.507438016528925*Log[x]) + 
           x^2*(-1.4385113268608414 + 9.348540145985401*Log[x]) + 
           LQ*(9.481481481481481 - 4.7407407407407405*(1 - x) + 
             13.037037037037036*delta[1 - x] - 9.481481481481481*
              plusD[0, 1 - x]) + 26.074074074074073*plusD[0, 1 - x] - 
           18.962962962962962*plusD[1, 1 - x])) + 
       Lp*(906.6842247369834 - 12001.370705244122*x^4 + 301.34697674418607*
          x^5 + 8.350620891161432*x^6 + 130.95139777689997*delta[1 - x] - 
         19.90222593356114*LQ^2*delta[1 - x] - 268.29724314653413*
          Log[1 - x] - 274.962962962963*Log[1 - x]^2 + 37.925925925925924*
          Log[1 - x]^3 + (1 - x)^3*(-836.1819595645412*Log[1 - x] + 
           32.40235910878113*Log[1 - x]^2 - 36.19463087248322*Log[1 - x]^3) + 
         (1 - x)*(-4498.660047818874 + 993.8821629592733*Log[1 - x] + 
           116.14814814814815*Log[1 - x]^2 - 18.962962962962962*
            Log[1 - x]^3) + (1 - x)^2*(-1011.071608040201*Log[1 - x] - 
           22.201851851851853*Log[1 - x]^2 + 11.198643410852712*
            Log[1 - x]^3) - 2766.325353943369*Log[x] - 636.3342644551918*
          Log[x]^2 - 68.14814814814815*Log[x]^3 - 1.9753086419753085*
          Log[x]^4 + x^2*(-151033.16324062878 - 59111.171880038695*Log[x] - 
           9288.141420118343*Log[x]^2 - 866.560446780552*Log[x]^3 - 
           34.56161137440758*Log[x]^4) + x*(-1960.7509266374168 - 
           272.59753766065467*Log[x] - 117.58810571799069*Log[x]^2 - 
           37.135802469135804*Log[x]^3 - 2.0246913580246915*Log[x]^4) + 
         x^3*(165813.9150858175 - 84815.92098092643*Log[x] + 
           33462.68544891641*Log[x]^2 - 3222.141638225256*Log[x]^3 + 
           852.6849757673667*Log[x]^4) + LQ*(280.23484458616514 - 
           168.2169373549884*x^4 + 28.324228028503562*x^5 - 
           4.35233644859813*x^6 - 423.2557719628244*delta[1 - x] - 
           59.25925925925926*Log[1 - x] + 18.962962962962962*Log[1 - x]^2 + 
           (1 - x)*(510.0514828329601 + 47.407407407407405*Log[1 - x] - 
             9.481481481481481*Log[1 - x]^2) + (1 - x)^3*
            (20.37140366172624*Log[1 - x] + 3.400873362445415*Log[1 - x]^2) + 
           (1 - x)^2*(39.039598997493734*Log[1 - x] + 6.250947687642153*
              Log[1 - x]^2) + 295.1111111111111*Log[x] + 43.25925925925926*
            Log[x]^2 + 1.5802469135802468*Log[x]^3 + 
           x^3*(453.2846781504986 - 96.81151832460733*Log[x] + 
             111.60653188180405*Log[x]^2 - 7.046165301563663*Log[x]^3) + 
           x*(-112.7655408448415 + 48.592592592592595*Log[x] - 
             18.37037037037037*Log[x]^2 + 2.3703703703703702*Log[x]^3) + 
           x^2*(-438.1925105485232 - 60.23557692307692*Log[x] + 
             19.424074074074074*Log[x]^2 + 5.528971962616822*Log[x]^3) - 
           79.60890373424456*plusD[0, 1 - x]) - 846.5115439256488*
          plusD[0, 1 - x] - 159.21780746848913*plusD[1, 1 - x]) + 
       Lp^2*(1836.3715149070144 + 1401.2070135746606*x^4 - 
         230.12914131169708*x^5 + 31.521251002405773*x^6 - 
         583.1683504529062*delta[1 - x] + LQ^2*(-28.444444444444443*(1 - x) + 
           88.63096129595715*delta[1 - x]) - 1221.0476903676572*Log[1 - x] + 
         151.7037037037037*Log[1 - x]^2 + (1 - x)*(-2414.4972822970135 + 
           1475.7090303690138*Log[1 - x] - 189.62962962962962*Log[1 - x]^2) + 
         (1 - x)^3*(-123.40116703136397*Log[1 - x] + 13.28565179352581*
            Log[1 - x]^2) + (1 - x)^2*(-426.37161430119176*Log[1 - x] + 
           51.45109780439122*Log[1 - x]^2) - 661.3027789294382*Log[x] - 
         92.44444444444444*Log[x]^2 - 3.1604938271604937*Log[x]^3 + 
         x^2*(1750.144774688399 - 180.83596214511041*Log[x] - 
           270.41953232462174*Log[x]^2 - 21.02949438202247*Log[x]^3) + 
         x*(-1367.3247378348447 - 53.92095065760722*Log[x] - 
           93.03703703703704*Log[x]^2 - 4.7407407407407405*Log[x]^3) + 
         x^3*(-1902.9373246024322 - 171.3974082073434*Log[x] - 
           776.1312143439283*Log[x]^2 + 44.21218274111675*Log[x]^3) - 
         1003.2054306916465*plusD[0, 1 - x] + LQ*(-458.1330466398565 - 
           148.87834549878346*x^4 + 28.279347826086955*x^5 - 
           4.248896734333628*x^6 - 501.60271534582324*delta[1 - x] + 
           (1 - x)*(621.7063670363586 - 151.7037037037037*Log[1 - x]) + 
           75.85185185185185*Log[1 - x] + 25.29063509149623*(1 - x)^2*
            Log[1 - x] + 11.428005284015851*(1 - x)^3*Log[1 - x] + 
           116.14814814814815*Log[x] + 9.481481481481481*Log[x]^2 + 
           x*(168.76568916236366 + 11.851851851851851*Log[x] + 
             14.222222222222221*Log[x]^2) + x^3*(-89.43033509700176 + 
             199.6658163265306*Log[x] + 26.84809384164223*Log[x]^2) + 
           x^2*(49.566186107470514 + 152.33676092544988*Log[x] + 
             38.8421875*Log[x]^2) + 354.5238451838286*plusD[0, 1 - x]) + 
         709.0476903676572*plusD[1, 1 - x]) + 
       Lp^3*(285.12230036241056 + 10.93868349864743*x^4 - 
         3.41112828438949*x^5 + 0.8800328677074774*x^6 - 
         318.1262909931163*delta[1 - x] - 3.1604938271604937*LQ^3*
          delta[1 - x] - 388.74074074074076*Log[1 - x] + 
         75.85185185185185*Log[1 - x]^2 + (1 - x)*(-368.33040181039814 + 
           270.22222222222223*Log[1 - x] - 37.925925925925924*Log[1 - x]^2) + 
         (1 - x)^3*(-8.019616584930896*Log[1 - x] - 1.1469147894221352*
            Log[1 - x]^2) + (1 - x)^2*(-24.295550847457626*Log[1 - x] + 
           0.09271284271284272*Log[1 - x]^2) - 48.592592592592595*Log[x] - 
         1.5802469135802468*Log[x]^2 + x^2*(-27.84915254237288 - 
           223.07951987996998*Log[x] - 13.43981170141224*Log[x]^2) + 
         x*(-270.51685775840167 - 48.592592592592595*Log[x] - 
           1.5802469135802468*Log[x]^2) + x^3*(251.62038404726735 - 
           140.35984095427435*Log[x] + 23.44730941704036*Log[x]^2) + 
         LQ^2*(18.962962962962962 - 9.481481481481481*(1 - x) + 
           39.111111111111114*delta[1 - x] - 18.962962962962962*
            plusD[0, 1 - x]) - 90.33981596647529*plusD[0, 1 - x] + 
         LQ*(-194.3703678756218 - 15.333502280790674*x^4 + 
           4.2873417721518985*x^5 - 0.9029082774049217*x^6 - 
           45.16990798323764*delta[1 - x] + (1 - x)*(135.11111111111111 - 
             37.925925925925924*Log[1 - x]) + 75.85185185185185*Log[1 - x] + 
           0.12342342342342343*(1 - x)^2*Log[1 - x] + 1.2928909952606635*
            (1 - x)^3*Log[1 - x] + 9.481481481481481*Log[x] + 
           x*(39.337498320569665 + 9.481481481481481*Log[x]) + 
           x^3*(-21.634389140271495 + 26.02974983096687*Log[x]) + 
           x^2*(-5.754042553191489 + 37.39416445623342*Log[x]) + 
           156.44444444444446*plusD[0, 1 - x] - 75.85185185185185*
            plusD[1, 1 - x]) + 312.8888888888889*plusD[1, 1 - x] - 
         75.85185185185185*plusD[2, 1 - x]))
 
dBeamLarinN["+"] = 0. + delta[1 - x] + 
     as*(-8.*(1 - x) + Lp*(5.333333333333333 - 2.6666666666666665*(1 - x) - 
         2.6666666666666665*LQ*delta[1 - x] - 5.333333333333333*
          plusD[0, 1 - x])) + as^2*(-93.98896798128135 - 
       42.48880597014925*x^4 + 7.948553054662379*x^5 - 
       1.1334519572953736*x^6 + 7.463334725085424*LQ*delta[1 - x] + 
       22.22222222222222*Log[1 - x] - 7.111111111111111*Log[1 - x]^2 + 
       (1 - x)^2*(-15.715617715617716*Log[1 - x] - 2.439353099730458*
          Log[1 - x]^2) + (1 - x)^3*(-5.293865905848787*Log[1 - x] + 
         0.7900326797385621*Log[1 - x]^2) + (1 - x)*(-101.68947599616031 - 
         17.77777777777778*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) - 
       118.66666666666667*Log[x] - 19.77777777777778*Log[x]^2 - 
       0.8888888888888888*Log[x]^3 + x^2*(18.308372093023255 - 
         34.42017474185862*Log[x] - 18.15060395785145*Log[x]^2 - 
         3.0858164481525625*Log[x]^3) + x*(48.411498761923525 - 12.*Log[x] + 
         5.111111111111111*Log[x]^2 - 0.5925925925925926*Log[x]^3) + 
       x^3*(63.50081300813008 + 26.568959674686546*Log[x] + 
         8.43899018232819*Log[x]^2 + 0.3955938697318008*Log[x]^3) + 
       Lp*(104.06421464314002 - 21.66156462585034*x^4 + 
         4.508528784648187*x^5 - 0.5072142064372919*x^6 + 
         LQ*(21.333333333333332*(1 - x) - 33.23661048598394*delta[1 - x]) - 
         28.444444444444443*Log[1 - x] - 9.428005284015851*(1 - x)^2*
          Log[1 - x] - 3.5448354143019296*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-155.90327715265062 + 56.888888888888886*Log[1 - x]) - 
         47.111111111111114*Log[x] - 5.333333333333333*Log[x]^2 + 
         x^2*(-9.107165109034268 - 70.13679890560876*Log[x] - 
           18.272411396803335*Log[x]^2) + x*(-68.33985651624958 - 
           0.8888888888888888*Log[x] - 3.5555555555555554*Log[x]^2) + 
         x^3*(94.849609375 - 12.711395101171458*Log[x] + 6.32172131147541*
            Log[x]^2) - 66.47322097196788*plusD[0, 1 - x]) + 
       14.926669450170849*plusD[0, 1 - x] + 
       Nf*(-7.901234567901236 + 10.17283950617284*(1 - x) - 
         0.6579352850539292*x^4 + 0.09077598828696926*x^5 - 
         0.010077519379844961*x^6 + 2.765432098765432*LQ*delta[1 - x] + 
         5.037037037037037*Log[x] + 0.4444444444444444*Log[x]^2 + 
         x^3*(-3.462487153134635 + 1.838678328474247*Log[x] + 
           0.15935334872979215*Log[x]^2) + x*(2.370172373631493 - 
           2.074074074074074*Log[x] + 0.4444444444444444*Log[x]^2) + 
         x^2*(1.076959619952494 + 3.300049431537321*Log[x] + 
           0.9187675070028011*Log[x]^2) + 5.530864197530864*plusD[0, 1 - x] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - x) + 
           0.8888888888888888*LQ*delta[1 - x] + 1.7777777777777777*
            plusD[0, 1 - x]) + Lp*(-7.703703703703703 + 6.518518518518518*
            (1 - x) - 1.1491395793499044*x^4 + 0.2727668845315904*x^5 - 
           0.042899408284023666*x^6 + 2.962962962962963*LQ*delta[1 - x] + 
           1.7777777777777777*Log[x] + x*(1.777067478437342 + 
             1.7777777777777777*Log[x]) + x^3*(-2.354634831460674 + 
             2.2942206654991244*Log[x]) + x^2*(-0.2809394760614273 + 
             3.488997555012225*Log[x]) + 5.925925925925926*
            plusD[0, 1 - x])) + Lp^2*(43.55555555555556 + 
         5.750064020486556*x^4 - 1.6077537058152793*x^5 + 
         0.33859095688748686*x^6 - 23.39461783961922*delta[1 - x] + 
         3.5555555555555554*LQ^2*delta[1 - x] - 28.444444444444443*
          Log[1 - x] - 0.04628330995792426*(1 - x)^2*Log[1 - x] - 
         0.48483316481294236*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-36. + 14.222222222222221*Log[1 - x]) + 
         x^2*(2.157766990291262 - 14.022810890360558*Log[x]) + 
         x^3*(8.11289513296538 - 9.761156505342552*Log[x]) + 
         x*(-14.751562499999999 - 3.5555555555555554*Log[x]) - 
         3.5555555555555554*Log[x] - 29.333333333333332*plusD[0, 1 - x] + 
         LQ*(-14.222222222222221 + 7.111111111111111*(1 - x) - 
           14.666666666666666*delta[1 - x] + 14.222222222222221*
            plusD[0, 1 - x]) + 28.444444444444443*plusD[1, 1 - x])) + 
     as^3*(-2673.043236165541 + 34278.076131687245*x^4 - 
       1074.202622169249*x^5 + 58.9093625498008*x^6 + 
       LQ*(8.996775946457092*^-7 - 59.706677800683394*(1 - x) - 
         8.996776159619913*^-7*x + 70.0680092366324*delta[1 - x]) + 
       637.8428730312537*Log[1 - x] - 5.090371407762163*Log[1 - x]^2 - 
       34.76543209876543*Log[1 - x]^3 + (1 - x)^2*
        (-378.2587117212249*Log[1 - x] - 42.672203765227025*Log[1 - x]^2 - 
         10.800132362673725*Log[1 - x]^3) + (1 - x)*(-3514.7313528893656 - 
         973.1987542456501*Log[1 - x] + 9.50849651512577*Log[1 - x]^2 - 
         7.901234567901234*Log[1 - x]^3) + (1 - x)^3*
        (125.64699205448355*Log[1 - x] - 72.81089743589743*Log[1 - x]^2 - 
         0.05844675740592474*Log[1 - x]^3) - 4708.212852738527*Log[x] - 
       1537.7299799195307*Log[x]^2 - 266.3034062988089*Log[x]^3 - 
       19.25925925925926*Log[x]^4 - 0.28641975308641976*Log[x]^5 + 
       x^3*(-17228.56570713392 - 61040.96048298573*Log[x] + 
         79.87363184079602*Log[x]^2 - 8823.624251497005*Log[x]^3 - 
         156.49784017278617*Log[x]^4 - 192.87762669962916*Log[x]^5) + 
       x^2*(-15423.869108606557 + 13298.717944157923*Log[x] + 
         5406.73406374502*Log[x]^2 + 739.958878504673*Log[x]^3 + 
         9.1623006833713*Log[x]^4 - 0.9722943722943723*Log[x]^5) + 
       x*(3218.995444428256 - 329.85931660020844*Log[x] + 
         304.58961452422153*Log[x]^2 + 4.539080202103484*Log[x]^3 - 
         3.654320987654321*Log[x]^4 - 0.3160493827160494*Log[x]^5) + 
       Nf^2*(15.809293262763294 - 13.633042060347204*(1 - x) + 
         0.5536303630363036*x^4 - 0.07609130957148579*x^5 + 
         0.006720430107526882*x^6 - 4.546622307260785*LQ*delta[1 - x] - 
         8.296296296296296*Log[x] - 3.2263374485596708*Log[x]^2 - 
         0.3292181069958848*Log[x]^3 + x^2*(15.277945619335348 - 
           1.4443207126948776*Log[x] - 2.597393193338161*Log[x]^2 - 
           0.6256299496040317*Log[x]^3) + x*(-6.71584865078213 + 
           1.448559670781893*Log[x] - 0.06584362139917696*Log[x]^2 - 
           0.3292181069958848*Log[x]^3) + x^3*(-8.914670658682635 + 
           9.321633237822349*Log[x] - 3.5026223776223775*Log[x]^2 + 
           0.4310322989233692*Log[x]^3) + Lp*(12.905349794238683 - 
           13.563786008230453*(1 - x) + 1.7544943820224719*x^4 - 
           0.24207011686143573*x^5 + 0.026871401151631478*x^6 - 
           3.292181069958848*LQ*delta[1 - x] - 6.320987654320987*Log[x] - 
           1.1851851851851851*Log[x]^2 + x^2*(-2.8718905472636815 - 
             8.800130633572829*Log[x] - 2.450046685340803*Log[x]^2) + 
           x*(-6.320457971723099 - 1.5802469135802468*Log[x] - 
             1.1851851851851851*Log[x]^2) + x^3*(9.233300099700898 - 
             4.903144654088051*Log[x] - 0.42493946731234866*Log[x]^2) - 
           6.584362139917696*plusD[0, 1 - x]) + 
         Lp^2*(5.135802469135802 - 4.345679012345679*(1 - x) + 
           0.7660944206008584*x^4 - 0.18184480234260614*x^5 + 
           0.028599605522682446*x^6 - 1.9753086419753085*LQ*delta[1 - x] + 
           x^2*(0.18729372937293728 - 2.3259972489683634*Log[x]) + 
           x^3*(1.56975505857295 - 1.5294797687861272*Log[x]) + 
           x*(-1.1847116522915613 - 1.1851851851851851*Log[x]) - 
           1.1851851851851851*Log[x] - 3.950617283950617*plusD[0, 1 - x]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*(1 - x) - 
           0.3950617283950617*LQ*delta[1 - x] - 0.7901234567901234*
            plusD[0, 1 - x]) - 9.09324461452157*plusD[0, 1 - x]) + 
       140.1360184732648*plusD[0, 1 - x] + Nf*(-136.8379928008573 - 
         782.2328767123288*x^4 + 15.088554720133667*x^5 + 
         1.7793345008756567*x^6 + LQ*(-22.123456790123456*(1 - x) + 
           77.12861616470005*delta[1 - x]) - 10.4457965355425*Log[1 - x] + 
         10.37037037037037*Log[1 - x]^2 + 2.1069958847736627*Log[1 - x]^3 + 
         (1 - x)^3*(-75.32333767926988*Log[1 - x] + 2.3993197278911564*
            Log[1 - x]^2 - 4.6997863247863245*Log[1 - x]^3) + 
         (1 - x)*(681.6374051487286 - 2.6002504577027423*Log[1 - x] - 
           7.604938271604938*Log[1 - x]^2 - 1.0534979423868314*
            Log[1 - x]^3) + (1 - x)^2*(2.8528455284552847*Log[1 - x] + 
           2.0263620386643235*Log[1 - x]^2 + 0.5500927643784786*
            Log[1 - x]^3) + 475.70274516412314*Log[x] + 150.56568063005454*
          Log[x]^2 + 21.838134430727024*Log[x]^3 + 0.9876543209876543*
          Log[x]^4 + x*(-82.15345091559918 - 40.58427739408704*Log[x] - 
           10.293671491913994*Log[x]^2 + 3.8847736625514404*Log[x]^3 + 
           0.7242798353909465*Log[x]^4) + x^2*(-10185.669387755102 - 
           3721.0474967907576*Log[x] - 501.2421796165489*Log[x]^2 - 
           12.165616561656165*Log[x]^3 + 2.0967710562147444*Log[x]^4) + 
         x^3*(10811.840673575129 - 5653.287218045113*Log[x] + 
           2210.2260981912145*Log[x]^2 - 194.48736462093862*Log[x]^3 + 
           53.45119305856833*Log[x]^4) + 154.2572323294001*plusD[0, 1 - x] + 
         Lp^2*(-228.98108054681413 + 5.7842778793418645*x^4 - 
           1.0927878532264867*x^5 - 0.02491103202846975*x^6 + 
           51.98803964359826*delta[1 - x] - 7.901234567901234*LQ^2*
            delta[1 - x] + (1 - x)*(244.67625884250782 - 74.27160493827161*
              Log[1 - x]) + 101.1358024691358*Log[1 - x] + 
           12.590445859872611*(1 - x)^2*Log[1 - x] + 4.986238532110092*
            (1 - x)^3*Log[1 - x] + 61.23456790123457*Log[x] + 
           5.925925925925926*Log[x]^2 + x^3*(-158.96589658965897 + 
             62.4728056004308*Log[x] - 9.556613756613757*Log[x]^2) + 
           x*(124.60960216793664 + 35.160493827160494*Log[x] + 
             4.7407407407407405*Log[x]^2) + x^2*(19.787414965986393 + 
             136.3220675944334*Log[x] + 22.049687154950313*Log[x]^2) + 
           LQ*(36.34567901234568 - 32.39506172839506*(1 - x) + 
             3.064373897707231*x^4 - 0.7273768613974799*x^5 + 
             0.11439588688946016*x^6 + 71.63922180547078*delta[1 - x] + 
             x^2*(0.7491712707182321 - 9.303991811668373*Log[x]) + 
             x^3*(6.279024390243903 - 6.117920148560817*Log[x]) + 
             x*(-4.738849744052995 - 4.7407407407407405*Log[x]) - 
             4.7407407407407405*Log[x] - 31.604938271604937*plusD[0, 1 - 
                x]) + 143.27844361094157*plusD[0, 1 - x] - 
           63.20987654320987*plusD[1, 1 - x]) + 
         Lp*(-483.2469688877642 + 88.22048364153628*x^4 - 19.693084693084693*
            x^5 + 3.114975845410628*x^6 + 48.52217033402505*delta[1 - x] - 
           7.374485596707819*LQ^2*delta[1 - x] + 108.37860082304526*
            Log[1 - x] + 9.481481481481481*Log[1 - x]^2 + 
           (1 - x)*(712.0921976655477 - 153.9423868312757*Log[1 - x] - 
             4.7407407407407405*Log[1 - x]^2) + (1 - x)^3*
            (7.312767780634105*Log[1 - x] - 2.2043399638336347*
              Log[1 - x]^2) + (1 - x)^2*(47.98654104979811*Log[1 - x] + 
             3.314629258517034*Log[1 - x]^2) + 290.39304803985027*Log[x] + 
           67.1604938271605*Log[x]^2 + 4.7407407407407405*Log[x]^3 + 
           x^3*(-356.8485947416138 - 40.46692607003891*Log[x] + 
             10.34503950834065*Log[x]^2 - 2.9763888888888888*Log[x]^3) + 
           x*(252.86420569687704 + 8.765550004852003*Log[x] + 
             26.469135802469136*Log[x]^2 + 3.5555555555555554*Log[x]^3) + 
           x^2*(-4.493922651933701 + 294.87226277372264*Log[x] + 
             127.010183299389*Log[x]^2 + 16.857774968394438*Log[x]^3) + 
           LQ*(35.818930041152264 - 58.205761316872426*(1 - x) + 
             1.7544943820224719*x^4 - 0.24207011686143573*x^5 + 
             0.026871401151631478*x^6 + 142.48210842712845*delta[1 - x] - 
             13.432098765432098*Log[x] - 1.1851851851851851*Log[x]^2 + 
             x^2*(-2.8718905472636815 - 8.800130633572829*Log[x] - 
               2.450046685340803*Log[x]^2) + x*(-6.320457725778539 + 
               5.530864197530864*Log[x] - 1.1851851851851851*Log[x]^2) + 
             x^3*(9.233300099700898 - 4.903144654088051*Log[x] - 
               0.42493946731234866*Log[x]^2) - 29.497942386831276*
              plusD[0, 1 - x]) + 284.9642168542569*plusD[0, 1 - x] - 
           58.99588477366255*plusD[1, 1 - x]) + 
         Lp^3*(-35.55555555555556 - 3.833376057421174*x^4 + 
           1.071835803876853*x^5 - 0.22572815533980584*x^6 + 
           15.596411893079479*delta[1 - x] - 2.3703703703703702*LQ^2*
            delta[1 - x] + (1 - x)*(27.25925925925926 - 9.481481481481481*
              Log[1 - x]) + 18.962962962962962*Log[1 - x] + 
           0.030855539971949508*(1 - x)^2*Log[1 - x] + 0.32322175732217573*
            (1 - x)^3*Log[1 - x] + 2.3703703703703702*Log[x] + 
           x*(9.83437369954224 + 2.3703703703703702*Log[x]) + 
           x^3*(-5.408596837944664 + 6.507438016528925*Log[x]) + 
           x^2*(-1.4385113268608414 + 9.348540145985401*Log[x]) + 
           LQ*(9.481481481481481 - 4.7407407407407405*(1 - x) + 
             13.037037037037036*delta[1 - x] - 9.481481481481481*
              plusD[0, 1 - x]) + 26.074074074074073*plusD[0, 1 - x] - 
           18.962962962962962*plusD[1, 1 - x])) + 
       Lp*(868.3625200012027 + 10026.868841970569*x^4 - 
         272.3474770642202*x^5 - 9.58099173553719*x^6 + 130.95139777689997*
          delta[1 - x] - 19.90222593356114*LQ^2*delta[1 - x] - 
         268.29724314653413*Log[1 - x] - 274.962962962963*Log[1 - x]^2 + 
         37.925925925925924*Log[1 - x]^3 + (1 - x)*(-4512.882270041095 + 
           1008.1043851814954*Log[1 - x] + 116.14814814814815*Log[1 - x]^2 - 
           18.962962962962962*Log[1 - x]^3) + (1 - x)^2*
          (-524.4003795066413*Log[1 - x] + 40.19195305951383*Log[1 - x]^2 + 
           14.123815967523681*Log[1 - x]^3) + (1 - x)^3*
          (707.4033412887828*Log[1 - x] + 15.182666666666666*Log[1 - x]^2 + 
           60.22407170294494*Log[1 - x]^3) - 2968.03904129709*Log[x] - 
         783.6621797920648*Log[x]^2 - 89.28395061728395*Log[x]^3 - 
         2.0246913580246915*Log[x]^4 + x^3*(-127372.88697017268 + 
           64793.44024856597*Log[x] - 25970.175217812197*Log[x]^2 + 
           2190.5382462686566*Log[x]^3 - 630.0326433121019*Log[x]^4) + 
         x^2*(118473.18260368664 + 44080.71806451613*Log[x] + 
           6300.533225283631*Log[x]^2 + 220.24803387779795*Log[x]^3 - 
           2.6382575757575757*Log[x]^4) + x*(321.4135102515447 + 
           256.5029532332169*Log[x] - 28.334264455191885*Log[x]^2 - 
           30.22222222222222*Log[x]^3 - 1.9753086419753085*Log[x]^4) + 
         LQ*(290.4417015801716 + 113.30347593582887*x^4 - 21.19614147909968*
            x^5 + 3.0225375626043407*x^6 - 423.2557719628244*delta[1 - x] - 
           59.25925925925926*Log[1 - x] + 18.962962962962962*Log[1 - x]^2 + 
           (1 - x)*(517.1625939440712 + 47.407407407407405*Log[1 - x] - 
             9.481481481481481*Log[1 - x]^2) + (1 - x)^3*
            (14.116974494283202*Log[1 - x] - 2.1067556296914094*
              Log[1 - x]^2) + (1 - x)^2*(41.9083119108826*Log[1 - x] + 
             6.504941599281222*Log[1 - x]^2) + 316.44444444444446*Log[x] + 
           52.74074074074074*Log[x]^2 + 2.3703703703703702*Log[x]^3 + 
           x^3*(-169.3355209187859 - 70.85053929121726*Log[x] - 
             22.503976143141152*Log[x]^2 - 1.0549169859514687*Log[x]^3) + 
           x*(-129.09732974669748 + 32.*Log[x] - 13.62962962962963*Log[x]^2 + 
             1.5802469135802468*Log[x]^3) + x^2*(-48.822295805739515 + 
             91.7871416159861*Log[x] + 48.401611047180666*Log[x]^2 + 
             8.228843861740167*Log[x]^3) - 79.60890373424456*
            plusD[0, 1 - x]) - 846.5115439256488*plusD[0, 1 - x] - 
         159.21780746848913*plusD[1, 1 - x]) + 
       Lp^2*(1854.607410109365 - 1796.1468950749465*x^4 + 
         240.53363228699553*x^5 - 32.44495765973826*x^6 - 
         583.1683504529062*delta[1 - x] + LQ^2*(-28.444444444444443*(1 - x) + 
           88.63096129595715*delta[1 - x]) - 1221.0476903676572*Log[1 - x] + 
         151.7037037037037*Log[1 - x]^2 + (1 - x)*(-2414.4972822970135 + 
           1475.7090303690138*Log[1 - x] - 189.62962962962962*Log[1 - x]^2) + 
         (1 - x)^2*(-447.8092566619916*Log[1 - x] + 49.55651237890204*
            Log[1 - x]^2) + (1 - x)^3*(-75.11639344262295*Log[1 - x] + 
           54.846769887880406*Log[1 - x]^2) - 691.5505802872368*Log[x] - 
         121.48148148148148*Log[x]^2 - 4.7407407407407405*Log[x]^3 + 
         x^2*(1013.8979506482643 - 674.960983884648*Log[x] - 
           434.408560311284*Log[x]^2 - 31.96470588235294*Log[x]^3) + 
         x*(-1531.8001698851563 - 61.59907522573455*Log[x] - 64.*Log[x]^2 - 
           3.1604938271604937*Log[x]^3) + x^3*(1770.2063808574278 + 
           1798.0792733278283*Log[x] + 279.6618287373004*Log[x]^2 + 
           134.48794326241133*Log[x]^3) - 1003.2054306916465*
          plusD[0, 1 - x] + LQ*(-454.766495569973 + 57.76417419884963*x^4 - 
           12.022746419545072*x^5 + 1.3525698827772767*x^6 - 
           501.60271534582324*delta[1 - x] + (1 - x)*(621.7063670363586 - 
             151.7037037037037*Log[1 - x]) + 75.85185185185185*Log[1 - x] + 
           25.141348497156784*(1 - x)^2*Log[1 - x] + 9.452892561983472*
            (1 - x)^3*Log[1 - x] + 125.62962962962963*Log[x] + 
           14.222222222222221*Log[x]^2 + x^3*(-252.93229166666666 + 
             33.897052353717555*Log[x] - 16.85792349726776*Log[x]^2) + 
           x*(182.23961606964434 + 2.3703703703703702*Log[x] + 
             9.481481481481481*Log[x]^2) + x^2*(24.28577336641853 + 
             187.031462585034*Log[x] + 48.7264325323475*Log[x]^2) + 
           354.5238451838286*plusD[0, 1 - x]) + 709.0476903676572*
          plusD[1, 1 - x]) + Lp^3*(285.12230036241056 + 
         10.93868349864743*x^4 - 3.41112828438949*x^5 + 0.8800328677074774*
          x^6 - 318.1262909931163*delta[1 - x] - 3.1604938271604937*LQ^3*
          delta[1 - x] - 388.74074074074076*Log[1 - x] + 
         75.85185185185185*Log[1 - x]^2 + (1 - x)*(-368.33040181039814 + 
           270.22222222222223*Log[1 - x] - 37.925925925925924*Log[1 - x]^2) + 
         (1 - x)^3*(-8.019616584930896*Log[1 - x] - 1.1469147894221352*
            Log[1 - x]^2) + (1 - x)^2*(-24.295550847457626*Log[1 - x] + 
           0.09271284271284272*Log[1 - x]^2) - 48.592592592592595*Log[x] - 
         1.5802469135802468*Log[x]^2 + x^2*(-27.84915254237288 - 
           223.07951987996998*Log[x] - 13.43981170141224*Log[x]^2) + 
         x*(-270.51685775840167 - 48.592592592592595*Log[x] - 
           1.5802469135802468*Log[x]^2) + x^3*(251.62038404726735 - 
           140.35984095427435*Log[x] + 23.44730941704036*Log[x]^2) + 
         LQ^2*(18.962962962962962 - 9.481481481481481*(1 - x) + 
           39.111111111111114*delta[1 - x] - 18.962962962962962*
            plusD[0, 1 - x]) - 90.33981596647529*plusD[0, 1 - x] + 
         LQ*(-194.3703678756218 - 15.333502280790674*x^4 + 
           4.2873417721518985*x^5 - 0.9029082774049217*x^6 - 
           45.16990798323764*delta[1 - x] + (1 - x)*(135.11111111111111 - 
             37.925925925925924*Log[1 - x]) + 75.85185185185185*Log[1 - x] + 
           0.12342342342342343*(1 - x)^2*Log[1 - x] + 1.2928909952606635*
            (1 - x)^3*Log[1 - x] + 9.481481481481481*Log[x] + 
           x*(39.337498320569665 + 9.481481481481481*Log[x]) + 
           x^3*(-21.634389140271495 + 26.02974983096687*Log[x]) + 
           x^2*(-5.754042553191489 + 37.39416445623342*Log[x]) + 
           156.44444444444446*plusD[0, 1 - x] - 75.85185185185185*
            plusD[1, 1 - x]) + 312.8888888888889*plusD[1, 1 - x] - 
         75.85185185185185*plusD[2, 1 - x]))
 
dBeamLarinN["dabc2"] = 0. + as^3*Nf*(246.5275956981195 - 
       466.5558935361217*x^4 + 21.00936768149883*x^5 - 
       1.7017716535433072*x^6 + (1 - x)*(30.707022558973048 - 
         0.7744867914814151*Log[1 - x] - 0.42943427214289276*Log[1 - x]^2) + 
       (1 - x)^2*(7.395950506186726*Log[1 - x] + 0.0297029702970297*
          Log[1 - x]^2) + (1 - x)^3*(6.9905325443786985*Log[1 - x] + 
         0.137524557956778*Log[1 - x]^2) + 308.78490743957593*Log[x] + 
       109.66227112321509*Log[x]^2 + 14.621636149762011*Log[x]^3 + 
       x*(-327.508993073337 - 168.70169595600925*Log[x] + 
         17.337114611355346*Log[x]^2 + 13.633981828774356*Log[x]^3 + 
         2.7160493827160495*Log[x]^4 - 0.2962962962962963*Log[x]^5) + 
       x^2*(251.42155525238744 - 97.18748349617111*Log[x] - 
         87.65447667087011*Log[x]^2 - 12.615036231884059*Log[x]^3 - 
         0.7878260869565218*Log[x]^4 - 0.022458628841607566*Log[x]^5) + 
       x^3*(276.8081370449679 + 722.7332015810276*Log[x] + 
         52.4377967711301*Log[x]^2 + 97.34747145187602*Log[x]^3 + 
         2.2683870967741937*Log[x]^4 + 2.0286195286195285*Log[x]^5) + 
       Lp*(140.3547075789629 - 1009.4267015706806*x^4 + 52.944142746314974*
          x^5 - 4.604244694132334*x^6 + (1 - x)*(17.198241782619366 - 
           2.5766056328573548*Log[1 - x]) - 0.06697674418604652*(1 - x)^2*
          Log[1 - x] + 7.485143692157818*(1 - x)^3*Log[1 - x] + 
         131.59472534785812*Log[x] + 43.864908449286034*Log[x]^2 + 
         x^2*(-12377.348960456584 - 4885.133977900552*Log[x] - 
           764.414273281114*Log[x]^2 - 57.20847651775487*Log[x]^3 - 
           1.7571381686905152*Log[x]^4) + x*(-272.5286265431106 - 
           83.34667419571781*Log[x] - 6.891819251189943*Log[x]^2 + 
           20.74074074074074*Log[x]^3 - 1.4814814814814814*Log[x]^4) + 
         x^3*(13470.609682299546 - 6747.104612850082*Log[x] + 
           2590.4659161976233*Log[x]^2 - 248.9455732946299*Log[x]^3 + 
           57.992280285035626*Log[x]^4)))
 
dBeamLarinN["gg"] = 0. + delta[1 - x] + 
     as*(-24.*(1 - x) + Lp*(12. - 24.*(1 - x) - 6.*LQ*delta[1 - x] - 
         12.*plusD[0, 1 - x])) + as^2*(-741.450630633595 + 
       1053.2456597222222*x^4 - 185.597503900156*x^5 + 
       29.54353233830846*x^6 + 16.792503131442203*LQ*delta[1 - x] + 
       6.*Log[1 - x] - 36.*Log[1 - x]^2 + (1 - x)^2*
        (-137.23211169284468*Log[1 - x] - 65.38064236111111*Log[1 - x]^2) + 
       (1 - x)^3*(-79.57169811320755*Log[1 - x] - 43.32229185317816*
          Log[1 - x]^2) + (1 - x)*(-549.6123610676952 - 6.*Log[1 - x] + 
         18.*Log[1 - x]^2) - 1109.*Log[x] - 303.*Log[x]^2 - 24.*Log[x]^3 + 
       x*(56.91838496783339 - 281.*Log[x] - 87.*Log[x]^2 - 12.*Log[x]^3) + 
       x^2*(2771.9415094339624 + 630.6404593639576*Log[x] + 
         86.9416135881104*Log[x]^2 + 4.4003868471953576*Log[x]^3) + 
       x^3*(-2887.7507055503293 + 359.55815039701076*Log[x] - 
         541.1466165413534*Log[x]^2 + 29.003161222339305*Log[x]^3) + 
       Lp*(-459.30575986343274 + 858.6291666666667*x^4 - 
         169.65087040618957*x^5 + 26.909516380655226*x^6 + 
         LQ*(144.*(1 - x) - 74.78237359346386*delta[1 - x]) - 
         144.*Log[1 - x] - 263.5144329896907*(1 - x)^2*Log[1 - x] - 
         112.69678089304257*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-1001.1294943738554 + 360.*Log[1 - x]) - 924.*Log[x] - 
         144.*Log[x]^2 + x^3*(-821.7470725995316 - 661.7179916317991*Log[x] - 
           184.99287410926365*Log[x]^2) + x*(93.35275951341862 - 60.*Log[x] - 
           72.*Log[x]^2) + x^2*(621.3770034843205 + 27.130914826498422*
            Log[x] + 1.9944258639910815*Log[x]^2) - 149.56474718692772*
          plusD[0, 1 - x]) + 33.585006262884406*plusD[0, 1 - x] + 
       Nf*(97.55555555555556 + 6.222222222222222*LQ*delta[1 - x] - 
         2.*Log[1 - x] + (1 - x)*(74.55555555555556 + 2.*Log[1 - x]) + 
         x^2*(3.247512405497389*^-6 + 1.245381192502307*^-6*Log[x]) + 
         x^3*(-2.696638909263494*^-6 + 2.516527292996756*^-6*Log[x]) + 
         78.66666666666667*Log[x] + 14.*Log[x]^2 + 0.8888888888888888*
          Log[x]^3 + x*(-113.99999999999999 + 35.333333333333336*Log[x] + 
           11.333333333333334*Log[x]^2 + 0.8888888888888888*Log[x]^3) + 
         12.444444444444445*plusD[0, 1 - x] + Lp^2*(6.666666666666664 + 
           10.666666666666666*(1 - x) + 2.*LQ*delta[1 - x] + 
           5.333333333333333*Log[x] + x*(-10.666666666666666 + 
             5.333333333333333*Log[x]) + 4.*plusD[0, 1 - x]) + 
         Lp*(56. + 56.*(1 - x) + 6.666666666666667*LQ*delta[1 - x] + 
           45.333333333333336*Log[x] + 5.333333333333333*Log[x]^2 + 
           x*(-69.33333333333333 + 24.*Log[x] + 5.333333333333333*Log[x]^2) + 
           13.333333333333334*plusD[0, 1 - x])) + 
       Lp^2*(-186.00000383984764 + 29.10969387755102*x^4 - 
         8.139252336448598*x^5 + 1.7141162514827994*x^6 - 
         118.4352528130723*delta[1 - x] + 18.*LQ^2*delta[1 - x] - 
         144.*Log[1 - x] - 0.23431294678316125*(1 - x)^2*Log[1 - x] - 
         2.4544715447154473*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-456. + 288.*Log[1 - x]) + x*(249.32021857923496 - 
           72.*Log[x]) + x^2*(10.92369020501139 - 70.9904831625183*Log[x]) + 
         x^3*(41.071537290715376 - 49.41585233441911*Log[x]) - 288.*Log[x] - 
         66.*plusD[0, 1 - x] + LQ*(-72. + 144.*(1 - x) - 33.*delta[1 - x] + 
           72.*plusD[0, 1 - x]) + 144.*plusD[1, 1 - x])) + 
     as^3*(-131669.94279194443 + 1.1733888221734357*^6*x^4 - 
       69621.98890649762*x^5 + 6617.620779220779*x^6 + 
       LQ*(1.27695557239349*^-7 - 403.0200751546131*(1 - x) - 
         1.2769532986567356*^-7*x + 157.65302078242257*delta[1 - x]) + 
       1142.1130803901924*Log[1 - x] - 839.8237359346385*Log[1 - x]^2 - 
       176.*Log[1 - x]^3 + (1 - x)^3*(-46538.65180722892*Log[1 - x] - 
         3476.839297332466*Log[1 - x]^2 - 3508.607334525939*Log[1 - x]^3) + 
       (1 - x)^2*(-19904.27978723404*Log[1 - x] - 3498.5911559348333*
          Log[1 - x]^2 - 389.1472814865795*Log[1 - x]^3) + 
       (1 - x)*(-25927.056896918963 - 1432.2179718512616*Log[1 - x] - 
         3.5674508620934375*Log[1 - x]^2 - 200.*Log[1 - x]^3) - 
       151989.7614046158*Log[x] - 59368.01612149461*Log[x]^2 - 
       14858.165449364698*Log[x]^3 - 1948.*Log[x]^4 - 100.8*Log[x]^5 + 
       x^3*(-554666.3728191 - 1.1307761971799463*^6*Log[x] - 
         525996.7727402338*Log[x]^2 - 96460.33342680875*Log[x]^3 - 
         24717.1536*Log[x]^4 - 1069.5684340320593*Log[x]^5) + 
       x^2*(-492675.40726817044 - 533701.9948293691*Log[x] - 
         155380.58564814815*Log[x]^2 - 22056.18006993007*Log[x]^3 - 
         1618.5866336633662*Log[x]^4 - 48.31945788964182*Log[x]^5) + 
       x*(76642.26696301693 + 4024.838955304722*Log[x] - 
         5340.569568114123*Log[x]^2 + 1303.2781835451005*Log[x]^3 - 
         26.*Log[x]^4 + 28.8*Log[x]^5) + Nf^2*(-203.0242790288985 + 
         1.8075990299110751*x^4 + 0.018694765465669613*x^5 + 
         0.01627906976744186*x^6 - 10.229900191336766*LQ*delta[1 - x] + 
         6.222222222222222*Log[1 - x] + 0.8888888888888888*Log[1 - x]^2 + 
         (1 - x)^3*(0.24080882352941177*Log[1 - x] - 0.34985207100591714*
            Log[1 - x]^2 - 0.4362934362934363*Log[1 - x]^3) + 
         (1 - x)^2*(-7.53625*Log[1 - x] + 1.1036639857015191*Log[1 - x]^2 - 
           0.0033821871476888386*Log[1 - x]^3) + 
         (1 - x)*(-116.73888550052452 - 18.878526841582627*Log[1 - x] - 
           2.6790123456790123*Log[1 - x]^2 + 0.19753086419753085*
            Log[1 - x]^3) - 127.91459336518275*Log[x] - 10.977292273681392*
          Log[x]^2 + 0.757201646090535*Log[x]^3 + 0.09876543209876543*
          Log[x]^4 + x^3*(-2.084730803177405 + 1.5338521400778211*Log[x] - 
           0.48311156601842375*Log[x]^2 - 0.002214022140221402*Log[x]^3 - 
           0.002911208151382824*Log[x]^4) + x^2*(20.29374337221633 + 
           10.637469586374696*Log[x] + 0.04874213836477988*Log[x]^2 + 
           0.0037285607755406414*Log[x]^3 + 0.00011532695190866105*
            Log[x]^4) + x*(212.00576902692734 - 138.01732606069368*Log[x] - 
           33.03902066874312*Log[x]^2 - 1.2181069958847737*Log[x]^3 + 
           0.09876543209876543*Log[x]^4) + Lp*(-188.33760074867723 - 
           6.549389567147614*x^4 + 1.357634112792297*x^5 - 
           0.402321083172147*x^6 - 7.407407407407407*LQ*delta[1 - x] + 
           (1 - x)*(-102.06767929017998 - 15.777777777777779*Log[1 - x]) + 
           2.6666666666666665*Log[1 - x] - 0.07644110275689223*(1 - x)^2*
            Log[1 - x] + 5.759670781893004*(1 - x)^3*Log[1 - x] - 
           117.02424746924885*Log[x] - 11.851851851851851*Log[x]^2 + 
           x*(199.40794516531184 - 110.2835067285081*Log[x] - 
             26.074074074074073*Log[x]^2) + x^2*(-6.743192291579389 - 
             1.3215859030837005*Log[x] - 0.12412412412412413*Log[x]^2) + 
           x^3*(21.41507177033493 + 0.2864721485411141*Log[x] + 
             1.9631949882537196*Log[x]^2) - 14.814814814814815*
            plusD[0, 1 - x]) + Lp^2*(-72.73434595684665 - 1.083358501963153*
            x^4 + 0.22936660268714013*x^5 - 0.06683804627249357*x^6 - 
           4.444444444444445*LQ*delta[1 - x] + (1 - x)*(-39.7037037037037 - 
             3.5555555555555554*Log[1 - x]) - 0.01314459049544995*(1 - x)^2*
            Log[1 - x] + 0.845984598459846*(1 - x)^3*Log[1 - x] - 
           42.074074074074076*Log[x] - 3.5555555555555554*Log[x]^2 + 
           x*(80.39496105050912 - 42.074074074074076*Log[x] - 
             3.5555555555555554*Log[x]^2) + x^2*(-0.9758961681087762 - 
             0.21724137931034482*Log[x] - 0.02044989775051125*Log[x]^2) + 
           x^3*(3.1250022589681032 + 0.13495072024260804*Log[x] + 
             0.3147230977037371*Log[x]^2) - 8.88888888888889*
            plusD[0, 1 - x]) + Lp^3*(-7.703703703703703 - 5.925925925925926*
            (1 - x) - 0.8888888888888888*LQ*delta[1 - x] + 
           x*(9.481481481481481 - 4.7407407407407405*Log[x]) - 
           4.7407407407407405*Log[x] - 1.7777777777777777*plusD[0, 1 - x]) - 
         20.45980038267353*plusD[0, 1 - x]) + 315.30604156484515*
        plusD[0, 1 - x] + Nf*(27515.210292909363 + 52943.56646216769*x^4 - 
         1513.691983122363*x^5 + 21.405330882352942*x^6 + 
         LQ*(-149.33333333333334*(1 - x) + 173.53938637057507*delta[1 - x]) - 
         43.88449334543732*Log[1 - x] + 64.53627106775602*Log[1 - x]^2 + 
         10.666666666666666*Log[1 - x]^3 + (1 - x)^2*
          (-8942.47092469018*Log[1 - x] - 1286.4130808950085*Log[1 - x]^2 - 
           93.54446308724832*Log[1 - x]^3 - 3.2102206736353076*
            Log[1 - x]^4) + (1 - x)*(5571.801273151777 + 277.9307621403534*
            Log[1 - x] + 13.813771269969632*Log[1 - x]^2 - 
           5.432098765432099*Log[1 - x]^3 - 0.49382716049382713*
            Log[1 - x]^4) + (1 - x)^3*(-12994.855477855477*Log[1 - x] + 
           6158.373207701761*Log[1 - x]^2 - 444.5841968911917*Log[1 - x]^3 + 
           150.34097035040432*Log[1 - x]^4) + 27016.907476027023*Log[x] + 
         9047.595082591391*Log[x]^2 + 1593.6549054218651*Log[x]^3 + 
         146.87654320987653*Log[x]^4 + 5.674074074074074*Log[x]^5 + 
         x^3*(-16384.72096128171 - 123190.34703359542*Log[x] + 
           8038.350570852921*Log[x]^2 - 16467.01894317049*Log[x]^3 - 
           45.25417075564279*Log[x]^4 - 362.7111897390535*Log[x]^5) + 
         x*(-49960.540506150886 + 3033.0785412793575*Log[x] + 
           1090.3904035267374*Log[x]^2 - 5.801884701591511*Log[x]^3 - 
           21.185185185185187*Log[x]^4 - 3.7925925925925927*Log[x]^5) + 
         x^2*(-13902.694505494506 + 15726.192731277533*Log[x] + 
           9748.688708036623*Log[x]^2 + 1606.518105849582*Log[x]^3 + 
           116.34142857142857*Log[x]^4 + 3.3078703703703702*Log[x]^5) + 
         347.07877274115015*plusD[0, 1 - x] + Lp^2*(5998.148114637039 - 
           602.0150414937759*x^4 + 120.80754996299038*x^5 - 
           20.69336143308746*x^6 + 263.18945069571623*delta[1 - x] - 
           40.*LQ^2*delta[1 - x] + (1 - x)*(2487.58060063184 - 
             1098.6666666666667*Log[1 - x]) + 416.*Log[1 - x] + 
           207.15749235474007*(1 - x)^2*Log[1 - x] + 126.21347031963471*
            (1 - x)^3*Log[1 - x] + 5307.49053959803*Log[x] + 
           972.4444444444445*Log[x]^2 + 68.74074074074075*Log[x]^3 + 
           x*(-6055.97151014182 + 1335.16120126368*Log[x] + 
             284.44444444444446*Log[x]^2 - 37.925925925925924*Log[x]^3) + 
           x^3*(537.9252286175363 + 513.0703281982585*Log[x] + 
             115.97625570776256*Log[x]^2 - 0.3247663551401869*Log[x]^3) + 
           x^2*(-460.57748049052395 + 135.816735415439*Log[x] - 
             2.084710743801653*Log[x]^2 - 0.01829652996845426*Log[x]^3) + 
           LQ*(-256. - 544.*(1 - x) + 161.18824906230924*delta[1 - x] - 
             272.*Log[x] - 32.*Log[x]^2 + x*(416. - 144.*Log[x] - 32.*
                Log[x]^2) - 160.*plusD[0, 1 - x]) + 322.3764981246185*
            plusD[0, 1 - x] - 320.*plusD[1, 1 - x]) + 
         Lp*(19371.785298423227 + 15406.574991686066*x^4 - 
           468.9035418236624*x^5 + 0.2386685552407932*x^6 + 
           245.6434873160018*delta[1 - x] - 37.333333333333336*LQ^2*
            delta[1 - x] + 614.6666666666666*Log[1 - x] + 72.*Log[1 - x]^2 + 
           (1 - x)*(5963.761735262948 - 1331.7840390468489*Log[1 - x] - 
             39.111111111111114*Log[1 - x]^2 - 2.962962962962963*
              Log[1 - x]^3) + (1 - x)^2*(1168.5334742776604*Log[1 - x] + 
             118.06061927605757*Log[1 - x]^2 + 1.467408585055644*
              Log[1 - x]^3) + (1 - x)^3*(1020.4975391498881*Log[1 - x] - 
             28.111048478015782*Log[1 - x]^2 + 40.7907133243607*
              Log[1 - x]^3) + 18673.63750998971*Log[x] + 5211.944776490551*
            Log[x]^2 + 693.1851851851852*Log[x]^3 + 36.96296296296296*
            Log[x]^4 + x^3*(-184093.2144128114 + 91758.47280122014*Log[x] - 
             37634.49072929542*Log[x]^2 + 3215.166776099803*Log[x]^3 - 
             948.0248579545455*Log[x]^4) + x*(-17746.568210588128 + 
             2764.699357157662*Log[x] + 1028.6206347885895*Log[x]^2 + 
             16.88888888888889*Log[x]^3 - 23.703703703703702*Log[x]^4) + 
           x^2*(166414.1922953451 + 64717.79457364341*Log[x] + 
             9771.585708550783*Log[x]^2 + 711.7024456521739*Log[x]^3 + 
             20.872773536895675*Log[x]^4) + LQ*(-510.66666666666663 + 
             6.371496473376702*^-6*x^4 + 320.58474396103895*delta[1 - x] + 
             (1 - x)*(-756.6666666666666 - 12.*Log[1 - x]) + 12.*Log[1 - x] - 
             472.*Log[x] - 84.*Log[x]^2 - 5.333333333333333*Log[x]^3 + 
             x^2*(-0.000035526502771067216 - 0.000013659895911593154*Log[x] - 
               1.941449758192433*^-6*Log[x]^2) + x*(684.0000000000001 - 212.*
                Log[x] - 68.*Log[x]^2 - 5.333333333333333*Log[x]^3) + 
             x^3*(0.000029665667922513276 - 0.000027344818156959256*Log[x] + 
               3.7353155407803076*^-6*Log[x]^2 - 1.509256268695912*^-6*
                Log[x]^3) - 149.33333333333334*plusD[0, 1 - x]) + 
           641.1694879220779*plusD[0, 1 - x] - 298.6666666666667*
            plusD[1, 1 - x]) + Lp^3*(770.2197345880627 - 6.4309576837416484*
            x^4 + 1.7445600756859034*x^5 - 0.5153473344103393*x^6 + 
           78.95683520871486*delta[1 - x] - 12.*LQ^2*delta[1 - x] + 
           (1 - x)*(394.962962962963 - 218.07407407407408*Log[1 - x]) + 
           96.*Log[1 - x] - 0.09439124487004104*(1 - x)^2*Log[1 - x] + 
           6.228102189781022*(1 - x)^3*Log[1 - x] + 578.3703703703703*
            Log[x] + 45.03703703703704*Log[x]^2 + x*(-837.8681432219832 + 
             304.*Log[x] - 18.962962962962962*Log[x]^2) + 
           x^3*(-32.076584507042256 + 27.280269058295964*Log[x] - 
             3.7310975609756096*Log[x]^2) + x^2*(-1.7399289099526067 + 
             48.02094818081588*Log[x] - 0.01678445229681979*Log[x]^2) + 
           LQ*(-16. - 112.*(1 - x) + 29.333333333333332*delta[1 - x] + 
             x*(64. - 32.*Log[x]) - 32.*Log[x] - 48.*plusD[0, 1 - x]) + 
           58.666666666666664*plusD[0, 1 - x] - 96.*plusD[1, 1 - x])) + 
       Lp*(-132343.23052192305 + 855996.6825053996*x^4 - 
         63140.132754342434*x^5 + 6903.148311306902*x^6 + 
         662.941451245556*delta[1 - x] - 100.75501878865327*LQ^2*
          delta[1 - x] - 5637.959849690774*Log[1 - x] - 864.*Log[1 - x]^2 + 
         432.*Log[1 - x]^3 + (1 - x)^3*(-67666.05818181818*Log[1 - x] - 
           977.0656912511197*Log[1 - x]^2 - 3639.491869918699*Log[1 - x]^3) + 
         (1 - x)*(-31836.993511944034 + 10717.639081232512*Log[1 - x] - 
           180.*Log[1 - x]^2 - 216.*Log[1 - x]^3) + 
         (1 - x)^2*(-39091.370357014064*Log[1 - x] - 3127.6040781648258*
            Log[1 - x]^2 + 673.77*Log[1 - x]^3) - 132203.792959046*Log[x] - 
         46502.05028058036*Log[x]^2 - 8472.*Log[x]^3 - 648.*Log[x]^4 + 
         x^3*(-1.9161466079295154*^6 - 31564.103690685413*Log[x] - 
           545546.9192245557*Log[x]^2 - 33890.93647912885*Log[x]^3 - 
           16737.473776223775*Log[x]^4) + x^2*(1.2208686998284734*^6 + 
           310597.7236503856*Log[x] + 34151.83225208527*Log[x]^2 + 
           1856.331375838926*Log[x]^3 + 16.70733012306046*Log[x]^4) + 
         x*(31903.793699365167 - 21735.545541849504*Log[x] + 
           1185.6691012706024*Log[x]^2 - 996.*Log[x]^3 + 180.*Log[x]^4) + 
         LQ*(4650.213826090758 - 6319.473988439307*x^4 + 1113.5850267379678*
            x^5 - 177.261198371146*x^6 - 952.3254869163557*delta[1 - x] - 
           36.*Log[1 - x] + 216.*Log[1 - x]^2 + (1 - x)*(4689.43105749469 + 
             36.*Log[1 - x] - 108.*Log[1 - x]^2) + (1 - x)^3*
            (477.4301919720768*Log[1 - x] + 259.93374558303884*
              Log[1 - x]^2) + (1 - x)^2*(823.3926701570681*Log[1 - x] + 
             392.2838589981447*Log[1 - x]^2) + 6654.*Log[x] + 
           1818.*Log[x]^2 + 144.*Log[x]^3 + x^3*(17326.504122497056 - 
             2157.348780487805*Log[x] + 3246.8796895213454*Log[x]^2 - 
             174.01896425966447*Log[x]^3) + x^2*(-16631.64891846922 - 
             3783.8426966292136*Log[x] - 521.6496694995278*Log[x]^2 - 
             26.4023178807947*Log[x]^3) + x*(-341.5103133683933 + 
             1686.*Log[x] + 522.*Log[x]^2 + 72.*Log[x]^3) - 
           403.0200751546131*plusD[0, 1 - x]) - 1904.6509738327113*
          plusD[0, 1 - x] - 806.0401503092262*plusD[1, 1 - x]) + 
       Lp^2*(-37790.103240281824 + 60938.5743509048*x^4 - 
         8481.807713498623*x^5 + 1066.036717062635*x^6 - 
         2952.289774167837*delta[1 - x] + LQ^2*(-432.*(1 - x) + 
           448.6942415607831*delta[1 - x]) - 5173.553932486265*Log[1 - x] + 
         1728.*Log[1 - x]^2 + (1 - x)*(-22025.2516849359 + 
           18843.10786497253*Log[1 - x] - 2592.*Log[1 - x]^2) + 
         (1 - x)^3*(-3602.3702064896756*Log[1 - x] + 1020.3241919686582*
            Log[1 - x]^2) + (1 - x)^2*(-11160.987001733101*Log[1 - x] + 
           3202.0790540540543*Log[1 - x]^2) - 48303.10786497253*Log[x] - 
         12672.*Log[x]^2 - 1152.*Log[x]^3 + x^3*(-53808.774331550805 - 
           49634.27142857143*Log[x] - 18303.580579905596*Log[x]^2 - 
           2897.1525600835944*Log[x]^3) + x^2*(10231.7847976308 + 
           944.1327838827839*Log[x] + 555.0956097560976*Log[x]^2 + 
           39.066153846153846*Log[x]^3) + x*(29053.832549329512 + 
           1160.8921350274704*Log[x] - 3024.*Log[x]^2 + 288.*Log[x]^3) - 
         2257.212219056205*plusD[0, 1 - x] + LQ*(1858.4460704060823 - 
           5151.775003693308*x^4 + 1017.9052197802198*x^5 - 
           161.45710267229254*x^6 - 1128.6061095281025*delta[1 - x] + 
           (1 - x)*(8593.553932486266 - 2160.*Log[1 - x]) + 864.*Log[1 - x] + 
           1581.086603518268*(1 - x)^2*Log[1 - x] + 676.1806833114323*
            (1 - x)^3*Log[1 - x] + 5544.*Log[x] + 864.*Log[x]^2 + 
           x^2*(-3728.2620253164555 - 162.78549093183238*Log[x] - 
             11.966549295774648*Log[x]^2) + x*(-560.1165628250656 + 
             360.*Log[x] + 432.*Log[x]^2) + x^3*(4930.482438016529 + 
             3970.3079507278835*Log[x] + 1109.9572413793103*Log[x]^2) + 
           1794.7769662431324*plusD[0, 1 - x]) + 3589.553932486265*
          plusD[1, 1 - x]) + Lp^3*(-11090.776967221182 + 
         132.666017526777*x^4 - 35.83372093023256*x^5 + 10.069861900893583*
          x^6 - 1995.1725571637216*delta[1 - x] - 36.*LQ^3*delta[1 - x] - 
         2448.*Log[1 - x] + 864.*Log[1 - x]^2 + (1 - x)*(-5289.553932486265 + 
           7056.*Log[1 - x] - 1728.*Log[1 - x]^2) + 
         (1 - x)^2*(-1604.7540919719409*Log[1 - x] - 1.6036988110964332*
            Log[1 - x]^2) + (1 - x)^3*(-687.7730125523012*Log[1 - x] + 
           98.6495983935743*Log[1 - x]^2) - 10080.*Log[x] - 1152.*Log[x]^2 + 
         x^2*(2701.8217213114754 - 864.4606060606061*Log[x] - 
           149.91292875989447*Log[x]^2) + x^3*(206.88597210828547 - 
           901.703908045977*Log[x] + 123.75699558173785*Log[x]^2) + 
         x*(7929.944082013048 - 2520.*Log[x] + 144.*Log[x]^2) + 
         LQ^2*(216. - 432.*(1 - x) + 198.*delta[1 - x] - 
           216.*plusD[0, 1 - x]) + 937.2230337568676*plusD[0, 1 - x] + 
         LQ*(720.0000175886025 - 174.65816678152999*x^4 + 48.83551198257081*
            x^5 - 10.284697508896798*x^6 + 468.6115168784338*delta[1 - x] + 
           (1 - x)*(3528. - 1728.*Log[1 - x]) + 864.*Log[1 - x] + 
           1.4058721934369602*(1 - x)^2*Log[1 - x] + 14.726833199033038*
            (1 - x)^3*Log[1 - x] + 1728.*Log[x] + x^3*(-246.42921857304643 + 
             296.49511400651465*Log[x]) + x^2*(-65.54214360041624 + 
             425.9428934010152*Log[x]) + x*(-1495.9213114754098 + 
             432.*Log[x]) + 792.*plusD[0, 1 - x] - 864.*plusD[1, 1 - x]) + 
         1584.*plusD[1, 1 - x] - 864.*plusD[2, 1 - x]))
 
dBeamLarinN["gq"] = 
    0. + as*(Lp*(-2.666666666666667 - 2.6666666666666665*(1 - x)) - 
       5.333333333333333*(1 - x)) + as^2*(-256.2815183125484 + 
       68.61761158021713*x^4 - 9.290632506004805*x^5 + 
       1.8816901408450704*x^6 - 39.111111111111114*Log[1 - x] - 
       9.333333333333334*Log[1 - x]^2 - 1.4814814814814814*Log[1 - x]^3 + 
       (1 - x)^3*(-43.476367006487486*Log[1 - x] - 2.9932773109243698*
          Log[1 - x]^2 - 1.8511210762331838*Log[1 - x]^3) + 
       (1 - x)*(-87.75062698762319 - 58.666666666666664*Log[1 - x] - 
         26.22222222222222*Log[1 - x]^2 - 1.4814814814814814*Log[1 - x]^3) + 
       (1 - x)^2*(-44.46197502837684*Log[1 - x] - 13.638240574506284*
          Log[1 - x]^2 - 0.07891156462585033*Log[1 - x]^3) + 
       Nf*(5.530864197530864 + Lp^2*(1.7777777777777777 + 1.7777777777777777*
            (1 - x)) + 2.962962962962963*Log[1 - x] + 0.8888888888888888*
          Log[1 - x]^2 + (1 - x)*(7.901234567901234 + 6.518518518518518*
            Log[1 - x] + 0.8888888888888888*Log[1 - x]^2) + 
         Lp*(5.925925925925926 + 3.5555555555555554*Log[1 - x] + 
           (1 - x)*(5.925925925925926 + 3.5555555555555554*Log[1 - x]))) + 
       Lp^2*(-107.55555555555554 + LQ*(16. + 16.*(1 - x)) + 
         23.11111111111111*Log[1 - x] + (1 - x)*(-47.111111111111114 + 
           23.11111111111111*Log[1 - x]) + x*(83.55555555555556 - 
           12.444444444444445*Log[x]) - 71.11111111111111*Log[x]) - 
       290.6666666666667*Log[x] - 81.77777777777777*Log[x]^2 - 
       6.518518518518518*Log[x]^3 + x*(32.80449314192845 - 
         34.666666666666664*Log[x] - 12.88888888888889*Log[x]^2 - 
         2.074074074074074*Log[x]^3) + x^3*(-171.9025590551181 - 
         33.81902985074627*Log[x] - 15.330821917808219*Log[x]^2 - 
         0.677797833935018*Log[x]^3) + x^2*(297.78239845261123 + 
         7.1838204150783564*Log[x] + 1.0451388888888888*Log[x]^2 + 
         0.05525846702317291*Log[x]^3) + Lp*(-252.09672359310304 + 
         32.*LQ*(1 - x) + 16.18180362005446*x^4 - 3.6238159675236807*x^5 + 
         0.7224749772520473*x^6 - 37.333333333333336*Log[1 - x] - 
         8.88888888888889*Log[1 - x]^2 + (1 - x)*(-162.12549937487285 - 
           5.333333333333333*Log[1 - x] - 8.88888888888889*Log[1 - x]^2) + 
         (1 - x)^2*(-48.239401496259354*Log[1 - x] - 0.01557632398753894*
            Log[1 - x]^2) + (1 - x)^3*(-18.0777027027027*Log[1 - x] + 
           1.8380634390651085*Log[1 - x]^2) - 248.88888888888889*Log[x] - 
         39.111111111111114*Log[x]^2 + x*(62.03070889467317 - 
           1.7777777777777777*Log[x] - 12.444444444444445*Log[x]^2) + 
         x^3*(-48.13120269133726 - 14.242881072026801*Log[x] - 
           0.8879892037786775*Log[x]^2) + x^2*(148.12458745874588 + 
           0.08032128514056225*Log[x] + 0.002777777777777778*Log[x]^2))) + 
     as^3*(-41434.1790790653 + LQ*(9.512255303434358*^-7 - 
         89.56001670102512*(1 - x) - 9.512255019217264*^-7*x) + 
       120588.67498885421*x^4 - 4523.002192982456*x^5 + 
       579.1915852742299*x^6 - 2540.902748051049*Log[1 - x] - 
       960.5286491861885*Log[1 - x]^2 - 227.4149468505936*Log[1 - x]^3 - 
       32.22222222222222*Log[1 - x]^4 - 2.4691358024691357*Log[1 - x]^5 + 
       (1 - x)^3*(-33832.79341657208*Log[1 - x] - 3816.9487648673376*
          Log[1 - x]^2 - 5359.366967871486*Log[1 - x]^3 - 
         148.37802419354838*Log[1 - x]^4 - 110.20092024539878*Log[1 - x]^5) + 
       (1 - x)*(-1802.4251975121424 - 3933.727536393378*Log[1 - x] - 
         1711.0782070204166*Log[1 - x]^2 - 453.7523954102644*Log[1 - x]^3 - 
         60.041152263374485*Log[1 - x]^4 - 2.4691358024691357*Log[1 - x]^5) + 
       (1 - x)^2*(12119.584045584046*Log[1 - x] + 3671.6650898770104*
          Log[1 - x]^2 + 267.18834688346885*Log[1 - x]^3 + 
         7.5515818431911965*Log[1 - x]^4 + 1.1328630217519107*Log[1 - x]^5) + 
       Nf^2*(-13.639867845175893 + Lp^3*(-1.1851851851851851 - 
           1.1851851851851851*(1 - x)) - 5.880038571604018*^-7*x + 
         Lp^2*(-5.925925925925927 + (1 - x)*(-5.925925925925926 - 
             3.5555555555555554*Log[1 - x]) - 3.5555555555555554*
            Log[1 - x]) - 10.271604938271604*Log[1 - x] - 
         4.938271604938271*Log[1 - x]^2 - 0.9876543209876543*Log[1 - x]^3 + 
         (1 - x)*(-11.269496551411983 - 11.851851851851851*Log[1 - x] - 
           6.1234567901234565*Log[1 - x]^2 - 0.9876543209876543*
            Log[1 - x]^3) + Lp*(-9.876543209876544 - 11.851851851851851*
            Log[1 - x] - 3.5555555555555554*Log[1 - x]^2 + 
           (1 - x)*(-9.876543209876543 - 11.851851851851851*Log[1 - x] - 
             3.5555555555555554*Log[1 - x]^2))) - 40952.470973478936*Log[x] - 
       15859.539144516184*Log[x]^2 - 3968.5663279528962*Log[x]^3 - 
       531.0123456790124*Log[x]^4 - 27.897942386831275*Log[x]^5 + 
       x^3*(-50022.37960339944 - 178986.16370558375*Log[x] - 
         8338.211282051281*Log[x]^2 - 19178.345270890724*Log[x]^3 - 
         805.7916913946588*Log[x]^4 - 344.3696*Log[x]^5) + 
       x^2*(-42519.46604215456 - 21697.530299220518*Log[x] + 
         58.54060913705584*Log[x]^2 + 412.7905569007264*Log[x]^3 + 
         34.43474576271186*Log[x]^4 + 1.0525925925925925*Log[x]^5) + 
       x*(14307.165892250669 - 779.8189165479425*Log[x] - 
         1799.0313555313192*Log[x]^2 + 103.44984799280257*Log[x]^3 - 
         20.625514403292183*Log[x]^4 + 5.293827160493827*Log[x]^5) + 
       Lp^3*(-2682.6729355382504 + LQ^2*(-48. - 48.*(1 - x)) + 
         2.6449631449631448*x^4 - 1.2410329985652797*x^5 + 
         0.5731642894875858*x^6 + 324.74074074074076*Log[1 - x] - 
         105.08641975308642*Log[1 - x]^2 + (1 - x)*(-699.1397681850358 + 
           534.9135802469136*Log[1 - x] - 105.08641975308642*Log[1 - x]^2) + 
         (1 - x)^2*(-280.8184357541899*Log[1 - x] - 0.4789325842696629*
            Log[1 - x]^2) + (1 - x)^3*(-126.89052890528906*Log[1 - x] + 
           22.076266363118954*Log[1 - x]^2) - 2402.7654320987654*Log[x] - 
         287.60493827160496*Log[x]^2 + x^2*(769.8188585607941 + 
           0.1969746793817823*Log[x] + 0.02384105960264901*Log[x]^2) + 
         x^3*(-243.70050590219225 - 10.258249641319942*Log[x] + 
           0.9801894918173988*Log[x]^2) + x*(2095.437720402144 - 
           498.962962962963*Log[x] + 26.469135802469136*Log[x]^2) + 
         LQ*(733.3333333333334 + (1 - x)*(370.6666666666667 - 
             138.66666666666666*Log[1 - x]) - 138.66666666666666*Log[1 - x] + 
           426.6666666666667*Log[x] + x*(-501.3333333333333 + 
             74.66666666666667*Log[x]))) + Lp^2*(-12195.037534161243 - 
         96.*LQ^2*(1 - x) + 1419.5347150259067*x^4 - 189.10930232558138*x^5 + 
         35.07232704402516*x^6 + 158.80770330932808*Log[1 - x] + 
         194.66666666666666*Log[1 - x]^2 + 77.03703703703704*Log[1 - x]^3 + 
         (1 - x)^3*(-1852.738379814077*Log[1 - x] + 312.25999497108376*
            Log[1 - x]^2 - 94.49933774834437*Log[1 - x]^3) + 
         (1 - x)^2*(-2220.497861420017*Log[1 - x] + 457.3260504201681*
            Log[1 - x]^2 - 2.6231599607458294*Log[1 - x]^3) + 
         (1 - x)*(-3861.357210002579 + 936.8817773834021*Log[1 - x] + 
           10.962962962962964*Log[1 - x]^2 + 77.03703703703704*
            Log[1 - x]^3) - 12799.170786475715*Log[x] - 3360.*Log[x]^2 - 
         306.5679012345679*Log[x]^3 + x^3*(-3958.8306034482757 - 
           920.4046391752578*Log[x] - 284.19726339794755*Log[x]^2 - 
           24.168138466972803*Log[x]^3) + x^2*(7109.280379371666 + 
           233.09721229449607*Log[x] + 12.885008517887563*Log[x]^2 + 
           0.7371202113606341*Log[x]^3) + x*(5973.485533628253 + 
           227.91118974707524*Log[x] - 638.2222222222222*Log[x]^2 + 
           52.93827160493827*Log[x]^3) + LQ*(1712.0000006045284 - 
           97.09082652134423*x^4 + 21.7428987618354*x^5 - 4.334848484848485*
            x^6 + 224.*Log[1 - x] + 53.333333333333336*Log[1 - x]^2 + 
           (1 - x)^3*(108.4662226450999*Log[1 - x] - 11.02838063439065*
              Log[1 - x]^2) + (1 - x)^2*(289.4364060676779*Log[1 - x] + 
             0.09345351043643264*Log[1 - x]^2) + (1 - x)*
            (1348.1726591651404 + 32.*Log[1 - x] + 53.333333333333336*
              Log[1 - x]^2) + 1493.3333333333333*Log[x] + 234.66666666666666*
            Log[x]^2 + x^2*(-888.7475280158206 - 0.4819312796208531*Log[x] - 
             0.016671718702637162*Log[x]^2) + x^3*(288.7872185911402 + 
             85.45729076790336*Log[x] + 5.327939590075513*Log[x]^2) + 
           x*(-372.1842556516255 + 10.666666666666666*Log[x] + 
             74.66666666666667*Log[x]^2))) + 
       Lp*(-38964.200545436564 + 35955.349579831935*x^4 - 
         2132.5411415863605*x^5 + 322.23456501403183*x^6 - 
         2368.6456476585063*Log[1 - x] - 451.8257386569835*Log[1 - x]^2 - 
         45.03703703703704*Log[1 - x]^3 + 2.962962962962963*Log[1 - x]^4 + 
         (1 - x)^3*(29536.50164654226*Log[1 - x] - 14655.368154158215*
            Log[1 - x]^2 + 1000.6770356816103*Log[1 - x]^3 - 
           354.28214285714284*Log[1 - x]^4) + (1 - x)*(-4860.799569752615 - 
           3064.3880853901755*Log[1 - x] - 1101.3072201384648*Log[1 - x]^2 + 
           33.18518518518518*Log[1 - x]^3 + 2.962962962962963*Log[1 - x]^4) + 
         (1 - x)^2*(20062.48031026253*Log[1 - x] + 2926.1922160444797*
            Log[1 - x]^2 + 255.1179906542056*Log[1 - x]^3 + 
           7.137485311398355*Log[1 - x]^4) - 35641.718324758105*Log[x] - 
         12448.115710609121*Log[x]^2 - 2265.0864197530864*Log[x]^3 - 
         178.46913580246914*Log[x]^4 + x^3*(-50966.21411483254 + 
           14228.988034188034*Log[x] - 23056.717981888745*Log[x]^2 - 
           370.7129735935706*Log[x]^3 - 617.0068870523417*Log[x]^4) + 
         x^2*(-30315.83014354067 + 21828.83777520278*Log[x] + 
           3108.920930232558*Log[x]^2 + 195.88202594193947*Log[x]^3 + 
           5.120242214532872*Log[x]^4) + x*(82669.0429570078 - 
           4646.900293624407*Log[x] - 38.38977260422098*Log[x]^2 - 
           256.*Log[x]^3 + 33.08641975308642*Log[x]^4) + 
         LQ*(1492.909099812535 - 411.70567986230634*x^4 + 55.74379503602882*
            x^5 - 11.290140845070422*x^6 + 234.66666666666666*Log[1 - x] + 
           56.*Log[1 - x]^2 + 8.88888888888889*Log[1 - x]^3 + 
           (1 - x)^2*(266.7718579234973*Log[1 - x] + 81.8294434470377*
              Log[1 - x]^2 + 0.4734660033167496*Log[1 - x]^3) + 
           (1 - x)*(880.5630794070339 + 352.*Log[1 - x] + 157.33333333333334*
              Log[1 - x]^2 + 8.88888888888889*Log[1 - x]^3) + 
           (1 - x)^3*(260.8582159624413*Log[1 - x] + 17.959666203059804*
              Log[1 - x]^2 + 11.106732348111658*Log[1 - x]^3) + 
           1744.*Log[x] + 490.6666666666667*Log[x]^2 + 39.111111111111114*
            Log[x]^3 + x^2*(-1786.6944045911048 - 43.1029207232267*Log[x] - 
             6.270826734241369*Log[x]^2 - 0.3315450643776824*Log[x]^3) + 
           x^3*(1031.4153674832962 + 202.91420400381315*Log[x] + 
             91.984934086629*Log[x]^2 + 4.066792097836312*Log[x]^3) + 
           x*(-196.82694394930968 + 208.*Log[x] + 77.33333333333333*
              Log[x]^2 + 12.444444444444445*Log[x]^3))) + 
       Nf*(4514.917414315565 - 33.18518518518518*LQ*(1 - x) + 
         1250.2732984293193*x^4 - 37.55150554675119*x^5 + 
         1.346777233320769*x^6 + 414.98797597666146*Log[1 - x] + 
         142.9182973438984*Log[1 - x]^2 + 30.002743484224965*Log[1 - x]^3 + 
         2.880658436213992*Log[1 - x]^4 + (1 - x)^3*
          (99.14330708661417*Log[1 - x] - 28.686813186813186*Log[1 - x]^2 + 
           10.633898305084745*Log[1 - x]^3 - 2.169956140350877*
            Log[1 - x]^4) + (1 - x)^2*(53.86792666364871*Log[1 - x] + 
           76.8025078369906*Log[1 - x]^2 + 23.086393088552917*Log[1 - x]^3 + 
           0.010951403148528405*Log[1 - x]^4) + (1 - x)*(527.1745184303213 + 
           483.0471281145598*Log[1 - x] + 215.11582820809593*Log[1 - x]^2 + 
           49.953360768175585*Log[1 - x]^3 + 2.880658436213992*
            Log[1 - x]^4) + 4003.8960941216437*Log[x] + 1333.3725713238694*
          Log[x]^2 + 232.7133058984911*Log[x]^3 + 22.386831275720166*
          Log[x]^4 + 0.9481481481481482*Log[x]^5 + 
         x^3*(-1055.5383806519453 - 1832.718172983479*Log[x] - 
           121.03692762186115*Log[x]^2 - 305.73136246786635*Log[x]^3 - 
           7.813874788494078*Log[x]^4 - 6.955265610438024*Log[x]^5) + 
         x*(-3281.8843776246626 + 493.46703493349173*Log[x] + 
           228.00187497080967*Log[x]^2 + 10.030178326474623*Log[x]^3 - 
           1.6131687242798354*Log[x]^4 - 0.4740740740740741*Log[x]^5) + 
         x^2*(-936.7164351851852 + 835.8710743801653*Log[x] + 
           246.28076463560333*Log[x]^2 + 36.660565723793674*Log[x]^3 + 
           2.4854014598540144*Log[x]^4 + 0.06786850477200425*Log[x]^5) + 
         Lp^3*(158.0246913580247 + LQ*(-16. - 16.*(1 - x)) + 
           (1 - x)*(55.30864197530864 - 22.123456790123456*Log[1 - x]) - 
           22.123456790123456*Log[1 - x] + 93.23456790123457*Log[x] + 
           4.7407407407407405*Log[x]^2 + x*(-124.83950617283952 + 
             31.604938271604937*Log[x] - 2.3703703703703702*Log[x]^2)) + 
         Lp^2*(1058.8003386746057 + 5.320618556701031*x^4 + 
           1.0335515548281506*x^5 - 0.2532855436081243*x^6 + 
           LQ*(-53.33333333333333 + (1 - x)*(-64. - 21.333333333333332*
                Log[1 - x]) - 21.333333333333332*Log[1 - x]) + 
           11.851851851851851*Log[1 - x] - 21.925925925925927*Log[1 - x]^2 + 
           (1 - x)*(298.9415580067673 + 53.333333333333336*Log[1 - x] - 
             21.925925925925927*Log[1 - x]^2) + (1 - x)^2*
            (8.659937888198758*Log[1 - x] - 0.01950585175552666*
              Log[1 - x]^2) + (1 - x)^3*(-0.30428134556574926*Log[1 - x] + 
             0.6616600790513834*Log[1 - x]^2) + 738.3703703703703*Log[x] + 
           123.25925925925925*Log[x]^2 + 9.481481481481481*Log[x]^3 + 
           x*(-781.0682651782786 + 122.66666666666667*Log[x] + 
             34.370370370370374*Log[x]^2 - 4.7407407407407405*Log[x]^3) + 
           x^3*(50.81720430107527 - 40.123684210526314*Log[x] + 
             4.820009808729769*Log[x]^2 - 3.2413145539906103*Log[x]^3) + 
           x^2*(-98.52341920374707 - 20.180482686253935*Log[x] - 
             2.642070484581498*Log[x]^2 - 0.12685185185185185*Log[x]^3)) + 
         Lp*(3319.402135565318 + 246.52760942760943*x^4 - 11.917266187050359*
            x^5 + 0.5244791666666667*x^6 + 283.3679127930497*Log[1 - x] + 
           75.85185185185185*Log[1 - x]^2 + 3.1604938271604937*Log[1 - x]^3 + 
           (1 - x)^3*(-55.27117794486215*Log[1 - x] + 25.87440982058546*
              Log[1 - x]^2 - 4.383275261324042*Log[1 - x]^3) + 
           (1 - x)^2*(-14.270807453416149*Log[1 - x] + 62.27397501319726*
              Log[1 - x]^2 - 0.07573415765069552*Log[1 - x]^3) + 
           (1 - x)*(684.8610281956038 + 354.47902390416084*Log[1 - x] + 
             97.18518518518519*Log[1 - x]^2 + 3.1604938271604937*
              Log[1 - x]^3) + LQ*(-49.77777777777777 - 17.77777777777778*
              Log[1 - x] - 5.333333333333333*Log[1 - x]^2 + 
             (1 - x)*(-99.55555555555556 - 39.111111111111114*Log[1 - x] - 
               5.333333333333333*Log[1 - x]^2)) + 2641.7041198569095*Log[x] + 
           737.5802469135803*Log[x]^2 + 98.76543209876543*Log[x]^3 + 
           5.925925925925926*Log[x]^4 + x^3*(-1489.4037558685445 + 
             567.5733281188893*Log[x] - 340.4320486815416*Log[x]^2 + 
             13.259489302967564*Log[x]^3 - 9.148293963254593*Log[x]^4) + 
           x*(-2508.1970167508794 + 398.0277708438852*Log[x] + 
             123.06172839506173*Log[x]^2 + 6.320987654320987*Log[x]^3 - 
             2.962962962962963*Log[x]^4) + x^2*(968.4974823766364 + 
             502.4374034003091*Log[x] + 67.40869565217392*Log[x]^2 + 
             4.713525026624068*Log[x]^3 + 0.13280212483399734*Log[x]^4))))
 
dBeamLarinN["qg"] = 0. + as*Nf*(Lp*(-2. + 4.*(1 - x)) + 4.*(1 - x)) + 
     as^2*Nf*(59.89344145032223 + 121.87495940240338*x^4 - 
       14.027093596059114*x^5 + 2.295364238410596*x^6 - 
       3.3333333333333335*Log[1 - x] + 1.1111111111111112*Log[1 - x]^3 + 
       (1 - x)^3*(-48.783962264150944*Log[1 - x] + 1.4225781845919145*
          Log[1 - x]^2 - 3.468247895944912*Log[1 - x]^3) + 
       (1 - x)*(117.81831865413257 + 10.*Log[1 - x] - 9.333333333333334*
          Log[1 - x]^2 - 2.2222222222222223*Log[1 - x]^3) + 
       (1 - x)^2*(5.411413969335605*Log[1 - x] + 1.8316582914572865*
          Log[1 - x]^2 - 0.10168674698795181*Log[1 - x]^3) + 
       145.33333333333334*Log[x] + 41.666666666666664*Log[x]^2 + 
       2.4444444444444446*Log[x]^3 + x^3*(-141.78223740392826 - 
         114.99619565217391*Log[x] - 25.33367139959432*Log[x]^2 - 
         5.327510917030568*Log[x]^3) + x^2*(-68.30547337278107 + 
         39.376411543287325*Log[x] + 3.972228930210094*Log[x]^2 - 
         0.03776824034334764*Log[x]^3) + x*(9.108105295972308 + 52.*Log[x] + 
         14.*Log[x]^2 + 3.111111111111111*Log[x]^3) + 
       Lp^2*(41.333333333333336 + LQ*(5.333333333333333 - 10.666666666666666*
            (1 - x)) + (1 - x)*(42.666666666666664 - 34.666666666666664*
            Log[1 - x]) + 17.333333333333332*Log[1 - x] + 
         26.666666666666668*Log[x] + x*(-45.33333333333334 + 
           18.666666666666668*Log[x])) + Lp*(36.21263024123894 - 
         10.666666666666666*LQ*(1 - x) + 27.923946557040082*x^4 - 
         5.162601626016261*x^5 + 0.7888730385164051*x^6 + 
         6.666666666666667*Log[1 - x]^2 + (1 - x)*(92.3864908449286 - 
           32.*Log[1 - x] - 13.333333333333334*Log[1 - x]^2) + 
         (1 - x)^3*(4.031154551007941*Log[1 - x] - 1.4644644644644644*
            Log[1 - x]^2) + (1 - x)^2*(16.623042505592842*Log[1 - x] + 
           0.054491899852724596*Log[1 - x]^2) + 102.66666666666667*Log[x] + 
         14.666666666666666*Log[x]^2 + x^3*(-1.4007177033492824 - 
           32.667447306791566*Log[x] - 3.162589928057554*Log[x]^2) + 
         x^2*(-67.3544776119403 + 20.83041958041958*Log[x] + 
           0.06499133448873484*Log[x]^2) + x*(-18.534233578123903 - 
           24.*Log[x] + 18.666666666666668*Log[x]^2))) + 
     as^3*(Nf^2*(-2607.779488028982 + 11.061728395061728*LQ*(1 - x) - 
         339.5489443378119*x^4 + 30.38700947225981*x^5 - 
         5.021556886227545*x^6 + 44.50367176239234*Log[1 - x] + 
         2.962622532171402*Log[1 - x]^2 - 1.646090534979424*Log[1 - x]^3 - 
         0.30864197530864196*Log[1 - x]^4 + (1 - x)^2*
          (-394.6383307573416*Log[1 - x] - 66.33313106796116*Log[1 - x]^2 - 
           5.218185240963855*Log[1 - x]^3 - 0.10851648351648352*
            Log[1 - x]^4) + (1 - x)*(-550.8619891707423 - 37.82970793069126*
            Log[1 - x] + 7.704384565286826*Log[1 - x]^2 + 4.773662551440329*
            Log[1 - x]^3 + 0.6172839506172839*Log[1 - x]^4) + 
         (1 - x)^3*(-449.1473829201102*Log[1 - x] + 226.6310734463277*
            Log[1 - x]^2 - 13.9728*Log[1 - x]^3 + 5.828516377649326*
            Log[1 - x]^4) - 2436.0974909068545*Log[x] - 
         766.1042423816025*Log[x]^2 - 126.62551440329219*Log[x]^3 - 
         10.765432098765432*Log[x]^4 - 0.35555555555555557*Log[x]^5 + 
         x^3*(759.8489535941766 - 861.896540027137*Log[x] + 
           476.2231111111111*Log[x]^2 - 89.96*Log[x]^3 + 11.882969432314411*
            Log[x]^4 - 2.3351831298557157*Log[x]^5) + 
         x^2*(687.7597989949749 - 171.72277936962752*Log[x] + 
           35.75364806866953*Log[x]^2 + 10.778064516129032*Log[x]^3 + 
           0.9451530612244898*Log[x]^4 + 0.029523809523809525*Log[x]^5) + 
         x*(1635.3800049852216 - 584.3402863948605*Log[x] - 
           117.06445184139422*Log[x]^2 + 9.794238683127572*Log[x]^3 + 
           2.123456790123457*Log[x]^4 + 0.7111111111111111*Log[x]^5) + 
         Lp^3*(-45.925925925925924 + LQ*(-1.7777777777777777 + 
             3.5555555555555554*(1 - x)) - 5.037037037037037*Log[1 - x] + 
           (1 - x)*(-11.851851851851851 + 10.074074074074074*Log[1 - x]) - 
           22.51851851851852*Log[x] - 1.7777777777777777*Log[x]^2 + 
           x*(46.81481481481481 - 24.296296296296298*Log[x] + 
             3.5555555555555554*Log[x]^2)) + Lp^2*(-443.9968021138909 + 
           LQ*(-5.925925925925926 + 15.407407407407407*(1 - x)) - 
           2.6506189821182944*x^4 + 1.004746835443038*x^5 - 
           0.15473887814313347*x^6 - 19.25925925925926*Log[1 - x] - 
           2.2222222222222223*Log[1 - x]^2 + (1 - x)^2*
            (-5.453686200378072*Log[1 - x] - 0.010248901903367497*
              Log[1 - x]^2) + (1 - x)^3*(-1.4728340675477238*Log[1 - x] + 
             0.3380035026269702*Log[1 - x]^2) + (1 - x)*(-82.344657719971 + 
             49.18518518518518*Log[1 - x] + 4.444444444444445*Log[1 - x]^2) - 
           311.85185185185185*Log[x] - 57.77777777777778*Log[x]^2 - 
           3.5555555555555554*Log[x]^3 + x^3*(10.927308447937131 - 
             5.65265760197775*Log[x] + 2.312451057165231*Log[x]^2 - 
             1.1088*Log[x]^3) + x^2*(-3.4204119850187267 - 8.947873799725652*
              Log[x] - 1.0063657407407407*Log[x]^2 - 0.048818897637795275*
              Log[x]^3) + x*(455.7591419392697 - 148.74074074074073*Log[x] - 
             17.77777777777778*Log[x]^2 + 7.111111111111111*Log[x]^3)) + 
         Lp*(-1665.9874265689741 + LQ*(-5.530864197530864 + 22.91358024691358*
              (1 - x)) + 42.24517593643587*x^4 + 7.164616840113529*x^5 - 
           1.3906785469499656*x^6 - 3.2849719096586334*Log[1 - x] - 
           7.407407407407407*Log[1 - x]^2 - 1.4814814814814814*Log[1 - x]^3 + 
           (1 - x)^2*(-29.12514220705347*Log[1 - x] - 4.297725024727992*
              Log[1 - x]^2 + 0.047716428084526245*Log[1 - x]^3) + 
           (1 - x)^3*(20.42353203840143*Log[1 - x] - 0.7895392278953923*
              Log[1 - x]^2 + 1.9304257528556594*Log[1 - x]^3) + 
           (1 - x)*(-351.22356485685054 + 59.45883270820615*Log[1 - x] + 
             18.37037037037037*Log[1 - x]^2 + 2.962962962962963*
              Log[1 - x]^3) - 1408.5377028702007*Log[x] - 382.51851851851853*
            Log[x]^2 - 47.851851851851855*Log[x]^3 - 2.2222222222222223*
            Log[x]^4 + x^3*(-2175.5718370264476 + 1264.062105263158*Log[x] - 
             406.7584345479082*Log[x]^2 + 47.530880420499344*Log[x]^3 - 
             10.325847846012833*Log[x]^4) + x^2*(2252.7825 + 
             775.4889058913542*Log[x] + 123.39936102236422*Log[x]^2 + 
             9.17022202873313*Log[x]^3 + 0.27341389728096677*Log[x]^4) + 
           x*(1645.271178921001 - 451.5939242589202*Log[x] - 
             74.07407407407408*Log[x]^2 + 1.4814814814814814*Log[x]^3 + 
             4.444444444444445*Log[x]^4))) + 
       Nf*(16373.548410828933 + LQ*(-6.606111178086849*^-7 + 
           29.853338900341697*(1 - x) + 8.866863936418667*^-7*x) + 
         104867.845646438*x^4 - 3806.7782805429865*x^5 + 
         374.8399433427762*x^6 - 207.05286451582217*Log[1 - x] - 
         68.42259568613471*Log[1 - x]^2 + 28.30195087868594*Log[1 - x]^3 + 
         4.722222222222222*Log[1 - x]^4 - 1.8518518518518519*Log[1 - x]^5 + 
         (1 - x)^3*(-26827.75905292479*Log[1 - x] + 522.5885057471264*
            Log[1 - x]^2 - 2982.6940966010734*Log[1 - x]^3 - 
           60.24826629680999*Log[1 - x]^4 - 58.22115384615385*Log[1 - x]^5) + 
         (1 - x)^2*(-533.570652173913*Log[1 - x] + 1083.7681233933163*
            Log[1 - x]^2 + 129.38257575757575*Log[1 - x]^3 + 
           0.8106026280018124*Log[1 - x]^4 + 0.362874251497006*
            Log[1 - x]^5) + (1 - x)*(4982.840228182349 + 170.1805934416501*
            Log[1 - x] - 214.1108216556711*Log[1 - x]^2 - 75.66563015243361*
            Log[1 - x]^3 + 2.1604938271604937*Log[1 - x]^4 + 
           3.7037037037037037*Log[1 - x]^5) + 20985.896115015763*Log[x] + 
         8458.466331381404*Log[x]^2 + 1958.7689650521245*Log[x]^3 + 
         238.40740740740742*Log[x]^4 + 10.264197530864198*Log[x]^5 + 
         x^3*(-38970.61299176578 - 176065.17149758455*Log[x] - 
           4767.370491803279*Log[x]^2 - 20243.76605504587*Log[x]^3 - 
           691.7411988582303*Log[x]^4 - 381.295631825273*Log[x]^5) + 
         x*(-47447.33920685949 - 2433.0512884204945*Log[x] + 
           1347.7012918430423*Log[x]^2 - 337.1173360664875*Log[x]^3 + 
           34.76543209876543*Log[x]^4 - 7.940740740740741*Log[x]^5) + 
         x^2*(-32752.14096499527 - 15310.761198057204*Log[x] + 
           3828.77742193755*Log[x]^2 + 841.9206978588422*Log[x]^3 + 
           70.63288888888889*Log[x]^4 + 1.879979570990807*Log[x]^5) + 
         Lp^3*(1805.9145550543842 + LQ^2*(-7.111111111111111 + 
             14.222222222222221*(1 - x)) + 2.5003819709702064*x^4 - 
           0.3429733393583371*x^5 + 0.028347996089931573*x^6 + 
           122.22222222222223*Log[1 - x] - 78.81481481481481*Log[1 - x]^2 + 
           (1 - x)^3*(29.683788121990368*Log[1 - x] - 6.607284768211921*
              Log[1 - x]^2) + (1 - x)^2*(32.05298507462687*Log[1 - x] + 
             0.15135542168674698*Log[1 - x]^2) + (1 - x)*(261.5985411664426 - 
             559.7037037037037*Log[1 - x] + 157.62962962962962*
              Log[1 - x]^2) + LQ*(-80.88888888888889 - 46.22222222222222*
              Log[1 - x] + (1 - x)*(-172.44444444444446 + 92.44444444444444*
                Log[1 - x]) + x*(120.88888888888889 - 49.77777777777778*
                Log[x]) - 71.11111111111111*Log[x]) + 1037.9259259259259*
            Log[x] + 107.85185185185185*Log[x]^2 + 
           x*(-1877.8719711779556 + 498.6666666666667*Log[x] - 
             39.7037037037037*Log[x]^2) + x^2*(50.27083624179813 - 
             119.8016967126193*Log[x] - 0.13185530921820304*Log[x]^2) + 
           x^3*(129.14599824098505 - 35.35462962962963*Log[x] + 
             5.306646525679758*Log[x]^2)) + Lp^2*(3508.1642380344565 + 
           14.222222222222221*LQ^2*(1 - x) + 2466.8090971743627*x^4 - 
           271.2661628883291*x^5 + 41.562218890554725*x^6 + 
           644.6829206560478*Log[1 - x] + 50.*Log[1 - x]^2 - 
           57.77777777777778*Log[1 - x]^3 + (1 - x)^3*
            (-510.71331636980494*Log[1 - x] - 71.2053592053592*Log[1 - x]^2 - 
             49.45517043826984*Log[1 - x]^3) + (1 - x)^2*
            (394.24930362116993*Log[1 - x] - 154.96999531176746*
              Log[1 - x]^2 - 1.388455538221529*Log[1 - x]^3) + 
           (1 - x)*(1501.5116031112898 - 1543.588063534318*Log[1 - x] - 
             66.22222222222223*Log[1 - x]^2 + 115.55555555555556*
              Log[1 - x]^3) + 5035.67732347919*Log[x] + 1411.5555555555557*
            Log[x]^2 + 114.96296296296296*Log[x]^3 + 
           x^3*(-1128.134667879891 - 2891.1707616707617*Log[x] - 
             462.8839103869654*Log[x]^2 - 132.55554886130858*Log[x]^3) + 
           x*(-4266.334845075812 - 1307.386100746167*Log[x] + 
             694.2222222222222*Log[x]^2 - 79.4074074074074*Log[x]^3) + 
           x^2*(-641.3313253012049 - 663.990243902439*Log[x] + 
             16.43455497382199*Log[x]^2 - 1.8447043534762833*Log[x]^3) + 
           LQ*(-30.09379331926425 - 74.46385855434217*x^4 + 
             13.766934557979335*x^5 - 2.103661436043747*x^6 - 
             17.77777777777778*Log[1 - x]^2 + (1 - x)^2*(-44.32811387900356*
                Log[1 - x] - 0.1453104359313078*Log[1 - x]^2) + 
             (1 - x)^3*(-10.74974358974359*Log[1 - x] + 3.9052369077306732*
                Log[1 - x]^2) + (1 - x)*(-437.9770841970787 + 
               85.33333333333333*Log[1 - x] + 35.55555555555556*Log[1 - x]^
                 2) - 273.77777777777777*Log[x] - 39.111111111111114*
              Log[x]^2 + x*(49.424621602673255 + 64.*Log[x] - 
               49.77777777777778*Log[x]^2) + x^2*(179.61194029850745 - 
               55.54778554778555*Log[x] - 0.17330861909175163*Log[x]^2) + 
             x^3*(3.7352445193929174 + 87.1131898971001*Log[x] + 
               8.433574879227054*Log[x]^2))) + Lp*(19756.975530581003 + 
           39704.479651162794*x^4 - 2240.870671378092*x^5 + 
           254.9164490861619*x^6 + 13.255517591616467*Log[1 - x] + 
           221.8678388115871*Log[1 - x]^2 + 24.444444444444443*Log[1 - x]^3 - 
           17.037037037037038*Log[1 - x]^4 + (1 - x)^3*
            (12201.050541516246*Log[1 - x] - 6802.9586056644885*
              Log[1 - x]^2 + 315.0829853862213*Log[1 - x]^3 - 
             176.37100949094045*Log[1 - x]^4) + (1 - x)^2*
            (11359.773516642546*Log[1 - x] + 1506.404024767802*Log[1 - x]^2 + 
             35.97817836812144*Log[1 - x]^3 + 3.060565275908479*
              Log[1 - x]^4) + (1 - x)*(3677.6518220619473 - 
             1447.6783711649657*Log[1 - x] - 533.5134554009519*Log[1 - x]^2 + 
             24.59259259259259*Log[1 - x]^3 + 34.074074074074076*
              Log[1 - x]^4) + 16459.134688386952*Log[x] + 5648.744832393938*
            Log[x]^2 + 1001.8518518518518*Log[x]^3 + 65.44444444444444*
            Log[x]^4 + x^3*(-143623.87123572172 + 48249.798941798945*Log[x] - 
             38323.815132048534*Log[x]^2 + 632.1738095238095*Log[x]^3 - 
             998.2316513761468*Log[x]^4) + x*(1008.5506962205054 + 
             5053.620465084288*Log[x] - 1129.5832041708884*Log[x]^2 + 
             341.77777777777777*Log[x]^3 - 49.629629629629626*Log[x]^4) + 
           x^2*(84279.75573549258 + 42397.95195729537*Log[x] + 
             7397.7713815789475*Log[x]^2 + 499.25185388629495*Log[x]^3 + 
             12.779794790844514*Log[x]^4) + LQ*(-174.64251354744079 - 
             324.99990104888184*x^4 + 37.4055829228243*x^5 - 
             6.1209740769835035*x^6 + 8.88888888888889*Log[1 - x] - 
             2.962962962962963*Log[1 - x]^3 + (1 - x)^2*(-14.430434782608696*
                Log[1 - x] - 4.884422110552764*Log[1 - x]^2 + 
               0.2711670480549199*Log[1 - x]^3) + (1 - x)*
              (-417.2752861212808 - 26.666666666666668*Log[1 - x] + 
               24.88888888888889*Log[1 - x]^2 + 5.925925925925926*
                Log[1 - x]^3) + (1 - x)^3*(130.090573012939*Log[1 - x] - 
               3.7935429056924383*Log[1 - x]^2 + 9.248663101604278*
                Log[1 - x]^3) - 387.55555555555554*Log[x] - 
             111.11111111111111*Log[x]^2 - 6.518518518518518*Log[x]^3 + 
             x*(-24.288272859817198 - 138.66666666666666*Log[x] - 
               37.333333333333336*Log[x]^2 - 8.296296296296296*Log[x]^3) + 
             x^2*(182.1479250334672 - 105.00375939849624*Log[x] - 
               10.592607973421927*Log[x]^2 + 0.10071428571428571*Log[x]^3) + 
             x^3*(378.0859671302149 + 306.65653775322284*Log[x] + 
               67.5564548765682*Log[x]^2 + 14.206697459584296*Log[x]^3)))))
 
dBeamLarinN["qq"] = 0. + delta[1 - x] + 
     as*(-8.*(1 - x) + Lp*(5.333333333333333 - 2.6666666666666665*(1 - x) - 
         2.6666666666666665*LQ*delta[1 - x] - 5.333333333333333*
          plusD[0, 1 - x])) + as^2*(-93.98896798128135 - 
       42.48880597014925*x^4 + 7.948553054662379*x^5 - 
       1.1334519572953736*x^6 + 7.463334725085424*LQ*delta[1 - x] + 
       22.22222222222222*Log[1 - x] - 7.111111111111111*Log[1 - x]^2 + 
       (1 - x)^2*(-15.715617715617716*Log[1 - x] - 2.439353099730458*
          Log[1 - x]^2) + (1 - x)^3*(-5.293865905848787*Log[1 - x] + 
         0.7900326797385621*Log[1 - x]^2) + (1 - x)*(-101.68947599616031 - 
         17.77777777777778*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) - 
       118.66666666666667*Log[x] - 19.77777777777778*Log[x]^2 - 
       0.8888888888888888*Log[x]^3 + x^2*(18.308372093023255 - 
         34.42017474185862*Log[x] - 18.15060395785145*Log[x]^2 - 
         3.0858164481525625*Log[x]^3) + x*(48.411498761923525 - 12.*Log[x] + 
         5.111111111111111*Log[x]^2 - 0.5925925925925926*Log[x]^3) + 
       x^3*(63.50081300813008 + 26.568959674686546*Log[x] + 
         8.43899018232819*Log[x]^2 + 0.3955938697318008*Log[x]^3) + 
       Lp*(104.06421464314002 - 21.66156462585034*x^4 + 
         4.508528784648187*x^5 - 0.5072142064372919*x^6 + 
         LQ*(21.333333333333332*(1 - x) - 33.23661048598394*delta[1 - x]) - 
         28.444444444444443*Log[1 - x] - 9.428005284015851*(1 - x)^2*
          Log[1 - x] - 3.5448354143019296*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-155.90327715265062 + 56.888888888888886*Log[1 - x]) - 
         47.111111111111114*Log[x] - 5.333333333333333*Log[x]^2 + 
         x^2*(-9.107165109034268 - 70.13679890560876*Log[x] - 
           18.272411396803335*Log[x]^2) + x*(-68.33985651624958 - 
           0.8888888888888888*Log[x] - 3.5555555555555554*Log[x]^2) + 
         x^3*(94.849609375 - 12.711395101171458*Log[x] + 6.32172131147541*
            Log[x]^2) - 66.47322097196788*plusD[0, 1 - x]) + 
       14.926669450170849*plusD[0, 1 - x] + 
       Nf*(38.55280205238435 + 15.506172839506172*(1 - x) + 
         0.6737611181702668*x^4 - 0.031017369727047148*x^5 + 
         0.0018331805682859762*x^6 + 2.765432098765432*LQ*delta[1 - x] + 
         45.03703703703704*Log[x] + 12.444444444444445*Log[x]^2 + 
         0.8888888888888888*Log[x]^3 + x^3*(-4.730442978322338 + 
           0.05131128848346636*Log[x] + 0.1099476439790576*Log[x]^2 - 
           0.22302504816955684*Log[x]^3) + x^2*(-9.543758967001434 + 
           7.797289334119034*Log[x] + 0.8311735061195105*Log[x]^2 - 
           0.002398081534772182*Log[x]^3) + x*(-33.41700522312019 + 
           11.25925925925926*Log[x] + 1.7777777777777777*Log[x]^2 + 
           0.8888888888888888*Log[x]^3) + 5.530864197530864*plusD[0, 1 - x] + 
         Lp^2*(8.88888888888889 + 3.5555555555555554*(1 - x) + 
           0.8888888888888888*LQ*delta[1 - x] + 5.333333333333333*Log[x] + 
           x*(-10.666666666666666 + 5.333333333333333*Log[x]) + 
           1.7777777777777777*plusD[0, 1 - x]) + 
         Lp*(13.62962962962963 + 11.851851851851851*(1 - x) + 
           0.15190217391304348*x^4 - 0.004172461752433936*x^5 - 
           0.00022311468094600624*x^6 + 2.962962962962963*LQ*delta[1 - x] + 
           28.444444444444443*Log[x] + 5.333333333333333*Log[x]^2 + 
           x^3*(-4.146460537021969 + 1.9460020768431983*Log[x] - 
             0.46338535414165666*Log[x]^2) + x^2*(0.4434589800443459 + 
             3.687786960514233*Log[x] + 0.011095700416088766*Log[x]^2) + 
           x*(-19.555613335644537 - 3.5555555555555554*Log[x] + 
             5.333333333333333*Log[x]^2) + 5.925925925925926*
            plusD[0, 1 - x])) + Lp^2*(43.55555555555556 + 
         5.750064020486556*x^4 - 1.6077537058152793*x^5 + 
         0.33859095688748686*x^6 - 23.39461783961922*delta[1 - x] + 
         3.5555555555555554*LQ^2*delta[1 - x] - 28.444444444444443*
          Log[1 - x] - 0.04628330995792426*(1 - x)^2*Log[1 - x] - 
         0.48483316481294236*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-36. + 14.222222222222221*Log[1 - x]) + 
         x^2*(2.157766990291262 - 14.022810890360558*Log[x]) + 
         x^3*(8.11289513296538 - 9.761156505342552*Log[x]) + 
         x*(-14.751562499999999 - 3.5555555555555554*Log[x]) - 
         3.5555555555555554*Log[x] - 29.333333333333332*plusD[0, 1 - x] + 
         LQ*(-14.222222222222221 + 7.111111111111111*(1 - x) - 
           14.666666666666666*delta[1 - x] + 14.222222222222221*
            plusD[0, 1 - x]) + 28.444444444444443*plusD[1, 1 - x])) + 
     as^3*(-2673.043236165541 + 34278.076131687245*x^4 - 
       1074.202622169249*x^5 + 58.9093625498008*x^6 + 
       LQ*(8.996775946457092*^-7 - 59.706677800683394*(1 - x) - 
         8.996776159619913*^-7*x + 70.0680092366324*delta[1 - x]) + 
       637.8428730312537*Log[1 - x] - 5.090371407762163*Log[1 - x]^2 - 
       34.76543209876543*Log[1 - x]^3 + (1 - x)^2*
        (-378.2587117212249*Log[1 - x] - 42.672203765227025*Log[1 - x]^2 - 
         10.800132362673725*Log[1 - x]^3) + (1 - x)*(-3514.7313528893656 - 
         973.1987542456501*Log[1 - x] + 9.50849651512577*Log[1 - x]^2 - 
         7.901234567901234*Log[1 - x]^3) + (1 - x)^3*
        (125.64699205448355*Log[1 - x] - 72.81089743589743*Log[1 - x]^2 - 
         0.05844675740592474*Log[1 - x]^3) - 4708.212852738527*Log[x] - 
       1537.7299799195307*Log[x]^2 - 266.3034062988089*Log[x]^3 - 
       19.25925925925926*Log[x]^4 - 0.28641975308641976*Log[x]^5 + 
       x^3*(-17228.56570713392 - 61040.96048298573*Log[x] + 
         79.87363184079602*Log[x]^2 - 8823.624251497005*Log[x]^3 - 
         156.49784017278617*Log[x]^4 - 192.87762669962916*Log[x]^5) + 
       x^2*(-15423.869108606557 + 13298.717944157923*Log[x] + 
         5406.73406374502*Log[x]^2 + 739.958878504673*Log[x]^3 + 
         9.1623006833713*Log[x]^4 - 0.9722943722943723*Log[x]^5) + 
       x*(3218.995444428256 - 329.85931660020844*Log[x] + 
         304.58961452422153*Log[x]^2 + 4.539080202103484*Log[x]^3 - 
         3.654320987654321*Log[x]^4 - 0.3160493827160494*Log[x]^5) + 
       Nf^2*(-187.5140045653629 - 8.454976303317535*x^4 + 
         0.355877616747182*x^5 - 0.04643449419568822*x^6 - 
         4.546622307260785*LQ*delta[1 - x] + (1 - x)^3*
          (-0.7780040733197556*Log[1 - x] + 1.1079497907949791*Log[1 - x]^2 - 
           0.21207865168539325*Log[1 - x]^3) + (1 - x)*(-35.58091586007286 - 
           11.588477366255145*Log[1 - x] - 1.5802469135802468*Log[1 - x]^2 - 
           0.19753086419753085*Log[1 - x]^3) + (1 - x)^2*
          (6.794554455445544*Log[1 - x] + 1.6675062972292192*Log[1 - x]^2 - 
           0.0048543689320388345*Log[1 - x]^3) - 180.62343167699612*Log[x] - 
         48.62125121402945*Log[x]^2 - 7.111111111111111*Log[x]^3 - 
         0.49382716049382713*Log[x]^4 + x*(173.61283585560807 - 
           56.13872274672886*Log[x] - 25.312609238720807*Log[x]^2 - 
           2.3703703703703702*Log[x]^3 - 0.49382716049382713*Log[x]^4) + 
         x^2*(-41.76046511627907 - 30.917587939698493*Log[x] - 
           10.227244582043344*Log[x]^2 - 0.8966861598440545*Log[x]^3 - 
           0.00680015111446921*Log[x]^4) + x^3*(79.74814585908528 - 
           29.33746556473829*Log[x] + 13.825619834710745*Log[x]^2 - 
           1.016973125884017*Log[x]^3 + 0.4846938775510204*Log[x]^4) + 
         Lp*(-130.18706409963022 - 5.3861892583120206*x^4 + 
           0.4604267033723331*x^5 - 0.10044843049327354*x^6 - 
           3.292181069958848*LQ*delta[1 - x] + (1 - x)*(-34.10699588477366 - 
             9.481481481481481*Log[1 - x] - 1.7777777777777777*
              Log[1 - x]^2) + (1 - x)^3*(4.03521878335112*Log[1 - x] - 
             0.039383561643835614*Log[1 - x]^2) + (1 - x)^2*
            (7.308747855917667*Log[1 - x] + 0.016267123287671232*
              Log[1 - x]^2) - 106.35758080258218*Log[x] - 23.703703703703702*
            Log[x]^2 - 2.3703703703703702*Log[x]^3 + 
           x*(128.04776845492523 - 56.579803024804406*Log[x] - 
             9.481481481481481*Log[x]^2 - 2.3703703703703702*Log[x]^3) + 
           x^2*(7.987377279102384 - 10.877064220183486*Log[x] - 
             1.8448349764252037*Log[x]^2 + 0.024520255863539446*Log[x]^3) + 
           x^3*(13.66372657111356 + 8.64612676056338*Log[x] - 
             0.9479979199167967*Log[x]^2 + 1.0264550264550265*Log[x]^3) - 
           6.584362139917696*plusD[0, 1 - x]) + Lp^2*(-23.154099043266395 - 
           1.158*x^4 + 0.22625215889464595*x^5 - 0.0655893536121673*x^6 - 
           1.9753086419753085*LQ*delta[1 - x] + (1 - x)*
            (-10.271604938271604 - 3.5555555555555554*Log[1 - x]) - 
           0.013245033112582781*(1 - x)^2*Log[1 - x] + 0.844776119402985*
            (1 - x)^3*Log[1 - x] - 23.703703703703702*Log[x] - 
           3.5555555555555554*Log[x]^2 + x*(25.875165485489994 - 
             9.481481481481481*Log[x] - 3.5555555555555554*Log[x]^2) + 
           x^2*(-1.243268337975859 - 2.6672879776328053*Log[x] - 
             0.0270239710538218*Log[x]^2) + x^3*(5.840525328330206 - 
             1.1633624107850913*Log[x] + 0.6129092961987204*Log[x]^2) - 
           3.950617283950617*plusD[0, 1 - x]) + 
         Lp^3*(-3.950617283950617 - 1.5802469135802468*(1 - x) - 
           0.3950617283950617*LQ*delta[1 - x] + x*(4.7407407407407405 - 
             2.3703703703703702*Log[x]) - 2.3703703703703702*Log[x] - 
           0.7901234567901234*plusD[0, 1 - x]) - 9.09324461452157*
          plusD[0, 1 - x]) + 140.1360184732648*plusD[0, 1 - x] + 
       Nf*(5308.324775732605 - 1358.3920903954802*x^4 + 23.303937007874016*
          x^5 + 3.5146641438032167*x^6 + LQ*(-22.123456790123456*(1 - x) + 
           77.12861616470005*delta[1 - x]) - 10.4457965355425*Log[1 - x] + 
         10.37037037037037*Log[1 - x]^2 + 2.1069958847736627*Log[1 - x]^3 + 
         (1 - x)^3*(886.5969101123595*Log[1 - x] - 422.5821917808219*
            Log[1 - x]^2 + 32.61507936507937*Log[1 - x]^3 - 
           10.307453416149068*Log[1 - x]^4) + (1 - x)^2*
          (624.1529562982005*Log[1 - x] + 103.3960591133005*Log[1 - x]^2 + 
           6.273561301084237*Log[1 - x]^3 + 0.22219207813347802*
            Log[1 - x]^4) + (1 - x)*(1039.771474755206 + 99.0677494885654*
            Log[1 - x] + 13.642508207299816*Log[1 - x]^2 - 
           0.9547325102880658*Log[1 - x]^3 + 0.49382716049382713*
            Log[1 - x]^4) + 6087.357681989639*Log[x] + 2457.013742166614*
          Log[x]^2 + 550.8399697126298*Log[x]^3 + 64.29629629629629*
          Log[x]^4 + 2.5481481481481483*Log[x]^5 + 
         x*(-4337.547066910497 - 279.19490190884363*Log[x] + 
           354.5653584098085*Log[x]^2 - 56.24919352468161*Log[x]^3 + 
           13.761316872427983*Log[x]^4 - 1.1851851851851851*Log[x]^5) + 
         x^2*(-7.896924355777224 - 729.7541954590325*Log[x] - 
           165.25730180806676*Log[x]^2 - 35.49399198931909*Log[x]^3 - 
           1.5703592814371257*Log[x]^4 - 0.14423076923076922*Log[x]^5) + 
         x^3*(10.50755939524838 + 4539.371958285052*Log[x] - 
           701.5472496473907*Log[x]^2 + 612.0289115646259*Log[x]^3 - 
           13.962496249624962*Log[x]^4 + 13.543121149897331*Log[x]^5) + 
         154.2572323294001*plusD[0, 1 - x] + Lp^2*(805.8811179131482 - 
           217.3994140625*x^4 + 21.832372025955298*x^5 - 3.4412171507607194*
            x^6 + 51.98803964359826*delta[1 - x] - 7.901234567901234*LQ^2*
            delta[1 - x] + (1 - x)*(407.9483076695553 - 65.38271604938272*
              Log[1 - x]) + 101.1358024691358*Log[1 - x] + 
           72.88018979833926*(1 - x)^2*Log[1 - x] + 36.804788213627994*
            (1 - x)^3*Log[1 - x] + 1347.0315300306947*Log[x] + 
           388.14814814814815*Log[x]^2 + 30.814814814814813*Log[x]^3 + 
           x*(-849.4618219056562 - 215.81632682217463*Log[x] + 
             189.62962962962962*Log[x]^2 - 11.851851851851851*Log[x]^3) + 
           x^2*(694.8216957605985 + 437.7227118644068*Log[x] + 
             63.048323471400394*Log[x]^2 + 2.0704545454545453*Log[x]^3) + 
           x^3*(-691.116112198304 + 745.3133940182055*Log[x] - 
             77.8011717319663*Log[x]^2 + 41.66884531590414*Log[x]^3) + 
           LQ*(-20.543209876543216 - 46.617283950617285*(1 - x) - 
             0.4050707547169811*x^4 + 0.011126564673157162*x^5 + 
             0.0005952380952380953*x^6 + 71.63922180547078*delta[1 - x] - 
             75.85185185185185*Log[x] - 14.222222222222221*Log[x]^2 + 
             x*(52.14830363528936 + 9.481481481481481*Log[x] - 
               14.222222222222221*Log[x]^2) + x^2*(-1.182555780933063 - 
               9.834096109839816*Log[x] - 0.02959094865100087*Log[x]^2) + 
             x^3*(11.05722891566265 - 5.189336235038085*Log[x] + 
               1.2356948228882834*Log[x]^2) - 31.604938271604937*
              plusD[0, 1 - x]) + 143.27844361094157*plusD[0, 1 - x] - 
           63.20987654320987*plusD[1, 1 - x]) + 
         Lp*(4878.565504014345 - 309.53132250580046*x^4 - 5.4555002763957985*
            x^5 + 2.2895299145299144*x^6 + 48.52217033402505*delta[1 - x] - 
           7.374485596707819*LQ^2*delta[1 - x] + 108.37860082304526*
            Log[1 - x] + 9.481481481481481*Log[1 - x]^2 + 
           (1 - x)^3*(-107.12904938927244*Log[1 - x] + 21.556910569105693*
              Log[1 - x]^2 - 4.031901840490797*Log[1 - x]^3) + 
           (1 - x)^2*(-0.5911528150134048*Log[1 - x] + 8.446455505279035*
              Log[1 - x]^2 - 0.12781561026715557*Log[1 - x]^3) + 
           (1 - x)*(1022.6920402137631 - 63.79104129118053*Log[1 - x] + 
             5.037037037037037*Log[1 - x]^2 + 2.962962962962963*
              Log[1 - x]^3) + 4558.064611142009*Log[x] + 1614.1615584638419*
            Log[x]^2 + 275.55555555555554*Log[x]^3 + 16.59259259259259*
            Log[x]^4 + x*(-5315.340168328269 + 1088.640091539695*Log[x] - 
             210.72324525554814*Log[x]^2 + 103.11111111111111*Log[x]^3 - 
             7.407407407407407*Log[x]^4) + x^2*(-7523.68372569089 - 
             2758.559800664452*Log[x] - 303.767189384801*Log[x]^2 - 
             17.615449202350966*Log[x]^3 - 1.02007299270073*Log[x]^4) + 
           x^3*(7753.072772898369 - 4532.989314336598*Log[x] + 
             1569.3825641025642*Log[x]^2 - 181.89482470784642*Log[x]^3 + 
             36.141599413059424*Log[x]^4) + LQ*(-88.05850094627601 - 
             72.42798353909465*(1 - x) - 1.796694214876033*x^4 + 
             0.08271375464684015*x^5 - 0.004887585532746823*x^6 + 
             142.48210842712845*delta[1 - x] - 120.09876543209876*Log[x] - 
             33.18518518518518*Log[x]^2 - 2.3703703703703702*Log[x]^3 + 
             x*(89.11201187044935 - 30.02469135802469*Log[x] - 
               4.7407407407407405*Log[x]^2 - 2.3703703703703702*Log[x]^3) + 
             x^2*(25.450022212350067 - 20.79277364505845*Log[x] - 
               2.216459977452086*Log[x]^2 + 0.00639386189258312*Log[x]^3) + 
             x^3*(12.61451247165533 - 0.13682864450127877*Log[x] - 
               0.29319129226493745*Log[x]^2 + 0.5947315096251267*Log[x]^3) - 
             29.497942386831276*plusD[0, 1 - x]) + 284.9642168542569*
            plusD[0, 1 - x] - 58.99588477366255*plusD[1, 1 - x]) + 
         Lp^3*(335.4930272321899 - 5.8400392541707555*x^4 + 
           1.3120973514674301*x^5 - 0.38373048479868527*x^6 + 
           15.596411893079479*delta[1 - x] - 2.3703703703703702*LQ^2*
            delta[1 - x] + (1 - x)*(70.51851851851852 - 29.62962962962963*
              Log[1 - x]) + 18.962962962962962*Log[1 - x] - 
           0.07409274193548387*(1 - x)^2*Log[1 - x] + 4.7986942328618065*
            (1 - x)^3*Log[1 - x] + 231.11111111111111*Log[x] + 
           26.074074074074073*Log[x]^2 + x*(-368.52226272882365 + 
             130.37037037037038*Log[x] - 5.925925925925926*Log[x]^2) + 
           x^2*(-4.460136674259681 + 8.569272976680384*Log[x] - 
             0.08957795004306632*Log[x]^2) + x^3*(6.84548825710754 + 
             5.957931638913234*Log[x] + 0.5905271199388846*Log[x]^2) + 
           LQ*(-18.962962962962962 - 11.851851851851851*(1 - x) + 
             13.037037037037036*delta[1 - x] + x*(28.444444444444446 - 
               14.222222222222221*Log[x]) - 14.222222222222221*Log[x] - 
             9.481481481481481*plusD[0, 1 - x]) + 26.074074074074073*
            plusD[0, 1 - x] - 18.962962962962962*plusD[1, 1 - x])) + 
       Lp*(868.3625200012027 + 10026.868841970569*x^4 - 
         272.3474770642202*x^5 - 9.58099173553719*x^6 + 130.95139777689997*
          delta[1 - x] - 19.90222593356114*LQ^2*delta[1 - x] - 
         268.29724314653413*Log[1 - x] - 274.962962962963*Log[1 - x]^2 + 
         37.925925925925924*Log[1 - x]^3 + (1 - x)*(-4512.882270041095 + 
           1008.1043851814954*Log[1 - x] + 116.14814814814815*Log[1 - x]^2 - 
           18.962962962962962*Log[1 - x]^3) + (1 - x)^2*
          (-524.4003795066413*Log[1 - x] + 40.19195305951383*Log[1 - x]^2 + 
           14.123815967523681*Log[1 - x]^3) + (1 - x)^3*
          (707.4033412887828*Log[1 - x] + 15.182666666666666*Log[1 - x]^2 + 
           60.22407170294494*Log[1 - x]^3) - 2968.03904129709*Log[x] - 
         783.6621797920648*Log[x]^2 - 89.28395061728395*Log[x]^3 - 
         2.0246913580246915*Log[x]^4 + x^3*(-127372.88697017268 + 
           64793.44024856597*Log[x] - 25970.175217812197*Log[x]^2 + 
           2190.5382462686566*Log[x]^3 - 630.0326433121019*Log[x]^4) + 
         x^2*(118473.18260368664 + 44080.71806451613*Log[x] + 
           6300.533225283631*Log[x]^2 + 220.24803387779795*Log[x]^3 - 
           2.6382575757575757*Log[x]^4) + x*(321.4135102515447 + 
           256.5029532332169*Log[x] - 28.334264455191885*Log[x]^2 - 
           30.22222222222222*Log[x]^3 - 1.9753086419753085*Log[x]^4) + 
         LQ*(290.4417015801716 + 113.30347593582887*x^4 - 21.19614147909968*
            x^5 + 3.0225375626043407*x^6 - 423.2557719628244*delta[1 - x] - 
           59.25925925925926*Log[1 - x] + 18.962962962962962*Log[1 - x]^2 + 
           (1 - x)*(517.1625939440712 + 47.407407407407405*Log[1 - x] - 
             9.481481481481481*Log[1 - x]^2) + (1 - x)^3*
            (14.116974494283202*Log[1 - x] - 2.1067556296914094*
              Log[1 - x]^2) + (1 - x)^2*(41.9083119108826*Log[1 - x] + 
             6.504941599281222*Log[1 - x]^2) + 316.44444444444446*Log[x] + 
           52.74074074074074*Log[x]^2 + 2.3703703703703702*Log[x]^3 + 
           x^3*(-169.3355209187859 - 70.85053929121726*Log[x] - 
             22.503976143141152*Log[x]^2 - 1.0549169859514687*Log[x]^3) + 
           x*(-129.09732974669748 + 32.*Log[x] - 13.62962962962963*Log[x]^2 + 
             1.5802469135802468*Log[x]^3) + x^2*(-48.822295805739515 + 
             91.7871416159861*Log[x] + 48.401611047180666*Log[x]^2 + 
             8.228843861740167*Log[x]^3) - 79.60890373424456*
            plusD[0, 1 - x]) - 846.5115439256488*plusD[0, 1 - x] - 
         159.21780746848913*plusD[1, 1 - x]) + 
       Lp^2*(1854.607410109365 - 1796.1468950749465*x^4 + 
         240.53363228699553*x^5 - 32.44495765973826*x^6 - 
         583.1683504529062*delta[1 - x] + LQ^2*(-28.444444444444443*(1 - x) + 
           88.63096129595715*delta[1 - x]) - 1221.0476903676572*Log[1 - x] + 
         151.7037037037037*Log[1 - x]^2 + (1 - x)*(-2414.4972822970135 + 
           1475.7090303690138*Log[1 - x] - 189.62962962962962*Log[1 - x]^2) + 
         (1 - x)^2*(-447.8092566619916*Log[1 - x] + 49.55651237890204*
            Log[1 - x]^2) + (1 - x)^3*(-75.11639344262295*Log[1 - x] + 
           54.846769887880406*Log[1 - x]^2) - 691.5505802872368*Log[x] - 
         121.48148148148148*Log[x]^2 - 4.7407407407407405*Log[x]^3 + 
         x^2*(1013.8979506482643 - 674.960983884648*Log[x] - 
           434.408560311284*Log[x]^2 - 31.96470588235294*Log[x]^3) + 
         x*(-1531.8001698851563 - 61.59907522573455*Log[x] - 64.*Log[x]^2 - 
           3.1604938271604937*Log[x]^3) + x^3*(1770.2063808574278 + 
           1798.0792733278283*Log[x] + 279.6618287373004*Log[x]^2 + 
           134.48794326241133*Log[x]^3) - 1003.2054306916465*
          plusD[0, 1 - x] + LQ*(-454.766495569973 + 57.76417419884963*x^4 - 
           12.022746419545072*x^5 + 1.3525698827772767*x^6 - 
           501.60271534582324*delta[1 - x] + (1 - x)*(621.7063670363586 - 
             151.7037037037037*Log[1 - x]) + 75.85185185185185*Log[1 - x] + 
           25.141348497156784*(1 - x)^2*Log[1 - x] + 9.452892561983472*
            (1 - x)^3*Log[1 - x] + 125.62962962962963*Log[x] + 
           14.222222222222221*Log[x]^2 + x^3*(-252.93229166666666 + 
             33.897052353717555*Log[x] - 16.85792349726776*Log[x]^2) + 
           x*(182.23961606964434 + 2.3703703703703702*Log[x] + 
             9.481481481481481*Log[x]^2) + x^2*(24.28577336641853 + 
             187.031462585034*Log[x] + 48.7264325323475*Log[x]^2) + 
           354.5238451838286*plusD[0, 1 - x]) + 709.0476903676572*
          plusD[1, 1 - x]) + Lp^3*(285.12230036241056 + 
         10.93868349864743*x^4 - 3.41112828438949*x^5 + 0.8800328677074774*
          x^6 - 318.1262909931163*delta[1 - x] - 3.1604938271604937*LQ^3*
          delta[1 - x] - 388.74074074074076*Log[1 - x] + 
         75.85185185185185*Log[1 - x]^2 + (1 - x)*(-368.33040181039814 + 
           270.22222222222223*Log[1 - x] - 37.925925925925924*Log[1 - x]^2) + 
         (1 - x)^3*(-8.019616584930896*Log[1 - x] - 1.1469147894221352*
            Log[1 - x]^2) + (1 - x)^2*(-24.295550847457626*Log[1 - x] + 
           0.09271284271284272*Log[1 - x]^2) - 48.592592592592595*Log[x] - 
         1.5802469135802468*Log[x]^2 + x^2*(-27.84915254237288 - 
           223.07951987996998*Log[x] - 13.43981170141224*Log[x]^2) + 
         x*(-270.51685775840167 - 48.592592592592595*Log[x] - 
           1.5802469135802468*Log[x]^2) + x^3*(251.62038404726735 - 
           140.35984095427435*Log[x] + 23.44730941704036*Log[x]^2) + 
         LQ^2*(18.962962962962962 - 9.481481481481481*(1 - x) + 
           39.111111111111114*delta[1 - x] - 18.962962962962962*
            plusD[0, 1 - x]) - 90.33981596647529*plusD[0, 1 - x] + 
         LQ*(-194.3703678756218 - 15.333502280790674*x^4 + 
           4.2873417721518985*x^5 - 0.9029082774049217*x^6 - 
           45.16990798323764*delta[1 - x] + (1 - x)*(135.11111111111111 - 
             37.925925925925924*Log[1 - x]) + 75.85185185185185*Log[1 - x] + 
           0.12342342342342343*(1 - x)^2*Log[1 - x] + 1.2928909952606635*
            (1 - x)^3*Log[1 - x] + 9.481481481481481*Log[x] + 
           x*(39.337498320569665 + 9.481481481481481*Log[x]) + 
           x^3*(-21.634389140271495 + 26.02974983096687*Log[x]) + 
           x^2*(-5.754042553191489 + 37.39416445623342*Log[x]) + 
           156.44444444444446*plusD[0, 1 - x] - 75.85185185185185*
            plusD[1, 1 - x]) + 312.8888888888889*plusD[1, 1 - x] - 
         75.85185185185185*plusD[2, 1 - x]))


==> anc/dBeamMSb.m <==
dBeamMSb["-"] = as*CF*(-2*(-1 + x) + 2*Lp*(1 + x)) + delta[1 - x] - 
     32*as^3*CF^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + x))/3 - (4*(37 + 19*x))/27 - 
         (20*(1 + x^2)*H[0, x])/(9*(-1 + x)) + Lp*((-16*(1 + 4*x))/9 - 
           (8*(1 + x^2)*H[0, x])/(3*(-1 + x))) - (4*(1 + x^2)*H[0, 0, x])/
          (3*(-1 + x))) + CA*CF*((11*Lp^2*(1 + x))/3 + 
         ((85 + 67*x^2)*H[0, x])/(9*(-1 + x)) - 2*x*H[1, x] - 
         (8*(1 + x^2)*H[-2, 0, x])/(1 + x) + 4*(1 + x)*H[-1, 0, x] - 
         ((-11 - 12*x + x^2)*H[0, 0, x])/(3*(-1 + x)) + 
         (4*(1 + x^2)*H[1, 2, x])/(-1 + x) + (8*x*(1 + x^2)*H[2, 0, x])/
          ((-1 + x)*(1 + x)) + (8*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
         (4*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (4*x*(1 + x^2)*H[0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + 
         (4*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*((22*(1 + x^2)*H[0, x])/(3*(-1 + x)) - (8*(1 + x^2)*H[-1, 0, x])/
            (1 + x) + (8*x*(1 + x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) - 
           (4*(-8 - 67*x - 59*x^2 + 18*zeta[2] + 18*x*zeta[2] + 
              18*x^2*zeta[2]))/(9*(1 + x))) + (-395 - 413*x + 395*x^2 + 
           413*x^3 - 108*x*zeta[2] + 108*x^3*zeta[2] + 756*zeta[3] + 
           648*x*zeta[3] - 108*x^3*zeta[3])/(27*(-1 + x)*(1 + x))) + 
       CF^2*((-2*(8 - 5*x + 5*x^2)*H[0, x])/(-1 + x) + 2*x*H[1, x] + 
         Lp^2*(4*(-1 + x) - 4*LQ*(1 + x) + (2*(1 + 3*x^2)*H[0, x])/(-1 + x) + 
           8*(1 + x)*H[1, x]) - 4*(-1 + x)*H[2, x] + 
         (16*(1 + x^2)*H[-2, 0, x])/(1 + x) - 8*(1 + x)*H[-1, 0, x] + 
         (2*(-3 - 2*x + 2*x^2)*H[0, 0, x])/(-1 + x) - 4*(-1 + x)*H[1, 0, x] - 
         (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - (16*x*(1 + x^2)*H[2, 0, x])/
          ((-1 + x)*(1 + x)) - (4*(1 + x^2)*H[2, 1, x])/(-1 + x) - 
         (16*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + 
         (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - (2*(-1 + x)^2*H[0, 0, 0, x])/
          (1 + x) + (4*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - 
         (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
         (8*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(4*LQ*(-1 + x) - (4*(2 + x^2)*H[0, x])/(-1 + x) - 
           8*(-1 + x)*H[1, x] + (8*(1 + x^2)*H[2, x])/(-1 + x) + 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) - (4*(-1 + x)^2*H[0, 0, x])/
            (1 + x) + (8*(1 + x^2)*H[1, 0, x])/(-1 + x) + 
           (4*(3 - 3*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/(1 + x)) - 
         (4*(2 - 2*x - 2*x^2 + 2*x^3 - zeta[2] - x*zeta[2] + x^2*zeta[2] + 
            x^3*zeta[2] + 7*zeta[3] + 5*x*zeta[3] + 7*x^2*zeta[3] + 
            5*x^3*zeta[3]))/((-1 + x)*(1 + x)))) + 
     plusD[1, 1 - x]*(16*as^2*CF^2*Lp^2 + as^3*(-32*CF^3*Lp^3*LQ + 
         CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - x]*
      (-4*as*CF*Lp + as^2*(8*CF^2*Lp^2*LQ + CF*(224/27 + (80*Lp)/9 + 
           (8*Lp^2)/3)*Nf*TF + CA*CF*((-22*Lp^2)/3 + 
           (4*Lp*(-67 + 18*zeta[2]))/9 + (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF^3*Lp^3*(-8*LQ^2 + 32*zeta[2]) + CF*Nf^2*TF^2*
          ((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((88*Lp^3*LQ)/3 - (16*Lp^2*LQ*(-67 + 18*zeta[2]))/9 - 
             (16*Lp*LQ*(-202 + 189*zeta[3]))/27) + CF*Nf*TF*
            ((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^2*(8 - (320*LQ)/9) - (32*Lp^3*LQ)/3 + 
           Lp*((-896*LQ)/27 - (4*(-55 + 48*zeta[3]))/3) - 
           (2*(-1711 + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - x]*(-2*as*CF*Lp*LQ + 
       as^2*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CF^2*Lp^2*(2*LQ^2 - 8*zeta[2]) + CA*CF*((-11*Lp^2*LQ)/3 + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CF^3*Lp^3*((-4*LQ^3)/3 + 16*LQ*zeta[2] - 
           (64*zeta[3])/3) + CF*Nf^2*TF^2*((-800*Lp*LQ)/81 - 
           (160*Lp^2*LQ)/27 - (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/
            729) + CA*(CF^2*(Lp^3*((22*LQ^2)/3 - (88*zeta[2])/3) + 
             Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + (16*zeta[2]*
                 (-202 + 189*zeta[3]))/27) + Lp^2*((-4*LQ^2*(-67 + 
                  18*zeta[2]))/9 - (16*(67*zeta[2] - 45*zeta[4]))/9)) + 
           CF*Nf*TF*((176*Lp^3*LQ)/27 - (4*Lp^2*LQ*(-289 + 36*zeta[2]))/27 - 
             (4*Lp*LQ*(-2051 + 360*zeta[2]))/81 - (2*LQ*(-31313 + 
                3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^3*((-8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*(4*LQ - (80*LQ^2)/9 + (320*zeta[2])/9) + 
           Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - (2*LQ*(-55 + 48*zeta[3]))/
              3) + (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27) + 
         CA^2*CF*((-242*Lp^3*LQ)/27 + (4*Lp^2*LQ*(-445 + 99*zeta[2]))/27 + 
           (Lp*LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + x))/27 + 
         (32*(43 - 34*x + 43*x^2)*H[0, x])/(81*(-1 + x)) + 
         Lp^2*((64*(1 + 4*x))/27 + (32*(1 + x^2)*H[0, x])/(9*(-1 + x))) + 
         (32*(37 - 24*x + 37*x^2)*H[0, 0, x])/(81*(-1 + x)) + 
         Lp*((160*(-1 + 11*x))/81 + (128*(4 - 3*x + 4*x^2)*H[0, x])/
            (27*(-1 + x)) + (64*(1 + x^2)*H[0, 0, x])/(9*(-1 + x))) + 
         (160*(1 + x^2)*H[0, 0, 0, x])/(27*(-1 + x)) + 
         (64*(-41 + 157*x + 81*zeta[3] + 81*x*zeta[3]))/729) + 
       CF^2*Nf*TF*((-224*LQ*(-1 + x))/27 + Lp^3*((-16*(-1 + x))/3 + 
           (16*LQ*(1 + x))/3 - (8*(1 + 3*x^2)*H[0, x])/(3*(-1 + x)) - 
           (32*(1 + x)*H[1, x])/3) - (16*(-9 + 43*x + 18*x^2 + 46*x^3)*
           H[3, x])/(27*(-1 + x)*(1 + x)) - (64*(-1 + 4*x)*(1 + x^2)*H[4, x])/
          (9*(-1 + x)*(1 + x)) - (640*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) - 
         (64*(35 + 18*x + 53*x^2)*H[-2, 0, x])/(27*(1 + x)) + 
         (448*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) + 
         (64*(7 - 6*x + 7*x^2)*H[-1, 2, x])/(27*(1 + x)) + 
         (256*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) + 
         (32*(19 - 18*x + 19*x^2)*H[1, 2, x])/(9*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 3, x])/(9*(-1 + x)) + 
         (16*(-5 + 43*x - 26*x^2 + 166*x^3)*H[2, 0, x])/
          (27*(-1 + x)*(1 + x)) + (64*(2 - x + 4*x^2)*H[2, 1, x])/
          (9*(-1 + x)) - (64*(-5 + x)*(1 + x^2)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (64*(-1 + 8*x)*(1 + x^2)*H[3, 0, x])/
          (9*(-1 + x)*(1 + x)) + (128*x*(1 + x^2)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) + (640*(1 + x^2)*H[-2, -1, 0, x])/
          (9*(1 + x)) - (544*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) + 
         (640*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) + 
         (128*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) - 
         (128*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
         (32*(49 + 18*x + 49*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) - 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (8*(3 - 323*x + 93*x^2 + 19*x^3)*H[0, 0, 0, x])/
          (27*(-1 + x)*(1 + x)) - (80*(11 + 6*x + 11*x^2)*H[1, 0, 0, x])/
          (27*(-1 + x)) + (64*(9 - 8*x + 9*x^2)*H[1, 1, 0, x])/(9*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 2, 0, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
         (64*(-5 + 4*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(-5 + 3*x)*(1 + x^2)*H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) - 
         (512*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (16*(11 - 21*x + 33*x^2 + x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) - (416*(1 + x^2)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)) + (128*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
         (256*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) - 
         (32*H[1, 1, x]*(4 - 7*x + 3*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/
          (9*(-1 + x)) - (128*H[-1, 0, x]*(7 - 42*x + 7*x^2 + 9*zeta[2] + 
            9*x^2*zeta[2]))/(81*(1 + x)) - 
         (16*H[1, 0, x]*(19 + 168*x + 37*x^2 + 54*zeta[2] + 54*x^2*zeta[2]))/
          (81*(-1 + x)) + (32*H[0, 0, x]*(155 + 138*x - 78*x^2 + 163*x^3 - 
            18*zeta[2] + 54*x*zeta[2] - 18*x^2*zeta[2] + 54*x^3*zeta[2]))/
          (81*(-1 + x)*(1 + x)) - (8*H[2, x]*(107 + 713*x + 404*x^2 - 
            202*x^3 - 144*zeta[2] + 288*x*zeta[2] - 144*x^2*zeta[2] + 
            288*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
         Lp^2*((-8*(13 - 30*x + 39*x^2)*H[0, x])/(9*(-1 + x)) + 
           LQ*((8*(17 + 23*x))/9 + (16*(1 + x^2)*H[0, x])/(3*(-1 + x))) - 
           (16*(17 + 23*x)*H[1, x])/9 - (64*(1 + x^2)*H[2, x])/(3*(-1 + x)) - 
           (64*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (32*(1 - x + 3*x^2 + x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) - 
           (4*(-31 + 18*x + 49*x^2 + 24*zeta[2] + 24*x^2*zeta[2]))/
            (9*(1 + x))) - (8*H[1, x]*(122 - 283*x + 161*x^2 + 12*zeta[2] - 
            24*x*zeta[2] + 12*x^2*zeta[2] - 12*zeta[3] - 12*x^2*zeta[3]))/
          (27*(-1 + x)) + (64*H[-1, x]*(14*zeta[2] + 18*x*zeta[2] + 
            14*x^2*zeta[2] - 3*zeta[3] - 3*x^2*zeta[3]))/(27*(1 + x)) + 
         (4*H[0, x]*(1646 + 594*x - 677*x^2 + 375*x^3 - 108*zeta[2] + 
            276*x*zeta[2] + 216*x^2*zeta[2] + 312*x^3*zeta[2] + 
            1512*zeta[3] + 1656*x*zeta[3] + 1512*x^2*zeta[3] + 
            1656*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((16*(-167 + 46*x)*H[1, x])/27 - (16*(19 - 12*x + 43*x^2)*
             H[2, x])/(9*(-1 + x)) - (16*(1 + 9*x)*(1 + x^2)*H[3, x])/
            (3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[-2, 0, x])/(1 + x) - 
           (64*(13 + 6*x + 13*x^2)*H[-1, 0, x])/(9*(1 + x)) + 
           (128*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (16*(8 - 59*x + 15*x^2 + 2*x^3)*H[0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           LQ*((8*(95 + 17*x))/27 + (40*(1 + x^2)*H[0, x])/(9*(-1 + x)) + 
             (8*(1 + x^2)*H[0, 0, x])/(3*(-1 + x))) - 
           (400*(1 + x^2)*H[1, 0, x])/(9*(-1 + x)) + 
           (64*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) + (64*(1 + x^2)*H[2, 0, x])/
            (3*(1 + x)) + (32*(1 + x^2)*H[2, 1, x])/(3*(-1 + x)) + 
           (128*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (8*(3 - 5*x + 9*x^2 + x^3)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (176*(1 + x^2)*H[1, 0, 0, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (64*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
           (8*H[0, x]*(119 - 79*x - 42*x^2 + 156*x^3 + 18*zeta[2] + 
              90*x*zeta[2] + 18*x^2*zeta[2] + 90*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) - (2*(-715 - 275*x + 715*x^2 + 275*x^3 - 
              480*zeta[2] + 768*x*zeta[2] - 480*x^2*zeta[2] + 
              192*x^3*zeta[2] - 576*zeta[3] - 1152*x*zeta[3] - 
              1440*x^2*zeta[3] - 2016*x^3*zeta[3]))/(27*(-1 + x)*(1 + x))) - 
         (-7295 - 2971*x + 7295*x^2 + 2971*x^3 - 1576*zeta[2] + 
           1288*x*zeta[2] - 2512*x^2*zeta[2] + 1792*x^3*zeta[2] - 
           11184*zeta[3] - 4560*x*zeta[3] - 9312*x^2*zeta[3] - 
           15936*x^3*zeta[3] - 3384*zeta[4] + 72*x*zeta[4] - 
           5976*x^2*zeta[4] - 2520*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
       CA^2*CF*((242*Lp^3*(1 + x))/27 - (4*(-171 - 112*x - 27*x^2 + 134*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) - (4*(-45 + 5*x - 27*x^2 + 19*x^3)*
           H[5, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + 15*x - 9*x^2 + 17*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-35 + 197*x - 113*x^2 + 41*x^3)*H[-3, 0, x])/
          (9*(-1 + x)*(1 + x)) + (8*(-41 + 105*x - 39*x^2 + 103*x^3)*
           H[-3, 2, x])/(3*(-1 + x)*(1 + x)) + (8*(53 + 129*x + 230*x^2)*
           H[-2, 2, x])/(9*(1 + x)) + (4*(-121 + 169*x - 123*x^2 + 171*x^3)*
           H[-2, 3, x])/(3*(-1 + x)*(1 + x)) + (352*(1 + x^2)*H[-1, 3, x])/
          (9*(1 + x)) + (96*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
         (4*(4 + 25*x + 13*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(1 + x^2)*H[1, 4, x])/(-1 + x) - 
         (8*(-130 - 97*x + 11*x^2 + 110*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) - (4*(-57 + 31*x - 75*x^2 + 13*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) - (4*x*(-142 - 3*x + x^2)*
           H[3, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (4*(-69 - 34*x - 15*x^2 + 38*x^3)*H[3, 1, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(-23 + 11*x - 21*x^2 + 9*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) - 
         (32*x*(1 + x^2)*H[4, 0, x])/((-1 + x)*(1 + x)) + 
         (4*(-15 + x - 9*x^2 + 7*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-3 + 27*x + x^2 + 23*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (4*(-13 + 69*x - 39*x^2 + 79*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(-3 + 19*x - x^2 + 17*x^3)*H[-2, -2, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-185 + 75*x + 13*x^2)*H[-2, -1, 0, x])/
          (9*(1 + x)) - (8*(-123 + 179*x - 121*x^2 + 177*x^3)*
           H[-2, -1, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (4*(-304 + 168*x + 89*x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
         (8*(1 + 15*x - x^2 + 17*x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(-3 + 5*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) - 
         (160*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) + 
         (8*(74 - 9*x + 110*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
         (400*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
         (16*(9 - 4*x + 9*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
         (224*(1 + x^2)*H[-1, -1, 3, x])/(1 + x) - 
         (8*(-2 - 8*x + 7*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
         (16*(29 + 36*x + 29*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
         (464*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) + 
         (4*(65 + 6*x + 65*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (96*(1 + x^2)*H[1, -3, 0, x])/(-1 + x) - 
         (16*(6 - 23*x + 14*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) + 
         (32*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
         (4*(170 - 237*x + 155*x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) - 
         (8*(24 - 55*x + 17*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (4*(9 - x + 14*x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) - 
         (176*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) - 
         (16*(-17 - x - 15*x^2 + x^3)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-116 - 281*x + 283*x^2 + 160*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) - (4*(-238 - 259*x - 88*x^2 + 389*x^3)*
           H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (4*(-35 + 69*x - 53*x^2 + 51*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (16*(-14 + 12*x - 15*x^2 + 11*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 2, 1, x])/
          (3*(-1 + x)) - (8*(-11 + 24*x - 7*x^2 + 22*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(-17 + 5*x - 27*x^2 + 15*x^3)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(1 + x)^2*H[-2, -1, -1, 0, x])/(3*(-1 + x)) - 
         (4*(-95 + 127*x - 117*x^2 + 149*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (8*(-9 + 41*x - 17*x^2 + 49*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) - 
         (152*(1 + x^2)*H[-1, -2, 0, 0, x])/(1 + x) - 
         (48*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) - 
         (8*(88 + 3*x + 91*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
         (4*(202 + 129*x + 235*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
         (112*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
         (8*(98 + 66*x + 107*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) + 
         (8*(37 + 6*x + 37*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) + 
         (8*(53 - 6*x + 53*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (8*x*(136 + 67*x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(1 + x^2)*H[1, -2, -1, 0, x])/(-1 + x) + 
         (256*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
         (4*(95 - 348*x + 113*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
         (160*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) + 
         (4*(109 - 96*x + 97*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
         (32*(41 - 60*x + 41*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) - 
         (16*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) + 
         (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) - 
         (40*(1 + x^2)*H[1, 2, 0, 0, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) - 
         (4*(-9 + 79*x - 11*x^2 + 77*x^3)*H[2, 0, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(35 + 27*x + 53*x^2 + 45*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (4*(-63 + 97*x - 93*x^2 + 67*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) - (304*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) - 
         (8*x*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) - 
         (112*(1 + x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) - 
         (16*(-19 + 39*x - 20*x^2 + 40*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) + (16*(-61 + 91*x - 59*x^2 + 89*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) + 
         (368*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
         (4*H[1, 0, 0, x]*(472 - 1093*x + 463*x^2 + 6*zeta[2] + 
            6*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, 2, x]*(385 + 1074*x + 385*x^2 + 9*zeta[2] + 54*x*zeta[2] + 
            9*x^2*zeta[2]))/(27*(1 + x)) - (2*H[1, 1, 0, x]*
           (-711 + 822*x - 647*x^2 + 72*zeta[2] + 72*x^2*zeta[2]))/
          (9*(-1 + x)) - (2*H[1, 2, x]*(-1043 + 1674*x - 1167*x^2 + 
            240*zeta[2] + 240*x^2*zeta[2]))/(9*(-1 + x)) + 
         (8*H[-1, -1, 0, x]*(361 + 430*x + 337*x^2 + 285*zeta[2] + 
            285*x^2*zeta[2]))/(9*(1 + x)) - (4*H[-1, 0, 0, x]*
           (2228 + 3348*x + 2228*x^2 + 585*zeta[2] - 54*x*zeta[2] + 
            585*x^2*zeta[2]))/(27*(1 + x)) + 
         (4*H[2, 1, x]*(-28 - 27*x + 28*x^2 + 27*x^3 - 36*zeta[2] + 
            36*x*zeta[2] - 52*x^2*zeta[2] + 20*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + (2*H[2, 0, x]*(-8*x - 87*x^2 + 993*x^3 - 
            534*zeta[2] + 426*x*zeta[2] - 690*x^2*zeta[2] + 270*x^3*zeta[2]))/
          (9*(-1 + x)*(1 + x)) + (2*H[0, 0, 0, x]*(605 - 419*x + 605*x^2 + 
            4849*x^3 - 810*zeta[2] + 198*x*zeta[2] - 486*x^2*zeta[2] + 
            522*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (8*H[-2, 0, x]*(-370 - 242*x - 505*x^2 + 1279*x^3 - 738*zeta[2] + 
            954*x*zeta[2] - 738*x^2*zeta[2] + 954*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (2*H[3, x]*(-492 + 362*x - 789*x^2 - 
            427*x^3 + 558*zeta[2] + 954*x*zeta[2] + 234*x^2*zeta[2] + 
            990*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         Lp^2*((242*(1 + x^2)*H[0, x])/(9*(-1 + x)) - 
           (88*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) + 
           (88*x*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (2*(-329 - 1780*x - 1451*x^2 + 396*zeta[2] + 396*x*zeta[2] + 
              396*x^2*zeta[2]))/(27*(1 + x))) + 
         (4*H[-1, 0, x]*(433 + 4422*x + 433*x^2 + 90*zeta[2] + 
            1161*x*zeta[2] + 360*x^2*zeta[2] - 1350*zeta[3] - 324*x*zeta[3] - 
            1350*x^2*zeta[3]))/(81*(1 + x)) - 
         (2*H[1, 0, x]*(18 - 203*x + 117*x^2 + 394*zeta[2] - 828*x*zeta[2] + 
            454*x^2*zeta[2] - 228*zeta[3] - 228*x^2*zeta[3]))/(9*(-1 + x)) - 
         (4*H[1, 1, x]*(140 - 241*x + 101*x^2 + 170*zeta[2] - 270*x*zeta[2] + 
            188*x^2*zeta[2] + 36*zeta[3] + 36*x^2*zeta[3]))/(9*(-1 + x)) + 
         (4*H[-1, -1, x]*(20*zeta[2] - 51*x*zeta[2] + 17*x^2*zeta[2] + 
            678*zeta[3] + 678*x^2*zeta[3]))/(9*(1 + x)) - 
         (2*H[2, x]*(790 + 1963*x - 827*x^2 - 2000*x^3 + 218*zeta[2] + 
            242*x*zeta[2] - 286*x^2*zeta[2] + 74*x^3*zeta[2] + 138*zeta[3] - 
            918*x*zeta[3] + 198*x^2*zeta[3] - 858*x^3*zeta[3]))/
          (9*(-1 + x)*(1 + x)) - (4*H[-2, x]*(79*zeta[2] - 412*x*zeta[2] - 
            140*x^2*zeta[2] + 473*x^3*zeta[2] - 498*zeta[3] + 786*x*zeta[3] - 
            486*x^2*zeta[3] + 774*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) + 
         (2*H[0, 0, x]*(6739 - 8563*x + 2224*x^2 + 24638*x^3 - 3078*zeta[2] - 
            1818*x*zeta[2] + 324*x^2*zeta[2] + 1908*x^3*zeta[2] + 
            1188*x*zeta[3] + 3996*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
         (2*H[-1, x]*(3706*zeta[2] + 6876*x*zeta[2] + 3562*x^2*zeta[2] + 
            462*zeta[3] + 882*x*zeta[3] + 318*x^2*zeta[3] - 1251*zeta[4] - 
            54*x*zeta[4] - 1251*x^2*zeta[4]))/(27*(1 + x)) - 
         (2*H[1, x]*(3314 - 6909*x + 3595*x^2 + 713*zeta[2] - 
            1574*x*zeta[2] + 861*x^2*zeta[2] + 794*zeta[3] - 1716*x*zeta[3] + 
            818*x^2*zeta[3] - 126*zeta[4] - 126*x^2*zeta[4]))/(9*(-1 + x)) - 
         (H[0, x]*(-26724 - 67588*x - 2230*x^2 + 37986*x^3 + 2952*zeta[2] - 
            8016*x*zeta[2] + 6354*x^2*zeta[2] + 15618*x^3*zeta[2] + 
            3888*zeta[3] + 8712*x*zeta[3] - 1620*x^2*zeta[3] - 
            4788*x^3*zeta[3] + 1701*zeta[4] - 10773*x*zeta[4] + 
            1971*x^2*zeta[4] - 8667*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((-4*(-69 - 25*x + 3*x^2 + 47*x^3)*H[3, x])/(3*(-1 + x)*
             (1 + x)) - (4*(-15 + x - 9*x^2 + 7*x^3)*H[4, x])/
            ((-1 + x)*(1 + x)) + (8*(1 + 3*x - x^2 + 5*x^3)*H[-3, 0, x])/
            ((-1 + x)*(1 + x)) - (8*(-5 + 19*x - 11*x^2 + 9*x^3)*H[-2, 0, x])/
            ((-1 + x)*(1 + x)) + (32*(-3 + 5*x)*(1 + x^2)*H[-2, 2, x])/
            ((-1 + x)*(1 + x)) + (16*(29 + 36*x + 29*x^2)*H[-1, 2, x])/
            (3*(1 + x)) + (128*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           (88*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) + (64*(1 + x^2)*H[1, 3, x])/
            (-1 + x) + (176*x*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(3 + 2*x + 3*x^2)*H[-2, -1, 0, x])/(-1 + x) + 
           (8*(-9 + 5*x - 11*x^2 + 7*x^3)*H[-2, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(1 + 24*x + x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) - (256*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (32*(2 + 15*x + 2*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (8*x*(19 + 9*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (88*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) - 
           (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
           (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (8*x*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) - 
           (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) + 
           (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) - 
           (16*(1 + x^2)*H[1, 0, x]*zeta[2])/(-1 + x) - 
           (8*H[2, x]*(14 + 28*x + 14*x^2 + 3*zeta[2] - 2*x*zeta[2] + 
              3*x^2*zeta[2]))/(1 + x) - (8*H[-1, 0, x]*(149 + 30*x + 
              149*x^2 + 198*zeta[2] + 198*x^2*zeta[2]))/(9*(1 + x)) + 
           (4*H[0, 0, x]*(121 + 611*x + 121*x^2 + 167*x^3 - 135*zeta[2] + 
              63*x*zeta[2] - 81*x^2*zeta[2] + 153*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (8*H[-1, x]*(59*zeta[2] + 96*x*zeta[2] + 
              59*x^2*zeta[2] + 72*zeta[3] + 72*x^2*zeta[3]))/(3*(1 + x)) + 
           (4*H[1, x]*(132 - 253*x + 121*x^2 + 24*zeta[2] - 48*x*zeta[2] + 
              24*x^2*zeta[2] + 108*zeta[3] + 108*x^2*zeta[3]))/(3*(-1 + x)) + 
           (4*H[0, x]*(1451 - 499*x + 266*x^2 + 2540*x^3 - 621*zeta[2] - 
              855*x*zeta[2] + 27*x^2*zeta[2] + 333*x^3*zeta[2] + 
              756*x*zeta[3] + 972*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) - 
           (-5455 + 36461*x + 5455*x^2 - 36461*x^3 - 576*zeta[2] + 
             7992*x*zeta[2] - 9072*x^2*zeta[2] + 1656*x^3*zeta[2] - 
             8424*zeta[3] - 2160*x*zeta[3] - 15768*x^3*zeta[3] + 
             567*zeta[4] - 5103*x*zeta[4] - 2511*x^2*zeta[4] - 
             9801*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) - 
         (-141325 + 735383*x + 141325*x^2 - 735383*x^3 - 371016*zeta[2] - 
           504684*x*zeta[2] + 232956*x^2*zeta[2] + 622656*x^3*zeta[2] - 
           402624*zeta[3] - 747360*x*zeta[3] - 27540*x^2*zeta[3] + 
           293868*x^3*zeta[3] + 223560*zeta[2]*zeta[3] + 145800*x*zeta[2]*
            zeta[3] + 157464*x^2*zeta[2]*zeta[3] + 33048*x^3*zeta[2]*
            zeta[3] + 252234*zeta[4] - 166698*x*zeta[4] - 
           381024*x^2*zeta[4] - 126360*x^3*zeta[4] + 118584*zeta[5] - 
           114696*x*zeta[5] - 103032*x^2*zeta[5] - 188568*x^3*zeta[5])/
          (1458*(-1 + x)*(1 + x))) + 
       CF^3*((-8*(-53 - 15*x + 23*x^2 + 69*x^3)*H[4, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-18 + 13*x - 18*x^2 + 11*x^3)*H[5, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-7 + 7*x - 37*x^2 + 21*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + (16*(-18 + 34*x + 25*x^2)*
           H[-3, 0, x])/(3*(1 + x)) + (32*(-57 + 71*x - 55*x^2 + 69*x^3)*
           H[-3, 2, x])/(3*(-1 + x)*(1 + x)) + (16*(16 + 106*x + 135*x^2)*
           H[-2, 2, x])/(3*(1 + x)) + (32*(-66 + 70*x - 67*x^2 + 71*x^3)*
           H[-2, 3, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(3 + 2*x + 3*x^2)*H[-1, 3, x])/(1 + x) + 
         (352*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
         (8*(1 - 28*x + 3*x^2)*H[1, 3, x])/(3*(-1 + x)) - 
         (8*(-91 - 107*x + 46*x^2 + 146*x^3)*H[2, 2, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-25 + 71*x - 31*x^2 + 65*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) - (8*(7 - 43*x + x^2 + 29*x^3)*
           H[3, 0, x])/((-1 + x)*(1 + x)) + (8*(-29 - 19*x + 11*x^2 + 25*x^3)*
           H[3, 1, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(-6 + 11*x - 3*x^2 + 12*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(-1 + 9*x - 3*x^2 + 19*x^3)*H[4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-13 + 11*x - 15*x^2 + 9*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(25 + 17*x + 33*x^2 + 9*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-39 + 37*x - 64*x^2 + 54*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + 2*x^2)*H[-2, -2, 0, x])/(1 + x) - 
         (16*(-51 + 20*x + 41*x^2)*H[-2, -1, 0, x])/(3*(1 + x)) - 
         (64*(-57 + 61*x - 56*x^2 + 60*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (8*(35 - 73*x - 10*x^2 + 64*x^3)*
           H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - (32*(-1 + x)*H[-2, 2, 0, x])/
          3 - (448*(1 + x^2)*H[-2, 2, 1, x])/(3*(1 + x)) - 
         (896*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) + 
         (16*(37 + 56*x + 37*x^2)*H[-1, -2, 0, x])/(3*(1 + x)) - 
         (1248*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
         (32*(23 + 28*x + 23*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
         (2368*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
         (352*(1 + x)*H[-1, 2, 0, x])/3 - (32*(5 + 8*x + 5*x^2)*
           H[-1, 2, 1, x])/(1 + x) + (416*(1 + x^2)*H[-1, 2, 2, x])/(1 + x) + 
         (32*(20 + 3*x + 20*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) - 
         (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (64*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) - 
         (32*(-15 + 17*x)*H[1, -2, 0, x])/3 + (64*(1 + x^2)*H[1, -2, 2, x])/
          (-1 + x) + (4*(439 - 1010*x + 439*x^2)*H[1, 0, 0, x])/
          (3*(-1 + x)) - (8*(-63 + 61*x)*H[1, 1, 2, x])/3 - 
         (256*(1 + x^2)*H[1, 1, 3, x])/(-1 + x) - 
         (16*(29 - 78*x + 28*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) + 
         (32*(-2 + x)*H[1, 2, 1, x])/3 - (112*(1 + x^2)*H[1, 2, 2, x])/
          (-1 + x) - (608*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (64*(5 + 3*x)*(1 + x^2)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-79 - 121*x + 139*x^2 + 157*x^3)*H[2, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-26 - 89*x - 13*x^2 + 92*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-13 + 6*x - 16*x^2 + 3*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (64*(14 + x + 18*x^2 + 5*x^3)*H[2, 2, 0, x])/
          (3*(-1 + x)*(1 + x)) - (256*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) - 
         (16*(-31 + 67*x - 43*x^2 + 83*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-1 + 25*x + 7*x^2 + 29*x^3)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[3, 1, 1, x])/
          (-1 + x) + (64*(-1 + 5*x)*(1 + x^2)*H[-2, -1, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (544*(4 + 5*x^2)*H[-2, -1, 0, 0, x])/
          (3*(1 + x)) + (16*(-21 + 29*x - 29*x^2 + 37*x^3)*H[-2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (2480*(1 + x^2)*H[-1, -2, 0, 0, x])/
          (3*(1 + x)) + (32*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) - 
         (16*(19 + 17*x)*H[-1, -1, -1, 0, x])/3 + 
         (1408*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
         (8*(35 + 36*x + 37*x^2)*H[-1, -1, 0, 0, x])/(3*(1 + x)) + 
         (160*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(1 + x) - 
         (16*(22 + 20*x + 25*x^2)*H[-1, 0, 0, 0, x])/(3*(1 + x)) + 
         (32*(41 + 6*x + 41*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) + 
         (32*(29 - 6*x + 29*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) - 
         (4*(11 - 51*x + 25*x^2 + 27*x^3)*H[0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (64*(1 + x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) + (448*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
         (16*(52 - 134*x + 55*x^2)*H[1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (320*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (8*(-5 + 11*x)*H[1, 1, 0, 0, x])/3 - 
         (8*(-119 + 117*x)*H[1, 1, 1, 0, x])/3 - 
         (160*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
         (544*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) - 
         (32*(-6 + 8*x - 9*x^2 + 5*x^3)*H[2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (32*(3 + 15*x + 13*x^2 + 25*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-73 + 55*x - 91*x^2 + 37*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (832*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) - (1664*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) + 
         (288*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(1 + x) - 
         (16*(-1 + 5*x - 7*x^2 + 11*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (448*(1 + x^2)*H[1, 1, 0, 0, 0, x])/
          (3*(-1 + x)) - (128*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) - 
         (16*(-139 + 125*x - 143*x^2 + 129*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) + (32*(-115 + 127*x - 113*x^2 + 125*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) + 
         (1248*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (160*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) - 
         (1408*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (16*H[-1, 2, x]*(65 + 162*x + 65*x^2 + 16*zeta[2] + 12*x*zeta[2] + 
            16*x^2*zeta[2]))/(3*(1 + x)) + (4*H[1, 1, 0, x]*
           (203 - 366*x + 163*x^2 + 32*zeta[2] + 32*x^2*zeta[2]))/
          (3*(-1 + x)) - (4*H[1, 2, x]*(-297 + 668*x - 363*x^2 + 36*zeta[2] + 
            36*x^2*zeta[2]))/(3*(-1 + x)) - (16*H[-1, 0, 0, x]*
           (143 + 270*x + 143*x^2 + 69*zeta[2] - 6*x*zeta[2] + 
            69*x^2*zeta[2]))/(3*(1 + x)) + (16*H[-1, -1, 0, x]*
           (97 + 186*x + 89*x^2 + 183*zeta[2] + 183*x^2*zeta[2]))/
          (3*(1 + x)) + (8*H[3, x]*(1 - 16*x + 43*x^2 - 4*x^3 + 8*zeta[2] + 
            12*x^2*zeta[2] + 12*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         (4*H[0, 0, 0, x]*(-30 - 378*x - 27*x^2 + 493*x^3 - 144*zeta[2] + 
            112*x*zeta[2] - 144*x^2*zeta[2] + 112*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + (4*H[2, 1, x]*(-71 - 99*x + 67*x^2 + 
            95*x^3 - 108*zeta[2] + 148*x*zeta[2] - 132*x^2*zeta[2] + 
            124*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         (8*H[2, 0, x]*(-14 - 125*x - 34*x^2 + 77*x^3 - 126*zeta[2] + 
            178*x*zeta[2] - 162*x^2*zeta[2] + 142*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) - (16*H[-2, 0, x]*(-15 - 118*x - 6*x^2 + 
            129*x^3 - 166*zeta[2] + 170*x*zeta[2] - 174*x^2*zeta[2] + 
            178*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         Lp^3*(4*LQ^2*(1 + x) + 4*(-1 + 3*x)*H[0, x] + 16*(-1 + x)*H[1, x] + 
           LQ*(-8*(-1 + x) - (4*(1 + 3*x^2)*H[0, x])/(-1 + x) - 
             16*(1 + x)*H[1, x]) + (8*(1 + 3*x^2)*H[2, x])/(-1 + x) + 
           (4*(1 + 7*x^2)*H[0, 0, x])/(3*(-1 + x)) + 
           (16*(1 + x^2)*H[1, 0, x])/(-1 + x) + 32*(1 + x)*H[1, 1, x] - 
           8*(1 - x + 3*zeta[2] + 3*x*zeta[2])) - 
         (16*H[1, 0, x]*(-9 + 7*x - 4*x^2 + 61*zeta[2] - 146*x*zeta[2] + 
            64*x^2*zeta[2] + 34*zeta[3] + 34*x^2*zeta[3]))/(3*(-1 + x)) - 
         (8*H[1, 1, x]*(73 - 140*x + 67*x^2 + 64*zeta[2] - 128*x*zeta[2] + 
            64*x^2*zeta[2] + 36*zeta[3] + 36*x^2*zeta[3]))/(3*(-1 + x)) - 
         (8*H[-1, 0, x]*(-63 - 138*x - 63*x^2 + 29*zeta[2] + 24*x*zeta[2] + 
            25*x^2*zeta[2] + 192*zeta[3] + 24*x*zeta[3] + 192*x^2*zeta[3]))/
          (3*(1 + x)) + (8*H[-1, -1, x]*(73*zeta[2] + 76*x*zeta[2] + 
            75*x^2*zeta[2] + 354*zeta[3] + 354*x^2*zeta[3]))/(3*(1 + x)) + 
         (4*H[0, 0, x]*(35 - 783*x + 3*x^2 + 845*x^3 - 106*zeta[2] - 
            58*x*zeta[2] + 34*x^2*zeta[2] + 142*x^3*zeta[2] - 112*zeta[3] + 
            136*x*zeta[3] - 336*x^2*zeta[3] + 120*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) - (8*H[-2, x]*(19*zeta[2] - 251*x*zeta[2] - 
            79*x^2*zeta[2] + 311*x^3*zeta[2] - 318*zeta[3] + 358*x*zeta[3] - 
            318*x^2*zeta[3] + 358*x^3*zeta[3]))/(3*(-1 + x)*(1 + x)) + 
         (2*H[2, x]*(-611 - 1643*x + 628*x^2 + 1660*x^3 - 280*zeta[2] - 
            112*x*zeta[2] + 316*x^2*zeta[2] + 100*x^3*zeta[2] - 712*zeta[3] + 
            792*x*zeta[3] - 904*x^2*zeta[3] + 600*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + Lp^2*(-4*LQ^2*(-1 + x) - 
           48*(-1 + x)*H[1, x] - (16*(1 + 2*x)*H[2, x])/(-1 + x) + 
           (32*(1 - x + 3*x^2 + x^3)*H[3, x])/((-1 + x)*(1 + x)) + 
           (32*(1 + 3*x^2)*H[-2, 0, x])/(1 + x) + 64*(1 + x)*H[-1, 0, x] + 
           (64*(1 + x^2)*H[-1, 2, x])/(1 + x) - (4*(1 - 2*x + 13*x^2)*
             H[0, 0, x])/(-1 + x) - (8*(1 + 4*x + x^2)*H[1, 0, x])/(-1 + x) - 
           32*(-1 + x)*H[1, 1, x] + (64*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
           (16*(3 + 5*x^2)*H[2, 0, x])/(-1 + x) + (64*(1 + x^2)*H[2, 1, x])/
            (-1 + x) - (128*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + 
           (96*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - 
           (8*(1 - 2*x + 5*x^2)*H[0, 0, 0, x])/(1 + x) + 
           (32*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (64*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
           (128*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
           (4*H[0, x]*(5 - 5*x^2 + 8*zeta[2] - 8*x*zeta[2] + 16*x^2*zeta[2]))/
            (1 + x) + LQ*((8*(2 + x^2)*H[0, x])/(-1 + x) + 
             16*(-1 + x)*H[1, x] - (16*(1 + x^2)*H[2, x])/(-1 + x) - 
             (32*(1 + x^2)*H[-1, 0, x])/(1 + x) + (8*(-1 + x)^2*H[0, 0, x])/
              (1 + x) - (16*(1 + x^2)*H[1, 0, x])/(-1 + x) - 
             (8*(3 - 3*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/(1 + x)) + 
           (8*(-6 + 6*x + 6*x^2 - 6*x^3 - zeta[2] - 5*x*zeta[2] + 
              x^2*zeta[2] + 5*x^3*zeta[2] + 16*x*zeta[3] - 12*x^2*zeta[3] + 
              28*x^3*zeta[3]))/((-1 + x)*(1 + x))) + 
         (8*H[-1, x]*(227*zeta[2] + 510*x*zeta[2] + 219*x^2*zeta[2] - 
            32*zeta[3] - 24*x*zeta[3] - 34*x^2*zeta[3] - 127*zeta[4] - 
            6*x*zeta[4] - 127*x^2*zeta[4]))/(3*(1 + x)) - 
         (2*H[1, x]*(2736 - 5513*x + 2777*x^2 + 562*zeta[2] - 
            1288*x*zeta[2] + 710*x^2*zeta[2] + 664*zeta[3] - 1728*x*zeta[3] + 
            632*x^2*zeta[3] - 36*zeta[4] - 36*x^2*zeta[4]))/(3*(-1 + x)) - 
         (H[0, x]*(-25 - 5305*x + 122*x^2 + 5354*x^3 + 8*zeta[2] - 
            1152*x*zeta[2] + 464*x^2*zeta[2] + 1288*x^3*zeta[2] - 
            96*zeta[3] + 720*x*zeta[3] - 264*x^2*zeta[3] - 1176*x^3*zeta[3] + 
            512*zeta[4] - 1624*x*zeta[4] + 1344*x^2*zeta[4] - 
            1480*x^3*zeta[4]))/(3*(-1 + x)*(1 + x)) + 
         Lp*((-8*(-18 - 20*x + 9*x^2 + 35*x^3)*H[3, x])/((-1 + x)*(1 + x)) - 
           (8*(-27 + 25*x - 33*x^2 + 19*x^3)*H[4, x])/((-1 + x)*(1 + x)) + 
           (64*(-1 + x - 5*x^2 + 3*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (16*(1 + 20*x + 13*x^2)*H[-2, 0, x])/(1 + x) + 
           (512*(1 + x^2)*H[-2, 2, x])/(1 + x) + (64*(7 + 11*x + 7*x^2)*
             H[-1, 2, x])/(1 + x) + (544*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           16*x*H[1, 1, x] - 80*(-1 + x)*H[1, 2, x] + 
           (112*(1 + x^2)*H[1, 3, x])/(-1 + x) - (32*(2 - 2*x + 3*x^2)*
             H[2, 0, x])/(-1 + x) - 40*(-1 + x)*H[2, 1, x] - 
           (32*(-1 + x + 2*x^3)*H[2, 2, x])/((-1 + x)*(1 + x)) - 
           (32*(-2 + x - 4*x^2 + x^3)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(7 + 5*x^2)*H[3, 1, x])/(-1 + x) - 
           (32*(-13 + x - 15*x^2 + 3*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) + (16*(-33 + 21*x - 43*x^2 + 31*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (256*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) - 160*(1 + x)*
            H[-1, -1, 0, x] - (832*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (48*(7 + 16*x + 7*x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (96*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) - 
           (8*(5 - 45*x + 16*x^2 + 30*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (108*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - 80*(-1 + x)*
            H[1, 1, 0, x] - (96*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (80*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (8*(-1 - 9*x + 13*x^2 + 5*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(-1 + x + 2*x^3)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[2, 1, 1, x])/(-1 + x) + 
           (192*(1 + x^2)*H[-1, -1, -1, 0, x])/(1 + x) - 
           (768*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
           (400*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (4*(-5 + 23*x - 35*x^2 + 49*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (96*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) - 
           (16*(-45 + 33*x - 47*x^2 + 35*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) + (928*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) + 4*(-1 + x)*H[1, x]*(139 + 24*zeta[2]) - 
           (8*H[1, 0, x]*(7 - 5*x + 6*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/
            (-1 + x) - (32*H[-1, 0, x]*(1 + 2*x + x^2 + 22*zeta[2] + 
              22*x^2*zeta[2]))/(1 + x) - (4*H[2, x]*(-55 - 90*x + 71*x^2 + 
              106*x^3 - 36*zeta[2] + 12*x*zeta[2] - 36*x^2*zeta[2] + 
              12*x^3*zeta[2]))/((-1 + x)*(1 + x)) + 
           (4*H[0, 0, x]*(-8 + 92*x + 5*x^2 - 95*x^3 - 54*zeta[2] + 
              58*x*zeta[2] - 66*x^2*zeta[2] + 62*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) - (16*H[-1, x]*(33*zeta[2] + 54*x*zeta[2] + 
              33*x^2*zeta[2] + 44*zeta[3] + 44*x^2*zeta[3]))/(1 + x) + 
           (2*H[0, x]*(-39 - 239*x + 12*x^2 + 260*x^3 - 72*zeta[2] - 
              200*x*zeta[2] + 36*x^2*zeta[2] + 212*x^3*zeta[2] - 80*zeta[3] + 
              104*x*zeta[3] - 240*x^2*zeta[3] + 56*x^3*zeta[3]))/
            ((-1 + x)*(1 + x)) + LQ*((4*(8 - 5*x + 5*x^2)*H[0, x])/(-1 + x) - 
             4*x*H[1, x] + 8*(-1 + x)*H[2, x] - (32*(1 + x^2)*H[-2, 0, x])/
              (1 + x) + 16*(1 + x)*H[-1, 0, x] - (4*(-3 - 2*x + 2*x^2)*H[0, 
                0, x])/(-1 + x) + 8*(-1 + x)*H[1, 0, x] + 
             (16*(1 + x^2)*H[1, 2, x])/(-1 + x) + (32*x*(1 + x^2)*H[2, 0, x])/
              ((-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 1, x])/(-1 + x) + 
             (32*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
             (16*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (4*(-1 + x)^2*H[0, 0, 0, 
                x])/(1 + x) - (8*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
             (16*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + (16*(1 + x^2)*H[-1, 
                x]*zeta[2])/(1 + x) + (8*(2 - 2*x - 2*x^2 + 2*x^3 - zeta[2] - 
                x*zeta[2] + x^2*zeta[2] + x^3*zeta[2] + 7*zeta[3] + 
                5*x*zeta[3] + 7*x^2*zeta[3] + 5*x^3*zeta[3]))/
              ((-1 + x)*(1 + x))) + (2*(-37 + 37*x + 37*x^2 - 37*x^3 - 
              114*zeta[2] - 192*x*zeta[2] + 114*x^2*zeta[2] + 
              192*x^3*zeta[2] - 114*zeta[3] - 186*x*zeta[3] + 
              66*x^2*zeta[3] + 282*x^3*zeta[3] + 145*zeta[4] + 45*x*zeta[4] - 
              93*x^2*zeta[4] - 185*x^3*zeta[4]))/((-1 + x)*(1 + x))) - 
         (2*(152 - 152*x - 152*x^2 + 152*x^3 - 659*zeta[2] - 1379*x*zeta[2] + 
            604*x^2*zeta[2] + 1372*x^3*zeta[2] + 412*zeta[3] - 
            464*x*zeta[3] - 88*x^2*zeta[3] + 404*x^3*zeta[3] + 
            96*zeta[2]*zeta[3] + 560*x*zeta[2]*zeta[3] + 128*x^2*zeta[2]*
             zeta[3] + 624*x^3*zeta[2]*zeta[3] + 895*zeta[4] - 
            765*x*zeta[4] - 970*x^2*zeta[4] + 6*x^3*zeta[4] - 600*zeta[5] - 
            2448*x*zeta[5] - 168*x^2*zeta[5] - 2672*x^3*zeta[5]))/
          (3*(-1 + x)*(1 + x))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + x))/27 + 
           (8*(-66 + 7*x + 15*x^2 + 22*x^3)*H[3, x])/(27*(-1 + x)*(1 + x)) + 
           (16*(-9 - 2*x - 9*x^2 + 4*x^3)*H[4, x])/(9*(-1 + x)*(1 + x)) + 
           (320*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) + 
           (32*(35 + 18*x + 53*x^2)*H[-2, 0, x])/(27*(1 + x)) - 
           (224*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) - 
           (32*(7 - 6*x + 7*x^2)*H[-1, 2, x])/(27*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) - 
           (8*(49 - 51*x + 42*x^2)*H[1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 3, x])/(-1 + x) - (8*x*(23 + 3*x + 60*x^2)*
             H[2, 0, x])/(9*(-1 + x)*(1 + x)) - (16*(1 + x)*H[2, 1, x])/3 + 
           (16*(-10 - x - 10*x^2 + 5*x^3)*H[2, 2, x])/(9*(-1 + x)*(1 + x)) - 
           (16*x*(5 + 7*x^2)*H[3, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(-3 + x)*(1 + x^2)*H[3, 1, x])/(9*(-1 + x)*(1 + x)) - 
           (320*(1 + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
           (272*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
           (320*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (64*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) + 
           (64*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
           (16*(49 + 18*x + 49*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) + 
           (32*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
           (64*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
           (16*(55 + 126*x + 55*x^2 + 84*x^3)*H[0, 0, 0, x])/
            (27*(-1 + x)*(1 + x)) + (16*(1 + 8*x + x^2)*H[1, 0, 0, x])/
            (9*(-1 + x)) - (8*(33 - 33*x + 40*x^2)*H[1, 1, 0, x])/
            (9*(-1 + x)) + (64*(1 + x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 2, 0, x])/(3*(-1 + x)) + 
           (16*(1 + x^2)*H[1, 2, 1, x])/(3*(-1 + x)) - 
           (32*(-4 + 5*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (16*(-14 + 13*x - 14*x^2 + 7*x^3)*H[2, 1, 0, x])/
            (9*(-1 + x)*(1 + x)) + (256*(1 + x^2)*H[-1, -1, -1, 0, x])/
            (9*(1 + x)) - (224*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
           (176*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
           (256*x*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (128*(1 + x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
           (80*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (128*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
           (64*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) - 
           (64*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
           (16*H[1, 0, x]*(-2*x + 3*x^2 + 7*zeta[2] + 7*x^2*zeta[2]))/
            (9*(-1 + x)) + (8*H[1, 1, x]*(11 - 19*x + 8*x^2 + 8*zeta[2] + 
              8*x^2*zeta[2]))/(9*(-1 + x)) + (64*H[-1, 0, x]*
             (7 - 42*x + 7*x^2 + 9*zeta[2] + 9*x^2*zeta[2]))/(81*(1 + x)) + 
           (8*H[2, x]*(-13 + 20*x + 14*x^2 - 19*x^3 - 8*zeta[2] + 
              22*x*zeta[2] - 8*x^2*zeta[2] + 10*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (8*H[0, 0, x]*(1054 + 612*x + 409*x^2 + 
              1299*x^3 - 162*zeta[2] - 72*x*zeta[2] - 162*x^2*zeta[2] + 
              36*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((-176*(1 + x^2)*H[0, x])/(9*(-1 + x)) + 
             (32*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
             (32*x*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
             (4*(-121 - 578*x - 457*x^2 + 72*zeta[2] + 72*x*zeta[2] + 
                72*x^2*zeta[2]))/(27*(1 + x))) - 
           (32*H[-1, x]*(14*zeta[2] + 18*x*zeta[2] + 14*x^2*zeta[2] - 
              3*zeta[3] - 3*x^2*zeta[3]))/(27*(1 + x)) + 
           (8*H[1, x]*(22 - 60*x + 38*x^2 + 13*zeta[2] - 19*x*zeta[2] + 
              6*x^2*zeta[2] + 10*zeta[3] + 10*x^2*zeta[3]))/(9*(-1 + x)) - 
           (8*H[0, x]*(1724 + 658*x + 316*x^2 + 1382*x^3 - 198*zeta[2] - 
              39*x*zeta[2] + 45*x^2*zeta[2] + 6*x^3*zeta[2] + 216*zeta[3] + 
              414*x*zeta[3] + 216*x^2*zeta[3] + 90*x^3*zeta[3]))/
            (81*(-1 + x)*(1 + x)) + Lp*((-16*(-6 + 5*x)*H[1, x])/3 + 
             16*(1 + x)*H[2, x] + (16*(-3 + x)*(1 + x^2)*H[3, x])/
              (3*(-1 + x)*(1 + x)) + (32*(1 + x^2)*H[-2, 0, x])/(1 + x) + 
             (32*(13 + 6*x + 13*x^2)*H[-1, 0, x])/(9*(1 + x)) - 
             (64*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
             (16*(22 + 45*x + 22*x^2 + 39*x^3)*H[0, 0, x])/(9*(-1 + x)*(1 + 
                x)) - (32*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (64*x*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) - 
             (64*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) + 
             (64*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
             (32*x*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (16*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (32*(1 + x^2)*H[1, 1, 0, 
                x])/(3*(-1 + x)) + (32*(1 + x^2)*H[-1, x]*zeta[2])/
              (3*(1 + x)) + (8*H[0, x]*(-457 - 49*x - 139*x^2 - 547*x^3 + 
                54*zeta[2] + 18*x*zeta[2] + 54*x^2*zeta[2] + 18*x^3*zeta[2]))/
              (27*(-1 + x)*(1 + x)) + (4*(-583 + 4685*x + 583*x^2 - 
                4685*x^3 - 396*zeta[2] + 108*x*zeta[2] - 324*x^2*zeta[2] + 
                612*x^3*zeta[2] - 648*zeta[3] - 1080*x*zeta[3] - 
                648*x^2*zeta[3] - 1080*x^3*zeta[3]))/(81*(-1 + x)*(1 + x))) + 
           (2*(-17161 + 79787*x + 17161*x^2 - 79787*x^3 - 3204*zeta[2] + 
              216*x*zeta[2] - 4536*x^2*zeta[2] + 8172*x^3*zeta[2] - 
              43524*zeta[3] - 38016*x*zeta[3] - 2592*x^2*zeta[3] - 
              8100*x^3*zeta[3] - 2430*zeta[4] + 12150*x*zeta[4] - 
              7290*x^2*zeta[4] - 6318*x^3*zeta[4]))/(729*(-1 + x)*(1 + x))) + 
         CF^2*(Lp^3*((44*(-1 + x))/3 - (44*LQ*(1 + x))/3 + 
             (22*(1 + 3*x^2)*H[0, x])/(3*(-1 + x)) + (88*(1 + x)*H[1, x])/
              3) + (4*(-422 - 148*x + 91*x^2 + 509*x^3)*H[4, x])/
            (9*(-1 + x)*(1 + x)) + (32*(18 + 8*x + 17*x^2)*H[5, x])/
            (3*(1 + x)) - (32*(-3 + 11*x - 23*x^2 + 19*x^3)*H[-4, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-124 + 550*x - 253*x^2 + 7*x^3)*
             H[-3, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (32*(-49 + 88*x - 47*x^2 + 86*x^3)*H[-3, 2, x])/
            (3*(-1 + x)*(1 + x)) - (8*(154 + 576*x + 865*x^2)*H[-2, 2, x])/
            (9*(1 + x)) - (8*(-253 + 309*x - 257*x^2 + 313*x^3)*H[-2, 3, x])/
            (3*(-1 + x)*(1 + x)) - (16*(71 + 18*x + 71*x^2)*H[-1, 3, x])/
            (9*(1 + x)) - (368*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
           (4*(35 + 12*x + 83*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
           (88*(1 + x^2)*H[1, 4, x])/(3*(-1 + x)) + 
           (4*(-793 - 631*x + 191*x^2 + 809*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) + (8*(-69 + 115*x - 89*x^2 + 95*x^3)*
             H[2, 3, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(22 - 629*x + 22*x^2 + 160*x^3)*H[3, 0, x])/
            (9*(-1 + x)*(1 + x)) - (8*(-81 - 67*x + 9*x^2 + 119*x^3)*
             H[3, 1, x])/(9*(-1 + x)*(1 + x)) + (64*(9 + x + 8*x^2)*
             H[3, 2, x])/(3*(1 + x)) + (32*x*(11 + 17*x^2)*H[4, 0, x])/
            (3*(-1 + x)*(1 + x)) - (32*(-6 + 4*x - 3*x^2 + 7*x^3)*H[4, 1, x])/
            (3*(-1 + x)*(1 + x)) - (16*(19 + 71*x + 35*x^2 + 55*x^3)*
             H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-91 + 143*x - 167*x^2 + 187*x^3)*H[-3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (16*(3 + 13*x + 11*x^2 + 5*x^3)*
             H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-523 + 210*x + 149*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
           (16*(-237 + 301*x - 233*x^2 + 297*x^3)*H[-2, -1, 2, x])/
            (3*(-1 + x)*(1 + x)) - (4*(923 - 1601*x + 68*x^2 + 754*x^3)*
             H[-2, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (32*(1 + 7*x - x^2 + 9*x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (32*(-13 + 17*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) + 
           (256*(1 + x^2)*H[-1, -3, 0, x])/(1 + x) - 
           (8*(259 + 150*x + 331*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) + 
           (1424*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
           (16*(41 + 20*x + 41*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
           (2528*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) + 
           (16*(9 + 14*x + 18*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
           (16*(103 + 144*x + 103*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
           (1552*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
           (8*(35 + 4*x + 35*x^2)*H[-1, 3, 0, x])/(1 + x) + 
           (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
           (608*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) + 
           (16*(9 - 26*x + 15*x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (160*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) + 
           (4*(191 - 306*x + 179*x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
           (752*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) + 
           (4*(397 - 1032*x + 307*x^2)*H[1, 2, 0, x])/(9*(-1 + x)) + 
           (4*(61 - 12*x + 91*x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
           (32*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) + 
           (704*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 3, 1, x])/(-1 + x) - 
           (64*(11 + 2*x + 10*x^2 + x^3)*H[2, -2, 0, x])/(3*(-1 + x)*
             (1 + x)) + (4*(-449 - 887*x + 1024*x^2 + 814*x^3)*H[2, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (4*(-228 - 362*x - 73*x^2 + 449*x^3)*
             H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (176*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) - 
           (32*(-7 + 8*x - 10*x^2 + 5*x^3)*H[2, 1, 2, x])/
            ((-1 + x)*(1 + x)) - (8*(-107 + 49*x - 123*x^2 + 33*x^3)*
             H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (56*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) + 
           (8*(-49 + 119*x - 49*x^2 + 135*x^3)*H[3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-21 + 27*x - 25*x^2 + 39*x^3)*
             H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*x*(4 + x + 3*x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-231 + 263*x - 287*x^2 + 319*x^3)*H[-2, -1, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-81 + 169*x - 121*x^2 + 209*x^3)*
             H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (128*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
           (2152*(1 + x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) + 
           (80*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
           (8*(233 + 114*x + 233*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
           (1600*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
           (4*(509 + 366*x + 581*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
           (304*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
           (896*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) + 
           (8*(262 + 192*x + 289*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
           (32*(13 + 2*x + 13*x^2)*H[-1, 2, 0, 0, x])/(1 + x) - 
           (32*(41 - 6*x + 41*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
           (4*(121 - 765*x + 363*x^2 + 167*x^3)*H[0, 0, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[1, -2, -1, 0, x])/
            (3*(-1 + x)) - (736*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
           (8*(223 - 804*x + 250*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (160*(1 + x^2)*H[1, 1, -2, 0, x])/(-1 + x) - 
           (8*(86 - 51*x + 71*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (8*(502 - 831*x + 505*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) + 
           (536*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) + 
           (56*(1 + x^2)*H[1, 2, 1, 0, x])/(-1 + x) + 
           (8*(-39 + 133*x - 59*x^2 + 113*x^3)*H[2, 0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (32*(9 + 13*x + 20*x^2 + 24*x^3)*
             H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-131 + 157*x - 179*x^2 + 109*x^3)*H[2, 1, 1, 0, x])/
            (3*(-1 + x)*(1 + x)) - (736*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
            (1 + x) + (480*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) - 
           (688*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
           (32*x*(3 + 7*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (400*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) + 
           (352*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) + 
           (8*(-215 + 281*x - 223*x^2 + 289*x^3)*H[-3, x]*zeta[2])/
            (3*(-1 + x)*(1 + x)) - (16*(-79 + 103*x - 77*x^2 + 101*x^3)*
             H[-2, -1, x]*zeta[2])/((-1 + x)*(1 + x)) - 
           (1360*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) + 
           (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(-1 + x) + 
           (1600*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
           (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) - 
           (2*H[1, 1, 0, x]*(2103 - 2798*x + 1767*x^2 + 120*zeta[2] + 
              120*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[-1, 2, x]*(1355 + 3606*x + 1355*x^2 + 162*zeta[2] + 
              216*x*zeta[2] + 162*x^2*zeta[2]))/(27*(1 + x)) - 
           (4*H[1, 0, 0, x]*(4141 - 10887*x + 4114*x^2 + 342*zeta[2] + 
              342*x^2*zeta[2]))/(27*(-1 + x)) + 
           (2*H[1, 2, x]*(-2717 + 4962*x - 3269*x^2 + 600*zeta[2] + 
              600*x^2*zeta[2]))/(9*(-1 + x)) - (8*H[-1, -1, 0, x]*
             (1013 + 1418*x + 941*x^2 + 1119*zeta[2] + 1119*x^2*zeta[2]))/
            (9*(1 + x)) + (8*H[-1, 0, 0, x]*(3515 + 5778*x + 3515*x^2 + 
              1206*zeta[2] - 108*x*zeta[2] + 1206*x^2*zeta[2]))/
            (27*(1 + x)) - (4*H[2, 1, x]*(-86 - 175*x + 342*x^2 + 431*x^3 - 
              396*zeta[2] + 420*x*zeta[2] - 492*x^2*zeta[2] + 
              324*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[3, x]*(-342 + 1642*x - 2205*x^2 - 605*x^3 + 1044*zeta[2] + 
              1980*x*zeta[2] + 324*x^2*zeta[2] + 1836*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) - (2*H[0, 0, 0, x]*(-393 - 5543*x - 
              1239*x^2 + 11899*x^3 - 2592*zeta[2] + 1728*x*zeta[2] - 
              1296*x^2*zeta[2] + 3024*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
           (8*H[-2, 0, x]*(-875 - 1546*x - 1064*x^2 + 3719*x^3 - 
              2970*zeta[2] + 3438*x*zeta[2] - 3042*x^2*zeta[2] + 
              3510*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
           (2*H[2, 0, x]*(-350 - 3218*x - 1685*x^2 + 7615*x^3 - 
              5004*zeta[2] + 6228*x*zeta[2] - 6444*x^2*zeta[2] + 
              4788*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
           (4*LQ*(-1 + x)*(-202 + 189*zeta[3]))/27 - 
           (4*H[-1, 0, x]*(2567 + 12570*x + 2567*x^2 - 603*zeta[2] + 
              1674*x*zeta[2] + 45*x^2*zeta[2] - 7884*zeta[3] - 
              1296*x*zeta[3] - 7884*x^2*zeta[3]))/(81*(1 + x)) + 
           (2*H[1, 0, x]*(1312 + 123*x + 3085*x^2 + 13824*zeta[2] - 
              31644*x*zeta[2] + 15012*x^2*zeta[2] - 4212*zeta[3] - 
              4212*x^2*zeta[3]))/(81*(-1 + x)) + 
           (4*H[1, 1, x]*(445 - 814*x + 369*x^2 + 488*zeta[2] - 
              852*x*zeta[2] + 524*x^2*zeta[2] + 72*zeta[3] + 72*x^2*zeta[3]))/
            (9*(-1 + x)) - (4*H[-1, -1, x]*(259*zeta[2] + 126*x*zeta[2] + 
              259*x^2*zeta[2] + 2418*zeta[3] + 2418*x^2*zeta[3]))/
            (9*(1 + x)) + (2*H[2, x]*(26515 + 61414*x - 20573*x^2 - 
              55472*x^3 + 7704*zeta[2] + 4464*x*zeta[2] - 9576*x^2*zeta[2] + 
              1224*x^3*zeta[2] + 8100*zeta[3] - 31212*x*zeta[3] + 
              11124*x^2*zeta[3] - 28188*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           (4*H[-2, x]*(215*zeta[2] - 1577*x*zeta[2] - 517*x^2*zeta[2] + 
              1879*x^3*zeta[2] - 1950*zeta[3] + 2646*x*zeta[3] - 
              1926*x^2*zeta[3] + 2622*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) - 
           (2*H[0, 0, x]*(7156 - 39810*x - 3819*x^2 + 58019*x^3 - 
              7596*zeta[2] - 3024*x*zeta[2] + 2934*x^2*zeta[2] + 
              8262*x^3*zeta[2] - 1296*zeta[3] + 7776*x*zeta[3] - 
              3888*x^2*zeta[3] + 16416*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((176*(1 + x^2)*H[2, x])/(3*(-1 + x)) + 
             (32*x*(1 + x^2)*H[3, x])/((-1 + x)*(1 + x)) - 
             (16*(1 + 3*x^2)*H[-2, 0, x])/(1 + x) + (16*(5 - 12*x + 5*x^2)*H[
                -1, 0, x])/(3*(1 + x)) - (32*(1 + x^2)*H[-1, 2, x])/(1 + x) + 
             (8*(11 - 23*x + 33*x^2 + 23*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + 
                x)) + (176*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) + 
             (64*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
             (48*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (16*x*(1 + 3*x^2)*H[0, 
                0, 0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[1, 0, 0, x])/
              (-1 + x) + (64*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
             (4*H[1, x]*(-199 - 337*x + 72*zeta[2] + 72*x*zeta[2]))/9 - 
             (2*H[0, x]*(-203 + 199*x - 135*x^2 - 537*x^3 + 216*x*zeta[2] + 
                360*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             LQ*((-44*(1 + x^2)*H[0, x])/(3*(-1 + x)) + (16*(1 + x^2)*
                 H[-1, 0, x])/(1 + x) - (16*x*(1 + x^2)*H[0, 0, x])/
                ((-1 + x)*(1 + x)) + (2*(-199 - 536*x - 337*x^2 + 
                  108*zeta[2] + 144*x*zeta[2] + 108*x^2*zeta[2]))/
                (9*(1 + x))) - (8*(-85 + 85*x + 85*x^2 - 85*x^3 + 
                33*zeta[2] - 69*x*zeta[2] + 33*x^2*zeta[2] + 3*x^3*zeta[2] + 
                72*x*zeta[3] - 54*x^2*zeta[3] + 126*x^3*zeta[3]))/
              (9*(-1 + x)*(1 + x))) - (4*H[-1, x]*(5749*zeta[2] + 
              11466*x*zeta[2] + 5533*x^2*zeta[2] + 174*zeta[3] + 
              666*x*zeta[3] + 12*x^2*zeta[3] - 2394*zeta[4] - 108*x*zeta[4] - 
              2394*x^2*zeta[4]))/(27*(1 + x)) + 
           (2*H[1, x]*(31144 - 63536*x + 32392*x^2 + 6027*zeta[2] - 
              14070*x*zeta[2] + 7899*x^2*zeta[2] + 7986*zeta[3] - 
              19152*x*zeta[3] + 7986*x^2*zeta[3] - 1998*zeta[4] - 
              1998*x^2*zeta[4]))/(27*(-1 + x)) + 
           (H[0, x]*(-29827 - 193311*x + 8674*x^2 + 170214*x^3 + 
              2052*zeta[2] - 35364*x*zeta[2] + 18090*x^2*zeta[2] + 
              47562*x^3*zeta[2] + 2376*zeta[3] + 29952*x*zeta[3] - 
              15120*x^2*zeta[3] - 40680*x^3*zeta[3] + 7344*zeta[4] - 
              46440*x*zeta[4] + 13176*x^2*zeta[4] - 46224*x^3*zeta[4]))/
            (81*(-1 + x)*(1 + x)) + Lp*((4*(-151 - 93*x + 65*x^2 + 255*x^3)*H[
                3, x])/(3*(-1 + x)*(1 + x)) + (48*(-4 + 3*x - 2*x^2 + 5*x^3)*
               H[4, x])/((-1 + x)*(1 + x)) - (16*(-1 + 5*x - 11*x^2 + 11*x^3)*
               H[-3, 0, x])/((-1 + x)*(1 + x)) + (8*(-9 + 57*x - 29*x^2 + 
                5*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) - 
             (64*(-7 + 9*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) - 
             (32*(50 + 69*x + 50*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
             (528*(1 + x^2)*H[-1, 3, x])/(1 + x) - 16*x*H[1, 1, x] - 
             (32*(4 + 3*x + 4*x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (112*(1 + x^2)*H[1, 3, x])/(-1 + x) - (8*(22 - 9*x + 13*x^2)*H[
                2, 0, x])/(3*(1 + x)) - (88*(1 + x^2)*H[2, 1, x])/
              (3*(-1 + x)) + (8*(1 + 5*x + 3*x^2 + 7*x^3)*H[2, 2, x])/
              ((-1 + x)*(1 + x)) + (16*x*(3 + 5*x^2)*H[3, 0, x])/
              ((-1 + x)*(1 + x)) - (16*(19 + 9*x + 25*x^2 + 3*x^3)*H[-2, -1, 
                0, x])/((-1 + x)*(1 + x)) - (8*(-51 + 31*x - 65*x^2 + 45*x^3)*
               H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[-1, -2, 
                0, x])/(1 + x) + (16*(17 + 78*x + 17*x^2)*H[-1, -1, 0, x])/
              (3*(1 + x)) + (928*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
             (8*(79 + 264*x + 79*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
             (48*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
             (2*(33 - 243*x + 99*x^2 + 79*x^3)*H[0, 0, 0, x])/
              ((-1 + x)*(1 + x)) - (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
             (4*(193 - 72*x + 193*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
             (32*(4 + 3*x + 4*x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
             (48*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) + (48*(1 + x^2)*H[1, 2, 0, 
                x])/(-1 + x) + (32*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
             (16*(7 + 9*x + 3*x^2 + 5*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + 
                x)) + (8*(1 + 5*x + 3*x^2 + 7*x^3)*H[2, 1, 0, x])/
              ((-1 + x)*(1 + x)) - (96*(1 + x^2)*H[-1, -1, -1, 0, x])/
              (1 + x) + (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
             (296*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
             (8*x*(13 + 31*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (184*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
             (144*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
             (48*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
             (24*(-25 + 21*x - 27*x^2 + 23*x^3)*H[-2, x]*zeta[2])/
              ((-1 + x)*(1 + x)) - (976*(1 + x^2)*H[-1, -1, x]*zeta[2])/
              (1 + x) - (8*H[1, 0, x]*(-181 + 9*x - 172*x^2 + 36*zeta[2] + 
                36*x^2*zeta[2]))/(9*(-1 + x)) + (32*H[-1, 0, x]*(79 + 24*x + 
                79*x^2 + 198*zeta[2] + 198*x^2*zeta[2]))/(9*(1 + x)) + 
             (4*H[2, x]*(-307 - 520*x + 995*x^2 + 1208*x^3 - 324*zeta[2] + 
                180*x*zeta[2] - 396*x^2*zeta[2] + 108*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (4*H[0, 0, x]*(-163 + 1444*x - 192*x^2 - 
                727*x^3 - 432*zeta[2] + 468*x*zeta[2] - 216*x^2*zeta[2] + 
                828*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             (8*H[-1, x]*(217*zeta[2] + 354*x*zeta[2] + 217*x^2*zeta[2] + 
                276*zeta[3] + 276*x^2*zeta[3]))/(3*(1 + x)) - 
             (4*H[1, x]*(5044 - 8373*x + 3329*x^2 + 594*zeta[2] - 
                1188*x*zeta[2] + 594*x^2*zeta[2] + 1296*zeta[3] + 
                2808*x^2*zeta[3]))/(27*(-1 + x)) - (2*H[0, x]*(1366 - 
                5294*x - 1011*x^2 + 7593*x^3 - 2718*zeta[2] - 5814*x*
                 zeta[2] + 1170*x^2*zeta[2] + 5202*x^3*zeta[2] - 
                648*zeta[3] + 4860*x*zeta[3] - 1944*x^2*zeta[3] + 
                5940*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
             LQ*((-2*(85 + 67*x^2)*H[0, x])/(9*(-1 + x)) + 4*x*H[1, x] + 
               (16*(1 + x^2)*H[-2, 0, x])/(1 + x) - 8*(1 + x)*H[-1, 0, x] + 
               (2*(-11 - 12*x + x^2)*H[0, 0, x])/(3*(-1 + x)) - (8*(1 + x^2)*
                 H[1, 2, x])/(-1 + x) - (16*x*(1 + x^2)*H[2, 0, x])/
                ((-1 + x)*(1 + x)) - (16*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + 
               (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - (8*x*(1 + x^2)*
                 H[0, 0, 0, x])/((-1 + x)*(1 + x)) - (8*(1 + x^2)*
                 H[1, 1, 0, x])/(-1 + x) - (8*(1 + x^2)*H[-1, x]*zeta[2])/
                (1 + x) - (2*(-1201 - 415*x + 1201*x^2 + 415*x^3 + 
                  108*zeta[2] - 216*x*zeta[2] - 108*x^2*zeta[2] + 
                  216*x^3*zeta[2] + 1134*zeta[3] + 1026*x*zeta[3] - 
                  378*x^2*zeta[3] - 486*x^3*zeta[3]))/(27*(-1 + x)*
                 (1 + x))) - (4*(391 - 391*x - 391*x^2 + 391*x^3 - 
                951*zeta[2] - 3306*x*zeta[2] + 2559*x^2*zeta[2] + 
                1698*x^3*zeta[2] + 9*zeta[3] - 2439*x*zeta[3] + 
                1305*x^2*zeta[3] + 6309*x^3*zeta[3] + 1890*zeta[4] + 
                2160*x*zeta[4] - 405*x^2*zeta[4] + 189*x^3*zeta[4]))/
              (27*(-1 + x)*(1 + x))) + (-13414 + 13414*x + 13414*x^2 - 
             13414*x^3 - 55766*zeta[2] - 86884*x*zeta[2] + 
             38050*x^2*zeta[2] + 98912*x^3*zeta[2] + 7260*zeta[3] - 
             48396*x*zeta[3] - 46146*x^2*zeta[3] - 3450*x^3*zeta[3] + 
             25920*zeta[2]*zeta[3] + 29808*x*zeta[2]*zeta[3] + 
             29376*x^2*zeta[2]*zeta[3] + 28944*x^3*zeta[2]*zeta[3] + 
             48636*zeta[4] - 39492*x*zeta[4] - 69111*x^2*zeta[4] - 
             17703*x^3*zeta[4] - 32292*zeta[5] - 108108*x*zeta[5] - 
             23868*x^2*zeta[5] - 100980*x^3*zeta[5])/(81*(-1 + x)*(1 + x)))))
 
dBeamMSb["+"] = as*CF*(-2*(-1 + x) + 2*Lp*(1 + x)) + delta[1 - x] - 
     32*as^3*CF^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + x))/3 - (4*(37 + 19*x))/27 - 
         (20*(1 + x^2)*H[0, x])/(9*(-1 + x)) + Lp*((-16*(1 + 4*x))/9 - 
           (8*(1 + x^2)*H[0, x])/(3*(-1 + x))) - (4*(1 + x^2)*H[0, 0, x])/
          (3*(-1 + x))) + CA*CF*((11*Lp^2*(1 + x))/3 + 
         ((31 - 144*x + 265*x^2)*H[0, x])/(9*(-1 + x)) - 2*x*H[1, x] + 
         (8*(1 + x^2)*H[-2, 0, x])/(1 + x) - 4*(1 + x)*H[-1, 0, x] - 
         ((-11 - 12*x + x^2)*H[0, 0, x])/(3*(-1 + x)) + 
         8*(-1 + x)*H[1, 0, x] + (4*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
         (8*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + (4*(1 + x^2)*H[-1, 0, 0, x])/
          (1 + x) + (4*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
         (4*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*((-2*(-23 + x^2)*H[0, x])/(3*(-1 + x)) + 
           (8*(1 + x^2)*H[-1, 0, x])/(1 + x) + (8*(1 + x^2)*H[0, 0, x])/
            ((-1 + x)*(1 + x)) + (4*(-28 + 67*x + 95*x^2 - 18*x*zeta[2]))/
            (9*(1 + x))) + (-1205 + 397*x + 1205*x^2 - 397*x^3 + 
           324*zeta[2] - 216*x*zeta[2] - 324*x^2*zeta[2] + 216*x^3*zeta[2] + 
           648*zeta[3] + 756*x*zeta[3] - 108*x^2*zeta[3])/
          (27*(-1 + x)*(1 + x))) + CF^2*((-2*(-2 + 3*x)*(-1 + 9*x)*H[0, x])/
          (-1 + x) + 2*x*H[1, x] + Lp^2*(4*(-1 + x) - 4*LQ*(1 + x) + 
           (2*(1 + 3*x^2)*H[0, x])/(-1 + x) + 8*(1 + x)*H[1, x]) - 
         4*(-1 + x)*H[2, x] - (16*(1 + x^2)*H[-2, 0, x])/(1 + x) + 
         8*(1 + x)*H[-1, 0, x] + (2*(-3 - 2*x + 2*x^2)*H[0, 0, x])/(-1 + x) - 
         20*(-1 + x)*H[1, 0, x] - (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - 
         (16*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(1 + x^2)*H[2, 1, x])/(-1 + x) + (16*(1 + x^2)*H[-1, -1, 0, x])/
          (1 + x) - (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
         (2*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) + 
         (4*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (8*(1 + x^2)*H[1, 1, 0, x])/
          (-1 + x) + (8*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(4*LQ*(-1 + x) + (12*(-2 + x^2)*H[0, x])/(-1 + x) - 
           8*(-1 + x)*H[1, x] + (8*(1 + x^2)*H[2, x])/(-1 + x) - 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) + (4*(3 + 2*x + 3*x^2)*
             H[0, 0, x])/(1 + x) + (8*(1 + x^2)*H[1, 0, x])/(-1 + x) - 
           (4*(-11 + 11*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/(1 + x)) - 
         (4*(-13 + 13*x + 13*x^2 - 13*x^3 + 5*zeta[2] - 3*x*zeta[2] - 
            5*x^2*zeta[2] + 3*x^3*zeta[2] + 5*zeta[3] + 7*x*zeta[3] + 
            5*x^2*zeta[3] + 7*x^3*zeta[3]))/((-1 + x)*(1 + x)))) + 
     plusD[1, 1 - x]*(16*as^2*CF^2*Lp^2 + as^3*(-32*CF^3*Lp^3*LQ + 
         CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - x]*
      (-4*as*CF*Lp + as^2*(8*CF^2*Lp^2*LQ + CF*(224/27 + (80*Lp)/9 + 
           (8*Lp^2)/3)*Nf*TF + CA*CF*((-22*Lp^2)/3 + 
           (4*Lp*(-67 + 18*zeta[2]))/9 + (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF^3*Lp^3*(-8*LQ^2 + 32*zeta[2]) + CF*Nf^2*TF^2*
          ((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((88*Lp^3*LQ)/3 - (16*Lp^2*LQ*(-67 + 18*zeta[2]))/9 - 
             (16*Lp*LQ*(-202 + 189*zeta[3]))/27) + CF*Nf*TF*
            ((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^2*(8 - (320*LQ)/9) - (32*Lp^3*LQ)/3 + 
           Lp*((-896*LQ)/27 - (4*(-55 + 48*zeta[3]))/3) - 
           (2*(-1711 + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - x]*(-2*as*CF*Lp*LQ + 
       as^2*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CF^2*Lp^2*(2*LQ^2 - 8*zeta[2]) + CA*CF*((-11*Lp^2*LQ)/3 + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CF^3*Lp^3*((-4*LQ^3)/3 + 16*LQ*zeta[2] - 
           (64*zeta[3])/3) + CF*Nf^2*TF^2*((-800*Lp*LQ)/81 - 
           (160*Lp^2*LQ)/27 - (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/
            729) + CA*(CF^2*(Lp^3*((22*LQ^2)/3 - (88*zeta[2])/3) + 
             Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + (16*zeta[2]*
                 (-202 + 189*zeta[3]))/27) + Lp^2*((-4*LQ^2*(-67 + 
                  18*zeta[2]))/9 - (16*(67*zeta[2] - 45*zeta[4]))/9)) + 
           CF*Nf*TF*((176*Lp^3*LQ)/27 - (4*Lp^2*LQ*(-289 + 36*zeta[2]))/27 - 
             (4*Lp*LQ*(-2051 + 360*zeta[2]))/81 - (2*LQ*(-31313 + 
                3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^3*((-8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*(4*LQ - (80*LQ^2)/9 + (320*zeta[2])/9) + 
           Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - (2*LQ*(-55 + 48*zeta[3]))/
              3) + (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27) + 
         CA^2*CF*((-242*Lp^3*LQ)/27 + (4*Lp^2*LQ*(-445 + 99*zeta[2]))/27 + 
           (Lp*LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + x))/27 + 
         (32*(43 - 34*x + 43*x^2)*H[0, x])/(81*(-1 + x)) + 
         Lp^2*((64*(1 + 4*x))/27 + (32*(1 + x^2)*H[0, x])/(9*(-1 + x))) + 
         (32*(37 - 24*x + 37*x^2)*H[0, 0, x])/(81*(-1 + x)) + 
         Lp*((160*(-1 + 11*x))/81 + (128*(4 - 3*x + 4*x^2)*H[0, x])/
            (27*(-1 + x)) + (64*(1 + x^2)*H[0, 0, x])/(9*(-1 + x))) + 
         (160*(1 + x^2)*H[0, 0, 0, x])/(27*(-1 + x)) + 
         (64*(-41 + 157*x + 81*zeta[3] + 81*x*zeta[3]))/729) + 
       CF^2*Nf*TF*((-224*LQ*(-1 + x))/27 + Lp^3*((-16*(-1 + x))/3 + 
           (16*LQ*(1 + x))/3 - (8*(1 + 3*x^2)*H[0, x])/(3*(-1 + x)) - 
           (32*(1 + x)*H[1, x])/3) + (16*(-67 - 39*x - 22*x^2 + 30*x^3)*
           H[3, x])/(27*(-1 + x)*(1 + x)) + (64*(-4 + x)*(1 + x^2)*H[4, x])/
          (9*(-1 + x)*(1 + x)) + (640*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) + 
         (64*(35 + 18*x + 53*x^2)*H[-2, 0, x])/(27*(1 + x)) - 
         (448*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) - 
         (64*(7 - 6*x + 7*x^2)*H[-1, 2, x])/(27*(1 + x)) - 
         (256*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) + 
         (32*(7 + 6*x + 7*x^2)*H[1, 2, x])/(9*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 3, x])/(9*(-1 + x)) + 
         (16*(151 - 41*x + 58*x^2 + 10*x^3)*H[2, 0, x])/
          (27*(-1 + x)*(1 + x)) + (64*(4 - x + 2*x^2)*H[2, 1, x])/
          (9*(-1 + x)) + (64*(-1 + 5*x)*(1 + x^2)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) - (64*(-8 + x)*(1 + x^2)*H[3, 0, x])/
          (9*(-1 + x)*(1 + x)) + (128*(1 + x^2)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) - (640*(1 + x^2)*H[-2, -1, 0, x])/
          (9*(1 + x)) + (544*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
         (640*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
         (128*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (32*(49 + 18*x + 49*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) + 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (8*(-341 - 267*x + 37*x^2 + 363*x^3)*H[0, 0, 0, x])/
          (27*(-1 + x)*(1 + x)) + (16*(53 - 246*x + 53*x^2)*H[1, 0, 0, x])/
          (27*(-1 + x)) - (64*(3 - 16*x + 3*x^2)*H[1, 1, 0, x])/
          (9*(-1 + x)) - (64*(1 + x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 2, 0, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 2, 1, x])/(9*(-1 + x)) - 
         (64*(-4 + 5*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (32*(-3 + 5*x)*(1 + x^2)*H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
         (512*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (16*(-21 + 11*x + x^2 + 33*x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) - (416*(1 + x^2)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)) + (128*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
         (256*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (128*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) - 
         (128*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) - 
         (32*H[1, 1, x]*(-4 + 9*x - 5*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/
          (9*(-1 + x)) + (128*H[-1, 0, x]*(7 - 42*x + 7*x^2 + 9*zeta[2] + 
            9*x^2*zeta[2]))/(81*(1 + x)) - 
         (16*H[1, 0, x]*(-125 + 456*x - 107*x^2 + 54*zeta[2] + 
            54*x^2*zeta[2]))/(81*(-1 + x)) - 
         (32*H[0, 0, x]*(-348 + 109*x + 47*x^2 - 186*x^3 - 54*zeta[2] + 
            18*x*zeta[2] - 54*x^2*zeta[2] + 18*x^3*zeta[2]))/
          (81*(-1 + x)*(1 + x)) + (8*H[2, x]*(-275 - 17*x - 236*x^2 - 
            494*x^3 - 288*zeta[2] + 144*x*zeta[2] - 288*x^2*zeta[2] + 
            144*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
         Lp^2*((-8*(-11 - 30*x + 63*x^2)*H[0, x])/(9*(-1 + x)) + 
           LQ*((8*(17 + 23*x))/9 + (16*(1 + x^2)*H[0, x])/(3*(-1 + x))) - 
           (16*(17 + 23*x)*H[1, x])/9 - (64*(1 + x^2)*H[2, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (32*(-1 + x + x^2 + 3*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) + 
           (4*(-65 - 18*x + 47*x^2 + 24*zeta[2] + 24*x^2*zeta[2]))/
            (9*(1 + x))) - (8*H[1, x]*(-58 + 103*x - 45*x^2 + 52*zeta[2] - 
            104*x*zeta[2] + 52*x^2*zeta[2] - 4*zeta[3] - 4*x^2*zeta[3]))/
          (9*(-1 + x)) - (64*H[-1, x]*(14*zeta[2] + 18*x*zeta[2] + 
            14*x^2*zeta[2] - 3*zeta[3] - 3*x^2*zeta[3]))/(27*(1 + x)) + 
         (4*H[0, x]*(1294 - 910*x - 325*x^2 + 1879*x^3 + 996*zeta[2] + 
            36*x*zeta[2] - 408*x^2*zeta[2] + 72*x^3*zeta[2] + 1656*zeta[3] + 
            1512*x*zeta[3] + 1656*x^2*zeta[3] + 1512*x^3*zeta[3]))/
          (81*(-1 + x)*(1 + x)) + Lp*((-16*(23 + 98*x)*H[1, x])/27 - 
           (16*(43 - 12*x + 19*x^2)*H[2, x])/(9*(-1 + x)) - 
           (16*(9 + x)*(1 + x^2)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
           (64*(1 + x^2)*H[-2, 0, x])/(1 + x) + (64*(13 + 6*x + 13*x^2)*
             H[-1, 0, x])/(9*(1 + x)) - (128*(1 + x^2)*H[-1, 2, x])/
            (3*(1 + x)) - (16*(-68 - 55*x + 11*x^2 + 78*x^3)*H[0, 0, x])/
            (9*(-1 + x)*(1 + x)) + LQ*((8*(95 + 17*x))/27 + 
             (40*(1 + x^2)*H[0, x])/(9*(-1 + x)) + (8*(1 + x^2)*H[0, 0, x])/
              (3*(-1 + x))) - (16*(1 + 48*x + x^2)*H[1, 0, x])/(9*(-1 + x)) + 
           (64*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) - (64*(1 + x^2)*H[2, 0, x])/
            (3*(1 + x)) + (32*(1 + x^2)*H[2, 1, x])/(3*(-1 + x)) - 
           (128*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) + 
           (128*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (8*(-5 + 3*x + x^2 + 9*x^3)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (176*(1 + x^2)*H[1, 0, 0, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
           (8*H[0, x]*(503 + 17*x - 426*x^2 + 60*x^3 + 90*zeta[2] + 
              18*x*zeta[2] + 90*x^2*zeta[2] + 18*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (2*(1483 - 493*x - 1483*x^2 + 493*x^3 + 
              384*zeta[2] - 96*x*zeta[2] - 1344*x^2*zeta[2] + 
              1056*x^3*zeta[2] + 1152*zeta[3] + 576*x*zeta[3] + 
              2016*x^2*zeta[3] + 1440*x^3*zeta[3]))/(27*(-1 + x)*(1 + x))) + 
         (5727 + 4539*x - 5727*x^2 - 4539*x^3 + 4328*zeta[2] - 
           2888*x*zeta[2] - 7408*x^2*zeta[2] + 6976*x^3*zeta[2] + 
           10032*zeta[3] + 3408*x*zeta[3] + 10464*x^2*zeta[3] + 
           17088*x^3*zeta[3] - 72*zeta[4] + 3384*x*zeta[4] + 
           2520*x^2*zeta[4] + 5976*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
       CF^3*((8*(-59 - 73*x + 5*x^2 + 103*x^3)*H[4, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-13 + 18*x - 11*x^2 + 18*x^3)*H[5, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-7 + 7*x - 21*x^2 + 37*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) - (16*(-18 + 10*x + x^2)*
           H[-3, 0, x])/(3*(1 + x)) - (32*(-71 + 57*x - 69*x^2 + 55*x^3)*
           H[-3, 2, x])/(3*(-1 + x)*(1 + x)) - (80*(8 + 26*x + 27*x^2)*
           H[-2, 2, x])/(3*(1 + x)) - (32*(-70 + 66*x - 71*x^2 + 67*x^3)*
           H[-2, 3, x])/(3*(-1 + x)*(1 + x)) - (32*(13 + 14*x + 13*x^2)*
           H[-1, 3, x])/(3*(1 + x)) - (352*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (8*(191 - 356*x + 189*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(-55 - 59*x + 16*x^2 + 104*x^3)*H[2, 2, x])/
          (3*(-1 + x)*(1 + x)) + (16*(-71 + 25*x - 65*x^2 + 31*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-3 - 17*x - 27*x^2 + 29*x^3)*H[3, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-23 - 57*x + 17*x^2 + 75*x^3)*H[3, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-11 + 6*x - 12*x^2 + 3*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-9 + x - 19*x^2 + 3*x^3)*H[4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-11 + 13*x - 9*x^2 + 15*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(17 + 25*x + 9*x^2 + 33*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-37 + 39*x - 54*x^2 + 64*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + 2*x^2)*H[-2, -2, 0, x])/(1 + x) - 
         (16*(43 + 52*x + 39*x^2)*H[-2, -1, 0, x])/(3*(1 + x)) + 
         (64*(-61 + 57*x - 60*x^2 + 56*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(17 - 99*x + 10*x^2 + 24*x^3)*
           H[-2, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 + (448*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(1 + x)) + (896*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) - 
         (16*(37 + 56*x + 37*x^2)*H[-1, -2, 0, x])/(3*(1 + x)) + 
         (1248*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (32*(31 + 44*x + 31*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (2368*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) + 
         (352*(1 + x)*H[-1, 2, 0, x])/3 + (32*(5 + 8*x + 5*x^2)*
           H[-1, 2, 1, x])/(1 + x) - (416*(1 + x^2)*H[-1, 2, 2, x])/(1 + x) - 
         (32*(17 - 3*x + 17*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (64*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) - 
         (32*(-19 + 21*x)*H[1, -2, 0, x])/3 + (64*(1 + x^2)*H[1, -2, 2, x])/
          (-1 + x) - (4*(257 - 382*x + 257*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) + 
         (8*(-89 + 91*x)*H[1, 1, 2, x])/3 - (256*(1 + x^2)*H[1, 1, 3, x])/
          (-1 + x) + (16*(23 - 26*x + 24*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) + 
         (32*(-2 + x)*H[1, 2, 1, x])/3 - (112*(1 + x^2)*H[1, 2, 2, x])/
          (-1 + x) - (608*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (64*(3 + 5*x)*(1 + x^2)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(121 - 17*x - 61*x^2 + 53*x^3)*H[2, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (16*(-1 - 12*x + 10*x^2 + 39*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(-6 + 13*x - 3*x^2 + 16*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + 14*x + 5*x^2 + 18*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (256*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) + 
         (16*(-67 + 31*x - 83*x^2 + 43*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(25 - x + 29*x^2 + 7*x^3)*H[3, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[3, 1, 1, x])/(-1 + x) - 
         (64*(-5 + x)*(1 + x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (544*(4 + 5*x^2)*H[-2, -1, 0, 0, x])/(3*(1 + x)) - 
         (16*(-29 + 21*x - 37*x^2 + 29*x^3)*H[-2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (2480*(1 + x^2)*H[-1, -2, 0, 0, x])/
          (3*(1 + x)) - (32*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (16*(3 + x)*H[-1, -1, -1, 0, x])/3 - 
         (1408*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
         (8*(35 + 36*x + 37*x^2)*H[-1, -1, 0, 0, x])/(3*(1 + x)) - 
         (160*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(1 + x) + 
         (16*(-2 - 28*x + x^2)*H[-1, 0, 0, 0, x])/(3*(1 + x)) - 
         (32*(35 - 6*x + 35*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (32*(35 + 6*x + 35*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (4*(9 - 73*x + 15*x^2 + 37*x^3)*H[0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (64*(1 + x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) + (448*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (16*(32 - 34*x + 29*x^2)*H[1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (320*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (8*(-53 + 59*x)*H[1, 1, 0, 0, x])/3 + 
         (8*(-137 + 139*x)*H[1, 1, 1, 0, x])/3 - 
         (160*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
         (544*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (32*(-8 + 6*x - 5*x^2 + 9*x^3)*H[2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (32*(15 + 3*x + 25*x^2 + 13*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-55 + 73*x - 37*x^2 + 91*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (832*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (1664*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (288*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(1 + x) + 
         (16*(-5 + x - 11*x^2 + 7*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (448*(1 + x^2)*H[1, 1, 0, 0, 0, x])/
          (3*(-1 + x)) - (128*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) + 
         (16*(-125 + 139*x - 129*x^2 + 143*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (32*(-127 + 115*x - 125*x^2 + 113*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (1248*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (160*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (1408*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
         (16*H[-1, 2, x]*(33 + 98*x + 33*x^2 + 4*zeta[2] - 12*x*zeta[2] + 
            4*x^2*zeta[2]))/(3*(1 + x)) + (4*H[1, 1, 0, x]*
           (143 - 246*x + 103*x^2 + 32*zeta[2] + 32*x^2*zeta[2]))/
          (3*(-1 + x)) - (4*H[1, 2, x]*(107 - 140*x + 41*x^2 + 36*zeta[2] + 
            36*x^2*zeta[2]))/(3*(-1 + x)) + (16*H[-1, 0, 0, x]*
           (37 + 58*x + 37*x^2 + 75*zeta[2] + 6*x*zeta[2] + 75*x^2*zeta[2]))/
          (3*(1 + x)) - (16*H[-1, -1, 0, x]*(5 + 2*x - 3*x^2 + 183*zeta[2] + 
            183*x^2*zeta[2]))/(3*(1 + x)) + 
         (8*H[3, x]*(-59 + 218*x + 39*x^2 - 174*x^3 + 8*x*zeta[2] + 
            12*x^2*zeta[2] + 12*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) - 
         (4*H[2, 1, x]*(-81 + 11*x + 85*x^2 - 7*x^3 - 148*zeta[2] + 
            108*x*zeta[2] - 124*x^2*zeta[2] + 132*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) - (4*H[0, 0, 0, x]*(-102 - 198*x - 13*x^2 + 
            255*x^3 - 112*zeta[2] + 144*x*zeta[2] - 112*x^2*zeta[2] + 
            144*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) - 
         (8*H[2, 0, x]*(-20 + 13*x + 68*x^2 + 35*x^3 - 178*zeta[2] + 
            126*x*zeta[2] - 142*x^2*zeta[2] + 162*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + (16*H[-2, 0, x]*(-12 - 17*x + x^2 + 38*x^3 - 
            170*zeta[2] + 166*x*zeta[2] - 178*x^2*zeta[2] + 174*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + Lp^3*(4*LQ^2*(1 + x) + 4*(-1 + 3*x)*
            H[0, x] + 16*(-1 + x)*H[1, x] + LQ*(-8*(-1 + x) - 
             (4*(1 + 3*x^2)*H[0, x])/(-1 + x) - 16*(1 + x)*H[1, x]) + 
           (8*(1 + 3*x^2)*H[2, x])/(-1 + x) + (4*(1 + 7*x^2)*H[0, 0, x])/
            (3*(-1 + x)) + (16*(1 + x^2)*H[1, 0, x])/(-1 + x) + 
           32*(1 + x)*H[1, 1, x] - 8*(1 - x + 3*zeta[2] + 3*x*zeta[2])) + 
         (8*H[1, 1, x]*(47 - 100*x + 53*x^2 + 64*zeta[2] - 128*x*zeta[2] + 
            64*x^2*zeta[2] - 36*zeta[3] - 36*x^2*zeta[3]))/(3*(-1 + x)) + 
         (16*H[1, 0, x]*(69 - 127*x + 64*x^2 + 91*zeta[2] - 158*x*zeta[2] + 
            88*x^2*zeta[2] - 34*zeta[3] - 34*x^2*zeta[3]))/(3*(-1 + x)) - 
         (8*H[-1, -1, x]*(121*zeta[2] + 172*x*zeta[2] + 123*x^2*zeta[2] + 
            354*zeta[3] + 354*x^2*zeta[3]))/(3*(1 + x)) + 
         (8*H[-1, 0, x]*(4 - 53*x - 122*x^2 - 45*x^3 + 8*x^4 + 37*x*zeta[2] + 
            40*x^2*zeta[2] + 33*x^3*zeta[2] + 168*x*zeta[3] - 
            24*x^2*zeta[3] + 168*x^3*zeta[3]))/(3*x*(1 + x)) + 
         (8*H[-2, x]*(-37*zeta[2] - 171*x*zeta[2] - 23*x^2*zeta[2] + 
            231*x^3*zeta[2] - 358*zeta[3] + 318*x*zeta[3] - 358*x^2*zeta[3] + 
            318*x^3*zeta[3]))/(3*(-1 + x)*(1 + x)) - 
         (4*H[0, 0, x]*(-73 - 519*x - 5*x^2 + 481*x^3 + 16*x^4 - 70*zeta[2] - 
            182*x*zeta[2] + 10*x^2*zeta[2] + 230*x^3*zeta[2] - 136*zeta[3] + 
            112*x*zeta[3] - 120*x^2*zeta[3] + 336*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) - (2*H[2, x]*(-213 + 3*x + 196*x^2 - 20*x^3 - 
            96*zeta[2] - 56*x*zeta[2] + 12*x^2*zeta[2] + 116*x^3*zeta[2] - 
            792*zeta[3] + 712*x*zeta[3] - 600*x^2*zeta[3] + 904*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + Lp^2*(-4*LQ^2*(-1 + x) - 
           176*(-1 + x)*H[1, x] + (16*(-5 - 2*x + 4*x^2)*H[2, x])/(-1 + x) + 
           (32*(-1 + x + x^2 + 3*x^3)*H[3, x])/((-1 + x)*(1 + x)) - 
           (32*(1 + 3*x^2)*H[-2, 0, x])/(1 + x) - 64*(1 + x)*H[-1, 0, x] - 
           (64*(1 + x^2)*H[-1, 2, x])/(1 + x) + (4*(-17 - 14*x + 19*x^2)*
             H[0, 0, x])/(-1 + x) - (8*(1 + 4*x + x^2)*H[1, 0, x])/(-1 + x) - 
           32*(-1 + x)*H[1, 1, x] + (64*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
           (16*(3 + 5*x^2)*H[2, 0, x])/(-1 + x) + (64*(1 + x^2)*H[2, 1, x])/
            (-1 + x) + (128*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
           (96*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (8*(3 + 2*x + 7*x^2)*H[0, 0, 0, x])/(1 + x) + 
           (32*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (64*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + 
           (128*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
           (4*H[0, x]*(-37 - 32*x + 5*x^2 + 16*zeta[2] + 8*x*zeta[2] + 
              24*x^2*zeta[2]))/(1 + x) + LQ*((-24*(-2 + x^2)*H[0, x])/
              (-1 + x) + 16*(-1 + x)*H[1, x] - (16*(1 + x^2)*H[2, x])/
              (-1 + x) + (32*(1 + x^2)*H[-1, 0, x])/(1 + x) - 
             (8*(3 + 2*x + 3*x^2)*H[0, 0, x])/(1 + x) - 
             (16*(1 + x^2)*H[1, 0, x])/(-1 + x) + (8*(-11 + 11*x^2 + 
                2*zeta[2] + 2*x^2*zeta[2]))/(1 + x)) - 
           (8*(38 - 38*x - 38*x^2 + 38*x^3 - 15*zeta[2] - 11*x*zeta[2] + 
              15*x^2*zeta[2] + 11*x^3*zeta[2] - 16*zeta[3] - 28*x^2*zeta[3] + 
              12*x^3*zeta[3]))/((-1 + x)*(1 + x))) - 
         (8*H[-1, x]*(71*zeta[2] + 198*x*zeta[2] + 63*x^2*zeta[2] - 
            72*zeta[3] - 104*x*zeta[3] - 74*x^2*zeta[3] - 121*zeta[4] + 
            6*x*zeta[4] - 121*x^2*zeta[4]))/(3*(1 + x)) + 
         (2*H[1, x]*(328 - 615*x + 287*x^2 + 470*zeta[2] - 776*x*zeta[2] + 
            322*x^2*zeta[2] + 840*zeta[3] - 1280*x*zeta[3] + 
            872*x^2*zeta[3] + 36*zeta[4] + 36*x^2*zeta[4]))/(3*(-1 + x)) + 
         (H[0, x]*(-967 - 4951*x + 918*x^2 + 4854*x^3 + 472*zeta[2] - 
            1744*x*zeta[2] - 608*x^2*zeta[2] + 1272*x^3*zeta[2] + 
            880*zeta[3] + 736*x*zeta[3] - 232*x^2*zeta[3] - 568*x^3*zeta[3] + 
            1624*zeta[4] - 512*x*zeta[4] + 1480*x^2*zeta[4] - 
            1344*x^3*zeta[4]))/(3*(-1 + x)*(1 + x)) + 
         Lp*((8*(-34 - 56*x + 19*x^2 + 65*x^3)*H[3, x])/((-1 + x)*(1 + x)) + 
           (8*(-25 + 27*x - 19*x^2 + 33*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (64*(-1 + x - 3*x^2 + 5*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (16*(3 + 4*x + 7*x^2)*H[-2, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-2, 2, x])/(1 + x) - (64*(7 + 11*x + 7*x^2)*
             H[-1, 2, x])/(1 + x) - (544*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           16*x*H[1, 1, x] - 144*(-1 + x)*H[1, 2, x] + 
           (112*(1 + x^2)*H[1, 3, x])/(-1 + x) - (32*(6 - 4*x + x^2)*
             H[2, 0, x])/(-1 + x) - 40*(-1 + x)*H[2, 1, x] - 
           (32*(1 - x + 2*x^2)*H[2, 2, x])/((-1 + x)*(1 + x)) + 
           (32*(-1 + 2*x - x^2 + 4*x^3)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(7 + 5*x^2)*H[3, 1, x])/(-1 + x) + 
           (32*(-1 + 13*x - 3*x^2 + 15*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(-21 + 33*x - 31*x^2 + 43*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (256*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) - 224*(1 + x)*
            H[-1, -1, 0, x] + (832*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (48*(3 + 8*x + 3*x^2)*H[-1, 0, 0, x])/(1 + x) - 
           (96*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
           (24*(-1 - 15*x + 6*x^2 + 8*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(43 - 32*x + 43*x^2)*H[1, 0, 0, x])/(-1 + x) - 
           144*(-1 + x)*H[1, 1, 0, x] - (96*(1 + x^2)*H[1, 1, 2, x])/
            (-1 + x) - (32*(1 + x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (80*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (8*(-9 - x + 5*x^2 + 13*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(1 - x + 2*x^2)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[2, 1, 1, x])/(-1 + x) - 
           (192*(1 + x^2)*H[-1, -1, -1, 0, x])/(1 + x) + 
           (768*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (400*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
           (4*(-23 + 5*x - 49*x^2 + 35*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (96*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
           (16*(-33 + 45*x - 35*x^2 + 47*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (928*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) - 4*(-1 + x)*H[1, x]*(41 + 24*zeta[2]) - 
           (8*H[1, 0, x]*(39 - 69*x + 38*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/
            (-1 + x) + (32*H[-1, 0, x]*(5 + 10*x + 5*x^2 + 22*zeta[2] + 
              22*x^2*zeta[2]))/(1 + x) + (4*H[2, x]*(-85 + 46*x + 69*x^2 - 
              62*x^3 - 12*zeta[2] + 36*x*zeta[2] - 12*x^2*zeta[2] + 
              36*x^3*zeta[2]))/((-1 + x)*(1 + x)) - 
           (4*H[0, 0, x]*(22 - 46*x - 19*x^2 + 49*x^3 - 58*zeta[2] + 
              54*x*zeta[2] - 62*x^2*zeta[2] + 66*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) + (16*H[-1, x]*(21*zeta[2] + 30*x*zeta[2] + 
              21*x^2*zeta[2] + 44*zeta[3] + 44*x^2*zeta[3]))/(1 + x) - 
           (2*H[0, x]*(39 - 329*x - 60*x^2 + 356*x^3 - 80*zeta[2] - 
              256*x*zeta[2] + 68*x^2*zeta[2] + 292*x^3*zeta[2] - 
              104*zeta[3] + 80*x*zeta[3] - 56*x^2*zeta[3] + 240*x^3*zeta[3]))/
            ((-1 + x)*(1 + x)) + LQ*((4*(-2 + 3*x)*(-1 + 9*x)*H[0, x])/
              (-1 + x) - 4*x*H[1, x] + 8*(-1 + x)*H[2, x] + 
             (32*(1 + x^2)*H[-2, 0, x])/(1 + x) - 16*(1 + x)*H[-1, 0, x] - 
             (4*(-3 - 2*x + 2*x^2)*H[0, 0, x])/(-1 + x) + 40*(-1 + x)*
              H[1, 0, x] + (16*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
             (32*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + 
             (8*(1 + x^2)*H[2, 1, x])/(-1 + x) - (32*(1 + x^2)*H[-1, -1, 0, 
                x])/(1 + x) + (16*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - 
             (4*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) - 
             (8*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + (16*(1 + x^2)*H[1, 1, 0, 
                x])/(-1 + x) - (16*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
             (8*(-13 + 13*x + 13*x^2 - 13*x^3 + 5*zeta[2] - 3*x*zeta[2] - 
                5*x^2*zeta[2] + 3*x^3*zeta[2] + 5*zeta[3] + 7*x*zeta[3] + 
                5*x^2*zeta[3] + 7*x^3*zeta[3]))/((-1 + x)*(1 + x))) + 
           (2*(195 - 195*x - 195*x^2 + 195*x^3 + 22*zeta[2] - 56*x*zeta[2] - 
              22*x^2*zeta[2] + 56*x^3*zeta[2] - 10*zeta[3] + 222*x*zeta[3] + 
              106*x^2*zeta[3] - 270*x^3*zeta[3] + 45*zeta[4] + 
              145*x*zeta[4] - 185*x^2*zeta[4] - 93*x^3*zeta[4]))/
            ((-1 + x)*(1 + x))) + (2*(-2740 + 2740*x + 2740*x^2 - 2740*x^3 + 
            447*zeta[2] - 345*x*zeta[2] - 472*x^2*zeta[2] + 400*x^3*zeta[2] + 
            32*x^4*zeta[2] + 80*zeta[3] - 1500*x*zeta[3] - 20*x^2*zeta[3] + 
            1176*x^3*zeta[3] - 560*zeta[2]*zeta[3] - 96*x*zeta[2]*zeta[3] - 
            624*x^2*zeta[2]*zeta[3] - 128*x^3*zeta[2]*zeta[3] + 
            1629*zeta[4] + 281*x*zeta[4] - 846*x^2*zeta[4] - 
            230*x^3*zeta[4] + 2448*zeta[5] + 600*x*zeta[5] + 
            2672*x^2*zeta[5] + 168*x^3*zeta[5]))/(3*(-1 + x)*(1 + x))) + 
       CA^2*CF*((242*Lp^3*(1 + x))/27 + (4*(-35 - 54*x + 13*x^2 + 252*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) + (4*(-5 + 45*x - 19*x^2 + 27*x^3)*
           H[5, x])/(3*(-1 + x)*(1 + x)) - (8*(-15 - x - 17*x^2 + 9*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(-83 - x - 155*x^2 + 149*x^3)*H[-3, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(-105 + 41*x - 103*x^2 + 39*x^3)*H[-3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(149 + 393*x + 398*x^2)*H[-2, 2, x])/
          (9*(1 + x)) - (4*(-169 + 121*x - 171*x^2 + 123*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (32*(29 + 36*x + 29*x^2)*H[-1, 3, x])/
          (9*(1 + x)) - (96*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (4*(28 - 67*x + 25*x^2)*H[1, 3, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 4, x])/(-1 + x) + 
         (8*(-32 - 89*x + 19*x^2 + 208*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-31 + 57*x - 13*x^2 + 75*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) + (4*(10 - 4*x + 35*x^2 + 7*x^3)*
           H[3, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(-23 - 66*x + 19*x^2 + 150*x^3)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) + (8*(-11 + 23*x - 9*x^2 + 21*x^3)*H[3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (32*(1 + x^2)*H[4, 0, x])/
          ((-1 + x)*(1 + x)) - (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, 1, x])/
          (3*(-1 + x)*(1 + x)) + (16*(27 - 3*x + 23*x^2 + x^3)*
           H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-69 + 13*x - 79*x^2 + 39*x^3)*H[-3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-19 + 3*x - 17*x^2 + x^3)*
           H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(137 + 93*x + 203*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
         (8*(-179 + 123*x - 177*x^2 + 121*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (4*(64 - 168*x + 151*x^2)*H[-2, 0, 0, x])/
          (9*(1 + x)) + (8*(-15 - x - 17*x^2 + x^3)*H[-2, 2, 0, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[-1, -3, 0, x])/
          (3*(1 + x)) - (8*(122 + 87*x + 158*x^2)*H[-1, -2, 0, x])/
          (9*(1 + x)) + (400*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (16*(37 + 52*x + 37*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (224*(1 + x^2)*H[-1, -1, 3, x])/(1 + x) + 
         (8*(14 + 24*x + 23*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (16*(41 + 60*x + 41*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (464*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
         (4*(59 - 6*x + 59*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (96*(1 + x^2)*H[1, -3, 0, x])/(-1 + x) - 
         (16*(22 - 55*x + 30*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) + 
         (32*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) + 
         (4*(142 - 387*x + 157*x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) + 
         (56*(4 - 7*x + 5*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (4*(9 - x + 14*x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) - 
         (176*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (16*(1 + 17*x - x^2 + 15*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-50 + 61*x - 35*x^2 + 70*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-68 - 107*x - 26*x^2 + 397*x^3)*
           H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (4*(-69 + 35*x - 51*x^2 + 53*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-12 + 14*x - 11*x^2 + 15*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 2, 1, x])/
          (3*(-1 + x)) + (8*(-3 + x)*(8 - x + 7*x^2)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (4*(-1 + 3*x)*(5 - 2*x + 9*x^2)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(3 - 2*x + 3*x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)) + 
         (4*(-127 + 95*x - 149*x^2 + 117*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-41 + 9*x - 49*x^2 + 17*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
         (152*(1 + x^2)*H[-1, -2, 0, 0, x])/(1 + x) + 
         (48*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (8*(64 - 45*x + 67*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
         (4*(106 - 63*x + 139*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
         (112*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) + 
         (8*(2 - 126*x + 11*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (8*(31 - 6*x + 31*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (8*(59 + 6*x + 59*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (8*(64 + 139*x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(1 + x^2)*H[1, -2, -1, 0, x])/(-1 + x) + 
         (256*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (4*(169 - 180*x + 151*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
         (160*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) + 
         (4*(133 - 144*x + 121*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
         (32*(19 - 60*x + 19*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) - 
         (16*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) + 
         (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) - 
         (40*(1 + x^2)*H[1, 2, 0, 0, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (4*(-79 + 9*x - 77*x^2 + 11*x^3)*H[2, 0, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(27 + 35*x + 45*x^2 + 53*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-97 + 63*x - 67*x^2 + 93*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (160*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (304*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) - 
         (8*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) - 
         (112*(1 + x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) + 
         (16*(-39 + 19*x - 40*x^2 + 20*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (16*(-91 + 61*x - 89*x^2 + 59*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (368*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
         (4*H[1, 0, 0, x]*(226 - 601*x + 217*x^2 + 6*zeta[2] + 
            6*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, 2, x]*(-133 - 570*x - 133*x^2 + 45*zeta[2] + 54*x*zeta[2] + 
            45*x^2*zeta[2]))/(27*(1 + x)) - 
         (2*H[1, 1, 0, x]*(93 - 786*x + 157*x^2 + 72*zeta[2] + 
            72*x^2*zeta[2]))/(9*(-1 + x)) - 
         (2*H[1, 2, x]*(-11 - 390*x - 135*x^2 + 240*zeta[2] + 
            240*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, -1, 0, x]*(97 - 98*x + 73*x^2 + 285*zeta[2] + 
            285*x^2*zeta[2]))/(9*(1 + x)) + (4*H[-1, 0, 0, x]*
           (608 + 108*x + 608*x^2 + 639*zeta[2] + 54*x*zeta[2] + 
            639*x^2*zeta[2]))/(27*(1 + x)) - 
         (4*H[2, 1, x]*(-56 - 59*x + 56*x^2 + 59*x^3 - 108*zeta[2] + 
            108*x*zeta[2] - 60*x^2*zeta[2] + 156*x^3*zeta[2]))/
          (9*(-1 + x)*(1 + x)) - (2*H[3, x]*(692 - 1146*x - 757*x^2 - 
            135*x^3 + 954*zeta[2] + 558*x*zeta[2] + 990*x^2*zeta[2] + 
            234*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[0, 0, 0, x]*(-2485 - 1589*x - 1945*x^2 + 379*x^3 - 
            198*zeta[2] + 810*x*zeta[2] - 522*x^2*zeta[2] + 486*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (2*H[2, 0, x]*(-464 + 340*x - 521*x^2 - 
            253*x^3 - 426*zeta[2] + 534*x*zeta[2] - 270*x^2*zeta[2] + 
            690*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
         (8*H[-2, 0, x]*(-613 + 739*x - 424*x^2 + 136*x^3 - 954*zeta[2] + 
            738*x*zeta[2] - 954*x^2*zeta[2] + 738*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) + Lp^2*((-22*(-23 + x^2)*H[0, x])/
            (9*(-1 + x)) + (88*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) + 
           (88*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (2*(-463 + 1780*x + 2243*x^2 - 396*x*zeta[2]))/(27*(1 + x))) - 
         (2*H[0, 0, x]*(-11105 + 3749*x - 5618*x^2 - 12712*x^3 + 648*x^4 + 
            738*zeta[2] - 486*x*zeta[2] - 504*x^2*zeta[2] + 
            2916*x^3*zeta[2] - 1188*zeta[3] - 3996*x^2*zeta[3]))/
          (81*(-1 + x)*(1 + x)) + (4*H[1, 1, x]*(140 - 319*x + 179*x^2 + 
            46*zeta[2] - 162*x*zeta[2] + 28*x^2*zeta[2] - 36*zeta[3] - 
            36*x^2*zeta[3]))/(9*(-1 + x)) + 
         (2*H[1, 0, x]*(-154 + 475*x - 253*x^2 + 566*zeta[2] - 
            1092*x*zeta[2] + 506*x^2*zeta[2] + 228*zeta[3] + 
            228*x^2*zeta[3]))/(9*(-1 + x)) - 
         (4*H[-1, -1, x]*(380*zeta[2] + 669*x*zeta[2] + 377*x^2*zeta[2] + 
            678*zeta[3] + 678*x^2*zeta[3]))/(9*(1 + x)) + 
         (4*H[-2, x]*(-161*zeta[2] - 532*x*zeta[2] + 100*x^2*zeta[2] + 
            593*x^3*zeta[2] - 786*zeta[3] + 498*x*zeta[3] - 774*x^2*zeta[3] + 
            486*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) - 
         (2*H[2, x]*(614 - 1087*x - 725*x^2 + 976*x^3 + 546*zeta[2] - 
            174*x*zeta[2] + 186*x^2*zeta[2] + 186*x^3*zeta[2] - 
            2754*zeta[3] + 414*x*zeta[3] - 2574*x^2*zeta[3] + 
            594*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
         (4*H[-1, 0, x]*(162 + 3347*x + 2976*x^2 + 3671*x^3 + 324*x^4 + 
            1206*x*zeta[2] + 1431*x^2*zeta[2] + 936*x^3*zeta[2] + 
            1026*x*zeta[3] - 324*x^2*zeta[3] + 1026*x^3*zeta[3]))/
          (81*x*(1 + x)) - (2*H[-1, x]*(1114*zeta[2] + 1692*x*zeta[2] + 
            970*x^2*zeta[2] - 1266*zeta[3] - 2574*x*zeta[3] - 
            1410*x^2*zeta[3] - 1197*zeta[4] + 54*x*zeta[4] - 
            1197*x^2*zeta[4]))/(27*(1 + x)) - 
         (2*H[1, x]*(-890 + 937*x - 47*x^2 + 447*zeta[2] - 1338*x*zeta[2] + 
            891*x^2*zeta[2] - 786*zeta[3] + 1188*x*zeta[3] - 
            714*x^2*zeta[3] - 378*zeta[4] - 378*x^2*zeta[4]))/(27*(-1 + x)) + 
         (H[0, x]*(33596 + 42420*x - 3994*x^2 - 13466*x^3 - 2424*zeta[2] - 
            10224*x*zeta[2] - 5178*x^2*zeta[2] + 918*x^3*zeta[2] - 
            5256*zeta[3] - 5832*x*zeta[3] + 2628*x^2*zeta[3] + 
            2268*x^3*zeta[3] + 10773*zeta[4] - 1701*x*zeta[4] + 
            8667*x^2*zeta[4] - 1971*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((4*(-23 - 75*x + x^2 + 141*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
           (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (8*(-3 - x - 5*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(-7 - 7*x - 21*x^2 + 23*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) - 
           (16*(41 + 60*x + 41*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 3, x])/(1 + x) + (88*(1 + x^2)*H[1, 2, x])/
            (3*(-1 + x)) + (64*(1 + x^2)*H[1, 3, x])/(-1 + x) + 
           (176*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(5 - 2*x + 5*x^2)*H[-2, -1, 0, x])/(-1 + x) - 
           (8*(-5 + 9*x - 7*x^2 + 11*x^3)*H[-2, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(23 + 24*x + 23*x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) + (256*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (32*(1 - 9*x + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (56*(1 + 3*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (88*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) + 
           (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (8*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
           (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) - 
           (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) - 
           (16*H[1, 0, x]*(-11 + 22*x - 11*x^2 + 3*zeta[2] + 3*x^2*zeta[2]))/
            (3*(-1 + x)) + (8*H[2, x]*(28 + 56*x + 28*x^2 + 15*zeta[2] + 
              6*x*zeta[2] + 15*x^2*zeta[2]))/(3*(1 + x)) + 
           (8*H[-1, 0, x]*(131 - 6*x + 131*x^2 + 198*zeta[2] + 
              198*x^2*zeta[2]))/(9*(1 + x)) - 
           (4*H[0, 0, x]*(-425 - 307*x - 353*x^2 + 65*x^3 - 63*zeta[2] + 
              135*x*zeta[2] - 153*x^2*zeta[2] + 81*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[0, x]*(-1031 + 307*x - 1010*x^2 - 
              2024*x^3 - 225*zeta[2] - 675*x*zeta[2] + 747*x^2*zeta[2] + 
              1269*x^3*zeta[2] - 756*zeta[3] - 972*x^2*zeta[3]))/
            (27*(-1 + x)*(1 + x)) - (4*H[1, x]*(148 - 307*x + 159*x^2 + 
              24*zeta[2] - 48*x*zeta[2] + 24*x^2*zeta[2] - 108*zeta[3] - 
              108*x^2*zeta[3]))/(3*(-1 + x)) + 
           (8*H[-1, x]*(59*zeta[2] + 96*x*zeta[2] + 59*x^2*zeta[2] + 
              72*zeta[3] + 72*x^2*zeta[3]))/(3*(1 + x)) - 
           (25577 + 5429*x - 25577*x^2 - 5429*x^3 - 11016*zeta[2] - 
             10944*x*zeta[2] + 20664*x^2*zeta[2] + 1296*x^3*zeta[2] - 
             29376*zeta[3] - 12312*x*zeta[3] + 11448*x^2*zeta[3] + 
             3888*x^3*zeta[3] - 5103*zeta[4] + 567*x*zeta[4] - 
             9801*x^2*zeta[4] - 2511*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
         (943837 - 1537895*x - 943837*x^2 + 1537895*x^3 - 111456*zeta[2] + 
           101988*x*zeta[2] - 29844*x^2*zeta[2] + 36072*x^3*zeta[2] + 
           23328*x^4*zeta[2] + 68904*zeta[3] + 697464*x*zeta[3] + 
           384588*x^2*zeta[3] - 267300*x^3*zeta[3] - 145800*zeta[2]*zeta[3] - 
           223560*x*zeta[2]*zeta[3] - 33048*x^2*zeta[2]*zeta[3] - 
           157464*x^3*zeta[2]*zeta[3] + 18954*zeta[4] + 137538*x*zeta[4] + 
           279936*x^2*zeta[4] - 14580*x^3*zeta[4] + 114696*zeta[5] - 
           118584*x*zeta[5] + 188568*x^2*zeta[5] + 103032*x^3*zeta[5])/
          (1458*(-1 + x)*(1 + x))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + x))/27 - 
           (8*(-10 - 3*x - 19*x^2 + 54*x^3)*H[3, x])/(27*(-1 + x)*(1 + x)) - 
           (16*(-1 + 12*x - x^2 + 6*x^3)*H[4, x])/(9*(-1 + x)*(1 + x)) - 
           (320*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) - 
           (32*(35 + 18*x + 53*x^2)*H[-2, 0, x])/(27*(1 + x)) + 
           (224*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) + 
           (32*(7 - 6*x + 7*x^2)*H[-1, 2, x])/(27*(1 + x)) + 
           (128*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) - 
           (8*(25 - 3*x + 18*x^2)*H[1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 3, x])/(-1 + x) - 
           (8*(52 - 5*x + 31*x^2 + 8*x^3)*H[2, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (16*(1 + x)*H[2, 1, x])/9 - (16*(-2 + 13*x - 2*x^2 + 7*x^3)*
             H[2, 2, x])/(9*(-1 + x)*(1 + x)) - (16*(6 - x + 6*x^2 + x^3)*
             H[3, 0, x])/(3*(-1 + x)*(1 + x)) + (16*(-1 + 3*x)*(1 + x^2)*
             H[3, 1, x])/(9*(-1 + x)*(1 + x)) + 
           (320*(1 + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (272*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) + 
           (320*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) + 
           (64*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) - 
           (64*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (16*(49 + 18*x + 49*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) - 
           (32*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (64*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           (16*(-141 - 112*x - 69*x^2 + 2*x^3)*H[0, 0, 0, x])/
            (27*(-1 + x)*(1 + x)) - (16*(17 - 44*x + 17*x^2)*H[1, 0, 0, x])/
            (9*(-1 + x)) + (8*(15 - 63*x + 8*x^2)*H[1, 1, 0, x])/
            (9*(-1 + x)) + (64*(1 + x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 2, 0, x])/(3*(-1 + x)) + 
           (16*(1 + x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
           (32*(-5 + 4*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (16*(-10 + 11*x - 10*x^2 + 17*x^3)*H[2, 1, 0, x])/
            (9*(-1 + x)*(1 + x)) - (256*(1 + x^2)*H[-1, -1, -1, 0, x])/
            (9*(1 + x)) + (224*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
           (176*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
           (256*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (128*(1 + x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
           (80*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (128*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) + 
           (64*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
           (16*H[1, 0, x]*(-8 + 14*x - 5*x^2 + 7*zeta[2] + 7*x^2*zeta[2]))/
            (9*(-1 + x)) + (8*H[1, 1, x]*(-5 + 13*x - 8*x^2 + 8*zeta[2] + 
              8*x^2*zeta[2]))/(9*(-1 + x)) - (64*H[-1, 0, x]*
             (7 - 42*x + 7*x^2 + 9*zeta[2] + 9*x^2*zeta[2]))/(81*(1 + x)) - 
           (8*H[2, x]*(11 + 56*x - 14*x^2 - 59*x^3 - 48*zeta[2] + 
              6*x*zeta[2] - 48*x^2*zeta[2] + 42*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (8*H[0, 0, x]*(-1440 - 118*x - 471*x^2 - 
              1345*x^3 + 18*zeta[2] + 216*x*zeta[2] + 18*x^2*zeta[2] + 
              108*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((-16*(17 + 5*x^2)*H[0, x])/(9*(-1 + x)) - 
             (32*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
             (32*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
             (4*(-23 + 578*x + 601*x^2 - 72*x*zeta[2]))/(27*(1 + x))) + 
           (32*H[-1, x]*(14*zeta[2] + 18*x*zeta[2] + 14*x^2*zeta[2] - 
              3*zeta[3] - 3*x^2*zeta[3]))/(27*(1 + x)) + 
           (8*H[1, x]*(-82 + 116*x - 34*x^2 + 111*zeta[2] - 201*x*zeta[2] + 
              90*x^2*zeta[2] + 30*zeta[3] + 30*x^2*zeta[3]))/(27*(-1 + x)) + 
           (8*H[0, x]*(-1636 - 282*x - 404*x^2 - 1758*x^3 - 78*zeta[2] + 
              99*x*zeta[2] + 111*x^2*zeta[2] + 54*x^3*zeta[2] - 252*zeta[3] - 
              378*x*zeta[3] - 252*x^2*zeta[3] - 54*x^3*zeta[3]))/
            (81*(-1 + x)*(1 + x)) + Lp*((16*(-2 + 3*x)*H[1, x])/3 - 
             (16*(1 + x)*H[2, x])/3 - (16*(-1 + 3*x)*(1 + x^2)*H[3, x])/
              (3*(-1 + x)*(1 + x)) - (32*(1 + x^2)*H[-2, 0, x])/(1 + x) - 
             (32*(13 + 6*x + 13*x^2)*H[-1, 0, x])/(9*(1 + x)) + 
             (64*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
             (16*(60 + 43*x + 24*x^2 + x^3)*H[0, 0, x])/(9*(-1 + x)*(1 + 
                x)) - (64*(-1 + x)*H[1, 0, x])/3 - (32*(1 + x^2)*H[1, 2, x])/
              (3*(-1 + x)) - (64*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
             (64*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) - 
             (64*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
             (32*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (16*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (32*(1 + x^2)*H[1, 1, 0, 
                x])/(3*(-1 + x)) - (32*(1 + x^2)*H[-1, x]*zeta[2])/
              (3*(1 + x)) + (8*H[0, x]*(-649 - 97*x + 53*x^2 - 499*x^3 + 
                18*zeta[2] + 54*x*zeta[2] + 18*x^2*zeta[2] + 54*x^3*zeta[2]))/
              (27*(-1 + x)*(1 + x)) - (4*(1159 - 5261*x - 1159*x^2 + 
                5261*x^3 + 324*zeta[2] + 396*x*zeta[2] - 1044*x^2*zeta[2] + 
                324*x^3*zeta[2] + 1080*zeta[3] + 648*x*zeta[3] + 
                1080*x^2*zeta[3] + 648*x^3*zeta[3]))/(81*(-1 + x)*(1 + x))) - 
           (2*(13633 - 76259*x - 13633*x^2 + 76259*x^3 + 9396*zeta[2] - 
              3816*x*zeta[2] - 17784*x^2*zeta[2] + 11556*x^3*zeta[2] + 
              40932*zeta[3] + 35424*x*zeta[3] + 5184*x^2*zeta[3] + 
              10692*x^3*zeta[3] - 5346*zeta[4] - 4374*x*zeta[4] - 
              486*x^2*zeta[4] + 14094*x^3*zeta[4]))/(729*(-1 + x)*(1 + x))) + 
         CF^2*(Lp^3*((44*(-1 + x))/3 - (44*LQ*(1 + x))/3 + 
             (22*(1 + 3*x^2)*H[0, x])/(3*(-1 + x)) + (88*(1 + x)*H[1, x])/
              3) - (4*(-326 - 448*x - 35*x^2 + 779*x^3)*H[4, x])/
            (9*(-1 + x)*(1 + x)) - (32*(10 - 8*x + 9*x^2)*H[5, x])/
            (3*(1 + x)) + (32*(-11 + 3*x - 19*x^2 + 23*x^3)*H[-4, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-220 + 82*x - 337*x^2 + 295*x^3)*
             H[-3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (32*(-88 + 49*x - 86*x^2 + 47*x^3)*H[-3, 2, x])/
            (3*(-1 + x)*(1 + x)) + (8*(418 + 1176*x + 1201*x^2)*H[-2, 2, x])/
            (9*(1 + x)) + (8*(-309 + 253*x - 313*x^2 + 257*x^3)*H[-2, 3, x])/
            (3*(-1 + x)*(1 + x)) + (496*(5 + 6*x + 5*x^2)*H[-1, 3, x])/
            (9*(1 + x)) + (368*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
           (4*(1069 - 2220*x + 1021*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
           (88*(1 + x^2)*H[1, 4, x])/(3*(-1 + x)) - 
           (4*(-293 - 611*x + 115*x^2 + 1213*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) - (8*(-115 + 69*x - 95*x^2 + 89*x^3)*
             H[2, 3, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-104 + x - 329*x^2 + 7*x^3)*H[3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (8*(-89 - 147*x + 37*x^2 + 219*x^3)*H[3, 1, x])/
            (9*(-1 + x)*(1 + x)) - (64*(8 - x + 7*x^2)*H[3, 2, x])/
            (3*(1 + x)) + (32*(11 + 17*x^2)*H[4, 0, x])/(3*(-1 + x)*
             (1 + x)) + (32*(-4 + 6*x - 7*x^2 + 3*x^3)*H[4, 1, x])/
            (3*(-1 + x)*(1 + x)) - (16*(71 + 19*x + 55*x^2 + 35*x^3)*
             H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-143 + 91*x - 187*x^2 + 167*x^3)*H[-3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (16*(13 + 3*x + 5*x^2 + 11*x^3)*
             H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(403 + 342*x + 523*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (16*(-301 + 237*x - 297*x^2 + 233*x^3)*H[-2, -1, 2, x])/
            (3*(-1 + x)*(1 + x)) - (4*(-179 + 761*x - 668*x^2 + 230*x^3)*
             H[-2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (32*(-7 - x - 9*x^2 + x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (32*(-17 + 13*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) - 
           (256*(1 + x^2)*H[-1, -3, 0, x])/(1 + x) + 
           (8*(355 + 342*x + 427*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (1424*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
           (16*(105 + 148*x + 105*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (2528*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
           (16*(25 + 46*x + 34*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (16*(127 + 192*x + 127*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           (1552*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) + 
           (8*(31 - 4*x + 31*x^2)*H[-1, 3, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
           (608*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) + 
           (16*(21 - 50*x + 27*x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (160*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
           (4*(169 - 414*x + 181*x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
           (752*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) - 
           (4*(539 - 840*x + 629*x^2)*H[1, 2, 0, x])/(9*(-1 + x)) + 
           (4*(61 - 12*x + 91*x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
           (32*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) + 
           (704*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 3, 1, x])/(-1 + x) - 
           (64*(2 + 11*x + x^2 + 10*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*
             (1 + x)) + (4*(283 + 109*x - 212*x^2 + 322*x^3)*H[2, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) - (4*(-30 - 84*x - 9*x^2 + 337*x^3)*
             H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (176*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
           (32*(-8 + 7*x - 5*x^2 + 10*x^3)*H[2, 1, 2, x])/
            ((-1 + x)*(1 + x)) + (8*(-49 + 107*x - 33*x^2 + 123*x^3)*
             H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (56*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) - 
           (8*(-119 + 49*x - 135*x^2 + 49*x^3)*H[3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-27 + 21*x - 39*x^2 + 25*x^3)*
             H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(4 + 3*x^2 + x^3)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-263 + 231*x - 319*x^2 + 287*x^3)*H[-2, -1, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-169 + 81*x - 209*x^2 + 121*x^3)*
             H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (128*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) - 
           (2152*(1 + x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) - 
           (80*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) - 
           (8*(137 - 78*x + 137*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
           (1600*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
           (4*(317 - 18*x + 389*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
           (304*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
           (896*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
           (8*(-2 - 336*x + 25*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) + 
           (32*(11 - 2*x + 11*x^2)*H[-1, 2, 0, 0, x])/(1 + x) + 
           (32*(47 + 6*x + 47*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
           (4*(-225 + 337*x - 373*x^2 + 147*x^3)*H[0, 0, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[1, -2, -1, 0, x])/
            (3*(-1 + x)) - (736*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
           (8*(293 - 228*x + 266*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (160*(1 + x^2)*H[1, 1, -2, 0, x])/(-1 + x) - 
           (8*(38 + 45*x + 23*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
           (8*(362 - 897*x + 359*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) + 
           (536*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) + 
           (56*(1 + x^2)*H[1, 2, 1, 0, x])/(-1 + x) - 
           (8*(-133 + 39*x - 113*x^2 + 59*x^3)*H[2, 0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (32*(13 + 9*x + 24*x^2 + 20*x^3)*
             H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-157 + 131*x - 109*x^2 + 179*x^3)*H[2, 1, 1, 0, x])/
            (3*(-1 + x)*(1 + x)) + (736*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
            (1 + x) - (480*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) + 
           (688*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
           (32*(3 + 7*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (400*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) + 
           (352*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) - 
           (8*(-281 + 215*x - 289*x^2 + 223*x^3)*H[-3, x]*zeta[2])/
            (3*(-1 + x)*(1 + x)) + (16*(-103 + 79*x - 101*x^2 + 77*x^3)*
             H[-2, -1, x]*zeta[2])/((-1 + x)*(1 + x)) + 
           (1360*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) + 
           (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(-1 + x) - 
           (1600*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
           (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
           (8*H[-1, 2, x]*(-563 - 2022*x - 563*x^2 + 54*zeta[2] + 
              216*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) - 
           (2*H[1, 1, 0, x]*(315 + 778*x - 21*x^2 + 120*zeta[2] + 
              120*x^2*zeta[2]))/(9*(-1 + x)) - (4*H[1, 0, 0, x]*
             (-467 - 1671*x - 494*x^2 + 342*zeta[2] + 342*x^2*zeta[2]))/
            (27*(-1 + x)) + (2*H[1, 2, x]*(559 - 1590*x + 7*x^2 + 
              600*zeta[2] + 600*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[-1, -1, 0, x]*(209 - 190*x + 137*x^2 + 1119*zeta[2] + 
              1119*x^2*zeta[2]))/(9*(1 + x)) - (8*H[-1, 0, 0, x]*
             (941 + 630*x + 941*x^2 + 1314*zeta[2] + 108*x*zeta[2] + 
              1314*x^2*zeta[2]))/(27*(1 + x)) + 
           (2*H[3, x]*(3106 - 5586*x - 2069*x^2 + 3039*x^3 + 1980*zeta[2] + 
              1044*x*zeta[2] + 1836*x^2*zeta[2] + 324*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (4*H[2, 1, x]*(-422 - 237*x + 166*x^2 - 
              19*x^3 - 420*zeta[2] + 396*x*zeta[2] - 324*x^2*zeta[2] + 
              492*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[0, 0, 0, x]*(-4555 - 3657*x - 1801*x^2 + 5289*x^3 - 
              1728*zeta[2] + 2592*x*zeta[2] - 3024*x^2*zeta[2] + 
              1296*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
           (8*H[-2, 0, x]*(-1334 + 1325*x - 839*x^2 + 614*x^3 - 
              3438*zeta[2] + 2970*x*zeta[2] - 3510*x^2*zeta[2] + 
              3042*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
           (2*H[2, 0, x]*(-3046 + 3194*x - 1351*x^2 - 1159*x^3 - 
              6228*zeta[2] + 5004*x*zeta[2] - 4788*x^2*zeta[2] + 
              6444*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
           (4*LQ*(-1 + x)*(-202 + 189*zeta[3]))/27 - 
           (4*H[1, 1, x]*(475 - 1026*x + 551*x^2 + 328*zeta[2] - 
              780*x*zeta[2] + 292*x^2*zeta[2] - 72*zeta[3] - 72*x^2*zeta[3]))/
            (9*(-1 + x)) + (4*H[-1, -1, x]*(1123*zeta[2] + 1854*x*zeta[2] + 
              1123*x^2*zeta[2] + 2418*zeta[3] + 2418*x^2*zeta[3]))/
            (9*(1 + x)) - (2*H[1, 0, x]*(2720 - 8187*x + 947*x^2 + 
              19872*zeta[2] - 35748*x*zeta[2] + 18684*x^2*zeta[2] + 
              4212*zeta[3] + 4212*x^2*zeta[3]))/(81*(-1 + x)) - 
           (4*H[-2, x]*(-433*zeta[2] - 1577*x*zeta[2] + 131*x^2*zeta[2] + 
              1879*x^3*zeta[2] - 2646*zeta[3] + 1950*x*zeta[3] - 
              2622*x^2*zeta[3] + 1926*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[0, 0, x]*(-16914 - 4972*x - 3023*x^2 + 1635*x^3 + 1728*x^4 - 
              1836*zeta[2] - 8064*x*zeta[2] - 2106*x^2*zeta[2] + 
              11430*x^3*zeta[2] - 7776*zeta[3] + 1296*x*zeta[3] - 
              16416*x^2*zeta[3] + 3888*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
           (4*H[-1, 0, x]*(432 + 5263*x + 2658*x^2 + 6127*x^3 + 864*x^4 + 
              3411*x*zeta[2] + 3942*x^2*zeta[2] + 2763*x^3*zeta[2] + 
              6588*x*zeta[3] - 1296*x^2*zeta[3] + 6588*x^3*zeta[3]))/
            (81*x*(1 + x)) + (2*H[2, x]*(4855 - 2582*x + 1087*x^2 + 
              8524*x^3 + 1980*zeta[2] - 3204*x*zeta[2] + 1116*x^2*zeta[2] + 
              3924*x^3*zeta[2] - 31212*zeta[3] + 8100*x*zeta[3] - 
              28188*x^2*zeta[3] + 11124*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((16*(17 + 5*x^2)*H[2, x])/(3*(-1 + x)) + 
             (32*(1 + x^2)*H[3, x])/((-1 + x)*(1 + x)) + 
             (16*(1 + 3*x^2)*H[-2, 0, x])/(1 + x) - (16*(5 - 12*x + 5*x^2)*H[
                -1, 0, x])/(3*(1 + x)) + (32*(1 + x^2)*H[-1, 2, x])/(1 + x) + 
             (8*(1 + 23*x - x^2 + 21*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
             (176*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) - 
             (64*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + 
             (48*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (16*(1 + 3*x^2)*H[0, 0, 
                0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[1, 0, 0, x])/
              (-1 + x) - (64*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
             (4*H[1, x]*(-55 - 481*x + 72*zeta[2] + 72*x*zeta[2]))/9 + 
             (2*H[0, x]*(227 - 463*x + 111*x^2 + 801*x^3 - 216*zeta[2] - 
                360*x^2*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             LQ*((4*(-23 + x^2)*H[0, x])/(3*(-1 + x)) - (16*(1 + x^2)*
                 H[-1, 0, x])/(1 + x) - (16*(1 + x^2)*H[0, 0, x])/
                ((-1 + x)*(1 + x)) + (2*(-55 - 536*x - 481*x^2 + 36*zeta[2] + 
                  144*x*zeta[2] + 36*x^2*zeta[2]))/(9*(1 + x))) + 
             (8*(97 - 97*x - 97*x^2 + 97*x^3 - 39*zeta[2] - 69*x*zeta[2] + 
                105*x^2*zeta[2] + 3*x^3*zeta[2] - 72*zeta[3] - 126*x^2*
                 zeta[3] + 54*x^3*zeta[3]))/(9*(-1 + x)*(1 + x))) + 
           (4*H[-1, x]*(1753*zeta[2] + 3474*x*zeta[2] + 1537*x^2*zeta[2] - 
              1914*zeta[3] - 3510*x*zeta[3] - 2076*x^2*zeta[3] - 
              2286*zeta[4] + 108*x*zeta[4] - 2286*x^2*zeta[4]))/
            (27*(1 + x)) - (2*H[1, x]*(1436 - 2456*x + 1020*x^2 + 
              667*zeta[2] - 662*x*zeta[2] + 43*x^2*zeta[2] + 1706*zeta[3] - 
              2352*x*zeta[3] + 1706*x^2*zeta[3] + 666*zeta[4] + 
              666*x^2*zeta[4]))/(9*(-1 + x)) - 
           (H[0, x]*(30179 + 4519*x - 7082*x^2 + 16634*x^3 + 5484*zeta[2] - 
              40212*x*zeta[2] - 17682*x^2*zeta[2] + 20070*x^3*zeta[2] + 
              5472*zeta[3] - 4536*x*zeta[3] + 10440*x^2*zeta[3] + 
              12096*x^3*zeta[3] + 46440*zeta[4] - 7344*x*zeta[4] + 
              46224*x^2*zeta[4] - 13176*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
           Lp*((-4*(-189 - 335*x + 27*x^2 + 421*x^3)*H[3, x])/
              (3*(-1 + x)*(1 + x)) - (48*(-3 + 4*x - 5*x^2 + 2*x^3)*H[4, x])/
              ((-1 + x)*(1 + x)) + (16*(-5 + x - 11*x^2 + 11*x^3)*H[-3, 0, 
                x])/((-1 + x)*(1 + x)) - (8*(-17 - 15*x - 45*x^2 + 53*x^3)*H[
                -2, 0, x])/((-1 + x)*(1 + x)) + (64*(-9 + 7*x)*(1 + x^2)*H[
                -2, 2, x])/((-1 + x)*(1 + x)) + (992*(2 + 3*x + 2*x^2)*H[-1, 
                2, x])/(3*(1 + x)) + (528*(1 + x^2)*H[-1, 3, x])/(1 + x) - 
             16*x*H[1, 1, x] - (32*(1 + 9*x + x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (112*(1 + x^2)*H[1, 3, x])/(-1 + x) + (8*(-2 - 27*x + 19*x^2)*H[
                2, 0, x])/(3*(1 + x)) - (88*(1 + x^2)*H[2, 1, x])/
              (3*(-1 + x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 2, x])/
              ((-1 + x)*(1 + x)) + (16*(3 + 5*x^2)*H[3, 0, x])/
              ((-1 + x)*(1 + x)) - (16*(9 + 19*x + 3*x^2 + 25*x^3)*H[-2, -1, 
                0, x])/((-1 + x)*(1 + x)) + (8*(-31 + 51*x - 45*x^2 + 65*x^3)*
               H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - (128*(1 + x^2)*H[-1, -2, 
                0, x])/(1 + x) + (16*(67 + 90*x + 67*x^2)*H[-1, -1, 0, x])/
              (3*(1 + x)) - (928*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
             (8*(19 + 144*x + 19*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
             (48*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
             (2*(-27 + 89*x - 137*x^2 + 43*x^3)*H[0, 0, 0, x])/
              ((-1 + x)*(1 + x)) - (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
             (4*(217 - 120*x + 217*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
             (32*(1 + 9*x + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
             (48*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) + (48*(1 + x^2)*H[1, 2, 0, 
                x])/(-1 + x) + (32*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
             (16*(9 + 7*x + 5*x^2 + 3*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + 
                x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 1, 0, x])/
              ((-1 + x)*(1 + x)) + (96*(1 + x^2)*H[-1, -1, -1, 0, x])/
              (1 + x) - (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
             (296*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
             (8*(13 + 31*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (184*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
             (144*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
             (48*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) - 
             (24*(-21 + 25*x - 23*x^2 + 27*x^3)*H[-2, x]*zeta[2])/
              ((-1 + x)*(1 + x)) + (976*(1 + x^2)*H[-1, -1, x]*zeta[2])/
              (1 + x) - (8*H[1, 0, x]*(-193 + 33*x - 184*x^2 + 36*zeta[2] + 
                36*x^2*zeta[2]))/(9*(-1 + x)) - (64*H[-1, 0, x]*(44 + 21*x + 
                44*x^2 + 99*zeta[2] + 99*x^2*zeta[2]))/(9*(1 + x)) + 
             (4*H[0, 0, x]*(-382 - 629*x - 335*x^2 + 984*x^3 - 468*zeta[2] + 
                432*x*zeta[2] - 828*x^2*zeta[2] + 216*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (4*H[2, x]*(-1163 - 518*x + 475*x^2 - 
                170*x^3 - 180*zeta[2] + 324*x*zeta[2] - 108*x^2*zeta[2] + 
                396*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             (4*H[1, x]*(2426 - 6567*x + 4141*x^2 + 918*zeta[2] - 
                1836*x*zeta[2] + 918*x^2*zeta[2] - 1296*zeta[3] - 
                2808*x^2*zeta[3]))/(27*(-1 + x)) - (8*H[-1, x]*(181*zeta[2] + 
                282*x*zeta[2] + 181*x^2*zeta[2] + 276*zeta[3] + 
                276*x^2*zeta[3]))/(3*(1 + x)) + (2*H[0, x]*(314 - 3142*x - 
                2613*x^2 + 2787*x^3 - 2718*zeta[2] - 6462*x*zeta[2] + 
                3330*x^2*zeta[2] + 8010*x^3*zeta[2] - 4860*zeta[3] + 
                648*x*zeta[3] - 5940*x^2*zeta[3] + 1944*x^3*zeta[3]))/
              (27*(-1 + x)*(1 + x)) + LQ*((-2*(31 - 144*x + 265*x^2)*H[0, x])/
                (9*(-1 + x)) + 4*x*H[1, x] - (16*(1 + x^2)*H[-2, 0, x])/
                (1 + x) + 8*(1 + x)*H[-1, 0, x] + (2*(-11 - 12*x + x^2)*
                 H[0, 0, x])/(3*(-1 + x)) - 16*(-1 + x)*H[1, 0, x] - 
               (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - (16*(1 + x^2)*H[2, 0, x])/
                ((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
               (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - (8*(1 + x^2)*
                 H[0, 0, 0, x])/((-1 + x)*(1 + x)) - (8*(1 + x^2)*
                 H[1, 1, 0, x])/(-1 + x) + (8*(1 + x^2)*H[-1, x]*zeta[2])/
                (1 + x) - (2*(-2011 + 395*x + 2011*x^2 - 395*x^3 + 
                  432*zeta[2] - 324*x*zeta[2] - 432*x^2*zeta[2] + 
                  324*x^3*zeta[2] + 1026*zeta[3] + 1134*x*zeta[3] - 
                  486*x^2*zeta[3] - 378*x^3*zeta[3]))/(27*(-1 + x)*
                 (1 + x))) - (4*(-3215 + 3215*x + 3215*x^2 - 3215*x^3 + 
                1707*zeta[2] + 768*x*zeta[2] - 3315*x^2*zeta[2] + 
                840*x^3*zeta[2] + 4203*zeta[3] + 2007*x*zeta[3] - 
                333*x^2*zeta[3] - 693*x^3*zeta[3] + 2160*zeta[4] + 
                1890*x*zeta[4] + 189*x^2*zeta[4] - 405*x^3*zeta[4]))/
              (27*(-1 + x)*(1 + x))) - (32706 - 32706*x - 32706*x^2 + 
             32706*x^3 - 3566*zeta[2] - 4408*x*zeta[2] - 11918*x^2*zeta[2] + 
             22124*x^3*zeta[2] + 3456*x^4*zeta[2] - 31056*zeta[3] - 
             10176*x*zeta[3] + 82902*x^2*zeta[3] + 49062*x^3*zeta[3] - 
             29808*zeta[2]*zeta[3] - 25920*x*zeta[2]*zeta[3] - 
             28944*x^2*zeta[2]*zeta[3] - 29376*x^3*zeta[2]*zeta[3] + 
             49644*zeta[4] + 23184*x*zeta[4] + 8847*x^2*zeta[4] - 
             4005*x^3*zeta[4] + 108108*zeta[5] + 32292*x*zeta[5] + 
             100980*x^2*zeta[5] + 23868*x^3*zeta[5])/(81*(-1 + x)*(1 + x)))))
 
dBeamMSb["dabc2"] = (as^3*dabc2*Nf*((32*(-45 + 19*x)*H[4, x])/3 - 
       (64*(9 + 7*x)*H[5, x])/3 + (128*(-5 + x)*H[-4, 0, x])/3 - 
       (448*(3 + x)*H[-3, 0, x])/3 - (128*(-1 + x)*H[-3, 2, x])/3 - 
       (64*(35 + 6*x)*H[-2, 0, x])/3 - (64*(-3 + 23*x)*H[-2, 2, x])/3 + 
       (64*(-1 + x)*H[-2, 3, x])/3 - 160*(1 + x)*H[-1, 3, x] + 
       (1856*(-1 + x)*H[1, 2, x])/3 - (1376*(-1 + x)*H[1, 3, x])/3 + 
       64*(-4 + 3*x)*H[2, 2, x] + 192*(1 + x)*H[2, 3, x] + 
       (32*x*(16 + 13*x)*H[3, 0, x])/(3*(1 + x)) - 
       (32*(-9 + 17*x)*H[3, 1, x])/3 + (128*(-1 + x)*H[3, 2, x])/3 + 
       64*(1 + x)*H[4, 1, x] - (512*(-1 + x)*H[-3, -1, 0, x])/3 + 
       (64*(-13 + 5*x)*H[-3, 0, 0, x])/3 - (128*(-1 + x)*H[-2, -2, 0, x])/3 + 
       512*H[-2, -1, 0, x] + (128*(-1 + x)*H[-2, -1, 2, x])/3 - 
       (32*(51 + 41*x)*H[-2, 0, 0, x])/3 - (128*(-1 + x)*H[-2, 2, 0, x])/3 + 
       64*(1 + x)*H[-1, -2, 0, x] + 384*(1 + x)*H[-1, -1, 0, x] + 
       (320*(1 + x)*H[-1, -1, 2, x])/3 + 64*(1 + x)*H[-1, 2, 0, x] + 
       (256*(1 + x)*H[-1, 2, 1, x])/3 + 64*(1 + x)*H[-1, 3, 0, x] + 
       128*(-1 + x)*H[1, -2, 0, x] + (1952*(-1 + x)*H[1, 0, 0, x])/3 + 
       (640*(-1 + x)*H[1, 1, 0, x])/3 + 544*(-1 + x)*H[1, 1, 2, x] + 
       320*(-1 + x)*H[1, 2, 0, x] - (256*(1 + x)*H[2, -2, 0, x])/3 - 
       (64*(2 + x)^2*H[2, 0, 0, x])/(1 + x) + 
       (32*(-1 + 24*x + 27*x^2)*H[2, 1, 0, x])/(1 + x) - 
       192*(1 + x)*H[2, 1, 2, x] - (128*(1 + x)*H[2, 2, 0, x])/3 + 
       (128*(-2 + x)*H[3, 0, 0, x])/3 - (320*(-1 + x)*H[3, 1, 0, x])/3 - 
       (256*(-1 + x)*H[-2, -1, -1, 0, x])/3 - 
       (704*(-1 + x)*H[-2, -1, 0, 0, x])/3 + (512*(-1 + x)*H[-2, 0, 0, 0, x])/
        3 + (640*(1 + x)*H[-1, -1, -1, 0, x])/3 + 
       480*(1 + x)*H[-1, -1, 0, 0, x] - (1024*(1 + x)*H[-1, 0, 0, 0, x])/3 + 
       128*(1 + x)*H[-1, 2, 0, 0, x] - 128*(1 + x)*H[-1, 2, 1, 0, x] + 
       (704*x*H[0, 0, 0, 0, x])/3 - (608*(-1 + x)*H[1, 0, 0, 0, x])/3 + 
       (1120*(-1 + x)*H[1, 1, 0, 0, x])/3 + 992*(-1 + x)*H[1, 1, 1, 0, x] + 
       (64*(1 + x)*H[2, 0, 0, 0, x])/3 - 192*(1 + x)*H[2, 1, 0, 0, x] - 
       320*(1 + x)*H[2, 1, 1, 0, x] - 128*x*H[0, 0, 0, 0, 0, x] - 
       (128*(-1 + x)*H[-3, x]*zeta[2])/3 - (256*(-1 + x)*H[-2, -1, x]*
         zeta[2])/3 + 32*(1 + x)*H[-1, 0, 0, x]*(-21 + 2*zeta[2]) - 
       (64*(1 + x)*H[-1, 2, x]*(-17 + 6*zeta[2]))/3 - 
       (32*(1 + x)*H[2, 1, x]*(-19 + 16*zeta[2]))/3 + 
       (32*(-1 + x)*H[1, 1, x]*(-41 + 52*zeta[2]))/3 + 
       (32*(-1 + x)*H[1, 0, x]*(-1 + 79*zeta[2]))/3 - 
       (32*H[3, x]*(65 + 32*x - 18*zeta[2] + 2*x*zeta[2]))/3 - 
       (64*H[2, 0, x]*(-10*x + 13*zeta[2] + 13*x*zeta[2]))/3 + 
       (32*H[0, 0, 0, x]*(25*x + 18*zeta[2] + 18*x*zeta[2]))/3 - 
       (32*(-1 + x)*H[1, x]*(-48 + 43*zeta[2] - 55*zeta[3]))/3 + 
       64*(1 + x)*H[-1, 0, x]*(-17 + 2*zeta[2] - 2*zeta[3]) + 
       (64*H[-2, x]*(9*zeta[2] + 23*x*zeta[2] - 2*zeta[3] + 2*x*zeta[3]))/3 - 
       (32*H[0, 0, x]*(-156*x - 156*x^2 - 45*zeta[2] - 30*x*zeta[2] + 
          18*x^2*zeta[2] - 52*x*zeta[3] - 52*x^2*zeta[3]))/(3*(1 + x)) + 
       (32*H[2, x]*(-89 - 75*x + 14*x^2 + 39*zeta[2] + 90*x*zeta[2] + 
          57*x^2*zeta[2] - 10*zeta[3] - 20*x*zeta[3] - 10*x^2*zeta[3]))/
        (3*(1 + x)) - (32*(1 + x)*H[-1, x]*(16*zeta[2] + 2*zeta[3] + 
          3*zeta[4]))/3 + (16*H[0, x]*(96*x + 96*x^2 + 130*zeta[2] + 
          236*x*zeta[2] + 106*x^2*zeta[2] - 136*x*zeta[3] - 124*x^2*zeta[3] - 
          5*zeta[4] - 44*x*zeta[4] - 39*x^2*zeta[4]))/(3*(1 + x)) + 
       Lp*(32*(-9 + 17*x)*H[3, x] - 192*(1 + x)*H[4, x] + 
         128*(-1 + x)*H[-3, 0, x] - 64*(3 + 7*x)*H[-2, 0, x] - 
         448*(1 + x)*H[-1, 0, x] - 256*(1 + x)*H[-1, 2, x] - 
         256*(-1 + x)*H[-2, -1, 0, x] + 128*(-1 + x)*H[-2, 0, 0, x] + 
         640*(1 + x)*H[-1, -1, 0, x] - 448*(1 + x)*H[-1, 0, 0, x] + 
         448*x*H[0, 0, 0, x] - 96*(-1 + x)*H[1, 0, 0, x] + 
         64*(1 + x)*H[2, 0, 0, x] - 128*x*H[0, 0, 0, 0, x] - 
         128*(-1 + x)*H[-2, x]*zeta[2] + 576*(1 + x)*H[-1, x]*zeta[2] + 
         32*(1 + x)*H[2, x]*(-19 + 4*zeta[2]) - 32*(-1 + x)*H[1, x]*
          (-41 + 10*zeta[2]) + 32*H[0, 0, x]*(-5*x + 6*zeta[2] + 
           10*x*zeta[2]) - 32*H[0, x]*(-41*x - 9*zeta[2] + 31*x*zeta[2] - 
           8*x*zeta[3]) + 16*(38*zeta[2] + 10*x*zeta[2] - 64*x*zeta[3] - 
           25*zeta[4] - 15*x*zeta[4])) + 
       (8*(356*zeta[2] - 108*x*zeta[2] - 464*x^2*zeta[2] - 20*zeta[3] + 
          416*x*zeta[3] + 436*x^2*zeta[3] - 40*zeta[2]*zeta[3] + 
          16*x*zeta[2]*zeta[3] + 56*x^2*zeta[2]*zeta[3] + 15*zeta[4] + 
          62*x*zeta[4] + 53*x^2*zeta[4] - 120*zeta[5] - 544*x*zeta[5] - 
          424*x^2*zeta[5]))/(3*(1 + x))))/nc
 
dBeamMSb["gg"] = as*CA*(8*(-1 + x) + 4*Lp*(-1 + 2*x)) + delta[1 - x] - 
     32*as^3*CA^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CA*Nf*TF*((-8*Lp^2*(-1 + 2*x))/3 - (2*(-829 + 977*x))/27 + 
         (4*(34 + 25*x)*H[0, x])/9 + Lp*((-80*(-4 + 5*x))/9 + 
           (16*(1 + x)*H[0, x])/3) + (4*x*H[1, x])/3 + (8*(1 + x)*H[0, 0, x])/
          3) + CF*Nf*TF*(-120*(-1 + x) + 28*(3 + x)*H[0, x] + 
         Lp^2*(-20*(-1 + x) + 8*(1 + x)*H[0, x]) + 4*(9 + 7*x)*H[0, 0, x] + 
         Lp*(-88*(-1 + x) + 8*(7 + 3*x)*H[0, x] + 16*(1 + x)*H[0, 0, x]) + 
         8*(1 + x)*H[0, 0, 0, x]) + CA^2*(((-1109 - 713*x)*H[0, x])/9 - 
         (2*x*H[1, x])/3 + Lp^2*(-8*LQ*(-1 + 2*x) + (2*(-107 + 118*x))/3 - 
           (8*(-4 + 3*x)*H[0, x])/(-1 + x) + 16*(-1 + 2*x)*H[1, x]) + 
         16*(-1 + x)*H[2, x] - (16*(2 + 3*x + 2*x^2)*H[-2, 0, x])/(1 + x) - 
         16*(1 + x)*H[-1, 0, x] + (2*(-101 + 19*x)*H[0, 0, x])/3 - 
         32*(-1 + x)*H[1, 0, x] - (8*(2 - 3*x + 2*x^2)*H[1, 2, x])/(-1 + x) + 
         (16*(-2 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(2 - 3*x + 2*x^2)*H[2, 1, x])/(-1 + x) + 
         (16*(2 + 3*x + 2*x^2)*H[-1, -1, 0, x])/(1 + x) - 
         (8*(2 + 3*x + 2*x^2)*H[-1, 0, 0, x])/(1 + x) - 
         (8*(-2 - x + 2*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (8*(2 - 3*x + 2*x^2)*H[1, 0, 0, x])/(-1 + x) - 
         (8*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(-1 + x) + 
         (8*(2 + 3*x + 2*x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(-16*LQ*(-1 + x) + (4*(-77 + 43*x)*H[0, x])/3 + 
           32*(-1 + x)*H[1, x] + (16*(2 - 3*x + 2*x^2)*H[2, x])/(-1 + x) - 
           (16*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(1 + x) - 
           (16*(-2 - x + 2*x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) + 
           (16*(2 - 3*x + 2*x^2)*H[1, 0, x])/(-1 + x) - 
           (2*(671 - 134*x - 805*x^2 + 36*zeta[2] + 144*x*zeta[2] + 
              144*x^2*zeta[2]))/(9*(1 + x))) - 
         (4*(-2053 + 2264*x + 2053*x^2 - 2264*x^3 + 324*zeta[2] - 
            432*x*zeta[2] - 324*x^2*zeta[2] + 432*x^3*zeta[2] + 459*zeta[3] - 
            567*x*zeta[3] - 324*x^2*zeta[3] + 756*x^3*zeta[3]))/
          (27*(-1 + x)*(1 + x)))) + plusD[1, 1 - x]*(16*as^2*CA^2*Lp^2 + 
       as^3*(CA^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA^3*(Lp^3*(176/3 - 32*LQ) - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - x]*
      (-4*as*CA*Lp + as^2*(CA*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA^2*(Lp^2*(-22/3 + 8*LQ) + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CA^2*Nf*TF*(Lp^3*(352/27 - (32*LQ)/3) + 
           Lp^2*((-320*LQ)/9 - (8*(-289 + 36*zeta[2]))/27) + 
           Lp*((-896*LQ)/27 - (8*(-2051 + 360*zeta[2]))/81) - 
           (4*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729) + 
         CA*(Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
             (128*(58 + 81*zeta[3]))/729) + CF*Nf*TF*(8*Lp^2 - 
             (4*Lp*(-55 + 48*zeta[3]))/3 - (2*(-1711 + 912*zeta[3] + 
                432*zeta[4]))/27)) + 
         CA^3*(Lp^2*((-16*LQ*(-67 + 18*zeta[2]))/9 + (8*(-445 + 99*zeta[2]))/
              27) + Lp^3*((88*LQ)/3 - 8*LQ^2 + (4*(-121 + 216*zeta[2]))/27) + 
           Lp*((-16*LQ*(-202 + 189*zeta[3]))/27 + (2*(-15503 + 4824*zeta[2] + 
                7128*zeta[3] - 3564*zeta[4]))/81) + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - x]*(-2*as*CA*Lp*LQ + 
       as^2*(CA*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CA^2*(Lp^2*((-11*LQ)/3 + 2*LQ^2 - 8*zeta[2]) + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CA*(Nf^2*TF^2*((-800*Lp*LQ)/81 - (160*Lp^2*LQ)/27 - 
             (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/729) + 
           CF*Nf*TF*(4*Lp^2*LQ - (2*Lp*LQ*(-55 + 48*zeta[3]))/3 + 
             (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27)) + 
         CA^2*Nf*TF*(Lp^3*((176*LQ)/27 - (8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*((-80*LQ^2)/9 + (320*zeta[2])/9 - (4*LQ*(-289 + 36*zeta[2]))/
              27) + Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - 
             (4*LQ*(-2051 + 360*zeta[2]))/81) - 
           (2*LQ*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
            729) + CA^3*(Lp^3*((22*LQ^2)/3 - (4*LQ^3)/3 + 
             (2*LQ*(-121 + 216*zeta[2]))/27 - (8*(11*zeta[2] + 8*zeta[3]))/
              3) + Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + 
             (16*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             (LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81) + 
           Lp^2*((-4*LQ^2*(-67 + 18*zeta[2]))/9 + (4*LQ*(-445 + 99*zeta[2]))/
              27 - (16*(67*zeta[2] - 45*zeta[4]))/9) + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((320*(-1 + x))/9 - (128*(1 + x)*H[0, x])/9) + 
         (64*(37 + 43*x)*H[3, x])/27 + (128*(1 + x)*H[4, x])/9 - 
         (4672*(-1 + x)*H[1, 0, x])/27 + (832*(-1 + x)*H[1, 1, x])/27 + 
         (320*(-1 + x)*H[1, 2, x])/9 + (64*(37 + 43*x)*H[2, 0, x])/27 + 
         (64*(-13 + 8*x)*H[2, 1, x])/27 - (128*(1 + x)*H[2, 2, x])/9 + 
         (128*(1 + x)*H[3, 0, x])/9 - (128*(1 + x)*H[3, 1, x])/9 - 
         (32*(-7 + 23*x)*H[0, 0, 0, x])/27 - (320*(-1 + x)*H[1, 0, 0, x])/9 + 
         (320*(-1 + x)*H[1, 1, 0, x])/9 + (160*(-1 + x)*H[1, 1, 1, x])/9 + 
         (128*(1 + x)*H[2, 0, 0, x])/9 - (128*(1 + x)*H[2, 1, 0, x])/9 - 
         (64*(1 + x)*H[2, 1, 1, x])/9 + (64*(1 + x)*H[0, 0, 0, 0, x])/9 - 
         (64*(-1 + x)*H[1, x]*(332 + 45*zeta[2]))/81 + 
         (64*H[2, x]*(251 + 101*x + 18*zeta[2] + 18*x*zeta[2]))/81 - 
         (32*H[0, 0, x]*(139 + 541*x + 36*zeta[2] + 36*x*zeta[2]))/81 + 
         Lp^2*((-992*(1 + x)*H[0, x])/9 - (160*(-1 + x)*H[1, x])/3 + 
           (64*(1 + x)*H[2, x])/3 - (64*(1 + x)*H[0, 0, x])/3 - 
           (32*(55 - 55*x + 6*zeta[2] + 6*x*zeta[2]))/9) - 
         (64*H[0, x]*(475 + 931*x + 333*zeta[2] + 387*x*zeta[2] + 
            216*zeta[3] + 216*x*zeta[3]))/243 + 
         Lp*((-704*(-1 + x)*H[1, x])/3 + (64*(7 + 3*x)*H[2, x])/3 + 
           (128*(1 + x)*H[3, x])/3 - (128*(5 + 11*x)*H[0, 0, x])/9 - 
           (320*(-1 + x)*H[1, 0, x])/3 + (128*(1 + x)*H[2, 0, x])/3 - 
           (128*H[0, x]*(16 + 21*x + 3*zeta[2] + 3*x*zeta[2]))/9 - 
           (64*(46 - 46*x + 21*zeta[2] + 9*x*zeta[2] - 6*zeta[3] - 
              6*x*zeta[3]))/9) - (32*(896 - 896*x + 1506*zeta[2] + 
            606*x*zeta[2] + 720*zeta[3] - 2250*x*zeta[3] + 351*zeta[4] + 
            351*x*zeta[4]))/243) + CF^2*Nf*TF*((64*(7 + 5*x)*H[4, x])/3 + 
         (128*(1 + x)*H[5, x])/3 - 512*x*H[-4, 0, x] + (1280*x*H[-3, 0, x])/
          3 + (32*(-1 + x)*(3 + x)*H[1, 2, x])/3 + 32*(-1 + x)*H[1, 3, x] - 
         (64*(1 + x)*H[2, 3, x])/3 - (32*(7 + 5*x)*H[3, 1, x])/3 - 
         (64*(1 + x)*H[4, 1, x])/3 + (512*(-1 + x)*H[-3, -1, 0, x])/3 - 
         (256*(-1 + 3*x)*H[-3, 0, 0, x])/3 + (256*(-1 + x)*H[-2, -2, 0, x])/
          3 + (256*(-4 + 3*x)*H[-2, -1, 0, x])/3 + 
         (128*(4 + 5*x)*H[-2, 0, 0, x])/3 - (512*(1 + x)*H[-1, -2, 0, x])/3 + 
         (128*(1 + x)*(-10 + 3*x)*H[-1, -1, 0, x])/3 - 
         (64*(-1 + x)*(1 + x)*(-2 + 5*x)*H[-1, 0, 0, x])/(3*x) + 
         512*(-1 + x)*H[1, -2, 0, x] + (16*(-1 + x)*(4 + 9*x + 16*x^2)*
           H[1, 0, 0, x])/(3*x) - (32*(-22 + x)*(-1 + x)*H[1, 1, 0, x])/3 + 
         (184*(-1 + x)*H[1, 1, 1, x])/3 + 32*(-1 + x)*H[1, 1, 2, x] - 
         32*(-1 + x)*H[1, 2, 0, x] - 256*(1 + x)*H[2, -2, 0, x] + 
         (64*(-5 + 7*x)*H[2, 0, 0, x])/3 - (128*(3 + 5*x)*H[2, 1, 0, x])/3 - 
         (32*(1 + 9*x)*H[2, 1, 1, x])/3 - (64*(1 + x)*H[2, 1, 2, x])/3 + 
         (64*(1 + x)*H[2, 2, 0, x])/3 - (256*(1 + 2*x)*H[3, 0, 0, x])/3 + 
         (32*(1 + x)*H[3, 1, 1, x])/3 + (512*(-1 + x)*H[-2, -1, 0, 0, x])/3 - 
         (128*(-1 + x)*H[-2, 0, 0, 0, x])/3 - 
         (1024*(1 + x)*H[-1, -1, 0, 0, x])/3 + 
         (256*(1 + x)*H[-1, 0, 0, 0, x])/3 + (1040*H[0, 0, 0, 0, x])/3 + 
         (176*(-1 + x)*H[1, 0, 0, 0, x])/3 + 224*(-1 + x)*H[1, 1, 0, 0, x] - 
         (416*(-1 + x)*H[1, 1, 1, 0, x])/3 - (160*(-1 + x)*H[1, 1, 1, 1, x])/
          3 - 32*(1 + x)*H[2, 0, 0, 0, x] - (320*(1 + x)*H[2, 1, 0, 0, x])/
          3 + 64*(1 + x)*H[2, 1, 1, 0, x] + (64*(1 + x)*H[2, 1, 1, 1, x])/3 + 
         64*(1 + x)*H[0, 0, 0, 0, 0, x] + (256*(-1 + x)*H[-3, x]*zeta[2])/3 + 
         (128*(-4 + 3*x)*H[-2, x]*zeta[2])/3 + (64*(1 + x)*(-10 + 3*x)*
           H[-1, x]*zeta[2])/3 - (8*(-1 + x)*H[1, 1, x]*(-19 + 12*zeta[2]))/
          3 + (16*(-1 + x)*H[1, 0, x]*(-73 + 26*zeta[2]))/3 - 
         (32*(1 + x)*H[-1, 0, x]*(61 + 44*x + 142*x^2 - 48*x*zeta[2]))/
          (9*x) + (8*H[0, 0, 0, x]*(355 - 27*x + 8*x^2 - 16*zeta[2] - 
            16*x*zeta[2]))/3 - (32*H[2, 0, x]*(-20 - 33*x + x^2 + 6*zeta[2] + 
            6*x*zeta[2]))/3 + (8*H[2, 1, x]*(-32 + 31*x + 8*zeta[2] + 
            8*x*zeta[2]))/3 + (16*H[3, x]*(46 + 23*x + 2*x^2 + 16*zeta[2] + 
            16*x*zeta[2]))/3 + (64*H[-2, 0, x]*(-4 + 9*x^2 + 2*x^3 + 
            4*x*zeta[2] - 4*x^2*zeta[2]))/(3*x) + 
         Lp^3*((-16*(-2 + 3*x)*H[0, x])/3 - (80*(-1 + x)*H[1, x])/3 + 
           (32*(1 + x)*H[2, x])/3 + (16*(1 + x)*H[0, 0, x])/3 - 
           (4*(-13 + 13*x + 8*zeta[2] + 8*x*zeta[2]))/3) - 
         (16*(-1 + x)*H[1, x]*(23 - 6*x + 46*zeta[2] + 14*x*zeta[2] - 
            18*zeta[3]))/3 + (32*H[0, 0, x]*(453 + 12*x + 142*x^2 - 
            42*zeta[2] - 30*x*zeta[2] + 6*zeta[3] - 42*x*zeta[3]))/9 + 
         (8*H[2, x]*(90 - 39*x + 64*zeta[2] + 48*x*zeta[2] - 24*zeta[3] - 
            24*x*zeta[3]))/3 + Lp^2*(-216*(-1 + x)*H[1, x] + 
           64*(2 + x)*H[2, x] + 32*(1 + x)*H[3, x] - 16*(-7 + 2*x)*
            H[0, 0, x] - 80*(-1 + x)*H[1, 0, x] + 32*(1 + x)*H[2, 0, x] + 
           32*(1 + x)*H[0, 0, 0, x] - 8*H[0, x]*(-24 + 15*x + 4*zeta[2] + 
             4*x*zeta[2]) - 16*(-17 + 17*x + 8*zeta[2] + 4*x*zeta[2] - 
             2*zeta[3] - 2*x*zeta[3])) + (16*H[0, x]*(926 - 121*x + 18*x^2 - 
            138*zeta[2] - 69*x*zeta[2] + 18*x^2*zeta[2] - 66*zeta[3] - 
            174*x*zeta[3] + 147*zeta[4] - 213*x*zeta[4]))/9 + 
         Lp*(96*(2 + x)*H[3, x] + 64*(1 + x)*H[4, x] - 256*x*H[-3, 0, x] + 
           512*x*H[-2, 0, x] - (32*(1 + x)*(2 + 3*x + 2*x^2)*H[-1, 0, x])/x - 
           304*(-1 + x)*H[1, 0, x] + 112*(-1 + x)*H[1, 1, x] + 
           32*(5 + 8*x)*H[2, 0, x] + 16*(-5 + 3*x)*H[2, 1, x] - 
           32*(1 + x)*H[3, 1, x] + 256*(-1 + x)*H[-2, -1, 0, x] - 
           128*(-1 + x)*H[-2, 0, 0, x] - 512*(1 + x)*H[-1, -1, 0, x] + 
           256*(1 + x)*H[-1, 0, 0, x] - 16*(-23 + 3*x)*H[0, 0, 0, x] + 
           176*(-1 + x)*H[1, 0, 0, x] + 160*(-1 + x)*H[1, 1, 0, x] + 
           80*(-1 + x)*H[1, 1, 1, x] - 96*(1 + x)*H[2, 0, 0, x] - 
           64*(1 + x)*H[2, 1, 0, x] - 32*(1 + x)*H[2, 1, 1, x] + 
           80*(1 + x)*H[0, 0, 0, 0, x] + 128*(-1 + x)*H[-2, x]*zeta[2] - 
           256*(1 + x)*H[-1, x]*zeta[2] - 64*(-1 + x)*H[1, x]*
            (5 + 4*zeta[2]) + 4*H[0, 0, x]*(203 - 7*x + 16*x^2 - 16*zeta[2] - 
             16*x*zeta[2]) + 8*H[2, x]*(38 + 13*x + 16*zeta[2] + 
             16*x*zeta[2]) - 4*H[0, x]*(-245 + 69*x + 48*zeta[2] + 
             24*x*zeta[2] - 8*zeta[3] + 56*x*zeta[3]) - 
           8*(-129 + 129*x + 58*zeta[2] + 13*x*zeta[2] + 8*x^2*zeta[2] - 
             30*zeta[3] - 106*x*zeta[3] + 49*zeta[4] + 69*x*zeta[4])) - 
         (8*(-1784 + 1784*x + 690*zeta[2] - 117*x*zeta[2] + 568*x^2*zeta[2] + 
            408*zeta[3] - 1677*x*zeta[3] + 108*x^2*zeta[3] - 
            84*zeta[2]*zeta[3] + 348*x*zeta[2]*zeta[3] - 111*zeta[4] + 
            783*x*zeta[4] + 228*zeta[5] + 12*x*zeta[5]))/9) + 
       CA^3*((-4*(-1668 + 588*x + 1690*x^2 - 621*x^3 + 33*x^4)*H[4, x])/
          (9*(-1 + x)*(1 + x)) + (32*(29 + 9*x - 29*x^2 + 9*x^3)*H[5, x])/
          (3*(-1 + x)*(1 + x)) + (64*(19 - 15*x - 16*x^2 + 5*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(886 + 1347*x - 853*x^2 - 1380*x^3 + 110*x^4)*H[-3, 0, x])/
          (9*(-1 + x)*(1 + x)) - (64*(-17 - 19*x + 8*x^2 + 37*x^3)*
           H[-3, 2, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(110 + 376*x + 1173*x^2 + 984*x^3 + 66*x^4)*H[-2, 2, x])/
          (9*x*(1 + x)) - (32*(-57 - 35*x + 29*x^2 + 71*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (176*(1 + x)*(2 + 19*x + 2*x^2)*H[-1, 3, x])/
          (9*x) - (160*(2 + 3*x + 2*x^2)*H[-1, 4, x])/(1 + x) - 
         (4*(22 + 1276*x - 2421*x^2 + 1266*x^3 + 33*x^4)*H[1, 3, x])/
          (9*(-1 + x)*x) + (224*(2 - 3*x + 2*x^2)*H[1, 4, x])/(3*(-1 + x)) - 
         (4*(66 + 782*x - 305*x^2 - 683*x^3 + 305*x^4 + 11*x^5)*H[2, 2, x])/
          (9*(-1 + x)*x*(1 + x)) + (32*(-41 - 4*x + 20*x^2 + 9*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(1240 + 2879*x + 999*x^2 - 2003*x^3 - 1651*x^4 - 210*x^5 + 
            66*x^6)*H[3, 0, x])/(9*(-1 + x)*(1 + x)^3) - 
         (4*(312 - 729*x + 406*x^2 + 55*x^3)*H[3, 1, x])/(9*(-1 + x)) + 
         (32*(-44 - 7*x + 25*x^2 + 4*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-14 + 2*x + 11*x^2)*H[4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(13 + 5*x - 13*x^2 + 3*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-16 - 11*x + 10*x^2 + 26*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-83 - 8*x + 56*x^2 + 53*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-23 + 14*x^2 + 5*x^3)*H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-44 - 588*x - 1116*x^2 - 638*x^3 + 77*x^4)*H[-2, -1, 0, x])/
          (9*x*(1 + x)) + (64*(-31 - 27*x + 15*x^2 + 53*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (4*(154 + 2498*x + 3691*x^2 - 2245*x^3 - 
            3955*x^4 + 33*x^5)*H[-2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)) - 
         (64*(-7 - x + 3*x^2 + x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (128*(-2 - 2*x + x^2 + 4*x^3)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (192*(2 + 3*x + 2*x^2)*H[-1, -3, 0, x])/(1 + x) - 
         (8*(-22 - 916*x - 1701*x^2 - 906*x^3 + 22*x^4)*H[-1, -2, 0, x])/
          (9*x*(1 + x)) + (448*(2 + 3*x + 2*x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (16*(1 + x)*(55 + 248*x + 55*x^2)*H[-1, -1, 2, x])/(9*x) + 
         (1024*(2 + 3*x + 2*x^2)*H[-1, -1, 3, x])/(3*(1 + x)) + 
         (8*(-22 - 148*x - 252*x^2 - 148*x^3 + 11*x^4)*H[-1, 2, 0, x])/
          (9*x*(1 + x)) + (16*(1 + x)*(11 + 58*x + 11*x^2)*H[-1, 2, 1, x])/
          (9*x) - (320*(2 + 3*x + 2*x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
         (32*(3 + 5*x + 3*x^2)*H[-1, 3, 0, x])/(1 + x) + 
         (256*(2 + 3*x + 2*x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
         (512*(2 - 3*x + 2*x^2)*H[1, -3, 0, x])/(3*(-1 + x)) + 
         (16*(52 - 147*x + 62*x^2 + 22*x^3)*H[1, -2, 0, x])/(9*(-1 + x)) + 
         (128*(2 - 3*x + 2*x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
         (2*(67 - 2628*x + 485*x^2 + 6380*x^3 + 429*x^4 - 2656*x^5 + 67*x^6)*
           H[1, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^2) - 
         (4*(-676 + 1263*x - 686*x^2 + 11*x^3)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (96*(2 - 3*x + 2*x^2)*H[1, 1, 3, x])/(-1 + x) - 
         (16*(363 - 753*x + 368*x^2 + 11*x^3)*H[1, 2, 0, x])/(9*(-1 + x)) - 
         (4*(-20 - 27*x - 30*x^2 + 11*x^3)*H[1, 2, 1, x])/(9*(-1 + x)) - 
         (160*(2 - 3*x + 2*x^2)*H[1, 2, 2, x])/(-1 + x) - 
         (160*(2 - 3*x + 2*x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (128*(2 - 3*x + 2*x^2)*H[1, 3, 1, x])/(-1 + x) - 
         (64*(8 + 13*x + 8*x^2)*H[2, -2, 0, x])/(3*(1 + x)) - 
         (8*(33 + 1129*x + 2822*x^2 + 1406*x^3 - 2001*x^4 - 2387*x^5 - 
            672*x^6 + 22*x^7)*H[2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)^3) - 
         (4*(66 - 58*x - 1040*x^2 - 1568*x^3 + 141*x^4 + 1583*x^5 + 777*x^6 + 
            11*x^7)*H[2, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^3) + 
         (352*(2 - 3*x + 2*x^2)*H[2, 1, 1, x])/(9*(-1 + x)) - 
         (32*(3 - 7*x - x^2 + 13*x^3)*H[2, 1, 2, x])/((-1 + x)*(1 + x)) - 
         (32*(20 - 21*x + 8*x^2)*H[2, 2, 0, x])/(-1 + x) - 
         (128*(2 - 3*x + 2*x^2)*H[2, 2, 1, x])/(-1 + x) + 
         (32*(-60 + 3*x + 37*x^2 + 14*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-3 + x)*(-9 - 5*x + 3*x^2)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (128*(2 - 3*x + 2*x^2)*H[3, 1, 1, x])/(-1 + x) - 
         (128*(-5 + 3*x^2 + x^3)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-107 - 27*x + 65*x^2 + 77*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-70 - 15*x + 43*x^2 + 46*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (128*(2 + 3*x + 2*x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
         (1568*(2 + 3*x + 2*x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) - 
         (128*(2 + 3*x + 2*x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (8*(22 - 568*x - 1005*x^2 - 558*x^3 + 33*x^4)*H[-1, -1, -1, 0, x])/
          (9*x*(1 + x)) - (512*(2 + 3*x + 2*x^2)*H[-1, -1, -1, 2, x])/
          (1 + x) + (4*(88 + 3356*x + 6363*x^2 + 3326*x^3 + 55*x^4)*
           H[-1, -1, 0, 0, x])/(9*x*(1 + x)) + 
         (64*(2 + 3*x + 2*x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(2 + 3*x + 2*x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
         (88*(5 + 112*x + 210*x^2 + 112*x^3 + 5*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) - (32*(16 + 25*x + 16*x^2)*H[-1, 2, 0, 0, x])/
          (1 + x) - (64*(1 + x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (16*(974 - 419*x - 974*x^2 + 441*x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (256*(2 - 3*x + 2*x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) - (64*(2 - 3*x + 2*x^2)*H[1, -2, 0, 0, x])/
          (3*(-1 + x)) - (8*(11 - 840*x + 1581*x^2 - 840*x^3 + 11*x^4)*
           H[1, 0, 0, 0, x])/(9*(-1 + x)*x) - 
         (8*(11 + 448*x - 864*x^2 + 438*x^3 + 22*x^4)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)*x) - (4*(33 - 960*x + 1680*x^2 - 940*x^3 + 11*x^4)*
           H[1, 1, 1, 0, x])/(9*(-1 + x)*x) - (160*(2 - 3*x + 2*x^2)*
           H[1, 1, 2, 0, x])/(-1 + x) - (256*(2 - 3*x + 2*x^2)*
           H[1, 2, 0, 0, x])/(3*(-1 + x)) - (160*(2 - 3*x + 2*x^2)*
           H[1, 2, 1, 0, x])/(-1 + x) + (32*(23 - 6*x - 20*x^2 + 29*x^3)*
           H[2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-29 - 7*x + 17*x^2 + 9*x^3)*H[2, 1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(1 - 7*x - x^2 + 15*x^3)*
           H[2, 1, 1, 0, x])/((-1 + x)*(1 + x)) - 
         (512*(2 + 3*x + 2*x^2)*H[-1, -1, -1, 0, 0, x])/(1 + x) + 
         (352*(2 + 3*x + 2*x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) - 
         (608*(2 + 3*x + 2*x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
         (64*(7 - 2*x - 7*x^2 + 4*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (544*(2 - 3*x + 2*x^2)*H[1, 0, 0, 0, 0, x])/
          (3*(-1 + x)) + (224*(2 - 3*x + 2*x^2)*H[1, 1, 0, 0, 0, x])/
          (-1 + x) - (64*(2 - 3*x + 2*x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) + 
         (32*(-50 - 49*x + 26*x^2 + 100*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (192*(-4 - 3*x + 2*x^2 + 6*x^3)*H[-2, -1, x]*
           zeta[2])/((-1 + x)*(1 + x)) - (512*(2 + 3*x + 2*x^2)*H[-1, -2, x]*
           zeta[2])/(1 + x) + (512*(2 + 3*x + 2*x^2)*H[-1, -1, -1, x]*
           zeta[2])/(1 + x) + (4*H[-1, -1, 0, x]*(953 + 8684*x + 13818*x^2 + 
            8648*x^3 + 953*x^4 - 6336*x*zeta[2] - 9504*x^2*zeta[2] - 
            6336*x^3*zeta[2]))/(27*x*(1 + x)) - 
         (4*H[-2, 0, x]*(-10234 - 2067*x + 7405*x^2 + 3407*x^3 + 953*x^4 + 
            5472*zeta[2] + 2592*x*zeta[2] - 3024*x^2*zeta[2] - 
            5760*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[-1, 0, 0, x]*(1705 + 18952*x + 32826*x^2 + 18892*x^3 + 
            1705*x^4 - 5040*x*zeta[2] - 7344*x^2*zeta[2] - 5040*x^3*zeta[2]))/
          (27*x*(1 + x)) - (8*H[-1, 2, x]*(577 + 1078*x + 1002*x^2 + 
            1078*x^3 + 577*x^4 - 648*x*zeta[2] - 1080*x^2*zeta[2] - 
            648*x^3*zeta[2]))/(27*x*(1 + x)) + 
         (4*H[0, 0, 0, x]*(25221 - 14239*x - 25973*x^2 + 15043*x^3 + 
            752*x^4 - 1944*zeta[2] - 648*x*zeta[2] + 1944*x^2*zeta[2] - 
            648*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (4*H[1, 2, x]*(67 + 548*x - 997*x^2 + 583*x^3 + 67*x^4 - 
            288*x*zeta[2] + 432*x^2*zeta[2] - 288*x^3*zeta[2]))/
          (9*(-1 + x)*x) - (8*H[2, 1, x]*(1223 - 784*x - 821*x^2 + 1186*x^3 - 
            576*zeta[2] + 216*x^2*zeta[2] + 144*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) + (4*H[3, x]*(4342 + 4189*x - 5161*x^2 - 
            4055*x^3 + 953*x^4 + 2808*zeta[2] - 1152*x*zeta[2] - 
            1656*x^2*zeta[2] + 1800*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[2, 0, x]*(8312 - 7829*x - 21492*x^2 + 10880*x^3 + 16360*x^4 + 
            201*x^5 - 3888*zeta[2] - 5184*x*zeta[2] + 5184*x^3*zeta[2] + 
            3888*x^4*zeta[2]))/(27*(-1 + x)*(1 + x)^2) - 
         (2*H[1, 0, 0, x]*(201 + 22144*x - 2041*x^2 - 48112*x^3 - 2041*x^4 + 
            22144*x^5 + 201*x^6 + 2592*x*zeta[2] + 1296*x^2*zeta[2] - 
            2592*x^3*zeta[2] + 1296*x^4*zeta[2] + 2592*x^5*zeta[2]))/
          (27*(-1 + x)*x*(1 + x)^2) + Lp^3*(8*LQ^2*(-1 + 2*x) - 
           (8*(-140 + 129*x)*H[0, x])/(3*(-1 + x)) + 
           (16*(-59 + 70*x)*H[1, x])/3 - (32*H[1, x]^2)/(-1 + x) + 
           LQ*((-8*(-59 + 70*x))/3 + (16*(-4 + 3*x)*H[0, x])/(-1 + x) - 
             32*(-1 + 2*x)*H[1, x]) - (32*(-4 + 3*x)*H[2, x])/(-1 + x) + 
           (32*(8 - 9*x + 2*x^2)*H[0, 0, x])/(3*(-1 + x)) + 
           (32*(2 - 3*x + 2*x^2)*H[1, 0, x])/(-1 + x) + 
           (64*(2 - 3*x + 2*x^2)*H[1, 1, x])/(-1 + x) + 
           (4*(-5161 + 5282*x + 648*zeta[2]))/27) + 
         (16*LQ*(-1 + x)*(-202 + 189*zeta[3]))/27 + 
         (2*H[1, 0, x]*(68893 - 62156*x - 62384*x^2 + 68476*x^3 + 27*x^4 + 
            12384*zeta[2] - 10404*x*zeta[2] - 10404*x^2*zeta[2] + 
            12384*x^3*zeta[2] - 38016*zeta[3] + 19008*x*zeta[3] + 
            19008*x^2*zeta[3] - 38016*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
         (4*H[1, 1, x]*(7*x - 36*x^2 + 29*x^3 - 33*zeta[2] + 1260*x*zeta[2] - 
            2196*x^2*zeta[2] + 1200*x^3*zeta[2] + 33*x^4*zeta[2] - 
            2160*x*zeta[3] + 3240*x^2*zeta[3] - 2160*x^3*zeta[3]))/
          (27*(-1 + x)*x) - (4*H[-1, -1, x]*(198*zeta[2] + 2000*x*zeta[2] + 
            3429*x^2*zeta[2] + 1990*x^3*zeta[2] + 187*x^4*zeta[2] + 
            1536*x*zeta[3] + 2304*x^2*zeta[3] + 1536*x^3*zeta[3]))/
          (9*x*(1 + x)) + (4*H[-1, 0, x]*(-720 - 46028*x - 89400*x^2 - 
            50060*x^3 - 2736*x^4 + 990*zeta[2] + 16992*x*zeta[2] + 
            31995*x^2*zeta[2] + 17082*x^3*zeta[2] + 792*x^4*zeta[2] + 
            15984*x*zeta[3] + 24624*x^2*zeta[3] + 15984*x^3*zeta[3]))/
          (81*x*(1 + x)) + (4*H[-2, x]*(-264*zeta[2] - 1076*x*zeta[2] - 
            2122*x^2*zeta[2] + 856*x^3*zeta[2] + 2551*x^4*zeta[2] + 
            55*x^5*zeta[2] - 1224*x*zeta[3] - 876*x^2*zeta[3] + 
            636*x^3*zeta[3] + 1800*x^4*zeta[3]))/(9*(-1 + x)*x*(1 + x)) + 
         (2*H[0, 0, x]*(273797 + 727750*x + 354759*x^2 - 552182*x^3 - 
            621127*x^4 - 162640*x^5 + 5499*x^6 - 33768*zeta[2] - 
            55656*x*zeta[2] + 22320*x^2*zeta[2] + 62712*x^3*zeta[2] + 
            6804*x^4*zeta[2] - 10332*x^5*zeta[2] + 1584*x^6*zeta[2] - 
            37152*zeta[3] - 93312*x*zeta[3] - 43200*x^2*zeta[3] + 
            44928*x^3*zeta[3] + 31968*x^4*zeta[3]))/(81*(-1 + x)*(1 + x)^3) + 
         (4*H[2, x]*(32496*x + 52518*x^2 - 21626*x^3 - 55026*x^4 + 2418*x^5 + 
            15796*x^6 - 396*zeta[2] + 7632*x*zeta[2] + 22941*x^2*zeta[2] + 
            13923*x^3*zeta[2] - 14598*x^4*zeta[2] - 19782*x^5*zeta[2] - 
            5463*x^6*zeta[2] + 495*x^7*zeta[2] - 11232*x*zeta[3] - 
            14148*x^2*zeta[3] + 13716*x^3*zeta[3] + 2916*x^4*zeta[3] - 
            35748*x^5*zeta[3] - 22032*x^6*zeta[3]))/(81*(-1 + x)*x*
           (1 + x)^3) + Lp^2*(16*LQ^2*(-1 + x) + (16*(147 - 249*x + 113*x^2)*
             H[2, x])/(3*(-1 + x)) - (64*(-6 - 2*x + 5*x^2)*H[3, x])/
            ((-1 + x)*(1 + x)) - (64*(4 + 3*x)*H[-2, 0, x])/(1 + x) - 
           (16*(118 + 225*x + 118*x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (64*(2 + 3*x + 2*x^2)*H[-1, 2, x])/(1 + x) + 
           (16*(176 - 30*x - 176*x^2 + 41*x^3)*H[0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (16*(130 - 249*x + 130*x^2)*H[1, 0, x])/
            (3*(-1 + x)) + 128*(-1 + x)*H[1, 1, x] + 
           (128*(2 - 3*x + 2*x^2)*H[1, 2, x])/(-1 + x) + 
           (128*(3 - 3*x + x^2)*H[2, 0, x])/(-1 + x) + 
           (128*(2 - 3*x + 2*x^2)*H[2, 1, x])/(-1 + x) + 
           (128*(2 + 3*x + 2*x^2)*H[-1, -1, 0, x])/(1 + x) - 
           (96*(2 + 3*x + 2*x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (64*(4 - x - 4*x^2 + 2*x^3)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (96*(2 - 3*x + 2*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (128*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(-1 + x) + 
           (128*(2 + 3*x + 2*x^2)*H[-1, x]*zeta[2])/(1 + x) - 
           (8*H[1, x]*(871 - 1139*x - 72*zeta[2] + 144*x*zeta[2]))/9 + 
           (4*H[0, x]*(4499 - 3175*x - 4231*x^2 + 3443*x^3 - 288*zeta[2] - 
              288*x*zeta[2] + 288*x^2*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           LQ*((-8*(-77 + 43*x)*H[0, x])/3 - 64*(-1 + x)*H[1, x] - 
             (32*(2 - 3*x + 2*x^2)*H[2, x])/(-1 + x) + 
             (32*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(1 + x) + 
             (32*(-2 - x + 2*x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) - 
             (32*(2 - 3*x + 2*x^2)*H[1, 0, x])/(-1 + x) + 
             (4*(871 - 268*x - 1139*x^2 + 180*x*zeta[2] + 216*x^2*zeta[2]))/
              (9*(1 + x))) - (2*(-23863 + 25643*x + 23863*x^2 - 25643*x^3 + 
              1692*zeta[2] - 7740*x*zeta[2] - 2088*x^2*zeta[2] + 
              8136*x^3*zeta[2] - 7344*zeta[3] + 1944*x*zeta[3] + 
              4968*x^2*zeta[3] - 1296*x^3*zeta[3]))/(27*(-1 + x)*(1 + x))) + 
         (2*H[-1, x]*(1087*zeta[2] + 4332*x*zeta[2] + 5942*x^2*zeta[2] + 
            4320*x^3*zeta[2] + 1087*x^4*zeta[2] + 176*zeta[3] + 
            2736*x*zeta[3] + 4770*x^2*zeta[3] + 2716*x^3*zeta[3] + 
            220*x^4*zeta[3] + 1416*x*zeta[4] + 2160*x^2*zeta[4] + 
            1416*x^3*zeta[4]))/(9*x*(1 + x)) - 
         (2*H[0, x]*(-340680 - 349609*x + 664645*x^2 + 683169*x^3 - 
            324253*x^4 - 335468*x^5 - 1620*x^6 + 14076*zeta[2] + 
            14244*x*zeta[2] - 40218*x^2*zeta[2] - 51882*x^3*zeta[2] + 
            14706*x^4*zeta[2] + 37638*x^5*zeta[2] + 11436*x^6*zeta[2] + 
            67032*zeta[3] + 57600*x*zeta[3] - 153432*x^2*zeta[3] - 
            134406*x^3*zeta[3] + 86418*x^4*zeta[3] + 75006*x^5*zeta[3] - 
            1386*x^6*zeta[3] + 972*zeta[4] + 19116*x*zeta[4] + 
            29052*x^2*zeta[4] + 4104*x^3*zeta[4] - 7344*x^4*zeta[4] - 
            540*x^5*zeta[4]))/(81*(-1 + x)*(1 + x)^3) - 
         (2*H[1, x]*(-38836*x - 2046*x^2 + 77246*x^3 + 3666*x^4 - 38410*x^5 - 
            1620*x^6 + 1653*zeta[2] - 44688*x*zeta[2] - 1293*x^2*zeta[2] + 
            90060*x^3*zeta[2] - 2229*x^4*zeta[2] - 45156*x^5*zeta[2] + 
            1653*x^6*zeta[2] + 1386*zeta[3] + 15444*x*zeta[3] - 
            4590*x^2*zeta[3] - 37656*x^3*zeta[3] - 6102*x^4*zeta[3] + 
            13500*x^5*zeta[3] + 594*x^6*zeta[3] + 15552*x*zeta[4] + 
            7776*x^2*zeta[4] - 15552*x^3*zeta[4] + 7776*x^4*zeta[4] + 
            15552*x^5*zeta[4]))/(81*(-1 + x)*x*(1 + x)^2) + 
         Lp*((8*(347 - 627*x + 269*x^2 + 22*x^3)*H[3, x])/(3*(-1 + x)) + 
           (96*(5 + 2*x - 5*x^2 + x^3)*H[4, x])/((-1 + x)*(1 + x)) + 
           (64*(5 - 4*x - 4*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
           (16*(-154 - 232*x + 110*x^2 + 243*x^3 + 11*x^4)*H[-2, 0, x])/
            (3*(-1 + x)*(1 + x)) - (64*(-6 - 5*x + 3*x^2 + 10*x^3)*
             H[-2, 2, x])/((-1 + x)*(1 + x)) - 
           (16*(1 + x)*(11 + 70*x + 11*x^2)*H[-1, 2, x])/(3*x) - 
           (288*(2 + 3*x + 2*x^2)*H[-1, 3, x])/(1 + x) - (16*x*H[1, 1, x])/
            3 - (16*(70 - 129*x + 70*x^2)*H[1, 2, x])/(3*(-1 + x)) + 
           (128*(2 - 3*x + 2*x^2)*H[1, 3, x])/(-1 + x) + 
           (16*(-3 - 103*x - 19*x^2 + 103*x^3)*H[2, 0, x])/
            (3*(-1 + x)*(1 + x)) - (176*(2 - 3*x + 2*x^2)*H[2, 1, x])/
            (3*(-1 + x)) + (64*(-1 - 2*x + x^2 + 3*x^3)*H[2, 2, x])/
            ((-1 + x)*(1 + x)) + (64*(4 + x - 3*x^2 + 2*x^3)*H[3, 0, x])/
            ((-1 + x)*(1 + x)) + (32*(4 - 9*x + 8*x^2)*H[3, 1, x])/(-1 + x) + 
           (64*(-6 - 5*x + 3*x^2 + 10*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (64*(-14 - 3*x + 9*x^2 + 10*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + (256*(2 + 3*x + 2*x^2)*
             H[-1, -2, 0, x])/(1 + x) + (16*(11 + 124*x + 204*x^2 + 124*x^3 + 
              11*x^4)*H[-1, -1, 0, x])/(3*x*(1 + x)) + 
           (320*(2 + 3*x + 2*x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (16*(11 + 300*x + 567*x^2 + 300*x^3 + 11*x^4)*H[-1, 0, 0, x])/
            (3*x*(1 + x)) - (96*(2 + 3*x + 2*x^2)*H[-1, 2, 0, x])/(1 + x) + 
           (8*(706 - 277*x - 728*x^2 + 299*x^3 + 22*x^4)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (64*(2 - 3*x + 2*x^2)*H[1, -2, 0, x])/
            (-1 + x) + (8*(120 - 229*x + 120*x^2)*H[1, 0, 0, x])/(-1 + x) - 
           (16*(70 - 129*x + 70*x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (96*(2 - 3*x + 2*x^2)*H[1, 1, 2, x])/(-1 + x) + 
           (32*(2 - 3*x + 2*x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (96*(2 - 3*x + 2*x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (32*(15 + x - 11*x^2 + 5*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (64*(-1 - 2*x + x^2 + 3*x^3)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (96*(2 - 3*x + 2*x^2)*H[2, 1, 1, x])/(-1 + x) - 
           (192*(2 + 3*x + 2*x^2)*H[-1, -1, -1, 0, x])/(1 + x) + 
           (512*(2 + 3*x + 2*x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (304*(2 + 3*x + 2*x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
           (32*(18 - 5*x - 18*x^2 + 10*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (176*(2 - 3*x + 2*x^2)*H[1, 0, 0, 0, x])/
            (-1 + x) + (160*(2 - 3*x + 2*x^2)*H[1, 1, 0, 0, x])/(-1 + x) - 
           (96*(2 - 3*x + 2*x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
           (96*(-6 - 5*x + 3*x^2 + 10*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (416*(2 + 3*x + 2*x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) - (8*H[1, 0, x]*(331 - 933*x + 334*x^2 + 288*zeta[2] - 
              432*x*zeta[2] + 288*x^2*zeta[2]))/(9*(-1 + x)) + 
           (16*H[-1, 0, x]*(-265 - 396*x - 265*x^2 + 396*zeta[2] + 
              594*x*zeta[2] + 396*x^2*zeta[2]))/(9*(1 + x)) - 
           (4*H[0, 0, x]*(-9158 + 5985*x + 9158*x^2 - 6521*x^3 + 
              936*zeta[2] + 432*x*zeta[2] - 936*x^2*zeta[2] + 
              216*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (4*H[2, x]*(3013 + 7*x - 2477*x^2 + 529*x^3 - 288*zeta[2] - 
              216*x*zeta[2] + 216*x^2*zeta[2] + 288*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (8*H[0, x]*(-26311 - 14644*x + 25898*x^2 + 
              14231*x^3 + 3303*zeta[2] - 2736*x*zeta[2] - 3798*x^2*zeta[2] + 
              2835*x^3*zeta[2] + 396*x^4*zeta[2] + 3456*zeta[3] + 
              1512*x*zeta[3] - 2700*x^2*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
           (8*H[-1, x]*(33*zeta[2] + 308*x*zeta[2] + 528*x^2*zeta[2] + 
              308*x^3*zeta[2] + 33*x^4*zeta[2] + 240*x*zeta[3] + 
              360*x^2*zeta[3] + 240*x^3*zeta[3]))/(3*x*(1 + x)) - 
           (4*H[1, x]*(-12326*x + 26271*x^2 - 13945*x^3 + 198*zeta[2] + 
              1584*x*zeta[2] - 3564*x^2*zeta[2] + 1584*x^3*zeta[2] + 
              198*x^4*zeta[2] + 5832*x*zeta[3] - 11016*x^2*zeta[3] + 
              7344*x^3*zeta[3]))/(27*(-1 + x)*x) + 
           LQ*((2*(1109 + 713*x)*H[0, x])/9 + (4*x*H[1, x])/3 - 
             32*(-1 + x)*H[2, x] + (32*(2 + 3*x + 2*x^2)*H[-2, 0, x])/
              (1 + x) + 32*(1 + x)*H[-1, 0, x] - (4*(-101 + 19*x)*H[0, 0, x])/
              3 + 64*(-1 + x)*H[1, 0, x] + (16*(2 - 3*x + 2*x^2)*H[1, 2, x])/
              (-1 + x) - (32*(-2 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + 
             (16*(2 - 3*x + 2*x^2)*H[2, 1, x])/(-1 + x) - 
             (32*(2 + 3*x + 2*x^2)*H[-1, -1, 0, x])/(1 + x) + 
             (16*(2 + 3*x + 2*x^2)*H[-1, 0, 0, x])/(1 + x) + 
             (16*(-2 - x + 2*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
             (16*(2 - 3*x + 2*x^2)*H[1, 0, 0, x])/(-1 + x) + 
             (16*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(-1 + x) - 
             (16*(2 + 3*x + 2*x^2)*H[-1, x]*zeta[2])/(1 + x) + 
             (8*(-2657 + 3070*x + 2657*x^2 - 3070*x^3 + 432*zeta[2] - 
                540*x*zeta[2] - 432*x^2*zeta[2] + 540*x^3*zeta[2] + 
                648*zeta[3] - 945*x*zeta[3] - 513*x^2*zeta[3] + 
                1134*x^3*zeta[3]))/(27*(-1 + x)*(1 + x))) - 
           (2*(-617591 + 633490*x + 617591*x^2 - 633490*x^3 + 96426*zeta[2] - 
              70794*x*zeta[2] - 101250*x^2*zeta[2] + 75618*x^3*zeta[2] + 
              114372*zeta[3] - 125496*x*zeta[3] - 115560*x^2*zeta[3] + 
              132624*x^3*zeta[3] + 5940*x^4*zeta[3] + 64476*zeta[4] + 
              33534*x*zeta[4] - 46494*x^2*zeta[4] - 29808*x^3*zeta[4]))/
            (81*(-1 + x)*(1 + x))) - (-1965377 - 1640106*x + 4581296*x^2 + 
           3930754*x^3 - 2615919*x^4 - 2290648*x^5 - 716076*zeta[2] - 
           1740456*x*zeta[2] - 770364*x^2*zeta[2] + 1188648*x^3*zeta[2] + 
           1404468*x^4*zeta[2] + 567360*x^5*zeta[2] + 97524*x^6*zeta[2] + 
           694116*zeta[3] - 508194*x*zeta[3] - 3906846*x^2*zeta[3] - 
           1336500*x^3*zeta[3] + 3874392*x^4*zeta[3] + 2828790*x^5*zeta[3] + 
           322434*x^6*zeta[3] + 330480*zeta[2]*zeta[3] + 921456*x*zeta[2]*
            zeta[3] + 657072*x^2*zeta[2]*zeta[3] - 587088*x^3*zeta[2]*
            zeta[3] - 1111968*x^4*zeta[2]*zeta[3] - 458784*x^5*zeta[2]*
            zeta[3] - 912870*zeta[4] - 1511946*x*zeta[4] + 
           630666*x^2*zeta[4] + 1894590*x^3*zeta[4] + 391878*x^4*zeta[4] - 
           301644*x^5*zeta[4] - 26730*x^6*zeta[4] - 1936224*zeta[5] - 
           3079296*x*zeta[5] + 828144*x^2*zeta[5] + 2496096*x^3*zeta[5] - 
           128304*x^4*zeta[5] - 653184*x^5*zeta[5])/(729*(-1 + x)*
           (1 + x)^3)) + CA^2*Nf*TF*((896*LQ*(-1 + x))/27 + 
         Lp^3*((32*LQ*(-1 + 2*x))/3 - (32*(-83 + 94*x))/27 + 
           (32*(-4 + 3*x)*H[0, x])/(3*(-1 + x)) - (64*(-1 + 2*x)*H[1, x])/
            3) - (8*(-75 + 54*x + 63*x^2 - 48*x^3 + 2*x^4)*H[4, x])/
          (9*(-1 + x)*(1 + x)) - (16*(7 + 9*x)*H[5, x])/3 - 
         (32*(-1 + 29*x)*H[-4, 0, x])/3 - (32*(35 + 30*x - 28*x^2 - 33*x^3 + 
            6*x^4)*H[-3, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (32*(-1 + x)*H[-3, 2, x])/3 - (16*(20 + 66*x + 117*x^2 + 81*x^3 + 
            12*x^4)*H[-2, 2, x])/(9*x*(1 + x)) - (16*(-1 + x)*H[-2, 3, x])/
          3 - (8*(1 + x)*(16 + 17*x + 16*x^2)*H[-1, 3, x])/(9*x) - 
         (8*(13 - 154*x + 256*x^2 - 162*x^3 + 7*x^4)*H[1, 2, x])/
          (9*(-1 + x)*x) - (8*(4 + 12*x - 63*x^2 + 13*x^3 + 2*x^4)*
           H[1, 3, x])/(9*(-1 + x)*x) + (16*(-6 - 23*x - 52*x^2 + 20*x^3 + 
            64*x^4 + 13*x^5)*H[2, 2, x])/(9*(-1 + x)*x*(1 + x)) + 
         (80*(1 + x)*H[2, 3, x])/3 + (8*(91 + 236*x + 131*x^2 - 115*x^3 - 
            136*x^4 + 5*x^5 + 28*x^6)*H[3, 0, x])/(9*(-1 + x)*(1 + x)^3) - 
         (8*(-6 - 51*x + 43*x^2 + 6*x^3)*H[3, 1, x])/(9*(-1 + x)) - 
         (32*(-1 + x)*H[3, 2, x])/3 + 16*(1 + x)*H[4, 1, x] + 
         128*(-1 + x)*H[-3, -1, 0, x] - (16*(-13 + 37*x)*H[-3, 0, 0, x])/3 + 
         (160*(-1 + x)*H[-2, -2, 0, x])/3 - 
         (16*(-8 + 242*x + 123*x^2 - 91*x^3 + 10*x^4)*H[-2, -1, 0, x])/
          (9*x*(1 + x)) - (32*(-1 + x)*H[-2, -1, 2, x])/3 - 
         (16*(-14 + 166*x + 51*x^2 - 143*x^3 - 47*x^4 + 3*x^5)*
           H[-2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)) + 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 + (16*(4 - 74*x - 141*x^2 - 73*x^3 + 
            12*x^4)*H[-1, -2, 0, x])/(9*x*(1 + x)) + 
         (8*(89 - 2236*x - 4158*x^2 - 1768*x^3 + 305*x^4)*H[-1, -1, 0, x])/
          (27*x*(1 + x)) + (80*(1 + x)*(4 + 11*x + 4*x^2)*H[-1, -1, 2, x])/
          (9*x) - (16*(4 + 31*x + 54*x^2 + 31*x^3 + 10*x^4)*H[-1, 2, 0, x])/
          (9*x*(1 + x)) + (64*(1 + x)^3*H[-1, 2, 1, x])/(9*x) + 
         16*(1 + x)*H[-1, 3, 0, x] - (32*(-98 + 189*x - 97*x^2 + 4*x^3)*
           H[1, -2, 0, x])/(9*(-1 + x)) + 
         (4*(-45 + 622*x + 17*x^2 - 1876*x^3 - 631*x^4 + 622*x^5 + 171*x^6)*
           H[1, 0, 0, x])/(27*(-1 + x)*x*(1 + x)^2) - 
         (4*(39 - 590*x - 93*x^2 + 998*x^3 - 133*x^4 - 592*x^5 + 51*x^6)*
           H[1, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^2) + 
         (8*(24 + 50*x - 165*x^2 + 49*x^3 + 26*x^4)*H[1, 1, 2, x])/
          (9*(-1 + x)*x) + (16*(-24 + 39*x - 23*x^2 + 4*x^3)*H[1, 2, 0, x])/
          (9*(-1 + x)) + (8*(-29 + 45*x - 30*x^2 + 2*x^3)*H[1, 2, 1, x])/
          (9*(-1 + x)) - (448*(1 + x)*H[2, -2, 0, x])/3 + 
         (8*(-12 + 113*x + 160*x^2 - 162*x^3 - 164*x^4 + 101*x^5 + 92*x^6)*
           H[2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)^3) + 
         (8*(-12 + 38*x + 181*x^2 + 88*x^3 - 216*x^4 - 148*x^5 + 27*x^6 + 
            26*x^7)*H[2, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^3) - 
         (128*(2 - 3*x + 2*x^2)*H[2, 1, 1, x])/(9*(-1 + x)) - 
         (208*(1 + x)*H[2, 1, 2, x])/3 + (32*(1 + x)*H[2, 2, 0, x])/3 - 
         (32*(3 + 10*x)*H[3, 0, 0, x])/3 + (80*(-1 + x)*H[3, 1, 0, x])/3 + 
         (64*(-1 + x)*H[-2, -1, -1, 0, x])/3 + 144*(-1 + x)*
          H[-2, -1, 0, 0, x] - 64*(-1 + x)*H[-2, 0, 0, 0, x] + 
         (16*(4 + 45*x + 51*x^2 + 44*x^3 + 2*x^4)*H[-1, -1, -1, 0, x])/
          (9*x*(1 + x)) + (8*(16 - 342*x - 687*x^2 - 339*x^3 + 22*x^4)*
           H[-1, -1, 0, 0, x])/(9*x*(1 + x)) - 
         (32*(5 - 30*x - 66*x^2 - 30*x^3 + 5*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) + 32*(1 + x)*H[-1, 2, 0, 0, x] - 
         32*(1 + x)*H[-1, 2, 1, 0, x] - (16*(-17 - 28*x + 17*x^2 + 36*x^3)*
           H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(1 + x)^2*(4 - x + 4*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)*x) + 
         (8*(-4 + 277*x - 528*x^2 + 275*x^3)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)*x) + (8*(30 + 3*x - 96*x^2 + 5*x^3 + 26*x^4)*
           H[1, 1, 1, 0, x])/(9*(-1 + x)*x) - 16*(1 + x)*H[2, 0, 0, 0, x] - 
         (272*(1 + x)*H[2, 1, 0, 0, x])/3 - (176*(1 + x)*H[2, 1, 1, 0, x])/
          3 - 32*H[0, 0, 0, 0, 0, x] + (160*(-1 + x)*H[-3, x]*zeta[2])/3 + 
         (64*(-1 + x)*H[-2, -1, x]*zeta[2])/3 - 
         (8*(36 + 145*x + 249*x^2 + 146*x^3 + 38*x^4)*H[-1, -1, x]*zeta[2])/
          (9*x*(1 + x)) - (16*(1 + x)*H[-1, 2, x]*(103 + 155*x + 103*x^2 + 
            54*x*zeta[2]))/(27*x) - (8*H[2, 1, x]*(-137 + 630*x - 613*x^2 - 
            72*zeta[2] + 72*x^2*zeta[2]))/(27*(-1 + x)) + 
         (8*H[3, x]*(175 - 381*x + x^2 + 185*x^3 - 126*zeta[2] - 
            180*x*zeta[2] + 306*x^2*zeta[2]))/(27*(-1 + x)) - 
         (4*H[1, 0, x]*(-6086 + 6997*x + 7027*x^2 - 6245*x^3 + 27*x^4 - 
            3654*zeta[2] + 4014*x*zeta[2] + 4014*x^2*zeta[2] - 
            3654*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) - 
         (4*H[-1, 0, 0, x]*(517 - 2246*x - 5010*x^2 - 1754*x^3 + 733*x^4 - 
            108*x*zeta[2] - 216*x^2*zeta[2] - 108*x^3*zeta[2]))/
          (27*x*(1 + x)) + (8*H[0, 0, 0, x]*(-902 + 491*x + 738*x^2 - 
            611*x^3 + 164*x^4 - 162*zeta[2] - 162*x*zeta[2] + 
            162*x^2*zeta[2] + 162*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         (4*H[1, 1, x]*(-1105*x + 2262*x^2 - 1157*x^3 + 60*zeta[2] + 
            60*x*zeta[2] - 324*x^2*zeta[2] + 72*x^3*zeta[2] + 
            36*x^4*zeta[2]))/(27*(-1 + x)*x) - 
         (8*H[-2, 0, x]*(-144 + 1426*x + 1713*x^2 - 1163*x^3 - 1769*x^4 + 
            17*x^5 + 144*x*zeta[2] - 144*x^2*zeta[2] - 144*x^3*zeta[2] + 
            144*x^4*zeta[2]))/(27*(-1 + x)*x*(1 + x)) - 
         (4*H[2, 0, x]*(-730 - 479*x + 788*x^2 + 256*x^3 - 206*x^4 + 51*x^5 - 
            204*zeta[2] - 408*x*zeta[2] + 408*x^3*zeta[2] + 204*x^4*zeta[2]))/
          (9*(-1 + x)*(1 + x)^2) + Lp^2*((64*(-72 + 57*x + 10*x^2)*H[0, x])/
            (9*(-1 + x)) + LQ*((64*(-14 + 19*x))/9 - (32*(1 + x)*H[0, x])/
              3) - (128*(-14 + 19*x)*H[1, x])/9 - 
           (64*(3 - 3*x + x^2)*H[2, x])/(3*(-1 + x)) + 
           (64*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (64*(4 - 4*x^2 + x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(2 - 3*x + 2*x^2)*H[1, 0, x])/(3*(-1 + x)) + 
           (8*(3556 - 289*x - 3845*x^2 - 36*zeta[2] + 72*x^2*zeta[2]))/
            (27*(1 + x))) + (8*H[-1, 0, x]*(-1260 + 1208*x + 2670*x^2 - 
            2428*x^3 - 3078*x^4 + 180*zeta[2] + 1539*x*zeta[2] + 
            2727*x^2*zeta[2] + 1530*x^3*zeta[2] + 216*x^4*zeta[2] - 
            324*x*zeta[3] - 648*x^2*zeta[3] - 324*x^3*zeta[3]))/
          (81*x*(1 + x)) + (8*H[-2, x]*(48*zeta[2] - 110*x*zeta[2] + 
            111*x^2*zeta[2] + 253*x^3*zeta[2] + 14*x^4*zeta[2] + 
            12*x*zeta[3] - 12*x^3*zeta[3]))/(9*x*(1 + x)) + 
         (4*H[0, 0, x]*(-17550 - 35350*x - 6575*x^2 + 22000*x^3 + 16204*x^4 + 
            11558*x^5 + 6129*x^6 - 2250*zeta[2] - 3204*x*zeta[2] + 
            2466*x^2*zeta[2] + 4734*x^3*zeta[2] + 108*x^4*zeta[2] - 
            846*x^5*zeta[2] + 144*x^6*zeta[2] - 4536*zeta[3] - 
            9072*x*zeta[3] + 9072*x^3*zeta[3] + 4536*x^4*zeta[3]))/
          (81*(-1 + x)*(1 + x)^3) + (4*H[2, x]*(4072*x + 17985*x^2 + 
            18822*x^3 - 10724*x^4 - 26334*x^5 - 10701*x^6 - 144*zeta[2] - 
            2448*x*zeta[2] - 5220*x^2*zeta[2] - 2376*x^3*zeta[2] + 
            2484*x^4*zeta[2] + 3924*x^5*zeta[2] + 1800*x^6*zeta[2] + 
            252*x^7*zeta[2] + 1836*x*zeta[3] + 5508*x^2*zeta[3] + 
            3672*x^3*zeta[3] - 3672*x^4*zeta[3] - 5508*x^5*zeta[3] - 
            1836*x^6*zeta[3]))/(81*(-1 + x)*x*(1 + x)^3) - 
         (4*H[1, x]*(-12625*x + 807*x^2 + 26030*x^3 - 834*x^4 - 13405*x^5 + 
            27*x^6 + 501*zeta[2] + 2328*x*zeta[2] + 165*x^2*zeta[2] - 
            5070*x^3*zeta[2] - 1707*x^4*zeta[2] + 2526*x^5*zeta[2] + 
            1257*x^6*zeta[2] - 396*zeta[3] - 1818*x*zeta[3] + 
            1008*x^2*zeta[3] + 4896*x^3*zeta[3] + 1224*x^4*zeta[3] - 
            1494*x^5*zeta[3] - 252*x^6*zeta[3]))/(81*(-1 + x)*x*(1 + x)^2) + 
         (4*H[-1, x]*(167*zeta[2] - 264*x*zeta[2] - 698*x^2*zeta[2] - 
            108*x^3*zeta[2] + 239*x^4*zeta[2] + 32*zeta[3] + 70*x*zeta[3] + 
            138*x^2*zeta[3] + 72*x^3*zeta[3] + 24*x^4*zeta[3] - 
            18*x*zeta[4] - 36*x^2*zeta[4] - 18*x^3*zeta[4]))/(9*x*(1 + x)) - 
         (4*H[0, x]*(24881 + 64629*x + 30007*x^2 - 48916*x^3 - 53715*x^4 - 
            14513*x^5 + 27*x^6 + 2190*zeta[2] + 5250*x*zeta[2] + 
            342*x^2*zeta[2] - 7566*x^3*zeta[2] - 4212*x^4*zeta[2] + 
            2316*x^5*zeta[2] + 1680*x^6*zeta[2] + 13860*zeta[3] + 
            29880*x*zeta[3] + 5508*x^2*zeta[3] - 25200*x^3*zeta[3] - 
            18540*x^4*zeta[3] - 4176*x^5*zeta[3] - 756*x^6*zeta[3] + 
            3051*zeta[4] + 3591*x*zeta[4] - 5022*x^2*zeta[4] - 
            6102*x^3*zeta[4] + 1971*x^4*zeta[4] + 2511*x^5*zeta[4]))/
          (81*(-1 + x)*(1 + x)^3) + Lp*((8*(-7 - 54*x + 49*x^2 + 8*x^3)*
             H[3, x])/(3*(-1 + x)) - 48*(1 + x)*H[4, x] - 
           32*(-1 + 5*x)*H[-3, 0, x] - (16*(47 + 47*x - 39*x^2 - 51*x^3 + 
              4*x^4)*H[-2, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(18 - 257*x - 510*x^2 - 257*x^3 + 18*x^4)*H[-1, 0, x])/
            (9*x*(1 + x)) - (64*(1 + x)^3*H[-1, 2, x])/(3*x) + 
           LQ*((4*(-1181 + 1441*x))/27 - (8*(34 + 25*x)*H[0, x])/9 - 
             (8*x*H[1, x])/3 - (16*(1 + x)*H[0, 0, x])/3) - 
           (16*(68 - 93*x + 65*x^2)*H[1, 0, x])/(9*(-1 + x)) + 
           (32*x*H[1, 1, x])/3 + (64*(2 - 3*x + 2*x^2)*H[1, 2, x])/
            (3*(-1 + x)) + (64*(3 - x - x^2 + x^3)*H[2, 0, x])/
            (3*(-1 + x)*(1 + x)) + (64*(2 - 3*x + 2*x^2)*H[2, 1, x])/
            (3*(-1 + x)) + 192*(-1 + x)*H[-2, -1, 0, x] - 
           96*(-1 + x)*H[-2, 0, 0, x] + (32*(2 - 39*x - 78*x^2 - 39*x^3 + 
              2*x^4)*H[-1, -1, 0, x])/(3*x*(1 + x)) - 
           (16*(4 - 31*x - 66*x^2 - 31*x^3 + 4*x^4)*H[-1, 0, 0, x])/
            (3*x*(1 + x)) + (16*(-13 + 10*x + 9*x^2 - 14*x^3 + 4*x^4)*
             H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-3 + x)*(-1 + 3*x)*H[1, 0, 0, x])/(-1 + x) + 
           (64*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           48*(1 + x)*H[2, 0, 0, x] - 32*H[0, 0, 0, 0, x] + 
           96*(-1 + x)*H[-2, x]*zeta[2] + (16*(6 - 23*x - 54*x^2 - 23*x^3 + 
              6*x^4)*H[-1, x]*zeta[2])/(3*x*(1 + x)) + 
           (8*H[2, x]*(-119 + 504*x - 465*x^2 - 108*zeta[2] + 
              108*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[0, 0, x]*(-578 - 57*x + 542*x^2 - 23*x^3 + 36*x^4 - 
              90*zeta[2] - 54*x*zeta[2] + 90*x^2*zeta[2] + 54*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[1, x]*(971*x - 529*x^2 - 72*zeta[2] - 
              1188*x*zeta[2] + 1188*x^2*zeta[2] + 72*x^3*zeta[2]))/(27*x) - 
           (4*H[0, x]*(7452 - 1851*x - 7192*x^2 + 2111*x^3 + 990*zeta[2] - 
              1098*x*zeta[2] - 1206*x^2*zeta[2] + 1026*x^3*zeta[2] + 
              288*x^4*zeta[2] + 1296*zeta[3] - 1296*x^2*zeta[3]))/
            (27*(-1 + x)*(1 + x)) - (4*(30733 - 35303*x - 30733*x^2 + 
              35303*x^3 + 5886*zeta[2] + 10242*x*zeta[2] - 5814*x^2*zeta[2] - 
              10962*x^3*zeta[2] + 648*x^4*zeta[2] + 6480*zeta[3] - 
              2160*x*zeta[3] - 8424*x^2*zeta[3] + 864*x^3*zeta[3] + 
              1080*x^4*zeta[3] - 3159*zeta[4] - 5589*x*zeta[4] + 
              3159*x^2*zeta[4] + 5589*x^3*zeta[4]))/(81*(-1 + x)*(1 + x))) - 
         (2*(848992 + 753210*x - 1889548*x^2 - 1697984*x^3 + 1040556*x^4 + 
            944774*x^5 - 16740*zeta[2] + 336402*x*zeta[2] + 
            637992*x^2*zeta[2] - 180072*x^3*zeta[2] - 733032*x^4*zeta[2] - 
            156330*x^5*zeta[2] + 111780*x^6*zeta[2] + 177984*zeta[3] + 
            291762*x*zeta[3] - 227070*x^2*zeta[3] - 586764*x^3*zeta[3] - 
            160380*x^4*zeta[3] + 148122*x^5*zeta[3] + 62586*x^6*zeta[3] + 
            36936*zeta[2]*zeta[3] + 17496*x*zeta[2]*zeta[3] - 
            112752*x^2*zeta[2]*zeta[3] - 73872*x^3*zeta[2]*zeta[3] + 
            75816*x^4*zeta[2]*zeta[3] + 56376*x^5*zeta[2]*zeta[3] + 
            18873*zeta[4] - 255393*x*zeta[4] - 586440*x^2*zeta[4] - 
            48276*x^3*zeta[4] + 546831*x^4*zeta[4] + 289737*x^5*zeta[4] + 
            4860*x^6*zeta[4] - 122472*zeta[5] - 258552*x*zeta[5] - 
            27216*x^2*zeta[5] + 244944*x^3*zeta[5] + 149688*x^4*zeta[5] + 
            13608*x^5*zeta[5]))/(729*(-1 + x)*(1 + x)^3)) + 
       CA*(Nf^2*TF^2*((64*Lp^3*(-1 + 2*x))/27 + Lp^2*((320*(-4 + 5*x))/27 - 
             (64*(1 + x)*H[0, x])/9) + (8*(722 - 815*x + 9*x^2)*H[1, x])/81 + 
           (88*(32 + 35*x)*H[2, x])/81 + (128*(1 + x)*H[3, x])/27 - 
           (56*(-8 + 7*x)*H[0, 0, x])/81 - (8*(-41 + 45*x)*H[1, 0, x])/27 + 
           (8*(-41 + 49*x)*H[1, 1, x])/27 + (128*(1 + x)*H[2, 0, x])/27 - 
           (128*(1 + x)*H[2, 1, x])/27 + (64*(1 + x)*H[0, 0, 0, x])/27 + 
           (8*H[0, x]*(128 + 611*x - 772*x^2 + 9*x^3 + 48*zeta[2] - 
              48*x^2*zeta[2]))/(81*(-1 + x)) + 
           Lp*((-8*(80 + 167*x)*H[0, x])/27 - (8*(-41 + 45*x)*H[1, x])/9 + 
             (128*(1 + x)*H[2, x])/9 - (8*(1337 - 1609*x + 144*zeta[2] + 
                144*x*zeta[2]))/81) - (8*(8488 - 10496*x + 3168*zeta[2] + 
              3465*x*zeta[2] + 432*zeta[3] - 3456*x*zeta[3]))/729) + 
         CF*Nf*TF*((16*(212 + 131*x + 4*x^2)*H[4, x])/9 + 
           (448*(1 + x)*H[5, x])/3 + (128*(3 + 13*x)*H[-4, 0, x])/3 - 
           (64*(-42 + 57*x + 2*x^2)*H[-3, 0, x])/9 + 
           (128*(5 + 9*x + 15*x^2 + 3*x^3)*H[-2, 2, x])/(9*x) + 
           (32*(1 + x)*(103 + 110*x + 103*x^2)*H[-1, 2, x])/(27*x) + 
           (256*(1 + x)^3*H[-1, 3, x])/(9*x) + 
           (16*(-13 + 37*x - 25*x^2 + 4*x^3)*H[1, 2, x])/(9*x) + 
           (32*(-1 + x)*(2 + x)*(1 + 2*x)*H[1, 3, x])/(9*x) - 
           (16*(12 + 74*x + 23*x^2 + 12*x^3)*H[2, 2, x])/(9*x) - 
           (16*(148 + x + 8*x^2)*H[3, 0, x])/9 + (16*(-32 + 43*x + 8*x^2)*
             H[3, 1, x])/9 - (128*(1 + x)*H[3, 2, x])/3 + 
           (128*(-2 + x)*H[4, 0, x])/3 - 64*(1 + x)*H[4, 1, x] - 
           256*(-1 + x)*H[-3, -1, 0, x] + 256*x*H[-3, 0, 0, x] - 
           (256*(-1 + x)*H[-2, -2, 0, x])/3 + 
           (64*(-4 + 81*x - 78*x^2 + 6*x^3)*H[-2, -1, 0, x])/(9*x) + 
           (32*(14 - 9*x + 24*x^2)*H[-2, 0, 0, x])/(9*x) - 
           (64*(1 + x)*(2 - 17*x + 2*x^2)*H[-1, -2, 0, x])/(9*x) - 
           (64*(1 + x)*(32 - 290*x + 113*x^2)*H[-1, -1, 0, x])/(27*x) - 
           (640*(1 + x)^3*H[-1, -1, 2, x])/(9*x) + 
           (16*(1 + x)*(275 - 56*x + 437*x^2)*H[-1, 0, 0, x])/(27*x) + 
           (128*(1 + x)^3*H[-1, 2, 0, x])/(9*x) - 
           (128*(1 + x)^3*H[-1, 2, 1, x])/(9*x) - 
           (2624*(-1 + x)*H[1, -2, 0, x])/3 - 
           (16*(-1 + x)*(5 - 109*x + 59*x^2)*H[1, 0, 0, x])/(9*x) + 
           (16*(-13 + 283*x - 295*x^2 + 22*x^3)*H[1, 1, 0, x])/(9*x) - 
           (344*(-1 + x)*H[1, 1, 1, x])/9 - (64*(-1 + x)*(1 + 9*x + x^2)*
             H[1, 1, 2, x])/(3*x) + 288*(-1 + x)*H[1, 2, 0, x] + 
           (1280*(1 + x)*H[2, -2, 0, x])/3 + (16*(-12 + 26*x - 235*x^2 + 
              4*x^3)*H[2, 0, 0, x])/(9*x) - (16*(2 + 3*x)*(6 - 53*x + 4*x^2)*
             H[2, 1, 0, x])/(9*x) + (16*(-1 + 47*x)*H[2, 1, 1, x])/9 + 
           (320*(1 + x)*H[2, 1, 2, x])/3 - 128*(1 + x)*H[2, 2, 0, x] + 
           (128*(1 + 9*x)*H[3, 0, 0, x])/3 - (64*(-1 + 5*x)*H[3, 1, 0, x])/
            3 - (32*(1 + x)*H[3, 1, 1, x])/3 - 
           (128*(-1 + x)*H[-2, -1, -1, 0, x])/3 - 192*(-1 + x)*
            H[-2, -1, 0, 0, x] + (64*(-1 + x)*H[-2, 0, 0, 0, x])/3 - 
           (64*(1 + x)*(2 - 11*x + 2*x^2)*H[-1, -1, -1, 0, x])/(9*x) - 
           (32*(1 + x)*(8 - 83*x + 8*x^2)*H[-1, -1, 0, 0, x])/(9*x) + 
           (64*(1 + x)*(5 + 7*x + 5*x^2)*H[-1, 0, 0, 0, x])/(9*x) - 
           (16*(-943 + 80*x)*H[0, 0, 0, 0, x])/9 + 
           (16*(-1 + x)*(4 - 185*x + 4*x^2)*H[1, 0, 0, 0, x])/(9*x) + 
           (64*(-1 + x)*(1 - 53*x + x^2)*H[1, 1, 0, 0, x])/(9*x) - 
           (64*(-1 + x)*(1 - 3*x + x^2)*H[1, 1, 1, 0, x])/(3*x) + 
           (160*(-1 + x)*H[1, 1, 1, 1, x])/3 + (416*(1 + x)*H[2, 0, 0, 0, x])/
            3 + (512*(1 + x)*H[2, 1, 0, 0, x])/3 - 
           (64*(1 + x)*H[2, 1, 1, 0, x])/3 - (64*(1 + x)*H[2, 1, 1, 1, x])/
            3 - 128*(-3 + 2*x)*H[0, 0, 0, 0, 0, x] - 128*(-1 + x)*H[-3, x]*
            zeta[2] - (64*(-1 + x)*H[-2, -1, x]*zeta[2])/3 + 
           (32*(1 + x)*(6 + 17*x + 6*x^2)*H[-1, -1, x]*zeta[2])/(3*x) - 
           (8*H[2, 1, x]*(266 + 233*x + 72*zeta[2] + 72*x*zeta[2]))/27 + 
           (16*H[2, 0, x]*(-599 - 161*x + 66*x^2 + 180*zeta[2] + 
              180*x*zeta[2]))/27 - (16*H[3, x]*(-703 + 188*x + 194*x^2 + 
              144*zeta[2] + 360*x*zeta[2]))/27 - 
           (16*H[1, 0, x]*(134 - 143*x - 396*zeta[2] + 396*x*zeta[2]))/27 - 
           (8*H[0, 0, 0, x]*(-13033 + 1778*x + 364*x^2 + 504*zeta[2] + 
              504*x*zeta[2]))/27 - (8*(-1 + x)*H[1, 1, x]*
             (-479*x + 24*zeta[2] - 120*x*zeta[2] + 24*x^2*zeta[2]))/(27*x) - 
           (16*(1 + x)*H[-1, 0, x]*(-642 - 968*x - 1605*x^2 + 60*zeta[2] + 
              732*x*zeta[2] + 60*x^2*zeta[2]))/(27*x) + 
           (32*H[-2, 0, x]*(108 + 183*x - 150*x^2 + 10*x^3 - 144*x*zeta[2] + 
              144*x^2*zeta[2]))/(27*x) + Lp^3*((32*(53 + 38*x)*H[0, x])/9 + 
             LQ*(40*(-1 + x) - 16*(1 + x)*H[0, x]) - (160*(-1 + x)*H[1, x])/
              3 + (64*(1 + x)*H[2, x])/3 - (64*(-2 + x)*H[0, 0, x])/3 - 
             (16*(-223 + 223*x + 12*zeta[2] + 12*x*zeta[2]))/9) - 
           (8*H[0, 0, x]*(-70157 - 22298*x + 9630*x^2 + 4680*zeta[2] + 
              3006*x*zeta[2] + 216*x^2*zeta[2] + 5832*zeta[3] + 
              3240*x*zeta[3]))/81 - (32*H[-2, x]*(8*zeta[2] - 15*x*zeta[2] + 
              46*x^2*zeta[2] + 2*x^3*zeta[2] + 2*x*zeta[3] - 2*x^2*zeta[3]))/
            (3*x) - (32*(1 + x)*H[-1, x]*(45*zeta[2] - 60*x*zeta[2] + 
              72*x^2*zeta[2] + 8*zeta[3] + 31*x*zeta[3] + 8*x^2*zeta[3]))/
            (9*x) - (8*H[2, x]*(8365*x - 3918*x^2 - 4420*x^3 - 144*zeta[2] - 
              1764*x*zeta[2] + 162*x^2*zeta[2] + 1530*x^3*zeta[2] + 
              216*x^4*zeta[2] + 216*x*zeta[3] - 216*x^3*zeta[3]))/
            (81*(-1 + x)*x) + (8*H[1, x]*(11719*x - 11134*x^2 - 639*x^3 - 
              384*zeta[2] - 1548*x*zeta[2] + 360*x^2*zeta[2] + 
              1518*x^3*zeta[2] + 72*zeta[3] - 648*x*zeta[3] + 
              648*x^2*zeta[3] - 72*x^3*zeta[3]))/(81*x) + 
           Lp^2*((-328*(-1 + x)*H[1, x])/3 - (16*(-31 + 11*x)*H[2, x])/3 + 
             96*(1 + x)*H[3, x] - 64*(-1 + x)*H[-2, 0, x] + 
             160*(1 + x)*H[-1, 0, x] + (16*(137 + 56*x)*H[0, 0, x])/3 + 
             LQ*(176*(-1 + x) - 16*(7 + 3*x)*H[0, x] - 32*(1 + x)*
                H[0, 0, x]) - 80*(-1 + x)*H[1, 0, x] + 32*(1 + x)*
              H[2, 0, x] - 64*(-3 + 2*x)*H[0, 0, 0, x] - 
             (8*H[0, x]*(-1679 - 95*x + 36*zeta[2] + 108*x*zeta[2]))/9 + 
             (8*(2024 - 2033*x - 6*zeta[2] + 66*x*zeta[2] + 72*zeta[3] - 
                144*x*zeta[3]))/9) + (4*H[0, x]*(-673928 + 661803*x + 
              15878*x^2 - 3834*x^3 + 39348*zeta[2] - 54864*x*zeta[2] + 
              6408*x^2*zeta[2] + 9108*x^3*zeta[2] + 98064*zeta[3] - 
              90720*x*zeta[3] - 4320*x^2*zeta[3] - 3024*x^3*zeta[3] + 
              33696*zeta[4] - 38880*x*zeta[4] + 5184*x^2*zeta[4]))/
            (243*(-1 + x)) + Lp*((-16*(-65 - 2*x + 8*x^2)*H[3, x])/3 + 
             224*(1 + x)*H[4, x] + 64*(1 + 3*x)*H[-3, 0, x] + 
             (32*(9 - 51*x + 4*x^2)*H[-2, 0, x])/3 + (16*(1 + x)*(18 - x + 
                18*x^2)*H[-1, 0, x])/(3*x) + (128*(1 + x)^3*H[-1, 2, x])/
              (3*x) + (592*(-1 + x)*H[1, 0, x])/3 - 160*(-1 + x)*H[1, 1, x] + 
             80*(-1 + x)*H[1, 2, x] - (16*(-2 + 49*x)*H[2, 0, x])/3 + 
             16*(4 + x)*H[2, 1, x] - 32*(1 + x)*H[2, 2, x] + 
             64*(1 + 2*x)*H[3, 0, x] - 448*(-1 + x)*H[-2, -1, 0, x] + 
             96*(-1 + x)*H[-2, 0, 0, x] - (32*(1 + x)*(4 - 79*x + 4*x^2)*H[
                -1, -1, 0, x])/(3*x) + (16*(1 + x)*(8 - 11*x + 8*x^2)*H[-1, 
                0, 0, x])/(3*x) - (32*(-165 - 18*x + 4*x^2)*H[0, 0, 0, x])/
              3 + LQ*(240*(-1 + x) - 56*(3 + x)*H[0, x] - 8*(9 + 7*x)*
                H[0, 0, x] - 16*(1 + x)*H[0, 0, 0, x]) - 544*(-1 + x)*
              H[1, 0, 0, x] - 80*(-1 + x)*H[1, 1, 0, x] - 80*(-1 + x)*
              H[1, 1, 1, x] + 256*(1 + x)*H[2, 0, 0, x] + 
             32*(1 + x)*H[2, 1, 0, x] + 32*(1 + x)*H[2, 1, 1, x] - 
             160*(-3 + 2*x)*H[0, 0, 0, 0, x] - 224*(-1 + x)*H[-2, x]*
              zeta[2] - (16*(1 + x)*(4 - 21*x + 4*x^2)*H[-1, x]*zeta[2])/x - 
             (8*H[2, x]*(-202 - 11*x + 96*zeta[2] + 96*x*zeta[2]))/3 - 
             (8*H[0, 0, x]*(-4297 + 56*x + 108*x^2 + 252*zeta[2] + 
                252*x*zeta[2]))/9 + (32*(-1 + x)*H[1, x]*(-74*x + 2*zeta[2] + 
                47*x*zeta[2] + 2*x^2*zeta[2]))/(3*x) + 
             (8*H[0, x]*(7733 + 3003*x - 534*zeta[2] - 84*x*zeta[2] + 
                96*x^2*zeta[2] - 576*zeta[3] - 252*x*zeta[3]))/9 + 
             (4*(23861 - 24026*x - 2016*zeta[2] + 942*x*zeta[2] + 
                216*x^2*zeta[2] - 3144*zeta[3] - 372*x*zeta[3] + 
                240*x^2*zeta[3] + 342*zeta[4] + 1026*x*zeta[4]))/9) + 
           (2*(-1557097 + 3128675*x - 1571578*x^2 + 4332*zeta[2] + 
              29160*x*zeta[2] - 148728*x^2*zeta[2] + 115560*x^3*zeta[2] + 
              206136*zeta[3] - 274428*x*zeta[3] + 16524*x^2*zeta[3] + 
              51768*x^3*zeta[3] + 29808*zeta[2]*zeta[3] - 88128*x*zeta[2]*
               zeta[3] + 58320*x^2*zeta[2]*zeta[3] + 80136*zeta[4] - 
              174150*x*zeta[4] + 94014*x^2*zeta[4] - 88776*zeta[5] + 
              137376*x*zeta[5] - 48600*x^2*zeta[5]))/(243*(-1 + x)))))
 
dBeamMSb["gq"] = as*CF*(2*Lp*(-2 + x) + 4*(-1 + x)) + 
     as^2*(CF*Nf*TF*((-8*Lp^2*(-2 + x))/3 - (32*(-17 + 10*x))/27 + 
         (8*(-16 + 11*x)*H[1, x])/9 + Lp*((-80*(-2 + x))/9 + 
           (16*(-2 + x)*H[1, x])/3) - (8*(-2 + x)*H[1, 1, x])/3) + 
       CF^2*(23 - 5*x + (-19 + 8*x)*H[0, x] + 4*(-9 + 5*x)*H[1, x] + 
         Lp^2*(3*x + 2*(-2 + x)*H[0, x] + 4*(-2 + x)*H[1, x]) + 
         (-20 - x)*H[0, 0, x] - 2*(-10 + 7*x)*H[1, 1, x] + 
         Lp*(-6*(-5 + 2*x) + 6*x*H[0, x] + 12*(-2 + x)*H[1, x] + 
           4*(-2 + x)*H[0, 0, x] - 8*(-2 + x)*H[1, 1, x]) + 
         2*(-2 + x)*H[0, 0, 0, x] + 4*(-2 + x)*H[1, 1, 1, x]) + 
       CA*CF*(-2*(25 + 11*x)*H[0, x] - (4*(-91 + 53*x)*H[1, x])/9 + 
         Lp^2*(-4*LQ*(-2 + x) + (2*(-58 + 47*x))/3 - 4*(4 + x)*H[0, x] + 
           4*(-2 + x)*H[1, x]) + 8*(-1 + x)*H[2, x] - 8*(2 + x)*H[-2, 0, x] - 
         8*(1 + x)*H[-1, 0, x] + 2*(-16 + 5*x)*H[0, 0, x] - 
         16*(-1 + x)*H[1, 0, x] + (2*(-34 + 23*x)*H[1, 1, x])/3 - 
         4*(-2 + x)*H[1, 2, x] + 16*H[2, 0, x] - 4*(-2 + x)*H[2, 1, x] + 
         8*(2 + x)*H[-1, -1, 0, x] - 4*(2 + x)*H[-1, 0, 0, x] - 
         4*(2 + x)*H[0, 0, 0, x] + 4*(-2 + x)*H[1, 0, 0, x] - 
         4*(-2 + x)*H[1, 1, 0, x] - 4*(-2 + x)*H[1, 1, 1, x] + 
         4*(2 + x)*H[-1, x]*zeta[2] + Lp*(-8*LQ*(-1 + x) + 
           12*(-4 + 3*x)*H[0, x] + (4*(10 + x)*H[1, x])/3 + 
           8*(-2 + x)*H[2, x] - 8*(2 + x)*H[-1, 0, x] - 
           8*(2 + x)*H[0, 0, x] + 8*(-2 + x)*H[1, 0, x] + 
           8*(-2 + x)*H[1, 1, x] - (4*(215 - 139*x + 18*x*zeta[2]))/9) - 
         (2*(2227 - 1769*x - 324*zeta[2] + 432*x*zeta[2] - 648*zeta[3] + 
            378*x*zeta[3]))/27)) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(-2 + x))/9 - (64*(-28 + 15*x)*H[1, x])/
          27 + Lp^2*((160*(-2 + x))/9 - (32*(-2 + x)*H[1, x])/3) + 
         (32*(-56 + 31*x)*H[1, 1, x])/27 + Lp*((800*(-2 + x))/27 - 
           (320*(-2 + x)*H[1, x])/9 + (64*(-2 + x)*H[1, 1, x])/3) - 
         (160*(-2 + x)*H[1, 1, 1, x])/9 + 
         (64*(-89 + 31*x - 162*zeta[3] + 81*x*zeta[3]))/243) + 
       CF^2*Nf*TF*((-80*(16 + x)*H[3, x])/27 + (32*(-2 + x)*H[4, x])/9 + 
         (256*x*H[-3, 0, x])/3 - (64*(-2 + 6*x + x^2)*H[-2, 0, x])/(3*x) + 
         (32*(1 + x)*(35 + x + 8*x^2)*H[-1, 0, x])/(9*x) + 
         Lp^3*((-4*(-42 + 47*x))/3 + (16*(23 + 11*x)*H[0, x])/9 - 
           (80*(-2 + x)*H[1, x])/9 - (16*(-2 + x)*H[0, 0, x])/3) - 
         (16*(-4 + 5*x)*H[1, 2, x])/27 - (64*(-2 + x)*H[1, 3, x])/9 - 
         (80*(16 + x)*H[2, 0, x])/27 - (128*(5 + 2*x)*H[2, 1, x])/27 - 
         (32*(-2 + x)*H[2, 2, x])/9 + (32*(-2 + x)*H[3, 0, x])/9 - 
         (32*(-2 + x)*H[3, 1, x])/9 + (128*(-2 + x)*H[-2, 0, 0, x])/3 - 
         (64*(1 + x)*(-1 + 5*x)*H[-1, 0, 0, x])/(3*x) + 
         (4*(7714 + 79*x)*H[0, 0, 0, x])/27 - (16*(-6 - 2*x + 13*x^2)*
           H[1, 0, 0, x])/(9*x) + (16*(-64 + 35*x)*H[1, 1, 0, x])/27 - 
         (16*(-413 + 226*x)*H[1, 1, 1, x])/27 - (32*(-2 + x)*H[1, 1, 2, x])/
          9 - (64*(-2 + x)*H[1, 2, 0, x])/9 - (32*(-2 + x)*H[1, 2, 1, x])/9 + 
         (32*(10 + 7*x)*H[2, 0, 0, x])/9 - (32*(-2 + x)*H[2, 1, 0, x])/9 - 
         (16*(-2 + x)*H[2, 1, 1, x])/9 - (64*(-76 + 5*x)*H[0, 0, 0, 0, x])/
          9 + (16*(-2 + x)*H[1, 0, 0, 0, x])/3 - 
         (32*(-2 + x)*H[1, 1, 0, 0, x])/9 - (32*(-2 + x)*H[1, 1, 1, 0, x])/
          3 + (560*(-2 + x)*H[1, 1, 1, 1, x])/9 - 64*(-2 + x)*
          H[0, 0, 0, 0, 0, x] + (16*H[2, x]*(-37 + 131*x - 36*zeta[2] + 
            18*x*zeta[2]))/81 + (8*H[1, 0, x]*(-32 + 115*x - 48*zeta[2] + 
            24*x*zeta[2]))/27 + (8*H[1, 1, x]*(-3440 + 1969*x - 72*zeta[2] + 
            36*x*zeta[2]))/81 - (4*H[0, 0, x]*(-33493 - 4714*x + 576*x^2 - 
            144*zeta[2] + 72*x*zeta[2]))/81 + Lp^2*((4*(222 + x)*H[0, x])/3 - 
           (16*(-19 + 8*x)*H[1, x])/3 + (16*(-2 + x)*H[2, x])/3 + 
           (32*(17 + 5*x)*H[0, 0, x])/3 + (16*(-2 + x)*H[1, 0, x])/3 + 
           (112*(-2 + x)*H[1, 1, x])/3 - 32*(-2 + x)*H[0, 0, 0, x] - 
           (2*(-372 + 435*x - 16*zeta[2] + 8*x*zeta[2]))/3) + 
         (4*H[1, x]*(11282 - 4387*x - 144*zeta[2] + 180*x*zeta[2] + 
            10800*zeta[3] - 5400*x*zeta[3]))/243 + 
         (2*H[0, x]*(270428 + 29861*x - 9792*zeta[2] + 360*x*zeta[2] - 
            12096*zeta[3] - 1728*x*zeta[3]))/243 + 
         Lp*((-8*(-940 + 443*x)*H[1, x])/27 + 16*x*H[2, x] + 
           (32*(-2 + x)*H[3, x])/3 + 64*(-2 + x)*H[-2, 0, x] - 
           (32*(1 + x)*(-1 + 5*x)*H[-1, 0, x])/x - 
           (8*(-1024 + 29*x)*H[0, 0, x])/9 + (16*(-8 + 13*x)*H[1, 0, x])/9 + 
           (400*(-2 + x)*H[1, 1, x])/3 + (32*(-2 + x)*H[2, 0, x])/3 + 
           (16*(95 + 11*x)*H[0, 0, 0, x])/3 + 16*(-2 + x)*H[1, 0, 0, x] + 
           (32*(-2 + x)*H[1, 1, 0, x])/3 - (224*(-2 + x)*H[1, 1, 1, x])/3 - 
           80*(-2 + x)*H[0, 0, 0, 0, x] - (4*H[0, x]*(-9676 - 4201*x + 
              720*zeta[2] + 72*x*zeta[2]))/27 + (18362 - 18879*x - 
             1152*zeta[2] - 144*x*zeta[2] - 3072*zeta[3] + 1536*x*zeta[3])/
            9) + (417486 - 416795*x + 21920*zeta[2] - 4192*x*zeta[2] + 
           4608*x^2*zeta[2] - 84480*zeta[3] + 60384*x*zeta[3] + 
           8928*zeta[4] + 11088*x*zeta[4])/162) + 
       CF^3*((-4*(100 + x)*H[4, x])/3 + 24*(-2 + x)*H[5, x] - 
         (640*x*H[-4, 0, x])/3 - (320*x*H[-3, 0, x])/3 - 
         (4*(-46 + 43*x)*H[1, 2, x])/3 - 8*(2 + x)*H[1, 3, x] - 
         (32*(-9 + x)*H[2, 2, x])/3 - (64*(-1 + x)*H[2, 3, x])/3 + 
         (16*x*H[3, 0, x])/3 + (320*H[3, 1, x])/3 - (32*(-2 + x)*H[3, 2, x])/
          3 - 16*(-2 + x)*H[4, 1, x] + (128*x*H[-3, -1, 0, x])/3 - 
         (320*x*H[-3, 0, 0, x])/3 + (64*x*H[-2, -2, 0, x])/3 + 
         (128*x*H[-2, -1, 0, x])/3 - (32*(12 + 5*x)*H[-2, 0, 0, x])/3 + 
         (256*(2 + x)*H[-1, -3, 0, x])/3 + (64*(1 + x)*H[-1, -2, 0, x])/3 - 
         (32*(-3 + 9*x + 10*x^2)*H[-1, 0, 0, x])/(3*x) - 
         (256*(-2 + x)*H[1, -3, 0, x])/3 - 128*(-1 + x)*H[1, -2, 0, x] + 
         (8*(6 - 35*x + 21*x^2)*H[1, 0, 0, x])/(3*x) - 
         32*(-1 + x)*H[1, 1, 2, x] - 32*(-2 + x)*H[1, 1, 3, x] - 
         (8*(-50 + 29*x)*H[1, 2, 0, x])/3 - (8*(-8 + 5*x)*H[1, 2, 1, x])/3 - 
         (128*(-1 + 2*x)*H[2, -2, 0, x])/3 - (16*(-5 + 7*x)*H[2, 0, 0, x])/
          3 + (32*(-2 + x)*H[2, 1, 0, x])/3 + 4*(8 + 5*x)*H[2, 1, 1, x] - 
         (32*x*H[2, 1, 2, x])/3 + (32*x*H[2, 2, 0, x])/3 + 
         (16*(-2 + x)*H[2, 2, 1, x])/3 - 64*x*H[3, 0, 0, x] + 
         (32*(-2 + x)*H[3, 1, 0, x])/3 + 8*(-2 + x)*H[3, 1, 1, x] + 
         (128*x*H[-2, -1, 0, 0, x])/3 - (64*(1 + x)*H[-2, 0, 0, 0, x])/3 + 
         (64*(2 + x)*H[-1, -2, 0, 0, x])/3 + (128*(1 + x)*H[-1, -1, 0, 0, x])/
          3 - (128*(1 + x)*H[-1, 0, 0, 0, x])/3 + 32*(2 + x)*
          H[-1, 2, 0, 0, x] - (32*(-21 + x)*H[0, 0, 0, 0, x])/3 - 
         64*(-2 + x)*H[1, -2, 0, 0, x] + 4*(-4 + x)*H[1, 0, 0, 0, x] - 
         (128*(-2 + x)*H[1, 1, -2, 0, x])/3 - 8*(-6 + 5*x)*H[1, 1, 0, 0, x] - 
         (32*(-7 + 4*x)*H[1, 1, 1, 0, x])/3 + 
         (4*(-208 + 115*x)*H[1, 1, 1, 1, x])/3 + 
         (16*(-2 + x)*H[1, 1, 1, 2, x])/3 + 32*(-2 + x)*H[1, 1, 2, 0, x] + 
         16*(-2 + x)*H[1, 1, 2, 1, x] - (64*(-2 + x)*H[1, 2, 0, 0, x])/3 + 
         (64*(-2 + x)*H[1, 2, 1, 0, x])/3 + (32*(-2 + x)*H[1, 2, 1, 1, x])/
          3 - (8*(-2 + 5*x)*H[2, 0, 0, 0, x])/3 - (64*x*H[2, 1, 0, 0, x])/3 + 
         (32*x*H[2, 1, 1, 0, x])/3 + (8*(-2 + x)*H[2, 1, 1, 1, x])/3 + 
         (64*(2 + x)*H[-1, -1, 0, 0, 0, x])/3 - 
         (16*(2 + x)*H[-1, 0, 0, 0, 0, x])/3 + 
         (16*(8 + 3*x)*H[0, 0, 0, 0, 0, x])/3 - 16*(-2 + x)*
          H[1, 1, 0, 0, 0, x] + (32*(-2 + x)*H[1, 1, 1, 0, 0, x])/3 + 
         (16*(-2 + x)*H[1, 1, 1, 1, 0, x])/3 - 80*(-2 + x)*
          H[1, 1, 1, 1, 1, x] + (64*x*H[-3, x]*zeta[2])/3 + 
         (64*x*H[-2, x]*zeta[2])/3 + (H[0, 0, 0, x]*(1350 + 289*x + 
            144*zeta[2] - 72*x*zeta[2]))/3 - 
         (32*H[2, 0, x]*(7 + 3*x + x*zeta[2]))/3 + 
         (64*H[-1, -1, 0, x]*(-2 - 2*x + 2*zeta[2] + x*zeta[2]))/3 + 
         (4*H[2, 1, x]*(42 - 41*x + 8*x*zeta[2]))/3 + 
         (4*H[1, 1, 0, x]*(-66 + 15*x - 16*zeta[2] + 8*x*zeta[2]))/3 - 
         (2*H[1, 1, 1, x]*(-544 + 313*x - 16*zeta[2] + 8*x*zeta[2]))/3 + 
         (4*H[3, x]*(-127 + 10*x - 16*zeta[2] + 24*x*zeta[2]))/3 - 
         (32*H[-2, 0, x]*(-6 + 9*x + 8*x^2 + 2*x*zeta[2] + 3*x^2*zeta[2]))/
          (3*x) + Lp^3*((4*(1 + 5*x)*H[0, x])/3 + 8*x*H[1, x] + 
           (16*(-2 + x)*H[2, x])/3 + (4*(-2 + x)*H[0, 0, x])/3 + 
           (16*(-2 + x)*H[1, 0, x])/3 + (32*(-2 + x)*H[1, 1, x])/3 - 
           ((-2 + x)*(-9 + 16*zeta[2]))/3) + 
         (H[0, 0, x]*(985 + 688*x - 128*x^2 + 400*zeta[2] + 4*x*zeta[2] + 
            432*zeta[3] - 216*x*zeta[3]))/3 + 
         (4*H[2, x]*(-45 - 85*x - 72*zeta[2] + 24*x*zeta[2] + 40*zeta[3] - 
            44*x*zeta[3]))/3 + (8*H[1, 1, x]*(-41 + x - 12*zeta[2] + 
            12*x*zeta[2] - 12*zeta[3] + 6*x*zeta[3]))/3 - 
         (2*H[1, 0, x]*(-130 - 5*x - 104*zeta[2] + 68*x*zeta[2] - 
            96*zeta[3] + 48*x*zeta[3]))/3 + 
         (32*H[-1, 0, x]*(15 + 21*x + 13*x^2 + 4*x^3 - 5*x*zeta[2] - 
            5*x^2*zeta[2] - 6*x*zeta[3] - 3*x^2*zeta[3]))/(3*x) + 
         Lp^2*(8*(-4 + 3*x)*H[2, x] + 16*(-2 + x)*H[3, x] - 
           16*(2 + x)*H[-2, 0, x] - 48*(1 + x)*H[-1, 0, x] + 
           8*(7 + 3*x)*H[0, 0, x] + 12*(-4 + 3*x)*H[1, 0, x] + 
           12*(-8 + 3*x)*H[1, 1, x] + 8*(-2 + x)*H[2, 0, x] - 
           8*(-2 + x)*H[2, 1, x] + 32*(2 + x)*H[-1, -1, 0, x] - 
           16*(2 + x)*H[-1, 0, 0, x] + 8*(2 + x)*H[0, 0, 0, x] - 
           48*(-2 + x)*H[1, 1, 1, x] + 16*(2 + x)*H[-1, x]*zeta[2] + 
           H[0, x]*(126 + 105*x - 16*x*zeta[2]) + 2*H[1, x]*
            (38 - 11*x - 16*zeta[2] + 8*x*zeta[2]) + 
           (404 - 455*x - 32*zeta[2] - 48*x*zeta[2] - 64*zeta[3] - 
             32*x*zeta[3])/2) + (H[0, x]*(-208 - 3885*x + 440*zeta[2] - 
            80*x*zeta[2] + 2464*zeta[3] - 312*x*zeta[3] - 144*zeta[4] - 
            840*x*zeta[4]))/6 - (32*H[-1, x]*(2*zeta[2] + 2*x*zeta[2] - 
            22*zeta[4] - 11*x*zeta[4]))/3 + 
         (H[1, x]*(190 + 73*x - 120*zeta[2] + 108*x*zeta[2] + 976*zeta[3] - 
            736*x*zeta[3] - 704*zeta[4] + 352*x*zeta[4]))/3 + 
         Lp*(8*(-10 + 3*x)*H[3, x] + 32*(-2 + x)*H[4, x] - 
           128*x*H[-3, 0, x] - 16*(2 + 5*x)*H[-2, 0, x] - 
           48*(-1 + x)*H[1, 2, x] + 16*(-2 + x)*H[2, 0, x] - 
           8*(-1 + 5*x)*H[2, 1, x] - 16*(-2 + x)*H[2, 2, x] - 
           24*(-2 + x)*H[3, 1, x] + 64*x*H[-2, -1, 0, x] - 
           64*(1 + x)*H[-2, 0, 0, x] + 32*(2 + x)*H[-1, -2, 0, x] - 
           96*(1 + x)*H[-1, 0, 0, x] + 4*(49 + 9*x)*H[0, 0, 0, x] - 
           96*(-2 + x)*H[1, -2, 0, x] + 12*(-4 + x)*H[1, 0, 0, x] + 
           24*(-2 + x)*H[1, 1, 0, x] - 144*(-2 + x)*H[1, 1, 1, x] - 
           32*(-2 + x)*H[1, 1, 2, x] - 32*(-2 + x)*H[1, 2, 0, x] - 
           16*(-2 + x)*H[1, 2, 1, x] - 8*(-2 + 5*x)*H[2, 0, 0, x] + 
           64*(2 + x)*H[-1, -1, 0, 0, x] - 16*(2 + x)*H[-1, 0, 0, 0, x] + 
           4*(14 + 5*x)*H[0, 0, 0, 0, x] - 48*(-2 + x)*H[1, 1, 0, 0, x] + 
           96*(-2 + x)*H[1, 1, 1, 1, x] + 32*x*H[-2, x]*zeta[2] - 
           32*H[1, 0, x]*(-x - 2*zeta[2] + x*zeta[2]) + 16*H[1, 1, x]*
            (-17 + 8*x - 4*zeta[2] + 2*x*zeta[2]) + 4*H[2, x]*
            (-18 - 7*x - 8*zeta[2] + 12*x*zeta[2]) - 2*H[0, 0, x]*
            (-90 - 69*x - 32*zeta[2] + 16*x*zeta[2]) - 
           (16*H[-1, 0, x]*(-3 - 5*x - 4*x^2 + 4*x*zeta[2] + 2*x^2*zeta[2]))/
            x + H[0, x]*(-100 - 373*x + 48*zeta[2] - 24*x*zeta[2] + 
             112*zeta[3] - 104*x*zeta[3]) + 2*H[1, x]*(22 + 29*x - 
             24*zeta[2] + 24*x*zeta[2] + 144*zeta[3] - 72*x*zeta[3]) + 
           (-2786 + 2455*x + 608*zeta[2] + 112*x*zeta[2] + 1568*zeta[3] - 
             864*x*zeta[3] - 112*zeta[4] - 808*x*zeta[4])/4) + 
         (-21274 + 19345*x + 6816*zeta[2] + 2720*x*zeta[2] + 
           1024*x^2*zeta[2] + 20128*zeta[3] - 14368*x*zeta[3] + 
           3456*zeta[2]*zeta[3] - 1728*x*zeta[2]*zeta[3] + 9472*zeta[4] - 
           4192*x*zeta[4] - 15360*zeta[5] - 256*x*zeta[5])/24) + 
       CA^2*CF*((4*(-521 + 371*x)*H[4, x])/9 - (4*(90 + 7*x)*H[5, x])/3 + 
         (8*(-74 + 41*x)*H[-4, 0, x])/3 - (16*(195 + 274*x)*H[-3, 0, x])/9 - 
         (8*(46 + 65*x)*H[-3, 2, x])/3 - (16*(15 + 2*x + 55*x^2)*H[-2, 2, x])/
          (3*x) - (4*(202 + 127*x)*H[-2, 3, x])/3 - 
         (4*(72 + 343*x + 326*x^2)*H[-1, 3, x])/(9*x) - 
         (208*(2 + x)*H[-1, 4, x])/3 - (4*(-18 - 404*x + 403*x^2)*H[1, 3, x])/
          (9*x) + 32*(-2 + x)*H[1, 4, x] - (4*(-54 - 70*x + 121*x^2)*
           H[2, 2, x])/(9*x) - (4*(-142 + x)*H[2, 3, x])/3 + 
         (4*(595 + 1555*x + 1325*x^2 + 374*x^3)*H[3, 0, x])/(9*(1 + x)^2) - 
         (16*(52 + 41*x)*H[3, 1, x])/9 + 8*(22 + 5*x)*H[3, 2, x] - 
         (64*(-7 + x)*H[4, 0, x])/3 + (4*(26 + x)*H[4, 1, x])/3 + 
         (32*(8 + 9*x)*H[-3, -1, 0, x])/3 - (4*(274 + 19*x)*H[-3, 0, 0, x])/
          3 - 8*(-26 + x)*H[-2, -2, 0, x] + (8*(4 + 6*x + 25*x^2)*
           H[-2, -1, 0, x])/x + (8*(126 + 109*x)*H[-2, -1, 2, x])/3 - 
         (4*(126 + 870*x + 1385*x^2)*H[-2, 0, 0, x])/(9*x) - 
         (40*(6 + x)*H[-2, 2, 0, x])/3 + (32*(-2 + x)*H[-2, 2, 1, x])/3 + 
         (224*(2 + x)*H[-1, -3, 0, x])/3 + (16*(1 + x)*(1 + 17*x)*
           H[-1, -2, 0, x])/x + 240*(2 + x)*H[-1, -2, 2, x] + 
         (8*(90 + 253*x + 218*x^2)*H[-1, -1, 2, x])/(9*x) + 
         (520*(2 + x)*H[-1, -1, 3, x])/3 - (8*(1 + 2*x)*(18 + 29*x)*
           H[-1, 2, 0, x])/(9*x) + (16*(9 + 2*x + 4*x^2)*H[-1, 2, 1, x])/
          (9*x) - 64*(2 + x)*H[-1, 2, 2, x] - (92*(2 + x)*H[-1, 3, 0, x])/3 + 
         (80*(2 + x)*H[-1, 3, 1, x])/3 - 80*(-2 + x)*H[1, -3, 0, x] + 
         (32*(-49 + 38*x)*H[1, -2, 0, x])/9 + (64*(-2 + x)*H[1, -2, 2, x])/
          3 + (2*(297 - 2491*x + 1633*x^2 + 4529*x^3)*H[1, 1, 0, x])/
          (27*x*(1 + x)) + (4*(-54 - 470*x + 205*x^2)*H[1, 1, 2, x])/(9*x) - 
         64*(-2 + x)*H[1, 1, 3, x] - (8*(-292 + 329*x)*H[1, 2, 0, x])/9 + 
         (20*(-71 + 16*x)*H[1, 2, 1, x])/9 - (248*(-2 + x)*H[1, 2, 2, x])/3 - 
         (8*(-2 + x)*H[1, 3, 0, x])/3 - (152*(-2 + x)*H[1, 3, 1, x])/3 - 
         16*(6 + 5*x)*H[2, -2, 0, x] + (4*(54 + 1043*x + 2765*x^2 + 
            2617*x^3 + 859*x^4)*H[2, 0, 0, x])/(9*x*(1 + x)^2) - 
         (4*(-54 + 368*x + 1465*x^2 + 1610*x^3 + 585*x^4)*H[2, 1, 0, x])/
          (9*x*(1 + x)^2) + (4*(-458 + 307*x)*H[2, 1, 1, x])/9 - 
         (4*(-106 + 75*x)*H[2, 1, 2, x])/3 + (16*(58 + 5*x)*H[2, 2, 0, x])/
          3 - (16*(-34 + 11*x)*H[2, 2, 1, x])/3 - 
         (16*(-49 + 6*x)*H[3, 0, 0, x])/3 + (4*(50 + 19*x)*H[3, 1, 0, x])/3 - 
         (32*(-14 + 5*x)*H[3, 1, 1, x])/3 - (160*(4 + x)*H[-2, -1, -1, 0, x])/
          3 + (4*(322 + 71*x)*H[-2, -1, 0, 0, x])/3 - 
         (16*(48 + 5*x)*H[-2, 0, 0, 0, x])/3 - 
         (160*(2 + x)*H[-1, -2, -1, 0, x])/3 + 
         (584*(2 + x)*H[-1, -2, 0, 0, x])/3 - 32*(2 + x)*
          H[-1, -1, -2, 0, x] - (8*(-18 + 223*x + 230*x^2)*
           H[-1, -1, -1, 0, x])/(9*x) - (880*(2 + x)*H[-1, -1, -1, 2, x])/3 + 
         (32*(1 + x)*(1 + 15*x)*H[-1, -1, 0, 0, x])/x + 
         16*(2 + x)*H[-1, -1, 2, 0, x] - (64*(2 + x)*H[-1, -1, 2, 1, x])/3 - 
         (8*(45 + 412*x + 356*x^2)*H[-1, 0, 0, 0, x])/(9*x) - 
         (376*(2 + x)*H[-1, 2, 0, 0, x])/3 + (40*(2 + x)*H[-1, 2, 1, 0, x])/
          3 + (32*(2 + x)*H[-1, 2, 1, 1, x])/3 + 
         (8*(-973 + 149*x)*H[0, 0, 0, 0, x])/9 + 
         (128*(-2 + x)*H[1, -2, -1, 0, x])/3 + (4*(18 - 1013*x + 907*x^2)*
           H[1, 0, 0, 0, x])/(9*x) - 32*(-2 + x)*H[1, 1, -2, 0, x] - 
         (4*(-18 - 577*x + 452*x^2)*H[1, 1, 0, 0, x])/(9*x) + 
         (4*(-18 - 127*x + 46*x^2)*H[1, 1, 1, 0, x])/(3*x) + 
         (20*(-178 + 101*x)*H[1, 1, 1, 1, x])/9 - 
         (328*(-2 + x)*H[1, 1, 1, 2, x])/3 - 80*(-2 + x)*H[1, 1, 2, 0, x] - 
         (256*(-2 + x)*H[1, 1, 2, 1, x])/3 + (16*(-2 + x)*H[1, 2, 0, 0, x])/
          3 - 96*(-2 + x)*H[1, 2, 1, 0, x] - (272*(-2 + x)*H[1, 2, 1, 1, x])/
          3 - (4*(146 + x)*H[2, 0, 0, 0, x])/3 + 
         (4*(70 + 43*x)*H[2, 1, 0, 0, x])/3 - 
         (4*(-118 + 61*x)*H[2, 1, 1, 0, x])/3 - 
         (16*(-28 + 17*x)*H[2, 1, 1, 1, x])/3 + 
         (128*(2 + x)*H[-1, -1, -1, -1, 0, x])/3 - 
         (520*(2 + x)*H[-1, -1, -1, 0, 0, x])/3 + 
         (296*(2 + x)*H[-1, -1, 0, 0, 0, x])/3 - 56*(2 + x)*
          H[-1, 0, 0, 0, 0, x] + 16*(-15 + 4*x)*H[0, 0, 0, 0, 0, x] + 
         (136*(-2 + x)*H[1, 0, 0, 0, 0, x])/3 + 
         (344*(-2 + x)*H[1, 1, 0, 0, 0, x])/3 + 
         (56*(-2 + x)*H[1, 1, 1, 0, 0, x])/3 - 
         (328*(-2 + x)*H[1, 1, 1, 1, 0, x])/3 - 80*(-2 + x)*
          H[1, 1, 1, 1, 1, x] + (8*(62 + 83*x)*H[-3, x]*zeta[2])/3 - 
         (8*(166 + 119*x)*H[-2, -1, x]*zeta[2])/3 - 
         (800*(2 + x)*H[-1, -2, x]*zeta[2])/3 + (944*(2 + x)*H[-1, -1, -1, x]*
           zeta[2])/3 + (4*H[2, 1, x]*(309 - 724*x - 144*zeta[2] + 
            60*x*zeta[2]))/9 + (4*H[0, 0, 0, x]*(-11562 + 6881*x + 72*x^2 + 
            774*zeta[2] + 63*x*zeta[2]))/27 + 
         (2*H[1, 1, 1, x]*(8690 - 4819*x - 288*zeta[2] + 144*x*zeta[2]))/27 + 
         (4*H[3, x]*(485 - 230*x + 72*x^2 - 1206*zeta[2] + 459*x*zeta[2]))/
          27 + (4*H[-1, -1, 0, x]*(675 + 2450*x + 1105*x^2 + 72*x^3 - 
            2772*x*zeta[2] - 1386*x^2*zeta[2]))/(27*x) - 
         (4*H[-2, 0, x]*(-216 + 5058*x - 487*x^2 + 72*x^3 - 2412*x*zeta[2] - 
            1062*x^2*zeta[2]))/(27*x) - (2*H[-1, 0, 0, x]*(1377 + 5096*x + 
            3013*x^2 + 144*x^3 - 1908*x*zeta[2] - 954*x^2*zeta[2]))/(27*x) - 
         (8*H[-1, 2, x]*(486 + 59*x - 239*x^2 + 36*x^3 - 450*x*zeta[2] - 
            225*x^2*zeta[2]))/(27*x) - (2*H[2, 0, x]*(-4928 + 4265*x + 
            9247*x^2 + 1476*zeta[2] + 1566*x*zeta[2] + 90*x^2*zeta[2]))/
          (27*(1 + x)) + (4*H[1, 2, x]*(162 + 1909*x - 989*x^2 - 
            396*x*zeta[2] + 198*x^2*zeta[2]))/(27*x) - 
         (2*H[1, 0, 0, x]*(-405 - 9865*x + 1915*x^2 + 11483*x^3 - 
            720*x*zeta[2] - 360*x^2*zeta[2] + 360*x^3*zeta[2]))/
          (27*x*(1 + x)) + Lp^3*(4*LQ^2*(-2 + x) - (16*(104 + 23*x)*H[0, x])/
            9 + (16*(-58 + 47*x)*H[1, x])/9 + LQ*(-2*(-46 + 35*x) + 
             8*(4 + x)*H[0, x] - 8*(-2 + x)*H[1, x]) - (32*(4 + x)*H[2, x])/
            3 + (16*(-8 + x)*H[0, 0, x])/3 + (16*(-2 + x)*H[1, 0, x])/3 + 
           (32*(-2 + x)*H[1, 1, x])/3 + (2*(-1634 + 1513*x + 192*zeta[2] + 
              48*x*zeta[2]))/9) + (8*LQ*(-1 + x)*(-202 + 189*zeta[3]))/27 + 
         (2*H[1, 0, x]*(-34187 + 30955*x - 3186*zeta[2] + 2052*x*zeta[2] + 
            14904*zeta[3] - 7452*x*zeta[3]))/81 - 
         (4*H[-1, -1, x]*(54*zeta[2] + 243*x*zeta[2] + 222*x^2*zeta[2] + 
            340*x*zeta[3] + 170*x^2*zeta[3]))/(3*x) + 
         (4*H[-2, x]*(72*zeta[2] + 26*x*zeta[2] + 295*x^2*zeta[2] + 
            268*x*zeta[3] + 178*x^2*zeta[3]))/(3*x) + 
         (4*H[-1, 0, x]*(426 - 5597*x - 4969*x^2 + 144*x^3 + 270*zeta[2] + 
            2373*x*zeta[2] + 2136*x^2*zeta[2] + 2376*x*zeta[3] + 
            1188*x^2*zeta[3]))/(27*x) - (8*H[1, 1, x]*(11728*x - 7892*x^2 + 
            81*zeta[2] - 477*x*zeta[2] + 198*x^2*zeta[2] - 4050*x*zeta[3] + 
            2025*x^2*zeta[3]))/(81*x) - (4*H[0, 0, x]*(62855 + 177951*x + 
            167769*x^2 + 53105*x^3 + 432*x^4 - 6039*zeta[2] - 
            9549*x*zeta[2] - 981*x^2*zeta[2] + 2448*x^3*zeta[2] - 
            10476*zeta[3] - 25596*x*zeta[3] - 19764*x^2*zeta[3] - 
            4644*x^3*zeta[3]))/(81*(1 + x)^2) - 
         (4*H[2, x]*(6134*x + 9486*x^2 + 570*x^3 - 2782*x^4 - 324*zeta[2] + 
            1386*x*zeta[2] + 8865*x^2*zeta[2] + 12276*x^3*zeta[2] + 
            5283*x^4*zeta[2] - 5454*x*zeta[3] - 8451*x^2*zeta[3] - 
            540*x^3*zeta[3] + 2457*x^4*zeta[3]))/(81*x*(1 + x)^2) + 
         Lp^2*(8*LQ^2*(-1 + x) + (20*(-34 + 41*x)*H[2, x])/3 - 
           16*(10 + 3*x)*H[3, x] + 32*(-4 + x)*H[-2, 0, x] - 
           4*(70 + 59*x)*H[-1, 0, x] - 16*(2 + x)*H[-1, 2, x] - 
           (136*(10 + x)*H[0, 0, x])/3 + (4*(-190 + 179*x)*H[1, 0, x])/3 + 
           (4*(-98 + 109*x)*H[1, 1, x])/3 + 48*(-2 + x)*H[1, 2, x] - 
           16*(10 + x)*H[2, 0, x] + 16*(-8 + x)*H[2, 1, x] + 
           32*(2 + x)*H[-1, -1, 0, x] - 24*(2 + x)*H[-1, 0, 0, x] + 
           32*(-4 + x)*H[0, 0, 0, x] + 24*(-2 + x)*H[1, 0, 0, x] + 
           48*(-2 + x)*H[1, 1, 0, x] + 48*(-2 + x)*H[1, 1, 1, x] + 
           32*(2 + x)*H[-1, x]*zeta[2] + (8*H[0, x]*(-359 + 263*x + 
              12*zeta[2] + 18*x*zeta[2]))/3 - 
           (2*H[1, x]*(154 - 129*x - 96*zeta[2] + 48*x*zeta[2]))/3 + 
           LQ*(-24*(-4 + 3*x)*H[0, x] - (8*(10 + x)*H[1, x])/3 - 
             16*(-2 + x)*H[2, x] + 16*(2 + x)*H[-1, 0, x] + 
             16*(2 + x)*H[0, 0, x] - 16*(-2 + x)*H[1, 0, x] - 
             16*(-2 + x)*H[1, 1, x] + (4*(199 - 126*x - 12*zeta[2] + 
                18*x*zeta[2]))/3) - (2*(3772 - 2837*x + 240*zeta[2] + 
              1230*x*zeta[2] + 1152*zeta[3] - 324*x*zeta[3]))/9) + 
         (2*H[-1, x]*(2619*zeta[2] + 2686*x*zeta[2] + 149*x^2*zeta[2] + 
            216*x^3*zeta[2] + 432*zeta[3] + 3330*x*zeta[3] + 
            3096*x^2*zeta[3] + 3528*x*zeta[4] + 1764*x^2*zeta[4]))/(27*x) - 
         (H[0, x]*(850576 + 550560*x - 1450608*x^2 - 1150592*x^3 + 
            69948*zeta[2] + 261864*x*zeta[2] + 320040*x^2*zeta[2] + 
            133308*x^3*zeta[2] + 5184*x^4*zeta[2] - 219240*zeta[3] - 
            210816*x*zeta[3] + 236088*x^2*zeta[3] + 229608*x^3*zeta[3] + 
            18954*zeta[4] + 891*x*zeta[4] - 55080*x^2*zeta[4] - 
            37017*x^3*zeta[4]))/(243*(1 + x)^2) - 
         (2*H[1, x]*(-67538*x - 59116*x^2 + 8422*x^3 - 5589*zeta[2] + 
            66213*x*zeta[2] + 7929*x^2*zeta[2] - 64197*x^3*zeta[2] + 
            648*x^4*zeta[2] + 972*zeta[3] + 16362*x*zeta[3] + 
            31104*x^2*zeta[3] + 15714*x^3*zeta[3] - 20574*x*zeta[4] - 
            10287*x^2*zeta[4] + 10287*x^3*zeta[4]))/(243*x*(1 + x)) + 
         Lp*((4*(-173 + 323*x)*H[3, x])/3 - 4*(50 + 13*x)*H[4, x] + 
           8*(-18 + 13*x)*H[-3, 0, x] - (8*(153 + 191*x)*H[-2, 0, x])/3 - 
           128*(1 + x)*H[-2, 2, x] - (16*(9 + 20*x + 22*x^2)*H[-1, 2, x])/
            (3*x) - 128*(2 + x)*H[-1, 3, x] - (32*(-19 + 8*x)*H[1, 2, x])/3 + 
           64*(-2 + x)*H[1, 3, x] + (8*(52 + 127*x)*H[2, 0, x])/3 - 
           16*(-3 + 2*x)*H[2, 1, x] + 32*(-1 + 2*x)*H[2, 2, x] - 
           32*(4 + x)*H[3, 0, x] + 16*(-8 + 3*x)*H[3, 1, x] + 
           48*(2 + 3*x)*H[-2, -1, 0, x] - 8*(46 + 9*x)*H[-2, 0, 0, x] + 
           112*(2 + x)*H[-1, -2, 0, x] + (8*(18 + 32*x + 25*x^2)*
             H[-1, -1, 0, x])/(3*x) + 160*(2 + x)*H[-1, -1, 2, x] - 
           (4*(36 + 404*x + 379*x^2)*H[-1, 0, 0, x])/(3*x) - 
           48*(2 + x)*H[-1, 2, 0, x] - 32*(2 + x)*H[-1, 2, 1, x] + 
           (8*(-335 + 27*x)*H[0, 0, 0, x])/3 - 16*(-2 + x)*H[1, -2, 0, x] + 
           (4*(-383 + 328*x)*H[1, 0, 0, x])/3 - 
           (32*(-19 + 8*x)*H[1, 1, 0, x])/3 - (352*(-2 + x)*H[1, 1, 1, x])/
            3 + 48*(-2 + x)*H[1, 1, 2, x] + 80*(-2 + x)*H[1, 2, 0, x] + 
           48*(-2 + x)*H[1, 2, 1, x] - 4*(58 + 17*x)*H[2, 0, 0, x] + 
           32*(-1 + 2*x)*H[2, 1, 0, x] + 32*(-1 + 2*x)*H[2, 1, 1, x] - 
           128*(2 + x)*H[-1, -1, -1, 0, x] + 208*(2 + x)*H[-1, -1, 0, 0, x] - 
           96*(2 + x)*H[-1, 0, 0, 0, x] + 16*(-19 + 5*x)*H[0, 0, 0, 0, x] + 
           32*(-2 + x)*H[1, 0, 0, 0, x] + 48*(-2 + x)*H[1, 1, 0, 0, x] + 
           48*(-2 + x)*H[1, 1, 1, 0, x] + 32*(-2 + x)*H[1, 1, 1, 1, x] + 
           8*(22 + 25*x)*H[-2, x]*zeta[2] - 224*(2 + x)*H[-1, -1, x]*
            zeta[2] - (4*H[1, 1, x]*(1090 - 593*x - 72*zeta[2] + 
              36*x*zeta[2]))/9 - (8*H[1, 0, x]*(-347 + 490*x - 72*zeta[2] + 
              36*x*zeta[2]))/9 + (4*H[0, 0, x]*(-1432 + 927*x + 138*zeta[2] + 
              39*x*zeta[2]))/3 + (4*H[2, x]*(-514 + 245*x + 252*zeta[2] + 
              90*x*zeta[2]))/9 + (8*H[-1, 0, x]*(9 - 59*x + 8*x^2 + 
              120*x*zeta[2] + 60*x^2*zeta[2]))/(3*x) - 
           (4*H[0, x]*(24232 + 13987*x - 1719*zeta[2] + 2691*x*zeta[2] - 
              3672*zeta[3] - 1512*x*zeta[3]))/27 + 
           (4*H[-1, x]*(54*zeta[2] + 112*x*zeta[2] + 113*x^2*zeta[2] + 
              288*x*zeta[3] + 144*x^2*zeta[3]))/(3*x) - 
           (4*H[1, x]*(-2791*x + 902*x^2 - 162*zeta[2] - 828*x*zeta[2] + 
              1089*x^2*zeta[2] - 648*x*zeta[3] + 324*x^2*zeta[3]))/(27*x) + 
           LQ*(4*(25 + 11*x)*H[0, x] + (8*(-91 + 53*x)*H[1, x])/9 - 
             16*(-1 + x)*H[2, x] + 16*(2 + x)*H[-2, 0, x] + 
             16*(1 + x)*H[-1, 0, x] - 4*(-16 + 5*x)*H[0, 0, x] + 
             32*(-1 + x)*H[1, 0, x] - (4*(-34 + 23*x)*H[1, 1, x])/3 + 
             8*(-2 + x)*H[1, 2, x] - 32*H[2, 0, x] + 8*(-2 + x)*H[2, 1, x] - 
             16*(2 + x)*H[-1, -1, 0, x] + 8*(2 + x)*H[-1, 0, 0, x] + 
             8*(2 + x)*H[0, 0, 0, x] - 8*(-2 + x)*H[1, 0, 0, x] + 
             8*(-2 + x)*H[1, 1, 0, x] + 8*(-2 + x)*H[1, 1, 1, x] - 
             8*(2 + x)*H[-1, x]*zeta[2] + (4*(1011 - 791*x - 144*zeta[2] + 
                180*x*zeta[2] - 342*zeta[3] + 189*x*zeta[3]))/9) + 
           (-193564 + 176846*x + 22008*zeta[2] - 23028*x*zeta[2] + 
             40968*zeta[3] - 32652*x*zeta[3] + 18414*zeta[4] + 
             8397*x*zeta[4])/27) + (-156326 - 315177*x - 161376*x^2 - 
           2525*x^3 - 198840*zeta[2] - 360108*x*zeta[2] - 
           118512*x^2*zeta[2] + 47940*x^3*zeta[2] + 5184*x^4*zeta[2] + 
           188424*zeta[3] + 92466*x*zeta[3] - 384876*x^2*zeta[3] - 
           295398*x^3*zeta[3] - 6480*x^4*zeta[3] + 42120*zeta[2]*zeta[3] + 
           111780*x*zeta[2]*zeta[3] + 97200*x^2*zeta[2]*zeta[3] + 
           27540*x^3*zeta[2]*zeta[3] - 147123*zeta[4] - 305316*x*zeta[4] - 
           169263*x^2*zeta[4] - 11556*x^3*zeta[4] - 421848*zeta[5] - 
           727380*x*zeta[5] - 189216*x^2*zeta[5] + 116316*x^3*zeta[5])/
          (243*(1 + x)^2)) + CA*(CF*Nf*TF*((448*LQ*(-1 + x))/27 + 
           Lp^3*(8*LQ*(-2 + x) - (16*(-46 + 35*x))/9 + (64*(4 + x)*H[0, x])/
              9 - (64*(-2 + x)*H[1, x])/9) - (16*(136 + 41*x)*H[3, x])/27 + 
           (32*(-4 + x)*H[4, x])/9 - (64*(-6 + 7*x)*H[-3, 0, x])/9 + 
           (32*(-36 + 144*x + 23*x^2)*H[-2, 0, x])/(27*x) - 
           (64*(2 + x)*H[-2, 2, x])/3 - (64*(16 + 11*x)*H[-1, 2, x])/27 - 
           (80*(2 + x)*H[-1, 3, x])/9 - (16*(-1 + 71*x)*H[1, 2, x])/27 + 
           (80*(-2 + x)*H[1, 3, x])/9 + (16*(-236 + 97*x)*H[2, 0, x])/27 + 
           (8*(-60 + 67*x)*H[2, 1, x])/9 + (128*(5 + x)*H[2, 2, x])/9 - 
           (32*(16 + 5*x)*H[3, 0, x])/9 + (64*(2 + x)*H[3, 1, x])/9 - 
           (32*(-18 + 7*x)*H[-2, 0, 0, x])/9 - (32*(26 + x)*H[-1, -1, 0, x])/
            27 + (160*(2 + x)*H[-1, -1, 2, x])/9 + 
           (16*(-36 + 62*x + 73*x^2)*H[-1, 0, 0, x])/(27*x) - 
           (32*(2 + x)*H[-1, 2, 0, x])/9 + (64*(2 + x)*H[-1, 2, 1, x])/9 + 
           (112*(39 + 2*x)*H[0, 0, 0, x])/27 - (128*(-2 + x)*H[1, -2, 0, x])/
            9 + (16*(-18 - 4*x + 77*x^2)*H[1, 0, 0, x])/(27*x) - 
           (16*(17 + 53*x)*H[1, 1, 0, x])/27 + (16*(-536 + 301*x)*
             H[1, 1, 1, x])/27 - (464*(-2 + x)*H[1, 1, 2, x])/9 - 
           (160*(-2 + x)*H[1, 2, 0, x])/9 - (400*(-2 + x)*H[1, 2, 1, x])/9 - 
           (224*(2 + x)*H[2, 0, 0, x])/9 - (32*(-14 + 3*x)*H[2, 1, 0, x])/9 - 
           (16*(-46 + 29*x)*H[2, 1, 1, x])/9 + 
           (32*(2 + x)*H[-1, -1, -1, 0, x])/9 + 
           (32*(2 + x)*H[-1, 0, 0, 0, x])/9 - (32*(-8 + x)*H[0, 0, 0, 0, x])/
            9 - (128*(-2 + x)*H[1, 0, 0, 0, x])/9 + 
           (208*(-2 + x)*H[1, 1, 0, 0, x])/9 - 48*(-2 + x)*H[1, 1, 1, 0, x] - 
           (560*(-2 + x)*H[1, 1, 1, 1, x])/9 + (64*(2 + x)*H[-2, x]*zeta[2])/
            3 - 16*(2 + x)*H[-1, -1, x]*zeta[2] + 
           (4*H[0, 0, x]*(10264 + 2689*x + 576*x^2 + 288*zeta[2] - 
              72*x*zeta[2]))/81 + (16*H[2, x]*(-356 - 593*x - 144*zeta[2] + 
              36*x*zeta[2]))/81 + (8*H[1, 1, x]*(5192 - 2953*x - 
              144*zeta[2] + 72*x*zeta[2]))/81 - 
           (8*H[1, 0, x]*(32 - 229*x - 324*zeta[2] + 162*x*zeta[2]))/81 - 
           (16*H[-1, 0, x]*(180 + 80*x + x^2 + 48*x^3 - 6*x*zeta[2] - 
              3*x^2*zeta[2]))/(27*x) + Lp^2*((8*(82 + 5*x)*H[0, x])/3 + 
             (32*(-11 + 8*x)*H[1, x])/3 + LQ*((16*(-11 + 6*x))/3 - 
               (32*(-2 + x)*H[1, x])/3) - (16*(2 + 5*x)*H[2, x])/3 + 
             16*(2 + x)*H[-1, 0, x] + (32*(4 + x)*H[0, 0, x])/3 - 
             (16*(-2 + x)*H[1, 0, x])/3 + (16*(-2 + x)*H[1, 1, x])/3 + 
             (4*(1040 - 751*x + 96*zeta[2] + 60*x*zeta[2]))/9) + 
           (16*H[-1, x]*(38*zeta[2] + 43*x*zeta[2] + 18*zeta[3] + 
              9*x*zeta[3]))/27 - (8*H[1, x]*(22462 - 14285*x - 1098*zeta[2] + 
              1008*x*zeta[2] - 3240*zeta[3] + 1620*x*zeta[3]))/243 + 
           (4*H[0, x]*(33485 - 8086*x + 8784*zeta[2] + 1476*x*zeta[2] + 
              9936*zeta[3] + 3672*x*zeta[3]))/243 + 
           Lp*((32*(-14 + x)*H[2, x])/9 - (64*(2 + x)*H[3, x])/3 - 
             (64*(-6 + x)*H[-2, 0, x])/3 + (32*(-3 + 13*x + 11*x^2)*H[-1, 0, 
                x])/(3*x) - (64*(2 + x)*H[-1, 2, x])/3 + 
             (80*(10 + 3*x)*H[0, 0, x])/3 + (32*(-13 + 23*x)*H[1, 0, x])/9 - 
             (64*(-41 + 22*x)*H[1, 1, x])/9 + LQ*((224*(-3 + 2*x))/9 - 
               (16*(-16 + 11*x)*H[1, x])/9 + (16*(-2 + x)*H[1, 1, x])/3) + 
             (128*(-2 + x)*H[1, 2, x])/3 + (32*(-8 + x)*H[2, 0, x])/3 + 
             64*(-1 + x)*H[2, 1, x] + (32*(2 + x)*H[-1, -1, 0, x])/3 - 
             (16*(2 + x)*H[-1, 0, 0, x])/3 + (128*H[0, 0, 0, x])/3 - 
             (80*(-2 + x)*H[1, 0, 0, x])/3 + (128*(-2 + x)*H[1, 1, 0, x])/3 + 
             (128*(-2 + x)*H[1, 1, 1, x])/3 + (80*(2 + x)*H[-1, x]*zeta[2])/
              3 - (8*H[1, x]*(1594 - 839*x - 36*zeta[2] + 18*x*zeta[2]))/27 + 
             (32*H[0, x]*(385 - 122*x + 90*zeta[2] + 18*x*zeta[2]))/27 + 
             (4*(6280 - 4211*x + 624*zeta[2] + 624*x*zeta[2] + 360*zeta[3] - 
                252*x*zeta[3]))/27) - (4*(-48023 + 31813*x + 552*zeta[2] - 
              9060*x*zeta[2] + 1728*x^2*zeta[2] - 21672*zeta[3] + 
              18918*x*zeta[3] + 2052*zeta[4] + 5562*x*zeta[4]))/243) + 
         CF^2*((8*(-188 + 19*x)*H[4, x])/9 - (16*(12 + 5*x)*H[5, x])/3 + 
           (16*(-14 + 37*x)*H[-4, 0, x])/3 - (16*(3 + 7*x)*H[-3, 0, x])/3 - 
           (80*(2 + x)*H[-3, 2, x])/3 - (16*(17 + 7*x)*H[-2, 2, x])/3 - 
           (56*(2 + x)*H[-2, 3, x])/3 - 4*(12 + 7*x)*H[-1, 3, x] - 
           (32*(2 + x)*H[-1, 4, x])/3 - (4*(-260 + 151*x)*H[1, 3, x])/9 + 
           (16*(-2 + x)*H[1, 4, x])/3 - (4*(20 + 41*x)*H[2, 2, x])/9 + 
           (8*(2 + 17*x)*H[2, 3, x])/3 - (4*(154 + 495*x + 528*x^2 + 196*x^3)*
             H[3, 0, x])/(9*(1 + x)^2) - (8*(-41 + 52*x)*H[3, 1, x])/9 - 
           (16*(-10 + x)*H[3, 2, x])/3 + (32*(4 + x)*H[4, 0, x])/3 + 
           (8*(14 + 9*x)*H[4, 1, x])/3 - (32*(-10 + x)*H[-3, -1, 0, x])/3 + 
           (8*(-58 + 15*x)*H[-3, 0, 0, x])/3 + 64*H[-2, -2, 0, x] + 
           (32*(10 + x)*H[-2, -1, 0, x])/3 - (16*(2 + x)*H[-2, -1, 2, x])/3 - 
           (8*(11 + 47*x)*H[-2, 0, 0, x])/3 + (16*(2 + x)*H[-2, 2, 0, x])/3 + 
           32*(2 + x)*H[-2, 2, 1, x] - 64*(2 + x)*H[-1, -3, 0, x] + 
           (16*(13 + 7*x)*H[-1, -2, 0, x])/3 - 16*(2 + x)*H[-1, -2, 2, x] + 
           (8*(16 + x)*H[-1, -1, 2, x])/3 - (8*(2 + x)*H[-1, -1, 3, x])/3 + 
           8*x*H[-1, 2, 0, x] + (16*(10 + 7*x)*H[-1, 2, 1, x])/3 + 
           (32*(2 + x)*H[-1, 2, 2, x])/3 + (8*(2 + x)*H[-1, 3, 0, x])/3 + 
           16*(2 + x)*H[-1, 3, 1, x] + 80*(-2 + x)*H[1, -3, 0, x] + 
           (32*(-1 + 7*x)*H[1, -2, 0, x])/3 + (4*(54 - 32*x + 199*x^2)*
             H[1, 1, 2, x])/(9*x) + 48*(-2 + x)*H[1, 1, 3, x] + 
           (4*(-262 + 137*x)*H[1, 2, 0, x])/9 - 
           (64*(-13 + 2*x)*H[1, 2, 1, x])/9 + (8*(-2 + x)*H[1, 2, 2, x])/3 - 
           24*(-2 + x)*H[1, 3, 0, x] - (40*(-2 + x)*H[1, 3, 1, x])/3 + 
           (32*(-4 + 11*x)*H[2, -2, 0, x])/3 - 
           (8*(-7 + 33*x + 87*x^2 + 56*x^3)*H[2, 0, 0, x])/(9*(1 + x)^2) + 
           (4*(274 + 627*x + 432*x^2 + 97*x^3)*H[2, 1, 0, x])/(9*(1 + x)^2) - 
           (8*(-100 + 137*x)*H[2, 1, 1, x])/9 + (8*(-38 + x)*H[2, 1, 2, x])/
            3 - (8*(-22 + 29*x)*H[2, 2, 0, x])/3 - (32*(4 + x)*H[2, 2, 1, x])/
            3 + (32*(9 + 10*x)*H[3, 0, 0, x])/3 - 
           (8*(-38 + 9*x)*H[3, 1, 0, x])/3 - (8*(2 + 7*x)*H[3, 1, 1, x])/3 + 
           48*(2 + x)*H[-2, -1, -1, 0, x] + (16*(38 + 7*x)*H[-2, -1, 0, 0, 
              x])/3 - (32*(13 + 5*x)*H[-2, 0, 0, 0, x])/3 - 
           (32*(2 + x)*H[-1, -2, -1, 0, x])/3 + 
           (136*(2 + x)*H[-1, -2, 0, 0, x])/3 - 32*(2 + x)*H[-1, -1, -2, 0, 
             x] + (56*(-2 + x)*H[-1, -1, -1, 0, x])/3 + 
           (112*(2 + x)*H[-1, -1, -1, 2, x])/3 + 
           (8*(53 + 41*x)*H[-1, -1, 0, 0, x])/3 - 
           (16*(2 + x)*H[-1, -1, 2, 0, x])/3 - 
           (64*(2 + x)*H[-1, -1, 2, 1, x])/3 - 8*(12 + 11*x)*
            H[-1, 0, 0, 0, x] - (128*(2 + x)*H[-1, 2, 0, 0, x])/3 - 
           (32*(2 + x)*H[-1, 2, 1, 0, x])/3 - (32*(2 + x)*H[-1, 2, 1, 1, x])/
            3 + (8*(-523 + 248*x)*H[0, 0, 0, 0, x])/9 + 
           (160*(-2 + x)*H[1, -2, 0, 0, x])/3 - 
           (8*(-46 + 39*x)*H[1, 0, 0, 0, x])/3 + 
           (224*(-2 + x)*H[1, 1, -2, 0, x])/3 + 
           (8*(-103 + 56*x)*H[1, 1, 0, 0, x])/9 + (4*(27 - 126*x + 128*x^2)*
             H[1, 1, 1, 0, x])/(3*x) - (8*(-757 + 425*x)*H[1, 1, 1, 1, x])/
            9 + 104*(-2 + x)*H[1, 1, 1, 2, x] - 32*(-2 + x)*
            H[1, 1, 2, 0, x] + (208*(-2 + x)*H[1, 1, 2, 1, x])/3 - 
           (80*(-2 + x)*H[1, 2, 0, 0, x])/3 - (16*(-2 + x)*H[1, 2, 1, 0, x])/
            3 + 80*(-2 + x)*H[1, 2, 1, 1, x] + 
           (16*(4 + 13*x)*H[2, 0, 0, 0, x])/3 - 
           (16*(-14 + x)*H[2, 1, 0, 0, x])/3 - 
           (8*(50 + 17*x)*H[2, 1, 1, 0, x])/3 + 8*(-18 + 11*x)*
            H[2, 1, 1, 1, x] - (128*(2 + x)*H[-1, -1, -1, -1, 0, x])/3 - 
           (248*(2 + x)*H[-1, -1, -1, 0, 0, x])/3 + 56*(2 + x)*
            H[-1, -1, 0, 0, 0, x] - 40*(2 + x)*H[-1, 0, 0, 0, 0, x] - 
           (32*(10 + 3*x)*H[0, 0, 0, 0, 0, x])/3 + 
           (136*(-2 + x)*H[1, 0, 0, 0, 0, x])/3 + 
           (40*(-2 + x)*H[1, 1, 0, 0, 0, x])/3 - 
           (184*(-2 + x)*H[1, 1, 1, 0, 0, x])/3 + 104*(-2 + x)*
            H[1, 1, 1, 1, 0, x] + 160*(-2 + x)*H[1, 1, 1, 1, 1, x] + 
           (64*(5 + x)*H[-3, x]*zeta[2])/3 + (88*(2 + x)*H[-2, -1, x]*
             zeta[2])/3 + (32*(2 + x)*H[-1, -2, x]*zeta[2])/3 - 
           (176*(2 + x)*H[-1, -1, -1, x]*zeta[2])/3 - 
           (32*H[-1, 2, x]*(9 + 5*x + 2*zeta[2] + x*zeta[2]))/3 + 
           (4*H[1, 2, x]*(-2066 + 1381*x - 36*zeta[2] + 18*x*zeta[2]))/27 - 
           (4*H[1, 1, 1, x]*(6715 - 3806*x - 72*zeta[2] + 36*x*zeta[2]))/27 - 
           (8*H[3, x]*(535 + 412*x + 90*zeta[2] + 81*x*zeta[2]))/27 - 
           (8*H[2, 1, x]*(146 - 955*x + 36*zeta[2] + 144*x*zeta[2]))/27 + 
           (H[0, 0, 0, x]*(-22814 + 277*x + 1440*zeta[2] + 720*x*zeta[2]))/
            27 + (2*H[-1, 0, 0, x]*(-57 - 182*x - 163*x^2 + 56*x*zeta[2] + 
              28*x^2*zeta[2]))/(3*x) - (4*H[-1, -1, 0, x]*(-15 - 130*x - 
              109*x^2 + 76*x*zeta[2] + 38*x^2*zeta[2]))/(3*x) + 
           (4*H[-2, 0, x]*(-72 + 152*x - 57*x^2 + 68*x*zeta[2] + 
              58*x^2*zeta[2]))/(3*x) - (2*H[2, 0, x]*(2338 + 881*x - 
              1511*x^2 + 144*zeta[2] + 720*x*zeta[2] + 576*x^2*zeta[2]))/
            (27*(1 + x)) - (2*H[1, 0, 0, x]*(153 - 715*x - 437*x^2 + 
              395*x^3 - 192*x*zeta[2] - 96*x^2*zeta[2] + 96*x^3*zeta[2]))/
            (9*x*(1 + x)) - (2*H[1, 1, 0, x]*(135 + 1235*x - 59*x^2 - 
              1051*x^3 - 288*x*zeta[2] - 144*x^2*zeta[2] + 144*x^3*zeta[2]))/
            (27*x*(1 + x)) + Lp^3*((2*(-158 + 157*x)*H[0, x])/9 + 
             (8*(-91 + 68*x)*H[1, x])/9 + LQ*(-6*x - 4*(-2 + x)*H[0, x] - 8*
                (-2 + x)*H[1, x]) - (8*(10 + x)*H[2, x])/3 - 
             (8*(4 + x)*H[0, 0, x])/3 + (16*(-2 + x)*H[1, 0, x])/3 + 
             (32*(-2 + x)*H[1, 1, x])/3 + (-72 + 127*x + 80*zeta[2] + 8*x*
                zeta[2])/3) + (2*H[1, 0, x]*(-5135 + 3832*x - 2100*zeta[2] + 
              1824*x*zeta[2] + 504*zeta[3] - 252*x*zeta[3]))/27 + 
           (8*H[-2, x]*(54*zeta[2] + 16*x*zeta[2] - 30*zeta[3] - 
              15*x*zeta[3]))/3 + (4*H[-1, -1, x]*(-46*zeta[2] + 5*x*zeta[2] + 
              84*zeta[3] + 42*x*zeta[3]))/3 - 
           (4*H[-1, 0, x]*(189 + 137*x + 60*x^2 + 48*x^3 - 66*x*zeta[2] - 
              63*x^2*zeta[2] - 92*x*zeta[3] - 46*x^2*zeta[3]))/(3*x) + 
           (4*H[1, 1, x]*(23957*x - 14743*x^2 + 243*zeta[2] - 
              2034*x*zeta[2] + 1179*x^2*zeta[2] - 4212*x*zeta[3] + 
              2106*x^2*zeta[3]))/(81*x) + (H[0, 0, x]*(-61169 - 111144*x - 
              33597*x^2 + 21562*x^3 + 5184*x^4 + 13536*zeta[2] + 
              20520*x*zeta[2] + 432*x^2*zeta[2] - 6876*x^3*zeta[2] - 
              3024*zeta[3] - 9288*x*zeta[3] - 9504*x^2*zeta[3] - 
              3240*x^3*zeta[3]))/(81*(1 + x)^2) + 
           (4*H[2, x]*(-5491 - 4236*x + 8001*x^2 + 6746*x^3 + 558*zeta[2] + 
              1836*x*zeta[2] + 1998*x^2*zeta[2] + 882*x^3*zeta[2] + 
              432*zeta[3] - 324*x*zeta[3] - 1944*x^2*zeta[3] - 
              1188*x^3*zeta[3]))/(81*(1 + x)^2) + 
           Lp^2*((4*(-68 + 19*x)*H[2, x])/3 - 64*H[3, x] + 
             12*(2 + x)*H[-1, 0, x] - 16*(2 + x)*H[-1, 2, x] + 
             (4*(-92 + 91*x)*H[0, 0, x])/3 + (8*(-7 + 8*x)*H[1, 0, x])/3 - 
             (8*(-77 + 52*x)*H[1, 1, x])/3 + LQ*(12*(-5 + 2*x) - 12*x*
                H[0, x] - 24*(-2 + x)*H[1, x] - 8*(-2 + x)*H[0, 0, x] + 16*
                (-2 + x)*H[1, 1, x]) + 16*(-2 + x)*H[1, 2, x] + 
             24*(-2 + x)*H[2, 0, x] + 8*(-2 + 7*x)*H[2, 1, x] - 
             8*(2 + x)*H[-1, 0, 0, x] - 16*(4 + x)*H[0, 0, 0, x] + 
             24*(-2 + x)*H[1, 0, 0, x] + 16*(-2 + x)*H[1, 1, 0, x] + 
             16*(2 + x)*H[-1, x]*zeta[2] + (H[0, x]*(-222 + 319*x + 
                192*zeta[2]))/3 - (8*H[1, x]*(121 - 65*x - 12*zeta[2] + 
                6*x*zeta[2]))/3 + (1116 - 201*x + 688*zeta[2] - 152*x*
                zeta[2] - 192*zeta[3] - 48*x*zeta[3])/6) + 
           (2*H[-1, x]*(15*zeta[2] + 274*x*zeta[2] + 189*x^2*zeta[2] + 
              36*x*zeta[3] - 30*x^2*zeta[3] - 502*x*zeta[4] - 
              251*x^2*zeta[4]))/(3*x) - (H[1, x]*(192730*x + 125081*x^2 - 
              67649*x^3 + 2430*zeta[2] - 12978*x*zeta[2] - 9594*x^2*zeta[2] + 
              7758*x^3*zeta[2] - 8748*zeta[3] + 36180*x*zeta[3] - 
              10908*x^2*zeta[3] - 55836*x^3*zeta[3] - 62532*x*zeta[4] - 
              31266*x^2*zeta[4] + 31266*x^3*zeta[4]))/(243*x*(1 + x)) + 
           (H[0, x]*(42548 + 549819*x + 971994*x^2 + 464723*x^3 + 
              117216*zeta[2] + 285984*x*zeta[2] + 222264*x^2*zeta[2] + 
              53496*x^3*zeta[2] - 227232*zeta[3] - 541080*x*zeta[3] - 
              400464*x^2*zeta[3] - 82728*x^3*zeta[3] + 90072*zeta[4] + 
              226476*x*zeta[4] + 182736*x^2*zeta[4] + 46332*x^3*zeta[4]))/
            (486*(1 + x)^2) + Lp*((8*(-62 + 7*x)*H[3, x])/3 - 
             16*(6 + x)*H[4, x] + 32*(-2 + 3*x)*H[-3, 0, x] - 
             80*(-1 + x)*H[-2, 0, x] - 32*(2 + x)*H[-2, 2, x] - 
             48*(2 + x)*H[-1, 2, x] - 16*(2 + x)*H[-1, 3, x] - 
             (8*(-59 + 88*x)*H[1, 0, x])/9 - 8*(5 + 4*x)*H[1, 2, x] - 
             (32*(-1 + 2*x)*H[2, 0, x])/3 + 32*(1 + x)*H[2, 1, x] + 
             8*(6 + x)*H[2, 2, x] + 32*(-1 + x)*H[3, 0, x] + 
             16*(2 + 3*x)*H[3, 1, x] - 48*(-2 + x)*H[-2, -1, 0, x] + 
             8*(-10 + x)*H[-2, 0, 0, x] - 16*(2 + x)*H[-1, -2, 0, x] + 
             24*(8 + 5*x)*H[-1, -1, 0, x] - 12*(8 + 5*x)*H[-1, 0, 0, x] + 
             32*(2 + x)*H[-1, 2, 1, x] + (2*(-650 + 421*x)*H[0, 0, 0, x])/3 + 
             80*(-2 + x)*H[1, -2, 0, x] - 4*(-28 + 11*x)*H[1, 0, 0, x] - 
             (8*(-25 + 41*x)*H[1, 1, 0, x])/3 + (832*(-2 + x)*H[1, 1, 1, x])/
              3 + LQ*(2*(-23 + 5*x) - 2*(-19 + 8*x)*H[0, x] - 8*(-9 + 5*x)*
                H[1, x] + 2*(20 + x)*H[0, 0, x] + 4*(-10 + 7*x)*H[1, 1, x] - 
               4*(-2 + x)*H[0, 0, 0, x] - 8*(-2 + x)*H[1, 1, 1, x]) - 
             64*(-2 + x)*H[1, 1, 2, x] - 32*(-2 + x)*H[1, 2, 0, x] - 
             80*(-2 + x)*H[1, 2, 1, x] + 40*(-2 + 3*x)*H[2, 0, 0, x] - 
             8*(-10 + x)*H[2, 1, 0, x] - 16*(-8 + 7*x)*H[2, 1, 1, x] + 
             32*(2 + x)*H[-1, -1, -1, 0, x] - 16*(2 + x)*H[-1, -1, 0, 0, x] - 
             40*(2 + x)*H[-1, 0, 0, 0, x] - 8*(18 + 5*x)*H[0, 0, 0, 0, x] + 
             56*(-2 + x)*H[1, 0, 0, 0, x] + 80*(-2 + x)*H[1, 1, 0, 0, x] - 
             96*(-2 + x)*H[1, 1, 1, 0, x] - 128*(-2 + x)*H[1, 1, 1, 1, x] + 
             8*(14 + x)*H[-2, x]*zeta[2] + 16*(2 + x)*H[-1, -1, x]*zeta[2] - 
             8*H[2, x]*(29 + 11*x + 6*x*zeta[2]) - (4*H[1, 1, x]*(-568 + 
                299*x - 24*zeta[2] + 12*x*zeta[2]))/3 + 
             (2*H[0, 0, x]*(-2153 + 502*x + 288*zeta[2] + 72*x*zeta[2]))/9 + 
             (8*H[-1, 0, x]*(-9 + 9*x + 4*x^2 + 12*x*zeta[2] + 
                6*x^2*zeta[2]))/x + (H[0, x]*(-2852 + 2851*x + 7488*zeta[2] - 
                2664*x*zeta[2] - 216*x*zeta[3]))/27 + 4*H[-1, x]*
              (48*zeta[2] + 27*x*zeta[2] - 16*zeta[3] - 8*x*zeta[3]) - 
             (2*H[1, x]*(16448 - 10357*x - 540*zeta[2] + 378*x*zeta[2] - 
                2160*zeta[3] + 1080*x*zeta[3]))/27 + (11102 + 5883*x + 13536*
                zeta[2] + 576*x*zeta[2] - 6528*zeta[3] - 2064*x*zeta[3] + 
               10656*zeta[4] + 6048*x*zeta[4])/36) - 
           (-1299930 - 1616995*x + 665800*x^2 + 982865*x^3 + 105952*zeta[2] + 
             264480*x*zeta[2] + 252576*x^2*zeta[2] + 135520*x^3*zeta[2] + 
             41472*x^4*zeta[2] + 988800*zeta[3] + 1388592*x*zeta[3] - 
             184032*x^2*zeta[3] - 583824*x^3*zeta[3] + 55296*zeta[2]*
              zeta[3] + 38016*x*zeta[2]*zeta[3] - 89856*x^2*zeta[2]*zeta[3] - 
             72576*x^3*zeta[2]*zeta[3] + 231264*zeta[4] + 301752*x*zeta[4] - 
             90288*x^2*zeta[4] - 162072*x^3*zeta[4] - 554688*zeta[5] - 
             1023840*x*zeta[5] - 383616*x^2*zeta[5] + 85536*x^3*zeta[5])/
            (648*(1 + x)^2))))
 
dBeamMSb["qg"] = 2*as*Nf*TF*(-4*(-1 + x) - 2*Lp*(-1 + 2*x)) + 
     as^2*(CA*Nf*TF*(72*(1 + x)*H[0, x] + 4*(-4 + 5*x)*H[1, x] + 
         Lp^2*(-48*(-1 + x) + 16*(1 + x)*H[0, x] - 8*(-1 + 2*x)*H[1, x]) + 
         16*(1 + 2*x)*H[-2, 0, x] + 16*(1 + x)*H[-1, 0, x] + 44*H[0, 0, x] + 
         48*(-1 + x)*H[1, 0, x] + 16*(-1 + x)*H[1, 1, x] + 
         8*(-1 + 2*x)*H[1, 2, x] - 16*H[2, 0, x] - 16*(1 + 2*x)*
          H[-1, -1, 0, x] + 8*(1 + 2*x)*H[-1, 0, 0, x] + 
         8*(1 + 2*x)*H[0, 0, 0, x] + 8*(-1 + 2*x)*H[1, 1, 0, x] - 
         8*(-1 + 2*x)*H[1, 1, 1, x] + Lp*(-8*(-7 + 4*x)*H[0, x] + 
           16*(1 + 2*x)*H[-1, 0, x] + 16*(1 + 2*x)*H[0, 0, x] + 
           16*(-1 + 2*x)*H[1, 1, x] - 8*(-4 + 5*x - 2*zeta[2])) - 
         8*(1 + 2*x)*H[-1, x]*zeta[2] + 4*(35 - 37*x - 8*zeta[2] + 
           12*x*zeta[2] + 2*zeta[3])) + CF*Nf*TF*(-2*(-28 + x)*H[0, x] - 
         4*(-4 + 5*x)*H[1, x] + Lp^2*(8*LQ*(-1 + 2*x) - 6*(-3 + 4*x) - 
           4*(-1 + 2*x)*H[0, x] - 8*(-1 + 2*x)*H[1, x]) - 
         16*(-1 + x)*H[2, x] + 2*(13 + 8*x)*H[0, 0, x] - 
         16*(-1 + x)*H[1, 0, x] - 16*(-1 + x)*H[1, 1, x] + 
         8*(-1 + 2*x)*H[2, 1, x] - 4*(-1 + 2*x)*H[0, 0, 0, x] - 
         8*(-1 + 2*x)*H[1, 0, 0, x] + 8*(-1 + 2*x)*H[1, 1, 1, x] + 
         Lp*(16*LQ*(-1 + x) - 4*(-7 + 4*x)*H[0, x] - 32*(-1 + x)*H[1, x] - 
           16*(-1 + 2*x)*H[2, x] - 8*(-1 + 2*x)*H[0, 0, x] - 
           16*(-1 + 2*x)*H[1, 0, x] - 16*(-1 + 2*x)*H[1, 1, x] + 
           4*(22 - 27*x - 4*zeta[2] + 8*x*zeta[2])) + 
         2*(71 - 81*x - 8*zeta[2] + 8*x*zeta[2] - 28*zeta[3] + 
           56*x*zeta[3]))) + 
     as^3*(CF*Nf^2*TF^2*((-896*LQ*(-1 + x))/27 + 
         Lp^3*((-16*LQ*(-1 + 2*x))/3 + (8*(-47 + 48*x))/3 - 
           (16*(29 + 32*x)*H[0, x])/9 + (64*(-1 + 2*x)*H[1, x])/9 + 
           (32*(-1 + 2*x)*H[0, 0, x])/3) + (64*(-83 + 97*x)*H[1, 0, x])/81 + 
         (16*(-196 + 263*x)*H[1, 1, x])/81 + 64*(2 + x)*H[2, 0, x] - 
         (64*(-13 + 23*x)*H[2, 1, x])/27 + 64*(1 + 2*x)*H[3, 0, x] + 
         (8*(-5825 + 994*x)*H[0, 0, 0, x])/27 - 
         (32*(-269 + 244*x)*H[1, 0, 0, x])/27 + 192*(-1 + x)*H[1, 1, 0, x] - 
         (64*(-13 + 23*x)*H[1, 1, 1, x])/27 + 128*(1 + 2*x)*H[2, 0, 0, x] - 
         64*(1 + 2*x)*H[2, 1, 0, x] + (160*(-1 + 2*x)*H[2, 1, 1, x])/9 + 
         (32*(-191 + 34*x)*H[0, 0, 0, 0, x])/9 + 
         (320*(-1 + 2*x)*H[1, 0, 0, 0, x])/9 + 
         (160*(-1 + 2*x)*H[1, 1, 1, 1, x])/9 + 128*(-1 + 2*x)*
          H[0, 0, 0, 0, 0, x] - (64*H[2, x]*(49 - 77*x + 81*zeta[2] + 
            162*x*zeta[2]))/81 + (8*H[0, 0, x]*(-31832 - 10559*x + 
            648*zeta[2] + 1296*x*zeta[2]))/81 + 
         (16*H[1, x]*(-623 + 691*x - 2916*zeta[2] + 2916*x*zeta[2]))/243 + 
         Lp^2*((-32*LQ*(-8 + 13*x))/9 - (8*(733 + 226*x)*H[0, x])/9 + 
           (32*(-11 + 16*x)*H[1, x])/9 + (32*(-1 + 2*x)*H[2, x])/3 - 
           (64*(14 + 5*x)*H[0, 0, x])/3 + (64*(-1 + 2*x)*H[1, 0, x])/3 + 
           (32*(-1 + 2*x)*H[1, 1, x])/3 + 64*(-1 + 2*x)*H[0, 0, 0, x] + 
           (4*(-705 + 716*x - 8*zeta[2] + 16*x*zeta[2]))/3) + 
         (4*H[0, x]*(-277141 - 27388*x + 7776*zeta[2] + 3888*x*zeta[2] + 
            3888*zeta[3] + 7776*x*zeta[3]))/243 + 
         Lp*((-64*LQ*(-22 + 29*x))/27 + (32*(-20 + 23*x)*H[1, x])/9 + 
           (320*(-1 + 2*x)*H[2, x])/9 - (16*(940 + 73*x)*H[0, 0, x])/9 - 
           (64*(-16 + 11*x)*H[1, 0, x])/9 + (320*(-1 + 2*x)*H[1, 1, x])/9 + 
           64*(1 + 2*x)*H[2, 0, x] - (64*(-1 + 2*x)*H[2, 1, x])/3 - 
           (16*(139 + 4*x)*H[0, 0, 0, x])/3 + (128*(-1 + 2*x)*H[1, 0, 0, x])/
            3 - (64*(-1 + 2*x)*H[1, 1, 1, x])/3 + 160*(-1 + 2*x)*
            H[0, 0, 0, 0, x] + (8*H[0, x]*(-3037 - 1184*x + 72*zeta[2] + 
              144*x*zeta[2]))/9 - (2*(17717 - 17870*x - 752*zeta[2] + 
              832*x*zeta[2] - 912*zeta[3] - 480*x*zeta[3]))/9) + 
         (-420737 + 423506*x + 256*zeta[2] - 2048*x*zeta[2] + 15936*zeta[3] + 
           5568*x*zeta[3] - 7632*zeta[4] - 21024*x*zeta[4])/81) + 
       CF^2*Nf*TF*((8*(107 + 28*x + 30*x^2)*H[4, x])/3 - 
         (208*(-1 + 2*x)*H[5, x])/3 + (1792*x*H[-4, 0, x])/3 - 
         32*(-9 - 2*x + 5*x^2)*H[-3, 0, x] + (16*(31 - 52*x + 15*x^2)*
           H[1, 3, x])/3 - 128*(-1 + 2*x)*H[1, 4, x] + 
         (16*(6 + 16*x + 3*x^2)*H[2, 2, x])/3 - (128*(-2 + 3*x)*H[2, 3, x])/
          3 + (16*(-1 + x)*(25 + 3*x)*H[3, 0, x])/3 + 
         (16*(17 + 4*x)*H[3, 1, x])/3 + (128*(-1 + 2*x)*H[3, 2, x])/3 - 
         (64*(-1 + 2*x)*H[4, 0, x])/3 + (64*(-1 + 2*x)*H[4, 1, x])/3 - 
         (128*(3 + 10*x)*H[-3, -1, 0, x])/3 + (64*(9 + 22*x)*H[-3, 0, 0, x])/
          3 - (256*(1 + 3*x)*H[-2, -2, 0, x])/3 - 
         (32*(9 + 70*x + 6*x^2)*H[-2, -1, 0, x])/3 - 
         (16*(-59 - 42*x + 18*x^2)*H[-2, 0, 0, x])/3 - 
         (704*(1 + 2*x)*H[-1, -3, 0, x])/3 + (32*(1 + x)*(-37 + 3*x)*
           H[-1, -2, 0, x])/3 + (8*(187 + 220*x + 25*x^2)*H[-1, 0, 0, x])/3 + 
         128*(1 + x)*H[-1, 2, 0, x] + 64*(1 + 2*x)*H[-1, 3, 0, x] + 
         (320*(-1 + 2*x)*H[1, -3, 0, x])/3 - (64*(-11 + 8*x + 6*x^2)*
           H[1, -2, 0, x])/3 + (16*(10 - 4*x + 3*x^2)*H[1, 1, 2, x])/3 - 
         (64*(-1 + 2*x)*H[1, 1, 3, x])/3 + (16*(-55 + 64*x + 3*x^2)*
           H[1, 2, 0, x])/3 - (16*(-7 + 4*x)*H[1, 2, 1, x])/3 + 
         64*(-1 + 2*x)*H[1, 2, 2, x] + (64*(-1 + 2*x)*H[1, 3, 0, x])/3 + 
         32*(-1 + 2*x)*H[1, 3, 1, x] + 256*x*H[2, -2, 0, x] - 
         (32*(7 + 9*x + 3*x^2)*H[2, 0, 0, x])/3 - 
         (16*(-7 - 16*x + 21*x^2)*H[2, 1, 0, x])/3 - 8*(-1 + 10*x)*
          H[2, 1, 1, x] + (32*(-3 + 10*x)*H[2, 1, 2, x])/3 + 
         (128*(-3 + 5*x)*H[2, 2, 0, x])/3 + (224*(-1 + 2*x)*H[2, 2, 1, x])/
          3 - (64*(7 + 2*x)*H[3, 0, 0, x])/3 + (32*(-1 + 26*x)*H[3, 1, 0, x])/
          3 + (416*(-1 + 2*x)*H[3, 1, 1, x])/3 + 128*(1 + 2*x)*
          H[-2, -1, -1, 0, x] - (64*(5 + 18*x)*H[-2, -1, 0, 0, x])/3 + 
         (64*(1 + 4*x)*H[-2, 0, 0, 0, x])/3 + 
         (640*(1 + 2*x)*H[-1, -2, -1, 0, x])/3 - 320*(1 + 2*x)*
          H[-1, -2, 0, 0, x] + (512*(1 + 2*x)*H[-1, -1, -2, 0, x])/3 + 
         (64*(1 + x)*(19 + 3*x)*H[-1, -1, -1, 0, x])/3 + 
         (32*(1 + x)*(-31 + 9*x)*H[-1, -1, 0, 0, x])/3 - 
         (16*(-37 - 34*x + 9*x^2)*H[-1, 0, 0, 0, x])/3 + 
         (704*(1 + 2*x)*H[-1, 2, 0, 0, x])/3 - 128*(1 + 2*x)*
          H[-1, 2, 1, 0, x] + (16*(-27 + 11*x + 18*x^2)*H[0, 0, 0, 0, x])/3 - 
         (128*(-1 + 2*x)*H[1, -2, 0, 0, x])/3 + 16*(19 - 20*x + 3*x^2)*
          H[1, 0, 0, 0, x] + (128*(-1 + 2*x)*H[1, 1, -2, 0, x])/3 - 
         16*(-5 + 2*x + 2*x^2)*H[1, 1, 0, 0, x] - 
         (16*(-4 - 14*x + 21*x^2)*H[1, 1, 1, 0, x])/3 - 
         (8*(-19 + 16*x)*H[1, 1, 1, 1, x])/3 + 
         (32*(-1 + 2*x)*H[1, 1, 1, 2, x])/3 + 
         (544*(-1 + 2*x)*H[1, 1, 2, 0, x])/3 + 
         (224*(-1 + 2*x)*H[1, 1, 2, 1, x])/3 + 
         (160*(-1 + 2*x)*H[1, 2, 0, 0, x])/3 + 
         (416*(-1 + 2*x)*H[1, 2, 1, 0, x])/3 + 
         (448*(-1 + 2*x)*H[1, 2, 1, 1, x])/3 - 
         (32*(-13 + 22*x)*H[2, 0, 0, 0, x])/3 + 
         (64*(1 + 2*x)*H[2, 1, 0, 0, x])/3 + 
         (32*(-7 + 10*x)*H[2, 1, 1, 0, x])/3 + 
         (496*(-1 + 2*x)*H[2, 1, 1, 1, x])/3 - 
         (512*(1 + 2*x)*H[-1, -1, -1, -1, 0, x])/3 + 256*(1 + 2*x)*
          H[-1, -1, -1, 0, 0, x] - 64*(1 + 2*x)*H[-1, -1, 0, 0, 0, x] + 
         (160*(1 + 2*x)*H[-1, 0, 0, 0, 0, x])/3 - 
         (64*(1 + 3*x)*H[0, 0, 0, 0, 0, x])/3 - 
         (224*(-1 + 2*x)*H[1, 0, 0, 0, 0, x])/3 - 
         (640*(-1 + 2*x)*H[1, 1, 0, 0, 0, x])/3 + 32*(-1 + 2*x)*
          H[1, 1, 1, 0, 0, x] - (32*(-1 + 2*x)*H[1, 1, 1, 1, 0, x])/3 + 
         160*(-1 + 2*x)*H[1, 1, 1, 1, 1, x] + 
         (16*H[-2, 0, x]*(69 + 22*x + 27*x^2 - 8*zeta[2]))/3 - 
         (64*(3 + 10*x)*H[-3, x]*zeta[2])/3 + 64*(1 + 2*x)*H[-2, -1, x]*
          zeta[2] + (320*(1 + 2*x)*H[-1, -2, x]*zeta[2])/3 - 
         128*(1 + 2*x)*H[-1, 2, x]*zeta[2] - (256*(1 + 2*x)*H[-1, -1, -1, x]*
           zeta[2])/3 - (2*H[0, 0, 0, x]*(561 + 986*x + 232*x^2 + 
            104*zeta[2] - 208*x*zeta[2]))/3 - 
         (8*H[1, 0, 0, x]*(81 - 118*x + 57*x^2 + 48*zeta[2] - 96*x*zeta[2]))/
          3 - (16*H[-1, -1, 0, x]*(5 + 52*x + 39*x^2 - 12*zeta[2] - 
            24*x*zeta[2]))/3 - (32*H[1, 1, 1, x]*(6 - 7*x - 3*zeta[2] + 
            6*x*zeta[2]))/3 + (8*H[2, 1, x]*(11 + x - 12*zeta[2] + 
            8*x*zeta[2]))/3 + (16*H[1, 2, x]*(27 - 42*x + 13*x^2 - 
            4*zeta[2] + 8*x*zeta[2]))/3 + (16*H[1, 1, 0, x]*
           (50 - 43*x + 2*x^2 - 16*zeta[2] + 32*x*zeta[2]))/3 + 
         (8*H[3, x]*(185 + 37*x + 26*x^2 + 16*zeta[2] + 32*x*zeta[2]))/3 + 
         (8*H[2, 0, x]*(13 + 88*x + 4*x^2 - 40*zeta[2] + 96*x*zeta[2]))/3 + 
         Lp^3*(-8*LQ^2*(-1 + 2*x) - (4*(-11 + 20*x)*H[0, x])/3 - 
           8*(-5 + 6*x)*H[1, x] + LQ*(12*(-3 + 4*x) + 8*(-1 + 2*x)*H[0, x] + 
             16*(-1 + 2*x)*H[1, x]) - (32*(-1 + 2*x)*H[2, x])/3 - 
           (8*(-1 + 2*x)*H[0, 0, x])/3 - (32*(-1 + 2*x)*H[1, 0, x])/3 - 
           (64*(-1 + 2*x)*H[1, 1, x])/3 + (2*(63 - 72*x - 16*zeta[2] + 
              32*x*zeta[2]))/3) - (2*H[0, 0, x]*(160 + 145*x + 196*x^2 + 
            428*zeta[2] + 112*x*zeta[2] + 216*x^2*zeta[2] + 344*zeta[3] - 
            688*x*zeta[3]))/3 - (4*H[1, 1, x]*(-162 + 221*x + 44*zeta[2] - 
            104*x*zeta[2] + 96*x^2*zeta[2] + 312*zeta[3] - 624*x*zeta[3]))/
          3 - (8*H[2, x]*(-386 - 31*x + 36*zeta[2] + 16*x*zeta[2] + 
            48*x^2*zeta[2] + 136*zeta[3] - 320*x*zeta[3]))/3 - 
         (8*H[1, 0, x]*(-231 + 284*x + 64*zeta[2] - 124*x*zeta[2] + 
            24*x^2*zeta[2] + 156*zeta[3] - 312*x*zeta[3]))/3 + 
         Lp^2*(-97 - 16*LQ^2*(-1 + x) + 64*x - 16*(-10 + 11*x)*H[2, x] - 
           48*(-1 + 2*x)*H[3, x] + 32*(1 + 2*x)*H[-2, 0, x] + 
           96*(1 + x)*H[-1, 0, x] - 40*(1 + 2*x)*H[0, 0, x] - 
           160*(-1 + x)*H[1, 0, x] - 8*(-25 + 28*x)*H[1, 1, x] - 
           96*(-1 + 2*x)*H[1, 2, x] - 64*(-1 + 2*x)*H[2, 0, x] - 
           80*(-1 + 2*x)*H[2, 1, x] - 64*(1 + 2*x)*H[-1, -1, 0, x] + 
           32*(1 + 2*x)*H[-1, 0, 0, x] - 16*(1 + 2*x)*H[0, 0, 0, x] - 
           32*(-1 + 2*x)*H[1, 0, 0, x] - 96*(-1 + 2*x)*H[1, 1, 0, x] - 
           96*(-1 + 2*x)*H[1, 1, 1, x] - 112*zeta[2] + 272*x*zeta[2] - 
           32*(1 + 2*x)*H[-1, x]*zeta[2] + 8*H[1, x]*(34 - 39*x - 8*zeta[2] + 
             16*x*zeta[2]) + 2*H[0, x]*(-29 - 210*x - 8*zeta[2] + 
             48*x*zeta[2]) + LQ*(8*(-7 + 4*x)*H[0, x] + 64*(-1 + x)*H[1, x] + 
             32*(-1 + 2*x)*H[2, x] + 16*(-1 + 2*x)*H[0, 0, x] + 
             32*(-1 + 2*x)*H[1, 0, x] + 32*(-1 + 2*x)*H[1, 1, x] - 
             8*(22 - 27*x - 4*zeta[2] + 8*x*zeta[2])) + 112*zeta[3] - 
           96*x*zeta[3]) + (8*H[-1, 0, x]*(173 + 234*x + 49*x^2 - 
            70*zeta[2] - 52*x*zeta[2] + 30*x^2*zeta[2] - 16*zeta[3] - 
            32*x*zeta[3]))/3 + (32*H[-1, -1, x]*(19*zeta[2] + 22*x*zeta[2] + 
            3*x^2*zeta[2] + 8*zeta[3] + 16*x*zeta[3]))/3 - 
         (16*H[-2, x]*(9*zeta[2] + 70*x*zeta[2] + 6*x^2*zeta[2] + 
            12*zeta[3] + 24*x*zeta[3]))/3 - 
         (4*H[1, x]*(-1079 + 1059*x + 60*x^2 + 32*zeta[2] - 100*x*zeta[2] + 
            4*x^2*zeta[2] + 524*zeta[3] - 608*x*zeta[3] + 84*x^2*zeta[3] + 
            200*zeta[4] - 400*x*zeta[4]))/3 - 
         (8*H[-1, x]*(5*zeta[2] + 52*x*zeta[2] + 39*x^2*zeta[2] + 
            52*zeta[3] + 64*x*zeta[3] + 12*x^2*zeta[3] + 88*zeta[4] + 
            176*x*zeta[4]))/3 + (H[0, x]*(2125 - 4272*x - 240*x^2 - 
            1192*zeta[2] + 664*x*zeta[2] + 104*x^2*zeta[2] - 2360*zeta[3] + 
            1376*x*zeta[3] - 240*x^2*zeta[3] - 472*zeta[4] + 1744*x*zeta[4]))/
          3 + Lp*(-8*(-37 + 8*x)*H[3, x] - 112*(-1 + 2*x)*H[4, x] + 
           64*(1 + 6*x)*H[-3, 0, x] - 64*(-4 + x)*H[-2, 0, x] - 
           32*(-11 - 10*x + 3*x^2)*H[-1, 0, x] - 256*(-1 + x)*H[1, 2, x] - 
           224*(-1 + 2*x)*H[1, 3, x] - 16*(-5 + 12*x)*H[2, 0, x] - 
           16*(-12 + 7*x)*H[2, 1, x] - 96*(-1 + 2*x)*H[2, 2, x] - 
           64*(-1 + 4*x)*H[3, 0, x] - 144*(-1 + 2*x)*H[3, 1, x] - 
           64*(1 + 6*x)*H[-2, -1, 0, x] + 32*(3 + 10*x)*H[-2, 0, 0, x] - 
           192*(1 + 2*x)*H[-1, -2, 0, x] - 64*(1 + x)*H[-1, -1, 0, x] + 
           224*(1 + x)*H[-1, 0, 0, x] + 64*(1 + 2*x)*H[-1, 2, 0, x] - 
           4*(49 + 16*x)*H[0, 0, 0, x] + 64*(-1 + 2*x)*H[1, -2, 0, x] - 
           400*(-1 + x)*H[1, 0, 0, x] - 64*(-1 + x)*H[1, 1, 0, x] - 
           144*(-1 + x)*H[1, 1, 1, x] - 96*(-1 + 2*x)*H[1, 1, 2, x] - 
           128*(-1 + 2*x)*H[1, 2, 0, x] - 160*(-1 + 2*x)*H[1, 2, 1, x] - 
           16*(-7 + 6*x)*H[2, 0, 0, x] - 32*(-1 + 2*x)*H[2, 1, 0, x] - 
           80*(-1 + 2*x)*H[2, 1, 1, x] + 128*(1 + 2*x)*H[-1, -1, -1, 0, x] - 
           192*(1 + 2*x)*H[-1, -1, 0, 0, x] + 64*(1 + 2*x)*
            H[-1, 0, 0, 0, x] - 8*(3 + 10*x)*H[0, 0, 0, 0, x] - 
           96*(-1 + 2*x)*H[1, 0, 0, 0, x] - 160*(-1 + 2*x)*H[1, 1, 0, 0, x] + 
           32*(-1 + 2*x)*H[1, 1, 1, 0, x] - 64*(-1 + 2*x)*H[1, 1, 1, 1, x] - 
           32*(1 + 6*x)*H[-2, x]*zeta[2] + 64*(1 + 2*x)*H[-1, -1, x]*
            zeta[2] + 32*H[1, 0, x]*(1 - 4*x - 7*zeta[2] + 14*x*zeta[2]) + 
           8*H[2, x]*(89 - 26*x - 16*zeta[2] + 16*x*zeta[2]) + 
           16*H[1, 1, x]*(25 - 32*x - 10*zeta[2] + 20*x*zeta[2]) + 
           4*H[0, 0, x]*(-60 - 231*x + 24*x^2 - 28*zeta[2] + 56*x*zeta[2]) - 
           32*H[-1, x]*(zeta[2] + x*zeta[2] + zeta[3] + 2*x*zeta[3]) + 
           8*H[1, x]*(147 - 157*x - 52*zeta[2] + 52*x*zeta[2] - 52*zeta[3] + 
             104*x*zeta[3]) + 2*H[0, x]*(69 - 20*x - 116*zeta[2] + 
             32*x*zeta[2] - 144*zeta[3] + 224*x*zeta[3]) + 
           LQ*(4*(-28 + x)*H[0, x] + 8*(-4 + 5*x)*H[1, x] + 
             32*(-1 + x)*H[2, x] - 4*(13 + 8*x)*H[0, 0, x] + 
             32*(-1 + x)*H[1, 0, x] + 32*(-1 + x)*H[1, 1, x] - 
             16*(-1 + 2*x)*H[2, 1, x] + 8*(-1 + 2*x)*H[0, 0, 0, x] + 
             16*(-1 + 2*x)*H[1, 0, 0, x] - 16*(-1 + 2*x)*H[1, 1, 1, x] - 
             4*(71 - 81*x - 8*zeta[2] + 8*x*zeta[2] - 28*zeta[3] + 56*x*
                zeta[3])) + (3145 - 3270*x - 1808*zeta[2] + 1632*x*zeta[2] - 
             192*x^2*zeta[2] - 1536*zeta[3] + 1024*x*zeta[3] + 280*zeta[4] - 
             432*x*zeta[4])/2) + (11735 - 12222*x - 7296*zeta[2] - 
           1088*x*zeta[2] + 1568*x^2*zeta[2] - 19616*zeta[3] + 
           23616*x*zeta[3] + 4032*x^2*zeta[3] + 1280*zeta[2]*zeta[3] - 
           11264*x*zeta[2]*zeta[3] - 448*zeta[4] + 9728*x*zeta[4] - 
           48*x^2*zeta[4] + 14528*zeta[5] - 8064*x*zeta[5])/12) + 
       CA^2*Nf*TF*((-32*(-16 + 7*x)*H[4, x])/3 - (8*(-29 + 18*x)*H[5, x])/3 - 
         (16*(-37 + 82*x)*H[-4, 0, x])/3 - (16*(-80 - 154*x + 15*x^2)*
           H[-3, 0, x])/3 + (16*(23 + 58*x)*H[-3, 2, x])/3 + 
         (16*(5 + 81*x)*H[-2, 2, x])/3 + (8*(55 + 98*x)*H[-2, 3, x])/3 + 
         (440*(1 + x)*H[-1, 3, x])/3 + (160*(1 + 2*x)*H[-1, 4, x])/3 + 
         (8*(-535 + 503*x)*H[1, 3, x])/9 - (16*(-1 + 2*x)*H[1, 4, x])/3 + 
         (8*(-135 + 4*x + 3*x^2)*H[2, 2, x])/3 - (8*(33 + 58*x)*H[2, 3, x])/
          3 + (8*(-202 - 405*x - 210*x^2 - x^3 + 3*x^4)*H[3, 0, x])/
          (3*(1 + x)^2) - (8*(79 - 7*x + 3*x^2)*H[3, 1, x])/3 - 
         (16*(25 + 38*x)*H[3, 2, x])/3 - 192*H[4, 0, x] - 
         8*(7 + 6*x)*H[4, 1, x] - (32*(11 + 6*x)*H[-3, -1, 0, x])/3 - 
         (8*(-107 + 70*x)*H[-3, 0, 0, x])/3 + 
         (208*(-1 + 2*x)*H[-2, -2, 0, x])/3 - (16*(22 + 73*x + 6*x^2)*
           H[-2, -1, 0, x])/3 - 16*(11 + 26*x)*H[-2, -1, 2, x] - 
         (8*(-181 - 410*x + 18*x^2)*H[-2, 0, 0, x])/3 - 
         16*(3 + 2*x)*H[-2, 2, 0, x] - (256*(1 + 2*x)*H[-2, 2, 1, x])/3 - 
         128*(1 + 2*x)*H[-1, -3, 0, x] + (16*(-55 - 63*x + 3*x^2)*
           H[-1, -2, 0, x])/3 - 128*(1 + 2*x)*H[-1, -2, 2, x] - 
         (464*(1 + x)*H[-1, -1, 2, x])/3 - (176*(1 + 2*x)*H[-1, -1, 3, x])/
          3 - 16*(1 + x)*H[-1, 2, 0, x] - (320*(1 + x)*H[-1, 2, 1, x])/3 + 
         (160*(1 + 2*x)*H[-1, 2, 2, x])/3 + 24*(1 + 2*x)*H[-1, 3, 0, x] - 
         (160*(1 + 2*x)*H[-1, 3, 1, x])/3 + (224*(-1 + 2*x)*H[1, -3, 0, x])/
          3 - (32*(-16 + 13*x + 6*x^2)*H[1, -2, 0, x])/3 - 
         (64*(-1 + 2*x)*H[1, -2, 2, x])/3 + (8*(316 - 413*x + 9*x^2)*
           H[1, 1, 2, x])/9 + (256*(-1 + 2*x)*H[1, 1, 3, x])/3 + 
         (8*(-533 + 556*x + 9*x^2)*H[1, 2, 0, x])/9 - 
         (8*(-274 + 320*x + 9*x^2)*H[1, 2, 1, x])/9 + 
         (112*(-1 + 2*x)*H[1, 2, 2, x])/3 + (304*(-1 + 2*x)*H[1, 3, 0, x])/
          3 + (80*(-1 + 2*x)*H[1, 3, 1, x])/3 + 
         (32*(5 + 14*x)*H[2, -2, 0, x])/3 + 
         (8*(-384 - 836*x - 529*x^2 - 62*x^3 + 9*x^4)*H[2, 0, 0, x])/
          (3*(1 + x)^2) - (8*(-34 - 177*x - 252*x^2 - 85*x^3 + 18*x^4)*
           H[2, 1, 0, x])/(3*(1 + x)^2) - (32*(-7 + 10*x)*H[2, 1, 1, x])/3 - 
         (8*(-31 + 18*x)*H[2, 1, 2, x])/3 - (16*(31 + 2*x)*H[2, 2, 0, x])/3 - 
         (16*(-13 + 2*x)*H[2, 2, 1, x])/3 + (32*(-25 + 17*x)*H[3, 0, 0, x])/
          3 - (8*(43 + 50*x)*H[3, 1, 0, x])/3 + (64*(2 + 3*x)*H[3, 1, 1, x])/
          3 - 128*x*H[-2, -1, -1, 0, x] - (8*(127 + 10*x)*H[-2, -1, 0, 0, x])/
          3 - (16*(-39 + 14*x)*H[-2, 0, 0, 0, x])/3 + 
         (128*(1 + 2*x)*H[-1, -2, -1, 0, x])/3 - 
         (256*(1 + 2*x)*H[-1, -2, 0, 0, x])/3 + 
         (32*(1 + 2*x)*H[-1, -1, -2, 0, x])/3 + 
         (16*(19 + 36*x + 6*x^2)*H[-1, -1, -1, 0, x])/3 + 
         96*(1 + 2*x)*H[-1, -1, -1, 2, x] + (8*(-31 + 2*x)*(8 + 9*x)*
           H[-1, -1, 0, 0, x])/3 + (256*(1 + 2*x)*H[-1, -1, 2, 1, x])/3 - 
         (8*(-583 - 662*x + 27*x^2)*H[-1, 0, 0, 0, x])/9 + 
         80*(1 + 2*x)*H[-1, 2, 0, 0, x] - (16*(1 + 2*x)*H[-1, 2, 1, 0, x])/
          3 + (64*(1 + 2*x)*H[-1, 2, 1, 1, x])/3 + 
         (16*(615 + 116*x + 27*x^2)*H[0, 0, 0, 0, x])/9 + 
         (64*(-1 + 2*x)*H[1, -2, -1, 0, x])/3 + 
         (8*(145 - 159*x + 9*x^2)*H[1, 0, 0, 0, x])/3 + 
         (8*(-818 + 835*x + 27*x^2)*H[1, 1, 0, 0, x])/9 - 
         (8*(-551 + 541*x + 54*x^2)*H[1, 1, 1, 0, x])/9 - 
         (40*(-13 + 2*x)*H[1, 1, 1, 1, x])/9 - 
         (560*(-1 + 2*x)*H[1, 1, 1, 2, x])/3 + 
         (32*(-1 + 2*x)*H[1, 1, 2, 0, x])/3 - 
         (320*(-1 + 2*x)*H[1, 1, 2, 1, x])/3 + 
         (464*(-1 + 2*x)*H[1, 2, 0, 0, x])/3 + 
         (16*(-1 + 2*x)*H[1, 2, 1, 0, x])/3 - 
         (160*(-1 + 2*x)*H[1, 2, 1, 1, x])/3 + 
         (8*(59 + 22*x)*H[2, 0, 0, 0, x])/3 - 
         (8*(99 + 86*x)*H[2, 1, 0, 0, x])/3 + 
         (8*(47 + 54*x)*H[2, 1, 1, 0, x])/3 + (64*(1 + x)*H[2, 1, 1, 1, x])/
          3 + (112*(1 + 2*x)*H[-1, -1, -1, 0, 0, x])/3 - 
         16*(1 + 2*x)*H[-1, -1, 0, 0, 0, x] + 
         (208*(1 + 2*x)*H[-1, 0, 0, 0, 0, x])/3 - 16*(-15 + 16*x)*
          H[0, 0, 0, 0, 0, x] - (176*(-1 + 2*x)*H[1, 0, 0, 0, 0, x])/3 - 
         (304*(-1 + 2*x)*H[1, 1, 0, 0, 0, x])/3 + 
         (208*(-1 + 2*x)*H[1, 1, 1, 0, 0, x])/3 - 
         (688*(-1 + 2*x)*H[1, 1, 1, 1, 0, x])/3 + 160*(-1 + 2*x)*
          H[1, 1, 1, 1, 1, x] - (32*(17 + 32*x)*H[-3, x]*zeta[2])/3 + 
         176*(1 + 2*x)*H[-2, -1, x]*zeta[2] + (448*(1 + 2*x)*H[-1, -2, x]*
           zeta[2])/3 + 32*(-1 + 2*x)*H[1, -2, x]*zeta[2] - 
         96*(1 + 2*x)*H[-1, -1, -1, x]*zeta[2] + 
         (8*H[-1, 0, 0, x]*(1088 + 1783*x + 297*x^2 - 189*zeta[2] - 
            378*x*zeta[2]))/27 + (8*H[-2, 0, x]*(521 - 126*x + 30*x^2 - 
            270*zeta[2] - 204*x*zeta[2]))/9 - 
         (8*H[0, 0, 0, x]*(-8077 + 6010*x + 405*x^2 + 243*zeta[2] - 
            162*x*zeta[2]))/27 - (16*H[-1, -1, 0, x]*(88 + 242*x + 69*x^2 - 
            54*zeta[2] - 108*x*zeta[2]))/9 + 
         (8*H[3, x]*(-81 + 583*x + 27*x^2 + 27*zeta[2] - 78*x*zeta[2]))/9 + 
         (16*H[-1, 2, x]*(-42 - 41*x + 2*x^2 - 15*zeta[2] - 30*x*zeta[2]))/
          3 + (8*H[1, 2, x]*(-856 + 1070*x + 117*x^2 - 18*zeta[2] + 
            36*x*zeta[2]))/27 - (16*H[1, 1, 1, x]*(-311 + 490*x - 
            36*zeta[2] + 72*x*zeta[2]))/27 + 
         (8*H[2, 1, x]*(-195 - 187*x - 12*zeta[2] + 288*x*zeta[2]))/9 + 
         (4*H[1, 1, 0, x]*(6983 + 223*x - 6427*x^2 + 225*x^3 + 288*zeta[2] - 
            288*x*zeta[2] - 576*x^2*zeta[2]))/(27*(1 + x)) - 
         (8*H[1, 0, 0, x]*(7409 - 374*x - 7297*x^2 + 432*x^3 + 198*zeta[2] - 
            198*x*zeta[2] - 396*x^2*zeta[2]))/(27*(1 + x)) + 
         (4*H[2, 0, x]*(-934 + 580*x + 1571*x^2 + 75*x^3 - 6*zeta[2] + 
            558*x*zeta[2] + 564*x^2*zeta[2]))/(9*(1 + x)) + 
         Lp^3*((16*(107 + 59*x)*H[0, x])/9 - (8*(-155 + 166*x)*H[1, x])/9 + 
           (128*(1 + x)*H[2, x])/3 - (64*(-2 + x)*H[0, 0, x])/3 - 
           (32*(-1 + 2*x)*H[1, 0, x])/3 - (64*(-1 + 2*x)*H[1, 1, x])/3 - 
           (16*(-83 + 83*x + 8*zeta[2] + 8*x*zeta[2]))/3) + 
         (8*H[-1, -1, x]*(77*zeta[2] + 94*x*zeta[2] + 6*x^2*zeta[2] + 
            8*zeta[3] + 16*x*zeta[3]))/3 - 
         (8*H[-2, x]*(32*zeta[2] + 235*x*zeta[2] + 6*x^2*zeta[2] + 
            44*zeta[3] + 64*x*zeta[3]))/3 + 
         (4*H[1, 0, x]*(2272 - 2333*x + 3*x^2 + 542*zeta[2] - 358*x*zeta[2] + 
            18*x^2*zeta[2] - 360*zeta[3] + 720*x*zeta[3]))/9 - 
         (4*H[1, 1, x]*(8282 - 9367*x - 3708*zeta[2] + 2016*x*zeta[2] + 
            1296*x^2*zeta[2] - 4644*zeta[3] + 9288*x*zeta[3]))/81 + 
         (4*H[-1, 0, x]*(216 + 21701*x + 27736*x^2 + 4347*x^3 - 
            7668*x*zeta[2] - 7776*x^2*zeta[2] + 810*x^3*zeta[2] - 
            3024*x*zeta[3] - 6048*x^2*zeta[3]))/(81*x) - 
         (8*H[2, x]*(-324 - 1547*x - 2122*x^2 - 899*x^3 - 1485*zeta[2] - 
            4230*x*zeta[2] - 3951*x^2*zeta[2] - 936*x^3*zeta[2] + 
            216*x^4*zeta[2] - 405*zeta[3] - 2268*x*zeta[3] - 
            3321*x^2*zeta[3] - 1458*x^3*zeta[3]))/(27*(1 + x)^2) - 
         (4*H[0, 0, x]*(-86742 - 285263*x - 305980*x^2 - 103139*x^3 + 
            4320*x^4 + 5724*zeta[2] + 11394*x*zeta[2] + 6750*x^2*zeta[2] + 
            1566*x^3*zeta[2] + 648*x^4*zeta[2] + 4428*zeta[3] + 
            20520*x*zeta[3] + 27756*x^2*zeta[3] + 11664*x^3*zeta[3]))/
          (81*(1 + x)^2) + Lp^2*(-16*(-15 + 4*x)*H[2, x] + 
           32*(3 + 4*x)*H[3, x] - 128*(-1 + x)*H[-2, 0, x] + 
           (8*(155 + 166*x)*H[-1, 0, x])/3 + 32*(1 + 2*x)*H[-1, 2, x] + 
           (32*(49 + 27*x)*H[0, 0, x])/3 - 192*(-1 + x)*H[1, 0, x] + 
           (8*(-83 + 94*x)*H[1, 1, x])/3 + 64*(1 + x)*H[2, 0, x] - 
           64*(1 + x)*H[2, 1, x] - 64*(1 + 2*x)*H[-1, -1, 0, x] + 
           48*(1 + 2*x)*H[-1, 0, 0, x] - 128*(-1 + x)*H[0, 0, 0, x] - 
           16*(-1 + 2*x)*H[1, 0, 0, x] + 96*(-1 + 2*x)*H[1, 1, 1, x] - 
           64*(1 + 2*x)*H[-1, x]*zeta[2] - (8*H[1, x]*(-67 + 152*x - 
              36*zeta[2] + 72*x*zeta[2]))/9 - 
           (16*H[0, x]*(-475 + 467*x - 18*zeta[2] + 72*x*zeta[2]))/9 + 
           (8*(62 - 68*x + 65*zeta[2] + 24*x*zeta[2] + 102*zeta[3] - 
              48*x*zeta[3]))/3) - (8*H[-1, x]*(-164*zeta[2] - 4*x*zeta[2] + 
            81*x^2*zeta[2] + 141*zeta[3] + 192*x*zeta[3] + 18*x^2*zeta[3] + 
            249*zeta[4] + 498*x*zeta[4]))/9 + 
         (4*H[1, x]*(9128 + 2425*x - 6460*x^2 + 243*x^3 + 80235*zeta[2] - 
            2259*x*zeta[2] - 79659*x^2*zeta[2] + 1863*x^3*zeta[2] + 
            21168*zeta[3] + 378*x*zeta[3] - 27108*x^2*zeta[3] - 
            6318*x^3*zeta[3] + 4617*zeta[4] - 4617*x*zeta[4] - 
            9234*x^2*zeta[4]))/(243*(1 + x)) + 
         (2*H[0, x]*(687140 + 605604*x - 849726*x^2 - 767704*x^3 + 486*x^4 + 
            15228*zeta[2] + 54648*x*zeta[2] + 63450*x^2*zeta[2] + 
            24840*x^3*zeta[2] + 810*x^4*zeta[2] - 124416*zeta[3] - 
            245592*x*zeta[3] - 122796*x^2*zeta[3] - 14256*x^3*zeta[3] - 
            10692*x^4*zeta[3] - 1539*zeta[4] - 71928*x*zeta[4] - 
            139239*x^2*zeta[4] - 68850*x^3*zeta[4]))/(243*(1 + x)^2) + 
         Lp*(-8*(-19 + 7*x)*H[3, x] + 8*(13 + 2*x)*H[4, x] - 
           16*(-9 + 26*x)*H[-3, 0, x] + (16*(44 + 139*x)*H[-2, 0, x])/3 + 
           128*(1 + 2*x)*H[-2, 2, x] + 192*(1 + x)*H[-1, 2, x] + 
           96*(1 + 2*x)*H[-1, 3, x] + (16*(-83 + 94*x)*H[1, 2, x])/3 - 
           64*(-1 + 2*x)*H[1, 3, x] + (16*(-95 + 12*x)*H[2, 0, x])/3 + 
           32*(-11 + 6*x)*H[2, 1, x] - 64*(2 + x)*H[2, 2, x] - 
           128*H[3, 0, x] - 64*(2 + 3*x)*H[3, 1, x] - 32*(1 + 6*x)*
            H[-2, -1, 0, x] - 16*(-21 + 2*x)*H[-2, 0, 0, x] - 
           32*(1 + 2*x)*H[-1, -2, 0, x] - (16*(-7 + 4*x)*H[-1, -1, 0, x])/3 - 
           128*(1 + 2*x)*H[-1, -1, 2, x] + 8*(113 + 124*x)*H[-1, 0, 0, x] - 
           64*(1 + 2*x)*H[-1, 2, 1, x] + (8*(427 + 158*x)*H[0, 0, 0, x])/3 + 
           96*(-1 + 2*x)*H[1, -2, 0, x] - (8*(-164 + 175*x)*H[1, 0, 0, x])/
            3 + 768*(-1 + x)*H[1, 1, 0, x] - (176*(-1 + 2*x)*H[1, 1, 1, x])/
            3 + 96*(-1 + 2*x)*H[1, 1, 2, x] + 128*(-1 + 2*x)*H[1, 2, 0, x] + 
           32*(-1 + 2*x)*H[1, 2, 1, x] + 8*(17 + 42*x)*H[2, 0, 0, x] - 
           64*(4 + 3*x)*H[2, 1, 0, x] - 64*(1 + 2*x)*H[-1, -1, -1, 0, x] - 
           160*(1 + 2*x)*H[-1, -1, 0, 0, x] + 80*(1 + 2*x)*
            H[-1, 0, 0, 0, x] - 16*(-19 + 20*x)*H[0, 0, 0, 0, x] - 
           80*(-1 + 2*x)*H[1, 0, 0, 0, x] + 64*(-1 + 2*x)*H[1, 1, 0, 0, x] + 
           160*(-1 + 2*x)*H[1, 1, 1, 0, x] - 192*(-1 + 2*x)*
            H[1, 1, 1, 1, x] - 16*(9 + 22*x)*H[-2, x]*zeta[2] + 
           96*(1 + 2*x)*H[-1, -1, x]*zeta[2] + 
           (4*H[0, 0, x]*(5217 - 4904*x + 108*x^2 - 198*zeta[2] - 
              36*x*zeta[2]))/9 + 16*H[1, 0, x]*(-83 + 83*x - 10*zeta[2] + 
             20*x*zeta[2]) - (8*H[2, x]*(117 - 82*x + 18*zeta[2] + 
              60*x*zeta[2]))/3 + (16*H[1, 1, x]*(-175 + 260*x - 36*zeta[2] + 
              72*x*zeta[2]))/9 - (16*H[-1, 0, x]*(239 + 172*x + 27*x^2 + 
              36*zeta[2] + 72*x*zeta[2]))/9 - 
           (8*H[-1, x]*(65*zeta[2] + 76*x*zeta[2] + 12*zeta[3] + 
              24*x*zeta[3]))/3 + (8*H[1, x]*(-559 + 263*x - 711*zeta[2] + 
              612*x*zeta[2] - 1620*zeta[3] + 3240*x*zeta[3]))/27 - 
           (4*H[0, x]*(-32486 - 45041*x + 3294*zeta[2] + 54*x*zeta[2] + 
              3672*zeta[3] + 5616*x*zeta[3]))/27 - 
           (2*(-52116 + 52742*x + 6484*zeta[2] - 4992*x*zeta[2] + 
              216*x^2*zeta[2] + 9984*zeta[3] - 8064*x*zeta[3] + 
              5823*zeta[4] + 6498*x*zeta[4]))/9) + 
         (2*(-8060 - 17256*x - 10332*x^2 - 1136*x^3 + 85468*zeta[2] + 
            113006*x*zeta[2] - 21590*x^2*zeta[2] - 40326*x^3*zeta[2] + 
            8802*x^4*zeta[2] - 22680*zeta[3] - 22176*x*zeta[3] + 
            31410*x^2*zeta[3] + 37980*x^3*zeta[3] + 7074*x^4*zeta[3] - 
            13068*zeta[2]*zeta[3] - 46224*x*zeta[2]*zeta[3] - 
            53244*x^2*zeta[2]*zeta[3] - 20088*x^3*zeta[2]*zeta[3] + 
            51552*zeta[4] + 88875*x*zeta[4] + 20745*x^2*zeta[4] - 
            19575*x^3*zeta[4] - 2835*x^4*zeta[4] + 65124*zeta[5] + 
            113616*x*zeta[5] + 31860*x^2*zeta[5] - 16632*x^3*zeta[5]))/
          (81*(1 + x)^2)) + 
       CA*(Nf^2*TF^2*(Lp^3*((64*(-1 + x))/3 - (64*(1 + x)*H[0, x])/9 + 
             (32*(-1 + 2*x)*H[1, x])/9) + (80*x*H[3, x])/9 - 
           (64*(1 + 2*x)*H[-3, 0, x])/3 - (32*(10 + 21*x)*H[-2, 0, x])/9 + 
           (8*(-7011 - 2702*x + 108*x^2)*H[0, 0, x])/81 - 
           (64*(-13 + 23*x)*H[1, 2, x])/27 - (64*(-1 + 2*x)*H[1, 3, x])/9 + 
           (16*(32 + 11*x)*H[2, 0, x])/9 - (32*x*H[2, 1, x])/9 + 
           (64*H[3, 0, x])/3 + (64*(1 + 2*x)*H[-2, -1, 0, x])/3 - 
           32*(1 + 2*x)*H[-2, 0, 0, x] + (64*(1 + 2*x)*H[-1, -2, 0, x])/3 + 
           (320*(1 + 2*x)*H[-1, -1, 0, x])/9 - 
           (32*(37 + 62*x)*H[-1, 0, 0, x])/27 + 
           (16*(-415 + 4*x)*H[0, 0, 0, x])/27 - 
           (32*(-97 + 92*x)*H[1, 0, 0, x])/27 + 
           (320*(-5 + 4*x)*H[1, 1, 0, x])/27 + (64*(-13 + 23*x)*
             H[1, 1, 1, x])/27 + (256*(-1 + 2*x)*H[1, 1, 2, x])/9 + 
           (64*(-1 + 2*x)*H[1, 2, 0, x])/9 + (160*(-1 + 2*x)*H[1, 2, 1, x])/
            9 + (32*(3 + 2*x)*H[2, 0, 0, x])/3 - (64*H[2, 1, 0, x])/3 - 
           (64*(1 + 2*x)*H[-1, -1, -1, 0, x])/3 + 32*(1 + 2*x)*
            H[-1, -1, 0, 0, x] - (256*(1 + 2*x)*H[-1, 0, 0, 0, x])/9 + 
           (128*(-3 + x)*H[0, 0, 0, 0, x])/9 + 
           (32*(-1 + 2*x)*H[1, 0, 0, 0, x])/3 - 
           (128*(-1 + 2*x)*H[1, 1, 0, 0, x])/9 + 
           (128*(-1 + 2*x)*H[1, 1, 1, 0, x])/9 - 
           (160*(-1 + 2*x)*H[1, 1, 1, 1, x])/9 + 
           Lp^2*((-16*(71 + 50*x)*H[0, x])/9 + (160*(-1 + 2*x)*H[1, x])/9 - 
             (32*(1 + 2*x)*H[-1, 0, x])/3 - (64*H[0, 0, x])/3 - 
             (32*(-1 + 2*x)*H[1, 1, x])/3 + (8*(-97 + 100*x - 4*zeta[2]))/
              3) + (32*H[2, x]*(17*x - 18*zeta[2]))/27 + 
           (32*(1 + 2*x)*H[-2, x]*zeta[2])/3 - (32*(1 + 2*x)*H[-1, -1, x]*
             zeta[2])/3 - (16*H[-1, 0, x]*(169 + 290*x + 27*x^2 - 
              54*zeta[2] - 108*x*zeta[2]))/81 + 
           (16*H[1, 0, x]*(52 - 53*x + 3*x^2 + 2*zeta[2] - 4*x*zeta[2]))/9 - 
           (16*H[1, 1, x]*(-169 + 218*x - 36*zeta[2] + 72*x*zeta[2]))/81 + 
           (8*H[0, x]*(-42022 - 14971*x + 648*zeta[2] + 378*x*zeta[2]))/243 + 
           Lp*((-8*(2447 + 1340*x)*H[0, x])/27 + (32*x*H[2, x])/3 - 
             (64*(1 + 2*x)*H[-2, 0, x])/3 - (320*(1 + 2*x)*H[-1, 0, x])/9 - 
             (64*(39 + 11*x)*H[0, 0, x])/9 - 64*(-1 + x)*H[1, 0, x] - 
             (320*(-1 + 2*x)*H[1, 1, x])/9 - (64*(-1 + 2*x)*H[1, 2, x])/3 + 
             (64*H[2, 0, x])/3 + (64*(1 + 2*x)*H[-1, -1, 0, x])/3 - 
             32*(1 + 2*x)*H[-1, 0, 0, x] + (32*(-5 + 2*x)*H[0, 0, 0, x])/3 + 
             (32*(-1 + 2*x)*H[1, 0, 0, x])/3 + (64*(-1 + 2*x)*H[1, 1, 1, x])/
              3 + (32*(1 + 2*x)*H[-1, x]*zeta[2])/3 + 
             (16*H[1, x]*(-38 + 67*x - 18*zeta[2] + 36*x*zeta[2]))/27 - 
             (8*(1398 - 1465*x - 32*zeta[2] + 84*x*zeta[2] - 24*zeta[3]))/
              9) + (32*(1 + 2*x)*H[-1, x]*(5*zeta[2] + 3*zeta[3]))/9 + 
           (16*H[1, x]*(-25 - 304*x - 1170*zeta[2] + 1260*x*zeta[2] - 
              540*zeta[3] + 1080*x*zeta[3]))/243 + 
           (8*(-20480 + 21463*x + 580*zeta[2] - 1176*x*zeta[2] + 
              54*x^2*zeta[2] + 936*x*zeta[3] - 342*zeta[4]))/81) + 
         CF*Nf*TF*((-8*(-112 + 26*x + 21*x^2)*H[4, x])/3 + 
           (64*(4 + 11*x)*H[5, x])/3 - (32*(-7 + 50*x)*H[-4, 0, x])/3 + 
           (16*(-23 + 12*x + 15*x^2)*H[-3, 0, x])/3 + 
           (32*(5 + 46*x)*H[-3, 2, x])/3 + (16*(23 + 80*x + 18*x^2)*
             H[-2, 2, x])/3 + (32*(15 + 46*x)*H[-2, 3, x])/3 + 
           16*(1 + x)*(13 + 4*x)*H[-1, 3, x] + (320*(1 + 2*x)*H[-1, 4, x])/
            3 - 8*(25 - 48*x + 7*x^2)*H[1, 3, x] + 
           (176*(-1 + 2*x)*H[1, 4, x])/3 - (16*(-13 + 7*x + 3*x^2)*
             H[2, 2, x])/3 + (64*(-10 + 9*x)*H[2, 3, x])/3 + 
           (8*(48 + 66*x - 6*x^2 - 22*x^3 + 3*x^4)*H[3, 0, x])/(1 + x)^2 + 
           (8*(5 + 46*x + 18*x^2)*H[3, 1, x])/3 + (32*(-7 + 2*x)*H[3, 2, x])/
            3 + (64*(-1 + 4*x)*H[4, 0, x])/3 - (16*(5 + 6*x)*H[4, 1, x])/3 - 
           (32*(-5 + 2*x)*H[-3, -1, 0, x])/3 + (128*(1 + 2*x)*H[-3, 0, 0, x])/
            3 + (32*(-11 + 6*x)*H[-2, -2, 0, x])/3 + 
           (16*(-22 + 100*x + 39*x^2)*H[-2, -1, 0, x])/3 - 
           (64*(7 + 34*x)*H[-2, -1, 2, x])/3 + (8*(3 + 5*x)*(13 + 9*x)*
             H[-2, 0, 0, x])/3 + (32*(11 + 6*x)*H[-2, 2, 0, x])/3 + 
           (128*H[-2, 2, 1, x])/3 + (512*(1 + 2*x)*H[-1, -3, 0, x])/3 - 
           16*(-1 + 4*x + x^2)*H[-1, -2, 0, x] - 320*(1 + 2*x)*
            H[-1, -2, 2, x] - 32*(1 + x)*(8 + 5*x)*H[-1, -1, 2, x] - 
           (848*(1 + 2*x)*H[-1, -1, 3, x])/3 - (16*(4 - 2*x + 3*x^2)*
             H[-1, 2, 0, x])/3 - (32*(1 + x)*(-1 + 3*x)*H[-1, 2, 1, x])/3 + 
           (160*(1 + 2*x)*H[-1, 2, 2, x])/3 - 32*(1 + 2*x)*H[-1, 3, 0, x] - 
           32*(1 + 2*x)*H[-1, 3, 1, x] - (32*(-1 + 2*x)*H[1, -3, 0, x])/3 + 
           64*(-4 + 3*x + 2*x^2)*H[1, -2, 0, x] - 
           (64*(-1 + 2*x)*H[1, -2, 2, x])/3 - 16*(5 - 5*x + x^2)*
            H[1, 1, 2, x] + 32*(-1 + 2*x)*H[1, 1, 3, x] + 8*(16 - 28*x + x^2)*
            H[1, 2, 0, x] + 16*(-1 + x)*(19 + x)*H[1, 2, 1, x] + 
           (176*(-1 + 2*x)*H[1, 2, 2, x])/3 - (208*(-1 + 2*x)*H[1, 3, 0, x])/
            3 + (208*(-1 + 2*x)*H[1, 3, 1, x])/3 - 
           (128*(-1 + 5*x)*H[2, -2, 0, x])/3 + 
           (8*(70 - 36*x - 249*x^2 - 134*x^3 + 15*x^4)*H[2, 0, 0, x])/
            (3*(1 + x)^2) + (8*(9 + 40*x + 98*x^2 + 136*x^3 + 63*x^4)*
             H[2, 1, 0, x])/(3*(1 + x)^2) + (8*(-29 + 136*x)*H[2, 1, 1, x])/
            9 + (16*(-17 + 70*x)*H[2, 1, 2, x])/3 - 
           (32*(7 + 4*x)*H[2, 2, 0, x])/3 + (16*(-23 + 22*x)*H[2, 2, 1, x])/
            3 - (16*(-11 + 34*x)*H[3, 0, 0, x])/3 - 
           (64*(1 + 9*x)*H[3, 1, 0, x])/3 - (32*(3 + 8*x)*H[3, 1, 1, x])/3 - 
           (32*(1 + 10*x)*H[-2, -1, -1, 0, x])/3 - 
           (16*(35 + 54*x)*H[-2, -1, 0, 0, x])/3 + 
           (16*(35 + 74*x)*H[-2, 0, 0, 0, x])/3 - 128*(1 + 2*x)*
            H[-1, -2, -1, 0, x] - (352*(1 + 2*x)*H[-1, -2, 0, 0, x])/3 - 
           (160*(1 + 2*x)*H[-1, -1, -2, 0, x])/3 - 16*(8 + 12*x + 9*x^2)*
            H[-1, -1, -1, 0, x] + 416*(1 + 2*x)*H[-1, -1, -1, 2, x] - 
           8*(36 + 58*x + 23*x^2)*H[-1, -1, 0, 0, x] - 
           (64*(1 + 2*x)*H[-1, -1, 2, 0, x])/3 + (8*(71 + 98*x + 57*x^2)*
             H[-1, 0, 0, 0, x])/3 - (128*(1 + 2*x)*H[-1, 2, 0, 0, x])/3 + 
           128*(1 + 2*x)*H[-1, 2, 1, 0, x] - (64*(1 + 2*x)*H[-1, 2, 1, 1, x])/
            3 - (8*(-523 + 614*x + 162*x^2)*H[0, 0, 0, 0, x])/9 - 
           (320*(-1 + 2*x)*H[1, -2, -1, 0, x])/3 + 64*(-1 + 2*x)*
            H[1, -2, 0, 0, x] - (8*(79 - 32*x + 63*x^2)*H[1, 0, 0, 0, x])/9 - 
           (128*(-1 + 2*x)*H[1, 1, -2, 0, x])/3 + (8*(104 - 122*x + 15*x^2)*
             H[1, 1, 0, 0, x])/3 + 8*(-23 + 21*x^2)*H[1, 1, 1, 0, x] + 
           (16*(-61 + 29*x)*H[1, 1, 1, 1, x])/9 + 176*(-1 + 2*x)*
            H[1, 1, 1, 2, x] - 32*(-1 + 2*x)*H[1, 1, 2, 0, x] + 
           32*(-1 + 2*x)*H[1, 1, 2, 1, x] - (368*(-1 + 2*x)*H[1, 2, 0, 0, x])/
            3 + 16*(-1 + 2*x)*H[1, 2, 1, 0, x] - 96*(-1 + 2*x)*
            H[1, 2, 1, 1, x] - (128*(3 + x)*H[2, 0, 0, 0, x])/3 + 
           (32*(7 + 6*x)*H[2, 1, 0, 0, x])/3 + 
           (32*(-7 + 20*x)*H[2, 1, 1, 0, x])/3 - 16*(-9 + 22*x)*
            H[2, 1, 1, 1, x] + (512*(1 + 2*x)*H[-1, -1, -1, -1, 0, x])/3 + 
           (656*(1 + 2*x)*H[-1, -1, -1, 0, 0, x])/3 - 272*(1 + 2*x)*
            H[-1, -1, 0, 0, 0, x] + 80*(1 + 2*x)*H[-1, 0, 0, 0, 0, x] + 
           (128*(2 + 3*x)*H[0, 0, 0, 0, 0, x])/3 - 48*(-1 + 2*x)*
            H[1, 0, 0, 0, 0, x] + (272*(-1 + 2*x)*H[1, 1, 0, 0, 0, x])/3 - 
           (112*(-1 + 2*x)*H[1, 1, 1, 0, 0, x])/3 + 240*(-1 + 2*x)*
            H[1, 1, 1, 1, 0, x] - 320*(-1 + 2*x)*H[1, 1, 1, 1, 1, x] - 
           (16*(5 + 94*x)*H[-3, x]*zeta[2])/3 + 48*(3 + 14*x)*H[-2, -1, x]*
            zeta[2] + 256*(1 + 2*x)*H[-1, -2, x]*zeta[2] - 
           32*(-1 + 2*x)*H[1, -2, x]*zeta[2] - 
           (992*(1 + 2*x)*H[-1, -1, -1, x]*zeta[2])/3 + 
           (2*H[0, 0, 0, x]*(14821 + 7258*x + 1116*x^2 - 1008*zeta[2] - 
              3168*x*zeta[2]))/27 + (8*H[-2, 0, x]*(23 + 194*x + 26*x^2 - 
              54*zeta[2] - 236*x*zeta[2]))/3 + (16*(1 + 2*x)*H[-1, 2, x]*
             (4 + 31*x + 26*x^2 + 18*x*zeta[2]))/(3*x) - 
           (8*H[1, 2, x]*(10 - 42*x + 21*x^2 - 34*zeta[2] + 68*x*zeta[2]))/
            3 - (8*H[3, x]*(-118 + 60*x + 125*x^2 - 60*zeta[2] + 
              120*x*zeta[2]))/3 + (16*H[1, 1, 1, x]*(-149 + 310*x - 
              90*zeta[2] + 180*x*zeta[2]))/27 - 
           (8*H[2, 1, x]*(100 - 1745*x - 396*zeta[2] + 864*x*zeta[2]))/27 + 
           (8*H[1, 0, 0, x]*(1700 - 1253*x - 1873*x^2 + 1026*x^3 + 
              306*zeta[2] - 306*x*zeta[2] - 612*x^2*zeta[2]))/(27*(1 + x)) + 
           (8*H[-1, 0, 0, x]*(8 + 71*x + 78*x^2 + 23*x^3 - 46*x*zeta[2] - 
              92*x^2*zeta[2]))/(3*x) - (4*H[1, 1, 0, x]*(291 - 15*x - 
              279*x^2 + 15*x^3 - 32*zeta[2] + 32*x*zeta[2] + 64*x^2*zeta[2]))/
            (3*(1 + x)) + (16*H[-1, -1, 0, x]*(-4 - 88*x - 74*x^2 + 17*x^3 + 
              58*x*zeta[2] + 116*x^2*zeta[2]))/(3*x) - 
           (4*H[2, 0, x]*(-186 - 314*x - 119*x^2 + 15*x^3 - 172*zeta[2] + 
              28*x*zeta[2] + 200*x^2*zeta[2]))/(3*(1 + x)) + 
           Lp^3*((-8*(-95 + 16*x)*H[0, x])/9 - (80*(-13 + 17*x)*H[1, x])/9 + 
             LQ*((4*(-83 + 94*x))/3 - 32*(1 + x)*H[0, x] + 16*(-1 + 2*x)*
                H[1, x]) + (16*(5 + 2*x)*H[2, x])/3 + (32*(1 + x)*H[0, 0, x])/
              3 - (32*(-1 + 2*x)*H[1, 0, x])/3 - (64*(-1 + 2*x)*H[1, 1, x])/
              3 - (2*(-343 + 354*x + 40*zeta[2] + 16*x*zeta[2]))/3) - 
           (16*LQ*(-1 + x)*(-202 + 189*zeta[3]))/27 + 
           (4*H[1, 0, x]*(5068 - 4715*x - 81*x^2 + 4050*zeta[2] - 
              9720*x*zeta[2] + 1134*x^2*zeta[2] + 2160*zeta[3] - 
              4320*x*zeta[3]))/81 + (8*H[1, 1, x]*(2926 - 2690*x + 
              243*zeta[2] - 2106*x*zeta[2] + 1863*x^2*zeta[2] + 270*zeta[3] - 
              540*x*zeta[3]))/81 + (8*H[-2, x]*(-68*zeta[2] - 60*x*zeta[2] + 
              3*x^2*zeta[2] - 36*zeta[3] - 184*x*zeta[3]))/3 + 
           (8*H[-1, -1, x]*(72*zeta[2] + 120*x*zeta[2] + 33*x^2*zeta[2] + 
              88*zeta[3] + 176*x*zeta[3]))/3 - 
           (4*H[-1, 0, x]*(8 + 35*x + 168*x^2 + 161*x^3 + 102*x*zeta[2] + 
              204*x^2*zeta[2] + 138*x^3*zeta[2] + 164*x*zeta[3] + 
              328*x^2*zeta[3]))/(3*x) + (2*H[0, 0, x]*(58996 + 81837*x - 
              4782*x^2 - 19091*x^3 + 8532*x^4 - 10584*zeta[2] - 
              19008*x*zeta[2] - 756*x^2*zeta[2] + 11880*x^3*zeta[2] + 
              4536*x^4*zeta[2] - 7128*zeta[3] - 28512*x*zeta[3] - 
              35640*x^2*zeta[3] - 14256*x^3*zeta[3]))/(81*(1 + x)^2) + 
           (8*H[2, x]*(1684 - 8142*x - 21336*x^2 - 11510*x^3 + 459*zeta[2] + 
              1728*x*zeta[2] + 3132*x^2*zeta[2] + 3564*x^3*zeta[2] + 
              1539*x^4*zeta[2] - 1026*zeta[3] - 5400*x*zeta[3] - 
              7722*x^2*zeta[3] - 3348*x^3*zeta[3]))/(81*(1 + x)^2) + 
           Lp^2*((-16*(-43 + 56*x)*H[2, x])/3 + 16*(7 + 6*x)*H[3, x] + 
             24*(1 + 2*x)*H[-1, 0, x] + 32*(1 + 2*x)*H[-1, 2, x] - 
             (8*(-95 + 58*x)*H[0, 0, x])/3 - (16*(-47 + 58*x)*H[1, 0, x])/3 - 
             (16*(-28 + 29*x)*H[1, 1, x])/3 - 32*(-1 + 2*x)*H[1, 2, x] + 
             96*H[2, 0, x] - 16*(-7 + 2*x)*H[2, 1, x] + 16*(1 + 2*x)*
              H[-1, 0, 0, x] + 64*(1 + x)*H[0, 0, 0, x] - 48*(-1 + 2*x)*
              H[1, 0, 0, x] - 32*(-1 + 2*x)*H[1, 1, 0, x] - 
             32*(1 + 2*x)*H[-1, x]*zeta[2] + (8*H[1, x]*(367 - 497*x - 
                36*zeta[2] + 72*x*zeta[2]))/9 - (2*H[0, x]*(-3245 + 550*x + 
                504*zeta[2] + 432*x*zeta[2]))/9 + LQ*(16*(-7 + 4*x)*H[0, x] - 
               32*(1 + 2*x)*H[-1, 0, x] - 32*(1 + 2*x)*H[0, 0, x] - 32*
                (-1 + 2*x)*H[1, 1, x] - (8*(172 - 257*x + 18*zeta[2] + 
                  36*x*zeta[2]))/9) + (3417 - 3580*x - 440*zeta[2] + 544*x*
                zeta[2] - 192*zeta[3] + 96*x*zeta[3])/3) - 
           (4*H[-1, x]*(24*zeta[2] + 332*x*zeta[2] + 500*x^2*zeta[2] + 
              174*x^3*zeta[2] + 124*x*zeta[3] + 160*x^2*zeta[3] + 
              24*x^3*zeta[3] - 221*x*zeta[4] - 442*x^2*zeta[4]))/(3*x) + 
           (H[0, x]*(116357 + 180054*x + 17841*x^2 - 39052*x^3 + 6804*x^4 - 
              86832*zeta[2] - 175608*x*zeta[2] + 17820*x^2*zeta[2] + 
              213192*x^3*zeta[2] + 106596*x^4*zeta[2] + 121176*zeta[3] + 
              447120*x*zeta[3] + 546264*x^2*zeta[3] + 251424*x^3*zeta[3] + 
              27216*x^4*zeta[3] + 21060*zeta[4] - 66096*x*zeta[4] - 
              195372*x^2*zeta[4] - 108216*x^3*zeta[4]))/(243*(1 + x)^2) + 
           (4*H[1, x]*(-38369*x - 661*x^2 + 39409*x^3 + 1701*x^4 - 
              648*zeta[2] - 5913*x*zeta[2] - 7047*x^2*zeta[2] + 
              81*x^3*zeta[2] + 2835*x^4*zeta[2] - 3888*x*zeta[3] - 
              16524*x^2*zeta[3] + 1944*x^3*zeta[3] + 14580*x^4*zeta[3] - 
              81*x*zeta[4] + 81*x^2*zeta[4] + 162*x^3*zeta[4]))/
            (243*x*(1 + x)) + Lp*(-8*(-51 + 58*x + 12*x^2)*H[3, x] + 
             16*(9 + 22*x)*H[4, x] - 256*x*H[-3, 0, x] + 32*x*(17 + 3*x)*
              H[-2, 0, x] + 64*(1 + 6*x)*H[-2, 2, x] + 32*(1 + x)*(5 + 3*x)*
              H[-1, 2, x] + 192*(1 + 2*x)*H[-1, 3, x] + 112*(-1 + x)*
              H[1, 2, x] + 160*(-1 + 2*x)*H[1, 3, x] - 16*(-25 + 33*x)*
              H[2, 0, x] + (16*(16 + x)*H[2, 1, x])/3 + 16*(-1 + 2*x)*
              H[2, 2, x] + 32*(7 + 8*x)*H[3, 0, x] + 32*(1 + 6*x)*
              H[3, 1, x] - 32*(3 + 2*x)*H[-2, -1, 0, x] + 16*(5 + 14*x)*
              H[-2, 0, 0, x] - 32*(1 + 2*x)*H[-1, -2, 0, x] - 
             16*(23 + 32*x + 6*x^2)*H[-1, -1, 0, x] - 192*(1 + 2*x)*
              H[-1, -1, 2, x] + 24*(3 + 2*x)^2*H[-1, 0, 0, x] + 
             32*(1 + 2*x)*H[-1, 2, 0, x] + 64*(1 + 2*x)*H[-1, 2, 1, x] - 
             (8*(-199 + 182*x + 36*x^2)*H[0, 0, 0, x])/3 - 96*(-1 + 2*x)*
              H[1, -2, 0, x] - (16*(2 + 11*x)*H[1, 0, 0, x])/3 - 
             16*(-26 + 23*x)*H[1, 1, 0, x] + (16*(-38 + 49*x)*H[1, 1, 1, x])/
              3 + 96*(-1 + 2*x)*H[1, 1, 2, x] - 32*(-1 + 2*x)*H[1, 2, 0, x] + 
             224*(-1 + 2*x)*H[1, 2, 1, x] - 48*(-1 + 6*x)*H[2, 0, 0, x] + 
             16*(11 + 2*x)*H[2, 1, 0, x] + 176*(-1 + 2*x)*H[2, 1, 1, x] + 
             128*(1 + 2*x)*H[-1, -1, -1, 0, x] - 160*(1 + 2*x)*
              H[-1, -1, 0, 0, x] + 160*(1 + 2*x)*H[-1, 0, 0, 0, x] + 
             16*(7 + 10*x)*H[0, 0, 0, 0, x] - 64*(-1 + 2*x)*H[1, 1, 0, 0, 
               x] - 96*(-1 + 2*x)*H[1, 1, 1, 0, x] + 256*(-1 + 2*x)*
              H[1, 1, 1, 1, x] - 16*(7 + 26*x)*H[-2, x]*zeta[2] + 
             256*(1 + 2*x)*H[-1, -1, x]*zeta[2] + 16*H[-1, 0, x]*
              (4 + 13*x + 9*x^2 - 18*zeta[2] - 36*x*zeta[2]) - 
             (16*H[2, x]*(-310 + 143*x - 54*zeta[2] + 72*x*zeta[2]))/9 - 
             (32*H[1, 0, x]*(-143 + 181*x - 72*zeta[2] + 144*x*zeta[2]))/9 - 
             (16*H[1, 1, x]*(77 - 55*x - 126*zeta[2] + 252*x*zeta[2]))/9 - 
             (4*H[0, 0, x]*(-2543 - 1052*x + 324*x^2 + 252*zeta[2] + 
                792*x*zeta[2]))/9 + (8*H[1, x]*(646 - 715*x + 387*zeta[2] - 
                414*x*zeta[2] + 54*x^2*zeta[2] + 396*zeta[3] - 
                792*x*zeta[3]))/9 + (2*H[0, x]*(5945 - 7628*x - 
                1620*zeta[2] + 2088*x*zeta[2] + 864*x^2*zeta[2] + 
                792*zeta[3] - 288*x*zeta[3]))/9 - 8*H[-1, x]*(43*zeta[2] + 64*
                x*zeta[2] + 18*x^2*zeta[2] + 32*zeta[3] + 64*x*zeta[3]) + 
             LQ*(-144*(1 + x)*H[0, x] - 8*(-4 + 5*x)*H[1, x] - 32*(1 + 2*x)*
                H[-2, 0, x] - 32*(1 + x)*H[-1, 0, x] - 88*H[0, 0, x] - 96*
                (-1 + x)*H[1, 0, x] - 32*(-1 + x)*H[1, 1, x] - 16*(-1 + 2*x)*
                H[1, 2, x] + 32*H[2, 0, x] + 32*(1 + 2*x)*H[-1, -1, 0, x] - 
               16*(1 + 2*x)*H[-1, 0, 0, x] - 16*(1 + 2*x)*H[0, 0, 0, x] - 16*
                (-1 + 2*x)*H[1, 1, 0, x] + 16*(-1 + 2*x)*H[1, 1, 1, x] + 16*
                (1 + 2*x)*H[-1, x]*zeta[2] - (8*(1549 - 1805*x - 
                  324*zeta[2] + 432*x*zeta[2] - 135*zeta[3] + 378*x*zeta[3]))/
                27) + (10885 - 13054*x - 4576*zeta[2] - 832*x*zeta[2] + 2592*
                x^2*zeta[2] + 624*zeta[3] + 6528*x*zeta[3] + 4320*x^2*
                zeta[3] + 3672*zeta[4] + 9936*x*zeta[4])/18) - 
           (-12937 + 16208*x + 71227*x^2 + 42082*x^3 + 233888*zeta[2] - 
             91344*x*zeta[2] - 812208*x^2*zeta[2] - 414832*x^3*zeta[2] + 
             72144*x^4*zeta[2] - 498048*zeta[3] - 999936*x*zeta[3] - 
             576144*x^2*zeta[3] - 149856*x^3*zeta[3] - 75600*x^4*zeta[3] + 
             5184*zeta[2]*zeta[3] - 255744*x*zeta[2]*zeta[3] - 
             527040*x^2*zeta[2]*zeta[3] - 266112*x^3*zeta[2]*zeta[3] - 
             120888*zeta[4] + 20736*x*zeta[4] + 403488*x^2*zeta[4] + 
             256032*x^3*zeta[4] - 4536*x^4*zeta[4] + 420768*zeta[5] + 
             926208*x*zeta[5] + 590112*x^2*zeta[5] + 84672*x^3*zeta[5])/
            (324*(1 + x)^2))))
 
dBeamMSb["qq"] = as*CF*(-2*(-1 + x) + 2*Lp*(1 + x)) + delta[1 - x] - 
     32*as^3*CF^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CF*Nf*TF*((8*(-43 - 9*x + 47*x^2)*H[0, x])/(9*(-1 + x)) + 
         Lp^2*((-8*(-7 + 8*x))/3 + 8*(1 + x)*H[0, x]) - 
         (8*(8 - 9*x + 2*x^2)*H[0, 0, x])/(3*(-1 + x)) + 
         Lp*((-8*(-43 + 53*x))/9 - (16*(8 - 9*x + 2*x^2)*H[0, x])/
            (3*(-1 + x)) + 16*(1 + x)*H[0, 0, x]) + 16*(-1 + x)*H[1, 0, x] + 
         8*(1 + x)*H[0, 0, 0, x] + (4*(557 - 613*x - 108*zeta[2] + 
            108*x*zeta[2]))/27) + CA*CF*((11*Lp^2*(1 + x))/3 + 
         ((31 - 144*x + 265*x^2)*H[0, x])/(9*(-1 + x)) - 2*x*H[1, x] + 
         (8*(1 + x^2)*H[-2, 0, x])/(1 + x) - 4*(1 + x)*H[-1, 0, x] - 
         ((-11 - 12*x + x^2)*H[0, 0, x])/(3*(-1 + x)) + 
         8*(-1 + x)*H[1, 0, x] + (4*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
         (8*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + (4*(1 + x^2)*H[-1, 0, 0, x])/
          (1 + x) + (4*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
         (4*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*((-2*(-23 + x^2)*H[0, x])/(3*(-1 + x)) + 
           (8*(1 + x^2)*H[-1, 0, x])/(1 + x) + (8*(1 + x^2)*H[0, 0, x])/
            ((-1 + x)*(1 + x)) + (4*(-28 + 67*x + 95*x^2 - 18*x*zeta[2]))/
            (9*(1 + x))) + (-1205 + 397*x + 1205*x^2 - 397*x^3 + 
           324*zeta[2] - 216*x*zeta[2] - 324*x^2*zeta[2] + 216*x^3*zeta[2] + 
           648*zeta[3] + 756*x*zeta[3] - 108*x^2*zeta[3])/
          (27*(-1 + x)*(1 + x))) + CF^2*((-2*(-2 + 3*x)*(-1 + 9*x)*H[0, x])/
          (-1 + x) + 2*x*H[1, x] + Lp^2*(4*(-1 + x) - 4*LQ*(1 + x) + 
           (2*(1 + 3*x^2)*H[0, x])/(-1 + x) + 8*(1 + x)*H[1, x]) - 
         4*(-1 + x)*H[2, x] - (16*(1 + x^2)*H[-2, 0, x])/(1 + x) + 
         8*(1 + x)*H[-1, 0, x] + (2*(-3 - 2*x + 2*x^2)*H[0, 0, x])/(-1 + x) - 
         20*(-1 + x)*H[1, 0, x] - (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - 
         (16*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(1 + x^2)*H[2, 1, x])/(-1 + x) + (16*(1 + x^2)*H[-1, -1, 0, x])/
          (1 + x) - (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
         (2*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) + 
         (4*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (8*(1 + x^2)*H[1, 1, 0, x])/
          (-1 + x) + (8*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(4*LQ*(-1 + x) + (12*(-2 + x^2)*H[0, x])/(-1 + x) - 
           8*(-1 + x)*H[1, x] + (8*(1 + x^2)*H[2, x])/(-1 + x) - 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) + (4*(3 + 2*x + 3*x^2)*
             H[0, 0, x])/(1 + x) + (8*(1 + x^2)*H[1, 0, x])/(-1 + x) - 
           (4*(-11 + 11*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/(1 + x)) - 
         (4*(-13 + 13*x + 13*x^2 - 13*x^3 + 5*zeta[2] - 3*x*zeta[2] - 
            5*x^2*zeta[2] + 3*x^3*zeta[2] + 5*zeta[3] + 7*x*zeta[3] + 
            5*x^2*zeta[3] + 7*x^3*zeta[3]))/((-1 + x)*(1 + x)))) + 
     plusD[1, 1 - x]*(16*as^2*CF^2*Lp^2 + as^3*(-32*CF^3*Lp^3*LQ + 
         CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - x]*
      (-4*as*CF*Lp + as^2*(8*CF^2*Lp^2*LQ + CF*(224/27 + (80*Lp)/9 + 
           (8*Lp^2)/3)*Nf*TF + CA*CF*((-22*Lp^2)/3 + 
           (4*Lp*(-67 + 18*zeta[2]))/9 + (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF^3*Lp^3*(-8*LQ^2 + 32*zeta[2]) + CF*Nf^2*TF^2*
          ((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((88*Lp^3*LQ)/3 - (16*Lp^2*LQ*(-67 + 18*zeta[2]))/9 - 
             (16*Lp*LQ*(-202 + 189*zeta[3]))/27) + CF*Nf*TF*
            ((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^2*(8 - (320*LQ)/9) - (32*Lp^3*LQ)/3 + 
           Lp*((-896*LQ)/27 - (4*(-55 + 48*zeta[3]))/3) - 
           (2*(-1711 + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - x]*(-2*as*CF*Lp*LQ + 
       as^2*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CF^2*Lp^2*(2*LQ^2 - 8*zeta[2]) + CA*CF*((-11*Lp^2*LQ)/3 + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CF^3*Lp^3*((-4*LQ^3)/3 + 16*LQ*zeta[2] - 
           (64*zeta[3])/3) + CF*Nf^2*TF^2*((-800*Lp*LQ)/81 - 
           (160*Lp^2*LQ)/27 - (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/
            729) + CA*(CF^2*(Lp^3*((22*LQ^2)/3 - (88*zeta[2])/3) + 
             Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + (16*zeta[2]*
                 (-202 + 189*zeta[3]))/27) + Lp^2*((-4*LQ^2*(-67 + 
                  18*zeta[2]))/9 - (16*(67*zeta[2] - 45*zeta[4]))/9)) + 
           CF*Nf*TF*((176*Lp^3*LQ)/27 - (4*Lp^2*LQ*(-289 + 36*zeta[2]))/27 - 
             (4*Lp*LQ*(-2051 + 360*zeta[2]))/81 - (2*LQ*(-31313 + 
                3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^3*((-8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*(4*LQ - (80*LQ^2)/9 + (320*zeta[2])/9) + 
           Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - (2*LQ*(-55 + 48*zeta[3]))/
              3) + (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27) + 
         CA^2*CF*((-242*Lp^3*LQ)/27 + (4*Lp^2*LQ*(-445 + 99*zeta[2]))/27 + 
           (Lp*LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(-Z5psSL[3, x] + CF*Nf^2*TF^2*
        (Lp^3*((64*(-7 + 8*x))/27 - (64*(1 + x)*H[0, x])/9) + 
         (128*(122 + 77*x)*H[2, x])/81 + (128*(23 + 5*x)*H[3, x])/27 + 
         (256*(1 + x)*H[4, x])/9 + (128*(-1 + x)*H[1, 0, x])/9 + 
         (1664*(-1 + x)*H[1, 1, x])/27 + (128*(-1 + x)*H[1, 2, x])/3 - 
         (64*(23 + 5*x)*H[2, 1, x])/27 - (128*(1 + x)*H[3, 1, x])/9 - 
         (64*(-54 + 36*x + 13*x^2)*H[0, 0, 0, x])/(27*(-1 + x)) - 
         (128*(-1 + x)*H[1, 0, 0, x])/3 + (256*(-1 + x)*H[1, 1, 0, x])/3 - 
         (160*(-1 + x)*H[1, 1, 1, x])/9 + (64*(1 + x)*H[2, 1, 1, x])/9 - 
         (320*(1 + x)*H[0, 0, 0, 0, x])/9 + (128*(-1 + x)*H[1, x]*
           (-188 + 27*zeta[2]))/81 - (64*H[0, 0, x]*(-304 + 111*x + 168*x^2 - 
            36*zeta[2] + 36*x^2*zeta[2]))/(81*(-1 + x)) + 
         Lp^2*((-64*(-10 + 6*x + 3*x^2)*H[0, x])/(9*(-1 + x)) - 
           (160*(-1 + x)*H[1, x])/3 + (64*(1 + x)*H[2, x])/3 - 
           (64*(1 + x)*H[0, 0, x])/3 - (32*(55 - 65*x + 18*zeta[2] + 
              18*x*zeta[2]))/27) - (32*H[0, x]*(-2563 + 2082*x + 325*x^2 - 
            828*zeta[2] + 648*x*zeta[2] + 180*x^2*zeta[2] - 108*zeta[3] + 
            108*x^2*zeta[3]))/(243*(-1 + x)) + 
         Lp*((-1088*(-1 + x)*H[1, x])/9 + (64*(17 + 2*x)*H[2, x])/9 + 
           (128*(1 + x)*H[3, x])/3 - (128*(-10 + 6*x + 3*x^2)*H[0, 0, x])/
            (9*(-1 + x)) - (128*(-1 + x)*H[1, 0, x])/3 + 
           (160*(-1 + x)*H[1, 1, x])/3 - (64*(1 + x)*H[2, 1, x])/3 - 
           (128*(1 + x)*H[0, 0, 0, x])/3 - (64*H[0, x]*(-105 + 45*x + 
              50*x^2 - 18*zeta[2] + 18*x^2*zeta[2]))/(27*(-1 + x)) - 
           (32*(857 - 907*x + 198*zeta[2] + 144*x*zeta[2] + 54*zeta[3] + 
              54*x*zeta[3]))/81) - (32*(4270 - 4502*x + 4716*zeta[2] + 
            2448*x*zeta[2] + 2052*zeta[3] - 864*x*zeta[3] + 729*zeta[4] + 
            729*x*zeta[4]))/729) + CF^2*Nf*TF*((-224*LQ*(-1 + x))/27 + 
         (16*(-1498 - 408*x + 1409*x^2 + 399*x^3)*H[3, x])/
          (27*(-1 + x)*(1 + x)) + (32*(-146 - 19*x + 130*x^2 + 23*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) + (448*(1 + x)*H[5, x])/3 + 
         (640*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) + 
         (64*(35 + 18*x + 53*x^2)*H[-2, 0, x])/(27*(1 + x)) - 
         (448*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) - 
         (64*(7 - 6*x + 7*x^2)*H[-1, 2, x])/(27*(1 + x)) - 
         (256*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) - 
         (64*(37 - 84*x + 37*x^2)*H[1, 2, x])/(9*(-1 + x)) + 
         (64*(13 - 21*x + 13*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
         (32*(-35 - 20*x + 31*x^2 + 40*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (64*(1 + x)*H[2, 3, x])/3 - 
         (32*(14 - 13*x - 46*x^2 + 17*x^3)*H[3, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (32*(34 - 15*x - 26*x^2 + 15*x^3)*H[3, 1, x])/(9*(-1 + x)*(1 + x)) + 
         (128*(1 + x)*H[4, 0, x])/3 - 64*(1 + x)*H[4, 1, x] - 
         (640*(1 + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
         (544*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
         (640*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
         (128*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (32*(49 + 18*x + 49*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) + 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (16*(271 - 402*x + 271*x^2)*H[1, 0, 0, x])/(27*(-1 + x)) - 
         (16*(39 - 118*x + 39*x^2)*H[1, 1, 0, x])/(9*(-1 + x)) - 
         (184*(-1 + x)*H[1, 1, 1, x])/3 - (64*(9 - 16*x + 9*x^2)*
           H[1, 1, 2, x])/(3*(-1 + x)) + (64*(1 + 3*x + x^2)*H[1, 2, 0, x])/
          (9*(-1 + x)) - (128*(1 + x^2)*H[1, 2, 1, x])/(9*(-1 + x)) - 
         (32*(4 + 7*x - 20*x^2 + 13*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (32*(-8 + 7*x + 2*x^2 + 3*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-7 - 3*x + 8*x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
         (128*(1 + x)*H[2, 1, 2, x])/3 - (64*(1 + x)*H[2, 2, 0, x])/3 + 
         (128*(1 + x)*H[3, 0, 0, x])/3 - (64*(1 + x)*H[3, 1, 0, x])/3 - 
         (32*(1 + x)*H[3, 1, 1, x])/3 + (512*(1 + x^2)*H[-1, -1, -1, 0, x])/
          (9*(1 + x)) - (448*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (16*(234 - 115*x - 254*x^2 + 159*x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (16*(61 - 174*x + 61*x^2)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)) - (64*(19 - 42*x + 19*x^2)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)) - (32*(47 - 78*x + 47*x^2)*H[1, 1, 1, 0, x])/
          (9*(-1 + x)) + (160*(-1 + x)*H[1, 1, 1, 1, x])/3 - 
         (32*(1 + x)*H[2, 0, 0, 0, x])/3 + (256*(1 + x)*H[2, 1, 0, 0, x])/3 - 
         (64*(1 + x)*H[2, 1, 1, 0, x])/3 - (64*(1 + x)*H[2, 1, 1, 1, x])/3 + 
         128*(1 + x)*H[0, 0, 0, 0, 0, x] + (128*(1 + x^2)*H[-2, x]*zeta[2])/
          (9*(1 + x)) - (128*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
         (128*H[-1, 0, x]*(7 - 42*x + 7*x^2 + 9*zeta[2] + 9*x^2*zeta[2]))/
          (81*(1 + x)) - (8*H[1, 1, x]*(-373 + 750*x - 377*x^2 + 32*zeta[2] - 
            48*x*zeta[2] + 32*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[2, 1, x]*(-260 + 101*x + 119*x^2 - 48*zeta[2] + 
            48*x^2*zeta[2]))/(9*(-1 + x)) - 
         (16*H[1, 0, x]*(2737 - 5268*x + 2755*x^2 + 756*zeta[2] - 
            1404*x*zeta[2] + 756*x^2*zeta[2]))/(81*(-1 + x)) - 
         (16*H[2, 0, x]*(317 + 347*x - 526*x^2 - 316*x^3 - 36*zeta[2] - 
            36*x*zeta[2] + 36*x^2*zeta[2] + 36*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (16*H[0, 0, 0, x]*(1391 + 366*x - 
            1543*x^2 - 318*x^3 - 252*zeta[2] - 252*x*zeta[2] + 
            252*x^2*zeta[2] + 252*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         Lp^3*((-16*(9 - 10*x + 3*x^2)*H[0, x])/(3*(-1 + x)) + 
           LQ*((8*(-13 + 17*x))/3 - 16*(1 + x)*H[0, x]) - 
           (64*(-2 + 3*x)*H[1, x])/3 + (64*(1 + x)*H[2, x])/3 + 
           (32*(1 + x)*H[0, 0, x])/3 - (4*(-75 + 75*x + 16*zeta[2] + 
              16*x*zeta[2]))/3) - (64*H[-1, x]*(14*zeta[2] + 18*x*zeta[2] + 
            14*x^2*zeta[2] - 3*zeta[3] - 3*x^2*zeta[3]))/(27*(1 + x)) + 
         (8*H[1, x]*(-1238 + 2489*x - 1251*x^2 + 218*zeta[2] - 
            436*x*zeta[2] + 218*x^2*zeta[2] + 76*zeta[3] - 144*x*zeta[3] + 
            76*x^2*zeta[3]))/(9*(-1 + x)) - 
         (16*H[0, 0, x]*(7971 - 1645*x - 8573*x^2 + 1491*x^3 - 2754*zeta[2] - 
            180*x*zeta[2] + 2538*x^2*zeta[2] + 252*x^3*zeta[2] - 
            972*zeta[3] - 972*x*zeta[3] + 972*x^2*zeta[3] + 972*x^3*zeta[3]))/
          (81*(-1 + x)*(1 + x)) - (8*H[2, x]*(13235 - 658*x - 12724*x^2 + 
            1169*x^3 - 576*zeta[2] - 1548*x*zeta[2] + 1152*x^2*zeta[2] + 
            1260*x^3*zeta[2] - 1296*zeta[3] - 1296*x*zeta[3] + 
            1296*x^2*zeta[3] + 1296*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
         Lp^2*((-8*(-173 + 253*x)*H[1, x])/9 - (128*(5 - 6*x + 2*x^2)*
             H[2, x])/(3*(-1 + x)) + 96*(1 + x)*H[3, x] + 
           (64*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (16*(28 - 7*x - 28*x^2 + 15*x^3)*H[0, 0, x])/(3*(-1 + x)*
             (1 + x)) + LQ*((8*(-73 + 113*x))/9 + (32*(8 - 9*x + 2*x^2)*H[0, 
                x])/(3*(-1 + x)) - 32*(1 + x)*H[0, 0, x]) - 
           (16*(19 - 30*x + 19*x^2)*H[1, 0, x])/(3*(-1 + x)) + 
           32*(1 + x)*H[2, 0, x] + 64*(1 + x)*H[0, 0, 0, x] - 
           (8*H[0, x]*(277 - 525*x + 270*x^2 - 108*zeta[2] + 108*x^2*zeta[
                2]))/(9*(-1 + x)) + (4*(475 - 18*x - 493*x^2 - 408*zeta[2] - 
              288*x*zeta[2] + 168*x^2*zeta[2] - 72*zeta[3] - 144*x*zeta[3] - 
              72*x^2*zeta[3]))/(9*(1 + x))) - 
         (4*H[0, x]*(37802 - 23930*x - 38771*x^2 + 22961*x^3 - 
            17196*zeta[2] - 5436*x*zeta[2] + 16608*x^2*zeta[2] + 
            5328*x^3*zeta[2] - 3816*zeta[3] + 9288*x*zeta[3] + 
            504*x^2*zeta[3] - 12312*x^3*zeta[3] - 3024*zeta[4] - 
            3024*x*zeta[4] + 3024*x^2*zeta[4] + 3024*x^3*zeta[4]))/
          (81*(-1 + x)*(1 + x)) + Lp*((-88*(-445 + 467*x)*H[1, x])/27 + 
           (16*(-502 + 219*x + 233*x^2)*H[2, x])/(9*(-1 + x)) - 
           (32*(48 - 13*x - 39*x^2 + 14*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
           224*(1 + x)*H[4, x] + (64*(1 + x^2)*H[-2, 0, x])/(1 + x) + 
           (64*(13 + 6*x + 13*x^2)*H[-1, 0, x])/(9*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (16*(73 - 96*x + 73*x^2)*H[1, 0, x])/(9*(-1 + x)) + 
           8*(-1 + x)*H[1, 1, x] + (128*(2 - 3*x + 2*x^2)*H[1, 2, x])/
            (3*(-1 + x)) - (32*(-13 + 17*x^2)*H[2, 0, x])/(3*(1 + x)) - 
           (16*(-5 - 6*x + 7*x^2)*H[2, 1, x])/(3*(-1 + x)) + 
           128*(1 + x)*H[3, 0, x] - (128*(1 + x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) + (128*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (16*(20 - 11*x - 22*x^2 + 17*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (16*(1 - 24*x + x^2)*H[1, 0, 0, x])/
            (3*(-1 + x)) - (32*(7 - 18*x + 7*x^2)*H[1, 1, 0, x])/
            (3*(-1 + x)) - 80*(-1 + x)*H[1, 1, 1, x] + 
           64*(1 + x)*H[2, 1, 0, x] + 32*(1 + x)*H[2, 1, 1, x] + 
           160*(1 + x)*H[0, 0, 0, 0, x] + (64*(1 + x^2)*H[-1, x]*zeta[2])/
            (3*(1 + x)) - (4*H[0, 0, x]*(1123 + 167*x - 1351*x^2 - 75*x^3 - 
              504*zeta[2] - 504*x*zeta[2] + 504*x^2*zeta[2] + 
              504*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           LQ*((-16*(-43 - 9*x + 47*x^2)*H[0, x])/(9*(-1 + x)) + 
             (16*(8 - 9*x + 2*x^2)*H[0, 0, x])/(3*(-1 + x)) - 
             32*(-1 + x)*H[1, 0, x] - 16*(1 + x)*H[0, 0, 0, x] - 
             (8*(499 - 611*x - 108*zeta[2] + 108*x*zeta[2]))/27) + 
           (4*H[0, x]*(-5339 + 5677*x + 5493*x^2 - 5523*x^3 + 3528*zeta[2] - 
              1152*x*zeta[2] - 3168*x^2*zeta[2] + 1224*x^3*zeta[2] + 
              216*zeta[3] + 216*x*zeta[3] - 216*x^2*zeta[3] - 
              216*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) - 
           (2*(17633 - 18623*x - 17633*x^2 + 18623*x^3 - 12264*zeta[2] - 
              5088*x*zeta[2] + 13224*x^2*zeta[2] + 4128*x^3*zeta[2] - 
              5040*zeta[3] - 144*x*zeta[3] + 1872*x^2*zeta[3] - 
              1872*x^3*zeta[3] + 2808*zeta[4] + 2808*x*zeta[4] - 
              2808*x^2*zeta[4] - 2808*x^3*zeta[4]))/(27*(-1 + x)*(1 + x))) + 
         (-124737 + 135003*x + 124737*x^2 - 135003*x^3 + 100232*zeta[2] - 
           512*x*zeta[2] - 103312*x^2*zeta[2] + 4600*x^3*zeta[2] - 
           20208*zeta[3] + 19608*x*zeta[3] + 40704*x^2*zeta[3] + 
           888*x^3*zeta[3] - 6048*zeta[2]*zeta[3] - 6048*x*zeta[2]*zeta[3] + 
           6048*x^2*zeta[2]*zeta[3] + 6048*x^3*zeta[2]*zeta[3] + 
           4680*zeta[4] + 11808*x*zeta[4] - 2232*x^2*zeta[4] - 
           2448*x^3*zeta[4] + 31104*zeta[5] + 31104*x*zeta[5] - 
           31104*x^2*zeta[5] - 31104*x^3*zeta[5])/(81*(-1 + x)*(1 + x))) + 
       CF^3*((8*(-59 - 73*x + 5*x^2 + 103*x^3)*H[4, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-13 + 18*x - 11*x^2 + 18*x^3)*H[5, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-7 + 7*x - 21*x^2 + 37*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) - (16*(-18 + 10*x + x^2)*
           H[-3, 0, x])/(3*(1 + x)) - (32*(-71 + 57*x - 69*x^2 + 55*x^3)*
           H[-3, 2, x])/(3*(-1 + x)*(1 + x)) - (80*(8 + 26*x + 27*x^2)*
           H[-2, 2, x])/(3*(1 + x)) - (32*(-70 + 66*x - 71*x^2 + 67*x^3)*
           H[-2, 3, x])/(3*(-1 + x)*(1 + x)) - (32*(13 + 14*x + 13*x^2)*
           H[-1, 3, x])/(3*(1 + x)) - (352*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (8*(191 - 356*x + 189*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(-55 - 59*x + 16*x^2 + 104*x^3)*H[2, 2, x])/
          (3*(-1 + x)*(1 + x)) + (16*(-71 + 25*x - 65*x^2 + 31*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-3 - 17*x - 27*x^2 + 29*x^3)*H[3, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-23 - 57*x + 17*x^2 + 75*x^3)*H[3, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-11 + 6*x - 12*x^2 + 3*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-9 + x - 19*x^2 + 3*x^3)*H[4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-11 + 13*x - 9*x^2 + 15*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(17 + 25*x + 9*x^2 + 33*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-37 + 39*x - 54*x^2 + 64*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + 2*x^2)*H[-2, -2, 0, x])/(1 + x) - 
         (16*(43 + 52*x + 39*x^2)*H[-2, -1, 0, x])/(3*(1 + x)) + 
         (64*(-61 + 57*x - 60*x^2 + 56*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(17 - 99*x + 10*x^2 + 24*x^3)*
           H[-2, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 + (448*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(1 + x)) + (896*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) - 
         (16*(37 + 56*x + 37*x^2)*H[-1, -2, 0, x])/(3*(1 + x)) + 
         (1248*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (32*(31 + 44*x + 31*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (2368*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) + 
         (352*(1 + x)*H[-1, 2, 0, x])/3 + (32*(5 + 8*x + 5*x^2)*
           H[-1, 2, 1, x])/(1 + x) - (416*(1 + x^2)*H[-1, 2, 2, x])/(1 + x) - 
         (32*(17 - 3*x + 17*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (64*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) - 
         (32*(-19 + 21*x)*H[1, -2, 0, x])/3 + (64*(1 + x^2)*H[1, -2, 2, x])/
          (-1 + x) - (4*(257 - 382*x + 257*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) + 
         (8*(-89 + 91*x)*H[1, 1, 2, x])/3 - (256*(1 + x^2)*H[1, 1, 3, x])/
          (-1 + x) + (16*(23 - 26*x + 24*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) + 
         (32*(-2 + x)*H[1, 2, 1, x])/3 - (112*(1 + x^2)*H[1, 2, 2, x])/
          (-1 + x) - (608*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (64*(3 + 5*x)*(1 + x^2)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(121 - 17*x - 61*x^2 + 53*x^3)*H[2, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (16*(-1 - 12*x + 10*x^2 + 39*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(-6 + 13*x - 3*x^2 + 16*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + 14*x + 5*x^2 + 18*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (256*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) + 
         (16*(-67 + 31*x - 83*x^2 + 43*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(25 - x + 29*x^2 + 7*x^3)*H[3, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[3, 1, 1, x])/(-1 + x) - 
         (64*(-5 + x)*(1 + x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (544*(4 + 5*x^2)*H[-2, -1, 0, 0, x])/(3*(1 + x)) - 
         (16*(-29 + 21*x - 37*x^2 + 29*x^3)*H[-2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (2480*(1 + x^2)*H[-1, -2, 0, 0, x])/
          (3*(1 + x)) - (32*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (16*(3 + x)*H[-1, -1, -1, 0, x])/3 - 
         (1408*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
         (8*(35 + 36*x + 37*x^2)*H[-1, -1, 0, 0, x])/(3*(1 + x)) - 
         (160*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(1 + x) + 
         (16*(-2 - 28*x + x^2)*H[-1, 0, 0, 0, x])/(3*(1 + x)) - 
         (32*(35 - 6*x + 35*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (32*(35 + 6*x + 35*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (4*(9 - 73*x + 15*x^2 + 37*x^3)*H[0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (64*(1 + x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) + (448*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (16*(32 - 34*x + 29*x^2)*H[1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (320*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (8*(-53 + 59*x)*H[1, 1, 0, 0, x])/3 + 
         (8*(-137 + 139*x)*H[1, 1, 1, 0, x])/3 - 
         (160*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
         (544*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (32*(-8 + 6*x - 5*x^2 + 9*x^3)*H[2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (32*(15 + 3*x + 25*x^2 + 13*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-55 + 73*x - 37*x^2 + 91*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (832*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (1664*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (288*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(1 + x) + 
         (16*(-5 + x - 11*x^2 + 7*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (448*(1 + x^2)*H[1, 1, 0, 0, 0, x])/
          (3*(-1 + x)) - (128*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) + 
         (16*(-125 + 139*x - 129*x^2 + 143*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (32*(-127 + 115*x - 125*x^2 + 113*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (1248*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (160*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (1408*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
         (16*H[-1, 2, x]*(33 + 98*x + 33*x^2 + 4*zeta[2] - 12*x*zeta[2] + 
            4*x^2*zeta[2]))/(3*(1 + x)) + (4*H[1, 1, 0, x]*
           (143 - 246*x + 103*x^2 + 32*zeta[2] + 32*x^2*zeta[2]))/
          (3*(-1 + x)) - (4*H[1, 2, x]*(107 - 140*x + 41*x^2 + 36*zeta[2] + 
            36*x^2*zeta[2]))/(3*(-1 + x)) + (16*H[-1, 0, 0, x]*
           (37 + 58*x + 37*x^2 + 75*zeta[2] + 6*x*zeta[2] + 75*x^2*zeta[2]))/
          (3*(1 + x)) - (16*H[-1, -1, 0, x]*(5 + 2*x - 3*x^2 + 183*zeta[2] + 
            183*x^2*zeta[2]))/(3*(1 + x)) + 
         (8*H[3, x]*(-59 + 218*x + 39*x^2 - 174*x^3 + 8*x*zeta[2] + 
            12*x^2*zeta[2] + 12*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) - 
         (4*H[2, 1, x]*(-81 + 11*x + 85*x^2 - 7*x^3 - 148*zeta[2] + 
            108*x*zeta[2] - 124*x^2*zeta[2] + 132*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) - (4*H[0, 0, 0, x]*(-102 - 198*x - 13*x^2 + 
            255*x^3 - 112*zeta[2] + 144*x*zeta[2] - 112*x^2*zeta[2] + 
            144*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) - 
         (8*H[2, 0, x]*(-20 + 13*x + 68*x^2 + 35*x^3 - 178*zeta[2] + 
            126*x*zeta[2] - 142*x^2*zeta[2] + 162*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + (16*H[-2, 0, x]*(-12 - 17*x + x^2 + 38*x^3 - 
            170*zeta[2] + 166*x*zeta[2] - 178*x^2*zeta[2] + 174*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + Lp^3*(4*LQ^2*(1 + x) + 4*(-1 + 3*x)*
            H[0, x] + 16*(-1 + x)*H[1, x] + LQ*(-8*(-1 + x) - 
             (4*(1 + 3*x^2)*H[0, x])/(-1 + x) - 16*(1 + x)*H[1, x]) + 
           (8*(1 + 3*x^2)*H[2, x])/(-1 + x) + (4*(1 + 7*x^2)*H[0, 0, x])/
            (3*(-1 + x)) + (16*(1 + x^2)*H[1, 0, x])/(-1 + x) + 
           32*(1 + x)*H[1, 1, x] - 8*(1 - x + 3*zeta[2] + 3*x*zeta[2])) + 
         (8*H[1, 1, x]*(47 - 100*x + 53*x^2 + 64*zeta[2] - 128*x*zeta[2] + 
            64*x^2*zeta[2] - 36*zeta[3] - 36*x^2*zeta[3]))/(3*(-1 + x)) + 
         (16*H[1, 0, x]*(69 - 127*x + 64*x^2 + 91*zeta[2] - 158*x*zeta[2] + 
            88*x^2*zeta[2] - 34*zeta[3] - 34*x^2*zeta[3]))/(3*(-1 + x)) - 
         (8*H[-1, -1, x]*(121*zeta[2] + 172*x*zeta[2] + 123*x^2*zeta[2] + 
            354*zeta[3] + 354*x^2*zeta[3]))/(3*(1 + x)) + 
         (8*H[-1, 0, x]*(4 - 53*x - 122*x^2 - 45*x^3 + 8*x^4 + 37*x*zeta[2] + 
            40*x^2*zeta[2] + 33*x^3*zeta[2] + 168*x*zeta[3] - 
            24*x^2*zeta[3] + 168*x^3*zeta[3]))/(3*x*(1 + x)) + 
         (8*H[-2, x]*(-37*zeta[2] - 171*x*zeta[2] - 23*x^2*zeta[2] + 
            231*x^3*zeta[2] - 358*zeta[3] + 318*x*zeta[3] - 358*x^2*zeta[3] + 
            318*x^3*zeta[3]))/(3*(-1 + x)*(1 + x)) - 
         (4*H[0, 0, x]*(-73 - 519*x - 5*x^2 + 481*x^3 + 16*x^4 - 70*zeta[2] - 
            182*x*zeta[2] + 10*x^2*zeta[2] + 230*x^3*zeta[2] - 136*zeta[3] + 
            112*x*zeta[3] - 120*x^2*zeta[3] + 336*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) - (2*H[2, x]*(-213 + 3*x + 196*x^2 - 20*x^3 - 
            96*zeta[2] - 56*x*zeta[2] + 12*x^2*zeta[2] + 116*x^3*zeta[2] - 
            792*zeta[3] + 712*x*zeta[3] - 600*x^2*zeta[3] + 904*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + Lp^2*(-4*LQ^2*(-1 + x) - 
           176*(-1 + x)*H[1, x] + (16*(-5 - 2*x + 4*x^2)*H[2, x])/(-1 + x) + 
           (32*(-1 + x + x^2 + 3*x^3)*H[3, x])/((-1 + x)*(1 + x)) - 
           (32*(1 + 3*x^2)*H[-2, 0, x])/(1 + x) - 64*(1 + x)*H[-1, 0, x] - 
           (64*(1 + x^2)*H[-1, 2, x])/(1 + x) + (4*(-17 - 14*x + 19*x^2)*
             H[0, 0, x])/(-1 + x) - (8*(1 + 4*x + x^2)*H[1, 0, x])/(-1 + x) - 
           32*(-1 + x)*H[1, 1, x] + (64*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
           (16*(3 + 5*x^2)*H[2, 0, x])/(-1 + x) + (64*(1 + x^2)*H[2, 1, x])/
            (-1 + x) + (128*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
           (96*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (8*(3 + 2*x + 7*x^2)*H[0, 0, 0, x])/(1 + x) + 
           (32*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (64*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + 
           (128*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
           (4*H[0, x]*(-37 - 32*x + 5*x^2 + 16*zeta[2] + 8*x*zeta[2] + 
              24*x^2*zeta[2]))/(1 + x) + LQ*((-24*(-2 + x^2)*H[0, x])/
              (-1 + x) + 16*(-1 + x)*H[1, x] - (16*(1 + x^2)*H[2, x])/
              (-1 + x) + (32*(1 + x^2)*H[-1, 0, x])/(1 + x) - 
             (8*(3 + 2*x + 3*x^2)*H[0, 0, x])/(1 + x) - 
             (16*(1 + x^2)*H[1, 0, x])/(-1 + x) + (8*(-11 + 11*x^2 + 
                2*zeta[2] + 2*x^2*zeta[2]))/(1 + x)) - 
           (8*(38 - 38*x - 38*x^2 + 38*x^3 - 15*zeta[2] - 11*x*zeta[2] + 
              15*x^2*zeta[2] + 11*x^3*zeta[2] - 16*zeta[3] - 28*x^2*zeta[3] + 
              12*x^3*zeta[3]))/((-1 + x)*(1 + x))) - 
         (8*H[-1, x]*(71*zeta[2] + 198*x*zeta[2] + 63*x^2*zeta[2] - 
            72*zeta[3] - 104*x*zeta[3] - 74*x^2*zeta[3] - 121*zeta[4] + 
            6*x*zeta[4] - 121*x^2*zeta[4]))/(3*(1 + x)) + 
         (2*H[1, x]*(328 - 615*x + 287*x^2 + 470*zeta[2] - 776*x*zeta[2] + 
            322*x^2*zeta[2] + 840*zeta[3] - 1280*x*zeta[3] + 
            872*x^2*zeta[3] + 36*zeta[4] + 36*x^2*zeta[4]))/(3*(-1 + x)) + 
         (H[0, x]*(-967 - 4951*x + 918*x^2 + 4854*x^3 + 472*zeta[2] - 
            1744*x*zeta[2] - 608*x^2*zeta[2] + 1272*x^3*zeta[2] + 
            880*zeta[3] + 736*x*zeta[3] - 232*x^2*zeta[3] - 568*x^3*zeta[3] + 
            1624*zeta[4] - 512*x*zeta[4] + 1480*x^2*zeta[4] - 
            1344*x^3*zeta[4]))/(3*(-1 + x)*(1 + x)) + 
         Lp*((8*(-34 - 56*x + 19*x^2 + 65*x^3)*H[3, x])/((-1 + x)*(1 + x)) + 
           (8*(-25 + 27*x - 19*x^2 + 33*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (64*(-1 + x - 3*x^2 + 5*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (16*(3 + 4*x + 7*x^2)*H[-2, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-2, 2, x])/(1 + x) - (64*(7 + 11*x + 7*x^2)*
             H[-1, 2, x])/(1 + x) - (544*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           16*x*H[1, 1, x] - 144*(-1 + x)*H[1, 2, x] + 
           (112*(1 + x^2)*H[1, 3, x])/(-1 + x) - (32*(6 - 4*x + x^2)*
             H[2, 0, x])/(-1 + x) - 40*(-1 + x)*H[2, 1, x] - 
           (32*(1 - x + 2*x^2)*H[2, 2, x])/((-1 + x)*(1 + x)) + 
           (32*(-1 + 2*x - x^2 + 4*x^3)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(7 + 5*x^2)*H[3, 1, x])/(-1 + x) + 
           (32*(-1 + 13*x - 3*x^2 + 15*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(-21 + 33*x - 31*x^2 + 43*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (256*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) - 224*(1 + x)*
            H[-1, -1, 0, x] + (832*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (48*(3 + 8*x + 3*x^2)*H[-1, 0, 0, x])/(1 + x) - 
           (96*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
           (24*(-1 - 15*x + 6*x^2 + 8*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(43 - 32*x + 43*x^2)*H[1, 0, 0, x])/(-1 + x) - 
           144*(-1 + x)*H[1, 1, 0, x] - (96*(1 + x^2)*H[1, 1, 2, x])/
            (-1 + x) - (32*(1 + x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (80*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (8*(-9 - x + 5*x^2 + 13*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(1 - x + 2*x^2)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[2, 1, 1, x])/(-1 + x) - 
           (192*(1 + x^2)*H[-1, -1, -1, 0, x])/(1 + x) + 
           (768*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (400*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
           (4*(-23 + 5*x - 49*x^2 + 35*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (96*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
           (16*(-33 + 45*x - 35*x^2 + 47*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (928*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) - 4*(-1 + x)*H[1, x]*(41 + 24*zeta[2]) - 
           (8*H[1, 0, x]*(39 - 69*x + 38*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/
            (-1 + x) + (32*H[-1, 0, x]*(5 + 10*x + 5*x^2 + 22*zeta[2] + 
              22*x^2*zeta[2]))/(1 + x) + (4*H[2, x]*(-85 + 46*x + 69*x^2 - 
              62*x^3 - 12*zeta[2] + 36*x*zeta[2] - 12*x^2*zeta[2] + 
              36*x^3*zeta[2]))/((-1 + x)*(1 + x)) - 
           (4*H[0, 0, x]*(22 - 46*x - 19*x^2 + 49*x^3 - 58*zeta[2] + 
              54*x*zeta[2] - 62*x^2*zeta[2] + 66*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) + (16*H[-1, x]*(21*zeta[2] + 30*x*zeta[2] + 
              21*x^2*zeta[2] + 44*zeta[3] + 44*x^2*zeta[3]))/(1 + x) - 
           (2*H[0, x]*(39 - 329*x - 60*x^2 + 356*x^3 - 80*zeta[2] - 
              256*x*zeta[2] + 68*x^2*zeta[2] + 292*x^3*zeta[2] - 
              104*zeta[3] + 80*x*zeta[3] - 56*x^2*zeta[3] + 240*x^3*zeta[3]))/
            ((-1 + x)*(1 + x)) + LQ*((4*(-2 + 3*x)*(-1 + 9*x)*H[0, x])/
              (-1 + x) - 4*x*H[1, x] + 8*(-1 + x)*H[2, x] + 
             (32*(1 + x^2)*H[-2, 0, x])/(1 + x) - 16*(1 + x)*H[-1, 0, x] - 
             (4*(-3 - 2*x + 2*x^2)*H[0, 0, x])/(-1 + x) + 40*(-1 + x)*
              H[1, 0, x] + (16*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
             (32*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + 
             (8*(1 + x^2)*H[2, 1, x])/(-1 + x) - (32*(1 + x^2)*H[-1, -1, 0, 
                x])/(1 + x) + (16*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - 
             (4*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) - 
             (8*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + (16*(1 + x^2)*H[1, 1, 0, 
                x])/(-1 + x) - (16*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
             (8*(-13 + 13*x + 13*x^2 - 13*x^3 + 5*zeta[2] - 3*x*zeta[2] - 
                5*x^2*zeta[2] + 3*x^3*zeta[2] + 5*zeta[3] + 7*x*zeta[3] + 
                5*x^2*zeta[3] + 7*x^3*zeta[3]))/((-1 + x)*(1 + x))) + 
           (2*(195 - 195*x - 195*x^2 + 195*x^3 + 22*zeta[2] - 56*x*zeta[2] - 
              22*x^2*zeta[2] + 56*x^3*zeta[2] - 10*zeta[3] + 222*x*zeta[3] + 
              106*x^2*zeta[3] - 270*x^3*zeta[3] + 45*zeta[4] + 
              145*x*zeta[4] - 185*x^2*zeta[4] - 93*x^3*zeta[4]))/
            ((-1 + x)*(1 + x))) + (2*(-2740 + 2740*x + 2740*x^2 - 2740*x^3 + 
            447*zeta[2] - 345*x*zeta[2] - 472*x^2*zeta[2] + 400*x^3*zeta[2] + 
            32*x^4*zeta[2] + 80*zeta[3] - 1500*x*zeta[3] - 20*x^2*zeta[3] + 
            1176*x^3*zeta[3] - 560*zeta[2]*zeta[3] - 96*x*zeta[2]*zeta[3] - 
            624*x^2*zeta[2]*zeta[3] - 128*x^3*zeta[2]*zeta[3] + 
            1629*zeta[4] + 281*x*zeta[4] - 846*x^2*zeta[4] - 
            230*x^3*zeta[4] + 2448*zeta[5] + 600*x*zeta[5] + 
            2672*x^2*zeta[5] + 168*x^3*zeta[5]))/(3*(-1 + x)*(1 + x))) + 
       CA^2*CF*((242*Lp^3*(1 + x))/27 + (4*(-35 - 54*x + 13*x^2 + 252*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) + (4*(-5 + 45*x - 19*x^2 + 27*x^3)*
           H[5, x])/(3*(-1 + x)*(1 + x)) - (8*(-15 - x - 17*x^2 + 9*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(-83 - x - 155*x^2 + 149*x^3)*H[-3, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(-105 + 41*x - 103*x^2 + 39*x^3)*H[-3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(149 + 393*x + 398*x^2)*H[-2, 2, x])/
          (9*(1 + x)) - (4*(-169 + 121*x - 171*x^2 + 123*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (32*(29 + 36*x + 29*x^2)*H[-1, 3, x])/
          (9*(1 + x)) - (96*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (4*(28 - 67*x + 25*x^2)*H[1, 3, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 4, x])/(-1 + x) + 
         (8*(-32 - 89*x + 19*x^2 + 208*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-31 + 57*x - 13*x^2 + 75*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) + (4*(10 - 4*x + 35*x^2 + 7*x^3)*
           H[3, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(-23 - 66*x + 19*x^2 + 150*x^3)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) + (8*(-11 + 23*x - 9*x^2 + 21*x^3)*H[3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (32*(1 + x^2)*H[4, 0, x])/
          ((-1 + x)*(1 + x)) - (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, 1, x])/
          (3*(-1 + x)*(1 + x)) + (16*(27 - 3*x + 23*x^2 + x^3)*
           H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-69 + 13*x - 79*x^2 + 39*x^3)*H[-3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-19 + 3*x - 17*x^2 + x^3)*
           H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(137 + 93*x + 203*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
         (8*(-179 + 123*x - 177*x^2 + 121*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (4*(64 - 168*x + 151*x^2)*H[-2, 0, 0, x])/
          (9*(1 + x)) + (8*(-15 - x - 17*x^2 + x^3)*H[-2, 2, 0, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[-1, -3, 0, x])/
          (3*(1 + x)) - (8*(122 + 87*x + 158*x^2)*H[-1, -2, 0, x])/
          (9*(1 + x)) + (400*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (16*(37 + 52*x + 37*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (224*(1 + x^2)*H[-1, -1, 3, x])/(1 + x) + 
         (8*(14 + 24*x + 23*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (16*(41 + 60*x + 41*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (464*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
         (4*(59 - 6*x + 59*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (96*(1 + x^2)*H[1, -3, 0, x])/(-1 + x) - 
         (16*(22 - 55*x + 30*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) + 
         (32*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) + 
         (4*(142 - 387*x + 157*x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) + 
         (56*(4 - 7*x + 5*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (4*(9 - x + 14*x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) - 
         (176*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (16*(1 + 17*x - x^2 + 15*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-50 + 61*x - 35*x^2 + 70*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-68 - 107*x - 26*x^2 + 397*x^3)*
           H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (4*(-69 + 35*x - 51*x^2 + 53*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-12 + 14*x - 11*x^2 + 15*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 2, 1, x])/
          (3*(-1 + x)) + (8*(-3 + x)*(8 - x + 7*x^2)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (4*(-1 + 3*x)*(5 - 2*x + 9*x^2)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(3 - 2*x + 3*x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)) + 
         (4*(-127 + 95*x - 149*x^2 + 117*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-41 + 9*x - 49*x^2 + 17*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
         (152*(1 + x^2)*H[-1, -2, 0, 0, x])/(1 + x) + 
         (48*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (8*(64 - 45*x + 67*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
         (4*(106 - 63*x + 139*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
         (112*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) + 
         (8*(2 - 126*x + 11*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (8*(31 - 6*x + 31*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (8*(59 + 6*x + 59*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (8*(64 + 139*x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(1 + x^2)*H[1, -2, -1, 0, x])/(-1 + x) + 
         (256*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (4*(169 - 180*x + 151*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
         (160*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) + 
         (4*(133 - 144*x + 121*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
         (32*(19 - 60*x + 19*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) - 
         (16*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) + 
         (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) - 
         (40*(1 + x^2)*H[1, 2, 0, 0, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (4*(-79 + 9*x - 77*x^2 + 11*x^3)*H[2, 0, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(27 + 35*x + 45*x^2 + 53*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-97 + 63*x - 67*x^2 + 93*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (160*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (304*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) - 
         (8*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) - 
         (112*(1 + x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) + 
         (16*(-39 + 19*x - 40*x^2 + 20*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (16*(-91 + 61*x - 89*x^2 + 59*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (368*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
         (4*H[1, 0, 0, x]*(226 - 601*x + 217*x^2 + 6*zeta[2] + 
            6*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, 2, x]*(-133 - 570*x - 133*x^2 + 45*zeta[2] + 54*x*zeta[2] + 
            45*x^2*zeta[2]))/(27*(1 + x)) - 
         (2*H[1, 1, 0, x]*(93 - 786*x + 157*x^2 + 72*zeta[2] + 
            72*x^2*zeta[2]))/(9*(-1 + x)) - 
         (2*H[1, 2, x]*(-11 - 390*x - 135*x^2 + 240*zeta[2] + 
            240*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, -1, 0, x]*(97 - 98*x + 73*x^2 + 285*zeta[2] + 
            285*x^2*zeta[2]))/(9*(1 + x)) + (4*H[-1, 0, 0, x]*
           (608 + 108*x + 608*x^2 + 639*zeta[2] + 54*x*zeta[2] + 
            639*x^2*zeta[2]))/(27*(1 + x)) - 
         (4*H[2, 1, x]*(-56 - 59*x + 56*x^2 + 59*x^3 - 108*zeta[2] + 
            108*x*zeta[2] - 60*x^2*zeta[2] + 156*x^3*zeta[2]))/
          (9*(-1 + x)*(1 + x)) - (2*H[3, x]*(692 - 1146*x - 757*x^2 - 
            135*x^3 + 954*zeta[2] + 558*x*zeta[2] + 990*x^2*zeta[2] + 
            234*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[0, 0, 0, x]*(-2485 - 1589*x - 1945*x^2 + 379*x^3 - 
            198*zeta[2] + 810*x*zeta[2] - 522*x^2*zeta[2] + 486*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (2*H[2, 0, x]*(-464 + 340*x - 521*x^2 - 
            253*x^3 - 426*zeta[2] + 534*x*zeta[2] - 270*x^2*zeta[2] + 
            690*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
         (8*H[-2, 0, x]*(-613 + 739*x - 424*x^2 + 136*x^3 - 954*zeta[2] + 
            738*x*zeta[2] - 954*x^2*zeta[2] + 738*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) + Lp^2*((-22*(-23 + x^2)*H[0, x])/
            (9*(-1 + x)) + (88*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) + 
           (88*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (2*(-463 + 1780*x + 2243*x^2 - 396*x*zeta[2]))/(27*(1 + x))) - 
         (2*H[0, 0, x]*(-11105 + 3749*x - 5618*x^2 - 12712*x^3 + 648*x^4 + 
            738*zeta[2] - 486*x*zeta[2] - 504*x^2*zeta[2] + 
            2916*x^3*zeta[2] - 1188*zeta[3] - 3996*x^2*zeta[3]))/
          (81*(-1 + x)*(1 + x)) + (4*H[1, 1, x]*(140 - 319*x + 179*x^2 + 
            46*zeta[2] - 162*x*zeta[2] + 28*x^2*zeta[2] - 36*zeta[3] - 
            36*x^2*zeta[3]))/(9*(-1 + x)) + 
         (2*H[1, 0, x]*(-154 + 475*x - 253*x^2 + 566*zeta[2] - 
            1092*x*zeta[2] + 506*x^2*zeta[2] + 228*zeta[3] + 
            228*x^2*zeta[3]))/(9*(-1 + x)) - 
         (4*H[-1, -1, x]*(380*zeta[2] + 669*x*zeta[2] + 377*x^2*zeta[2] + 
            678*zeta[3] + 678*x^2*zeta[3]))/(9*(1 + x)) + 
         (4*H[-2, x]*(-161*zeta[2] - 532*x*zeta[2] + 100*x^2*zeta[2] + 
            593*x^3*zeta[2] - 786*zeta[3] + 498*x*zeta[3] - 774*x^2*zeta[3] + 
            486*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) - 
         (2*H[2, x]*(614 - 1087*x - 725*x^2 + 976*x^3 + 546*zeta[2] - 
            174*x*zeta[2] + 186*x^2*zeta[2] + 186*x^3*zeta[2] - 
            2754*zeta[3] + 414*x*zeta[3] - 2574*x^2*zeta[3] + 
            594*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
         (4*H[-1, 0, x]*(162 + 3347*x + 2976*x^2 + 3671*x^3 + 324*x^4 + 
            1206*x*zeta[2] + 1431*x^2*zeta[2] + 936*x^3*zeta[2] + 
            1026*x*zeta[3] - 324*x^2*zeta[3] + 1026*x^3*zeta[3]))/
          (81*x*(1 + x)) - (2*H[-1, x]*(1114*zeta[2] + 1692*x*zeta[2] + 
            970*x^2*zeta[2] - 1266*zeta[3] - 2574*x*zeta[3] - 
            1410*x^2*zeta[3] - 1197*zeta[4] + 54*x*zeta[4] - 
            1197*x^2*zeta[4]))/(27*(1 + x)) - 
         (2*H[1, x]*(-890 + 937*x - 47*x^2 + 447*zeta[2] - 1338*x*zeta[2] + 
            891*x^2*zeta[2] - 786*zeta[3] + 1188*x*zeta[3] - 
            714*x^2*zeta[3] - 378*zeta[4] - 378*x^2*zeta[4]))/(27*(-1 + x)) + 
         (H[0, x]*(33596 + 42420*x - 3994*x^2 - 13466*x^3 - 2424*zeta[2] - 
            10224*x*zeta[2] - 5178*x^2*zeta[2] + 918*x^3*zeta[2] - 
            5256*zeta[3] - 5832*x*zeta[3] + 2628*x^2*zeta[3] + 
            2268*x^3*zeta[3] + 10773*zeta[4] - 1701*x*zeta[4] + 
            8667*x^2*zeta[4] - 1971*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((4*(-23 - 75*x + x^2 + 141*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
           (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (8*(-3 - x - 5*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(-7 - 7*x - 21*x^2 + 23*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) - 
           (16*(41 + 60*x + 41*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 3, x])/(1 + x) + (88*(1 + x^2)*H[1, 2, x])/
            (3*(-1 + x)) + (64*(1 + x^2)*H[1, 3, x])/(-1 + x) + 
           (176*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(5 - 2*x + 5*x^2)*H[-2, -1, 0, x])/(-1 + x) - 
           (8*(-5 + 9*x - 7*x^2 + 11*x^3)*H[-2, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(23 + 24*x + 23*x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) + (256*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (32*(1 - 9*x + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (56*(1 + 3*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (88*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) + 
           (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (8*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
           (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) - 
           (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) - 
           (16*H[1, 0, x]*(-11 + 22*x - 11*x^2 + 3*zeta[2] + 3*x^2*zeta[2]))/
            (3*(-1 + x)) + (8*H[2, x]*(28 + 56*x + 28*x^2 + 15*zeta[2] + 
              6*x*zeta[2] + 15*x^2*zeta[2]))/(3*(1 + x)) + 
           (8*H[-1, 0, x]*(131 - 6*x + 131*x^2 + 198*zeta[2] + 
              198*x^2*zeta[2]))/(9*(1 + x)) - 
           (4*H[0, 0, x]*(-425 - 307*x - 353*x^2 + 65*x^3 - 63*zeta[2] + 
              135*x*zeta[2] - 153*x^2*zeta[2] + 81*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[0, x]*(-1031 + 307*x - 1010*x^2 - 
              2024*x^3 - 225*zeta[2] - 675*x*zeta[2] + 747*x^2*zeta[2] + 
              1269*x^3*zeta[2] - 756*zeta[3] - 972*x^2*zeta[3]))/
            (27*(-1 + x)*(1 + x)) - (4*H[1, x]*(148 - 307*x + 159*x^2 + 
              24*zeta[2] - 48*x*zeta[2] + 24*x^2*zeta[2] - 108*zeta[3] - 
              108*x^2*zeta[3]))/(3*(-1 + x)) + 
           (8*H[-1, x]*(59*zeta[2] + 96*x*zeta[2] + 59*x^2*zeta[2] + 
              72*zeta[3] + 72*x^2*zeta[3]))/(3*(1 + x)) - 
           (25577 + 5429*x - 25577*x^2 - 5429*x^3 - 11016*zeta[2] - 
             10944*x*zeta[2] + 20664*x^2*zeta[2] + 1296*x^3*zeta[2] - 
             29376*zeta[3] - 12312*x*zeta[3] + 11448*x^2*zeta[3] + 
             3888*x^3*zeta[3] - 5103*zeta[4] + 567*x*zeta[4] - 
             9801*x^2*zeta[4] - 2511*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
         (943837 - 1537895*x - 943837*x^2 + 1537895*x^3 - 111456*zeta[2] + 
           101988*x*zeta[2] - 29844*x^2*zeta[2] + 36072*x^3*zeta[2] + 
           23328*x^4*zeta[2] + 68904*zeta[3] + 697464*x*zeta[3] + 
           384588*x^2*zeta[3] - 267300*x^3*zeta[3] - 145800*zeta[2]*zeta[3] - 
           223560*x*zeta[2]*zeta[3] - 33048*x^2*zeta[2]*zeta[3] - 
           157464*x^3*zeta[2]*zeta[3] + 18954*zeta[4] + 137538*x*zeta[4] + 
           279936*x^2*zeta[4] - 14580*x^3*zeta[4] + 114696*zeta[5] - 
           118584*x*zeta[5] + 188568*x^2*zeta[5] + 103032*x^3*zeta[5])/
          (1458*(-1 + x)*(1 + x))) + 
       CA*(CF*Nf*TF*((-8*(-87 - 43*x + 83*x^2 + 79*x^3)*H[4, x])/
            (9*(-1 + x)*(1 + x)) - (16*(-1 + x)*H[5, x])/3 - 
           (32*(-13 + 25*x)*H[-4, 0, x])/3 + (16*(79 + 300*x + 181*x^2)*
             H[-3, 0, x])/(9*(1 + x)) + (32*(-1 + x)*H[-3, 2, x])/3 + 
           (16*(5 + 60*x + 83*x^2)*H[-2, 2, x])/(9*(1 + x)) - 
           (16*(-1 + x)*H[-2, 3, x])/3 + (8*(61 + 90*x + 61*x^2)*H[-1, 3, x])/
            (9*(1 + x)) + (8*(167 - 381*x + 174*x^2)*H[1, 2, x])/
            (9*(-1 + x)) + (8*(35 - 82*x + 35*x^2)*H[1, 3, x])/(3*(-1 + x)) - 
           (16*(-110 + 7*x + 106*x^2 + 13*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) - 16*(1 + x)*H[2, 3, x] - 
           (8*(-72 - 20*x + 93*x^2 + 23*x^3)*H[3, 0, x])/(3*(-1 + x)*
             (1 + x)) + (8*(-13 - 5*x + 9*x^2 + 17*x^3)*H[3, 1, x])/
            (9*(-1 + x)*(1 + x)) - (32*(3 + 5*x)*H[3, 2, x])/3 - 
           128*H[4, 0, x] - (16*(1 + x)*H[4, 1, x])/3 + 
           (128*(-1 + x)*H[-3, -1, 0, x])/3 - (16*(-29 + 37*x)*
             H[-3, 0, 0, x])/3 + (160*(-1 + x)*H[-2, -2, 0, x])/3 + 
           (128*(-2 - 6*x + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (32*(-1 + x)*H[-2, -1, 2, x])/3 + (8*(155 + 636*x + 413*x^2)*
             H[-2, 0, 0, x])/(9*(1 + x)) + (32*(-1 + x)*H[-2, 2, 0, x])/3 - 
           (16*(49 + 138*x + 49*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (32*(19 + 58*x + 19*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) - 
           (16*(9 + 10*x + 9*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (16*(5 + 6*x + 5*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (128*(2 + 3*x + 2*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           16*(1 + x)*H[-1, 3, 0, x] - (224*(-1 + x)*H[1, -2, 0, x])/3 + 
           (8*(1103 - 2186*x + 1103*x^2)*H[1, 0, 0, x])/(9*(-1 + x)) - 
           (8*(471 - 909*x + 478*x^2)*H[1, 1, 0, x])/(9*(-1 + x)) + 
           (344*(-1 + x)*H[1, 1, 1, x])/9 + (8*(101 - 186*x + 101*x^2)*
             H[1, 1, 2, x])/(9*(-1 + x)) + (32*(22 - 45*x + 22*x^2)*
             H[1, 2, 0, x])/(3*(-1 + x)) + (16*(1 + x^2)*H[1, 2, 1, x])/
            (3*(-1 + x)) + (64*(1 + x)*H[2, -2, 0, x])/3 - 
           (16*(-215 - 104*x + 226*x^2 + 97*x^3)*H[2, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (8*(11 - 271*x + 11*x^2 + 233*x^3)*
             H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (16*(17 + 29*x)*H[2, 1, 1, x])/9 - (80*(1 + x)*H[2, 1, 2, x])/3 - 
           (224*(1 + x)*H[2, 2, 0, x])/3 + (32*(-11 + 6*x)*H[3, 0, 0, x])/3 - 
           (16*(-3 + 11*x)*H[3, 1, 0, x])/3 + (32*(1 + x)*H[3, 1, 1, x])/3 - 
           (64*(-1 + x)*H[-2, -1, -1, 0, x])/3 + 
           (368*(-1 + x)*H[-2, -1, 0, 0, x])/3 - 
           (256*(-1 + x)*H[-2, 0, 0, 0, x])/3 + (32*(7 + 30*x + 7*x^2)*
             H[-1, -1, -1, 0, x])/(9*(1 + x)) - (56*(41 + 90*x + 41*x^2)*
             H[-1, -1, 0, 0, x])/(9*(1 + x)) + (16*(97 + 216*x + 97*x^2)*
             H[-1, 0, 0, 0, x])/(9*(1 + x)) + 32*(1 + x)*H[-1, 2, 0, 0, x] - 
           32*(1 + x)*H[-1, 2, 1, 0, x] + (32*(-157 - 80*x + 141*x^2 + 
              80*x^3)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (8*(311 - 654*x + 311*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (8*(347 - 714*x + 347*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (8*(55 - 78*x + 55*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (160*(-1 + x)*H[1, 1, 1, 1, x])/3 + (304*(1 + x)*H[2, 0, 0, 0, x])/
            3 - 112*(1 + x)*H[2, 1, 0, 0, x] + (16*(1 + x)*H[2, 1, 1, 0, x])/
            3 + (64*(1 + x)*H[2, 1, 1, 1, x])/3 - 32*(-3 + 4*x)*
            H[0, 0, 0, 0, 0, x] + (32*(-1 + x)*H[-3, x]*zeta[2])/3 + 
           (32*(17 + 30*x + 17*x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
           (8*H[2, 1, x]*(545 + 446*x + 72*zeta[2] + 72*x*zeta[2]))/27 - 
           (8*H[1, 1, x]*(1025 - 2059*x + 1034*x^2 + 48*zeta[2] - 
              144*x*zeta[2] + 48*x^2*zeta[2]))/(27*(-1 + x)) - 
           (16*H[-1, 2, x]*(139 + 318*x + 139*x^2 + 54*zeta[2] + 
              108*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) + 
           (8*H[-1, 0, 0, x]*(145 + 450*x + 145*x^2 + 54*zeta[2] + 
              108*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) + 
           (8*H[1, 0, x]*(-465 + 926*x - 459*x^2 + 59*zeta[2] - 
              90*x*zeta[2] + 59*x^2*zeta[2]))/(9*(-1 + x)) + 
           (16*H[-2, 0, x]*(146 - 27*x - 313*x^2 - 72*zeta[2] + 
              72*x^2*zeta[2]))/(27*(1 + x)) + (8*H[0, 0, 0, x]*
             (-4301 + 2669*x + 3881*x^2 - 2889*x^3 - 18*zeta[2] - 
              18*x*zeta[2] + 18*x^2*zeta[2] + 18*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) - (8*H[2, 0, x]*(-92 + 427*x + 175*x^2 - 
              424*x^3 - 30*zeta[2] - 30*x*zeta[2] + 30*x^2*zeta[2] + 
              30*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) - 
           (8*H[3, x]*(-1457 - 19*x + 1428*x^2 + 70*x^3 + 126*zeta[2] - 
              126*x*zeta[2] - 126*x^2*zeta[2] + 126*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + Lp^3*((16*(53 + 38*x)*H[0, x])/9 - 
             (80*(-1 + x)*H[1, x])/3 + (32*(1 + x)*H[2, x])/3 - 
             (32*(-2 + x)*H[0, 0, x])/3 - (8*(-647 + 691*x + 36*zeta[2] + 
                36*x*zeta[2]))/27) - (16*H[-2, x]*(13*zeta[2] + 
              84*x*zeta[2] + 79*x^2*zeta[2] + 6*zeta[3] - 6*x^2*zeta[3]))/
            (9*(1 + x)) - (8*H[1, x]*(-5698 + 11540*x - 5842*x^2 + 
              6066*zeta[2] - 12195*x*zeta[2] + 6129*x^2*zeta[2] + 
              261*zeta[3] - 702*x*zeta[3] + 261*x^2*zeta[3]))/(81*(-1 + x)) + 
           (8*H[-1, 0, x]*(27 + 3832*x + 8112*x^2 + 3940*x^3 + 81*x^4 - 
              1476*x*zeta[2] - 2808*x^2*zeta[2] - 1476*x^3*zeta[2] - 
              324*x*zeta[3] - 648*x^2*zeta[3] - 324*x^3*zeta[3]))/
            (81*x*(1 + x)) + (8*H[2, x]*(6958 - 71*x - 6949*x^2 + 80*x^3 - 
              2043*zeta[2] - 2691*x*zeta[2] + 2169*x^2*zeta[2] + 
              2709*x^3*zeta[2] + 54*zeta[3] + 54*x*zeta[3] - 54*x^2*zeta[3] - 
              54*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
           (8*H[0, 0, x]*(21281 + 29958*x - 19451*x^2 - 28495*x^3 + 81*x^4 + 
              261*zeta[2] - 423*x*zeta[2] - 378*x^2*zeta[2] + 
              180*x^3*zeta[2] - 1404*zeta[3] - 2808*x*zeta[3] + 
              1404*x^2*zeta[3] + 2808*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((152*(-1 + x)*H[1, x])/3 - (16*(-7 + 11*x)*H[2, x])/3 + 
             32*(1 + x)*H[3, x] - 64*(-1 + x)*H[-2, 0, x] + 
             (64*(7 + 15*x + 7*x^2)*H[-1, 0, x])/(3*(1 + x)) + 
             (16*(-55 - 44*x + 51*x^2 + 44*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + 
                x)) - 80*(-1 + x)*H[1, 0, x] + 32*(1 + x)*H[2, 0, x] - 
             64*(-1 + x)*H[0, 0, 0, x] - (8*H[0, x]*(537 - 960*x + 467*x^2 + 
                36*zeta[2] - 72*x*zeta[2] + 36*x^2*zeta[2]))/(9*(-1 + x)) + 
             (4*(665 - 578*x - 1243*x^2 + 828*zeta[2] + 1296*x*zeta[2] + 
                396*x^2*zeta[2] + 864*zeta[3] + 432*x*zeta[3] - 
                432*x^2*zeta[3]))/(27*(1 + x))) + 
           (8*H[-1, x]*(164*zeta[2] + 288*x*zeta[2] + 164*x^2*zeta[2] - 
              174*zeta[3] - 324*x*zeta[3] - 174*x^2*zeta[3] - 27*zeta[4] - 
              54*x*zeta[4] - 27*x^2*zeta[4]))/(27*(1 + x)) + 
           (4*H[0, x]*(-141190 + 185354*x + 128950*x^2 - 197594*x^3 - 
              26514*zeta[2] - 27396*x*zeta[2] + 26712*x^2*zeta[2] + 
              28314*x^3*zeta[2] + 29484*zeta[3] + 5400*x*zeta[3] - 
              33480*x^2*zeta[3] - 7020*x^3*zeta[3] - 405*zeta[4] + 
              16281*x*zeta[4] + 405*x^2*zeta[4] - 16281*x^3*zeta[4]))/
            (243*(-1 + x)*(1 + x)) + Lp*((-8*(-37 - 11*x + 33*x^2 + 23*x^3)*H[
                3, x])/(3*(-1 + x)*(1 + x)) + 16*(1 + x)*H[4, x] - 
             32*(-3 + 7*x)*H[-3, 0, x] + (16*(3 + 28*x + 21*x^2)*H[-2, 0, x])/
              (1 + x) - (16*(179 + 318*x + 179*x^2)*H[-1, 0, x])/
              (9*(1 + x)) + (128*(2 + 3*x + 2*x^2)*H[-1, 2, x])/(3*(1 + x)) + 
             560*(-1 + x)*H[1, 0, x] + (40*(-1 + x)*H[1, 1, x])/3 + 
             (16*(13 - 30*x + 13*x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (32*(-16 - 3*x + 20*x^2 + 3*x^3)*H[2, 0, x])/(3*(-1 + x)*(1 + 
                x)) + (112*(-1 + 2*x)*H[2, 1, x])/3 - 32*(1 + x)*H[2, 2, x] - 
             64*H[3, 0, x] - 32*(1 + x)*H[3, 1, x] - 128*(-1 + x)*
              H[-2, 0, 0, x] + (64*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) + 
             (32*(31 + 66*x + 31*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
             (16*(-115 - 82*x + 103*x^2 + 82*x^3)*H[0, 0, 0, x])/
              (3*(-1 + x)*(1 + x)) - (8*(31 - 66*x + 31*x^2)*H[1, 0, 0, x])/
              (-1 + x) + (16*(43 - 90*x + 43*x^2)*H[1, 1, 0, x])/
              (3*(-1 + x)) + 80*(-1 + x)*H[1, 1, 1, x] + 112*(1 + x)*
              H[2, 0, 0, x] - 96*(1 + x)*H[2, 1, 0, x] - 32*(1 + x)*
              H[2, 1, 1, x] - 32*(-4 + 5*x)*H[0, 0, 0, 0, x] - 
             (32*(7 + 12*x + 7*x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) - 
             (8*H[2, x]*(629 + 281*x + 36*zeta[2] + 36*x*zeta[2]))/9 + 
             (16*H[1, x]*(-547 + 550*x - 45*zeta[2] + 45*x*zeta[2]))/9 - 
             (8*H[0, 0, x]*(1441 - 1080*x - 1273*x^2 + 1168*x^3 + 
                18*zeta[2] - 18*x*zeta[2] - 18*x^2*zeta[2] + 18*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (8*H[0, x]*(7880 + 10700*x - 7284*x^2 - 
                10104*x^3 - 189*zeta[2] - 117*x*zeta[2] + 153*x^2*zeta[2] + 
                9*x^3*zeta[2] - 864*zeta[3] - 1404*x*zeta[3] + 864*x^2*
                 zeta[3] + 1404*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
             (4*(-95683 + 99785*x + 95683*x^2 - 99785*x^3 + 5418*zeta[2] - 
                16794*x*zeta[2] - 4698*x^2*zeta[2] + 16074*x^3*zeta[2] + 
                15552*zeta[3] - 14796*x*zeta[3] - 17712*x^2*zeta[3] + 
                13500*x^3*zeta[3] + 12231*zeta[4] + 11745*x*zeta[4] - 
                12231*x^2*zeta[4] - 11745*x^3*zeta[4]))/(81*(-1 + x)*(1 + 
                x))) + (2*(391919 - 329293*x - 391919*x^2 + 329293*x^3 - 
              562068*zeta[2] + 162324*x*zeta[2] + 567540*x^2*zeta[2] - 
              170064*x^3*zeta[2] + 2916*x^4*zeta[2] - 972*zeta[3] - 
              247212*x*zeta[3] - 45144*x^2*zeta[3] + 201096*x^3*zeta[3] + 
              52488*zeta[2]*zeta[3] + 21384*x*zeta[2]*zeta[3] - 
              52488*x^2*zeta[2]*zeta[3] - 21384*x^3*zeta[2]*zeta[3] - 
              229149*zeta[4] + 54189*x*zeta[4] + 233523*x^2*zeta[4] - 
              62451*x^3*zeta[4] - 209952*zeta[5] + 23328*x*zeta[5] + 
              209952*x^2*zeta[5] - 23328*x^3*zeta[5]))/(729*(-1 + x)*
             (1 + x))) + CF^2*(Lp^3*((44*(-1 + x))/3 - (44*LQ*(1 + x))/3 + 
             (22*(1 + 3*x^2)*H[0, x])/(3*(-1 + x)) + (88*(1 + x)*H[1, x])/
              3) - (4*(-326 - 448*x - 35*x^2 + 779*x^3)*H[4, x])/
            (9*(-1 + x)*(1 + x)) - (32*(10 - 8*x + 9*x^2)*H[5, x])/
            (3*(1 + x)) + (32*(-11 + 3*x - 19*x^2 + 23*x^3)*H[-4, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-220 + 82*x - 337*x^2 + 295*x^3)*
             H[-3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (32*(-88 + 49*x - 86*x^2 + 47*x^3)*H[-3, 2, x])/
            (3*(-1 + x)*(1 + x)) + (8*(418 + 1176*x + 1201*x^2)*H[-2, 2, x])/
            (9*(1 + x)) + (8*(-309 + 253*x - 313*x^2 + 257*x^3)*H[-2, 3, x])/
            (3*(-1 + x)*(1 + x)) + (496*(5 + 6*x + 5*x^2)*H[-1, 3, x])/
            (9*(1 + x)) + (368*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
           (4*(1069 - 2220*x + 1021*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
           (88*(1 + x^2)*H[1, 4, x])/(3*(-1 + x)) - 
           (4*(-293 - 611*x + 115*x^2 + 1213*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) - (8*(-115 + 69*x - 95*x^2 + 89*x^3)*
             H[2, 3, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-104 + x - 329*x^2 + 7*x^3)*H[3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (8*(-89 - 147*x + 37*x^2 + 219*x^3)*H[3, 1, x])/
            (9*(-1 + x)*(1 + x)) - (64*(8 - x + 7*x^2)*H[3, 2, x])/
            (3*(1 + x)) + (32*(11 + 17*x^2)*H[4, 0, x])/(3*(-1 + x)*
             (1 + x)) + (32*(-4 + 6*x - 7*x^2 + 3*x^3)*H[4, 1, x])/
            (3*(-1 + x)*(1 + x)) - (16*(71 + 19*x + 55*x^2 + 35*x^3)*
             H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-143 + 91*x - 187*x^2 + 167*x^3)*H[-3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (16*(13 + 3*x + 5*x^2 + 11*x^3)*
             H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(403 + 342*x + 523*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (16*(-301 + 237*x - 297*x^2 + 233*x^3)*H[-2, -1, 2, x])/
            (3*(-1 + x)*(1 + x)) - (4*(-179 + 761*x - 668*x^2 + 230*x^3)*
             H[-2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (32*(-7 - x - 9*x^2 + x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (32*(-17 + 13*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) - 
           (256*(1 + x^2)*H[-1, -3, 0, x])/(1 + x) + 
           (8*(355 + 342*x + 427*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (1424*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
           (16*(105 + 148*x + 105*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (2528*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
           (16*(25 + 46*x + 34*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (16*(127 + 192*x + 127*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           (1552*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) + 
           (8*(31 - 4*x + 31*x^2)*H[-1, 3, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
           (608*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) + 
           (16*(21 - 50*x + 27*x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (160*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
           (4*(169 - 414*x + 181*x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
           (752*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) - 
           (4*(539 - 840*x + 629*x^2)*H[1, 2, 0, x])/(9*(-1 + x)) + 
           (4*(61 - 12*x + 91*x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
           (32*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) + 
           (704*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 3, 1, x])/(-1 + x) - 
           (64*(2 + 11*x + x^2 + 10*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*
             (1 + x)) + (4*(283 + 109*x - 212*x^2 + 322*x^3)*H[2, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) - (4*(-30 - 84*x - 9*x^2 + 337*x^3)*
             H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (176*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
           (32*(-8 + 7*x - 5*x^2 + 10*x^3)*H[2, 1, 2, x])/
            ((-1 + x)*(1 + x)) + (8*(-49 + 107*x - 33*x^2 + 123*x^3)*
             H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (56*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) - 
           (8*(-119 + 49*x - 135*x^2 + 49*x^3)*H[3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-27 + 21*x - 39*x^2 + 25*x^3)*
             H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(4 + 3*x^2 + x^3)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-263 + 231*x - 319*x^2 + 287*x^3)*H[-2, -1, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-169 + 81*x - 209*x^2 + 121*x^3)*
             H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (128*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) - 
           (2152*(1 + x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) - 
           (80*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) - 
           (8*(137 - 78*x + 137*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
           (1600*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
           (4*(317 - 18*x + 389*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
           (304*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
           (896*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
           (8*(-2 - 336*x + 25*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) + 
           (32*(11 - 2*x + 11*x^2)*H[-1, 2, 0, 0, x])/(1 + x) + 
           (32*(47 + 6*x + 47*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
           (4*(-225 + 337*x - 373*x^2 + 147*x^3)*H[0, 0, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[1, -2, -1, 0, x])/
            (3*(-1 + x)) - (736*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
           (8*(293 - 228*x + 266*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (160*(1 + x^2)*H[1, 1, -2, 0, x])/(-1 + x) - 
           (8*(38 + 45*x + 23*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
           (8*(362 - 897*x + 359*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) + 
           (536*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) + 
           (56*(1 + x^2)*H[1, 2, 1, 0, x])/(-1 + x) - 
           (8*(-133 + 39*x - 113*x^2 + 59*x^3)*H[2, 0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (32*(13 + 9*x + 24*x^2 + 20*x^3)*
             H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-157 + 131*x - 109*x^2 + 179*x^3)*H[2, 1, 1, 0, x])/
            (3*(-1 + x)*(1 + x)) + (736*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
            (1 + x) - (480*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) + 
           (688*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
           (32*(3 + 7*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (400*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) + 
           (352*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) - 
           (8*(-281 + 215*x - 289*x^2 + 223*x^3)*H[-3, x]*zeta[2])/
            (3*(-1 + x)*(1 + x)) + (16*(-103 + 79*x - 101*x^2 + 77*x^3)*
             H[-2, -1, x]*zeta[2])/((-1 + x)*(1 + x)) + 
           (1360*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) + 
           (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(-1 + x) - 
           (1600*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
           (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
           (8*H[-1, 2, x]*(-563 - 2022*x - 563*x^2 + 54*zeta[2] + 
              216*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) - 
           (2*H[1, 1, 0, x]*(315 + 778*x - 21*x^2 + 120*zeta[2] + 
              120*x^2*zeta[2]))/(9*(-1 + x)) - (4*H[1, 0, 0, x]*
             (-467 - 1671*x - 494*x^2 + 342*zeta[2] + 342*x^2*zeta[2]))/
            (27*(-1 + x)) + (2*H[1, 2, x]*(559 - 1590*x + 7*x^2 + 
              600*zeta[2] + 600*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[-1, -1, 0, x]*(209 - 190*x + 137*x^2 + 1119*zeta[2] + 
              1119*x^2*zeta[2]))/(9*(1 + x)) - (8*H[-1, 0, 0, x]*
             (941 + 630*x + 941*x^2 + 1314*zeta[2] + 108*x*zeta[2] + 
              1314*x^2*zeta[2]))/(27*(1 + x)) + 
           (2*H[3, x]*(3106 - 5586*x - 2069*x^2 + 3039*x^3 + 1980*zeta[2] + 
              1044*x*zeta[2] + 1836*x^2*zeta[2] + 324*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (4*H[2, 1, x]*(-422 - 237*x + 166*x^2 - 
              19*x^3 - 420*zeta[2] + 396*x*zeta[2] - 324*x^2*zeta[2] + 
              492*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[0, 0, 0, x]*(-4555 - 3657*x - 1801*x^2 + 5289*x^3 - 
              1728*zeta[2] + 2592*x*zeta[2] - 3024*x^2*zeta[2] + 
              1296*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
           (8*H[-2, 0, x]*(-1334 + 1325*x - 839*x^2 + 614*x^3 - 
              3438*zeta[2] + 2970*x*zeta[2] - 3510*x^2*zeta[2] + 
              3042*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
           (2*H[2, 0, x]*(-3046 + 3194*x - 1351*x^2 - 1159*x^3 - 
              6228*zeta[2] + 5004*x*zeta[2] - 4788*x^2*zeta[2] + 
              6444*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
           (4*LQ*(-1 + x)*(-202 + 189*zeta[3]))/27 - 
           (4*H[1, 1, x]*(475 - 1026*x + 551*x^2 + 328*zeta[2] - 
              780*x*zeta[2] + 292*x^2*zeta[2] - 72*zeta[3] - 72*x^2*zeta[3]))/
            (9*(-1 + x)) + (4*H[-1, -1, x]*(1123*zeta[2] + 1854*x*zeta[2] + 
              1123*x^2*zeta[2] + 2418*zeta[3] + 2418*x^2*zeta[3]))/
            (9*(1 + x)) - (2*H[1, 0, x]*(2720 - 8187*x + 947*x^2 + 
              19872*zeta[2] - 35748*x*zeta[2] + 18684*x^2*zeta[2] + 
              4212*zeta[3] + 4212*x^2*zeta[3]))/(81*(-1 + x)) - 
           (4*H[-2, x]*(-433*zeta[2] - 1577*x*zeta[2] + 131*x^2*zeta[2] + 
              1879*x^3*zeta[2] - 2646*zeta[3] + 1950*x*zeta[3] - 
              2622*x^2*zeta[3] + 1926*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[0, 0, x]*(-16914 - 4972*x - 3023*x^2 + 1635*x^3 + 1728*x^4 - 
              1836*zeta[2] - 8064*x*zeta[2] - 2106*x^2*zeta[2] + 
              11430*x^3*zeta[2] - 7776*zeta[3] + 1296*x*zeta[3] - 
              16416*x^2*zeta[3] + 3888*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
           (4*H[-1, 0, x]*(432 + 5263*x + 2658*x^2 + 6127*x^3 + 864*x^4 + 
              3411*x*zeta[2] + 3942*x^2*zeta[2] + 2763*x^3*zeta[2] + 
              6588*x*zeta[3] - 1296*x^2*zeta[3] + 6588*x^3*zeta[3]))/
            (81*x*(1 + x)) + (2*H[2, x]*(4855 - 2582*x + 1087*x^2 + 
              8524*x^3 + 1980*zeta[2] - 3204*x*zeta[2] + 1116*x^2*zeta[2] + 
              3924*x^3*zeta[2] - 31212*zeta[3] + 8100*x*zeta[3] - 
              28188*x^2*zeta[3] + 11124*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((16*(17 + 5*x^2)*H[2, x])/(3*(-1 + x)) + 
             (32*(1 + x^2)*H[3, x])/((-1 + x)*(1 + x)) + 
             (16*(1 + 3*x^2)*H[-2, 0, x])/(1 + x) - (16*(5 - 12*x + 5*x^2)*H[
                -1, 0, x])/(3*(1 + x)) + (32*(1 + x^2)*H[-1, 2, x])/(1 + x) + 
             (8*(1 + 23*x - x^2 + 21*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
             (176*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) - 
             (64*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + 
             (48*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (16*(1 + 3*x^2)*H[0, 0, 
                0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[1, 0, 0, x])/
              (-1 + x) - (64*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
             (4*H[1, x]*(-55 - 481*x + 72*zeta[2] + 72*x*zeta[2]))/9 + 
             (2*H[0, x]*(227 - 463*x + 111*x^2 + 801*x^3 - 216*zeta[2] - 
                360*x^2*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             LQ*((4*(-23 + x^2)*H[0, x])/(3*(-1 + x)) - (16*(1 + x^2)*
                 H[-1, 0, x])/(1 + x) - (16*(1 + x^2)*H[0, 0, x])/
                ((-1 + x)*(1 + x)) + (2*(-55 - 536*x - 481*x^2 + 36*zeta[2] + 
                  144*x*zeta[2] + 36*x^2*zeta[2]))/(9*(1 + x))) + 
             (8*(97 - 97*x - 97*x^2 + 97*x^3 - 39*zeta[2] - 69*x*zeta[2] + 
                105*x^2*zeta[2] + 3*x^3*zeta[2] - 72*zeta[3] - 126*x^2*
                 zeta[3] + 54*x^3*zeta[3]))/(9*(-1 + x)*(1 + x))) + 
           (4*H[-1, x]*(1753*zeta[2] + 3474*x*zeta[2] + 1537*x^2*zeta[2] - 
              1914*zeta[3] - 3510*x*zeta[3] - 2076*x^2*zeta[3] - 
              2286*zeta[4] + 108*x*zeta[4] - 2286*x^2*zeta[4]))/
            (27*(1 + x)) - (2*H[1, x]*(1436 - 2456*x + 1020*x^2 + 
              667*zeta[2] - 662*x*zeta[2] + 43*x^2*zeta[2] + 1706*zeta[3] - 
              2352*x*zeta[3] + 1706*x^2*zeta[3] + 666*zeta[4] + 
              666*x^2*zeta[4]))/(9*(-1 + x)) - 
           (H[0, x]*(30179 + 4519*x - 7082*x^2 + 16634*x^3 + 5484*zeta[2] - 
              40212*x*zeta[2] - 17682*x^2*zeta[2] + 20070*x^3*zeta[2] + 
              5472*zeta[3] - 4536*x*zeta[3] + 10440*x^2*zeta[3] + 
              12096*x^3*zeta[3] + 46440*zeta[4] - 7344*x*zeta[4] + 
              46224*x^2*zeta[4] - 13176*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
           Lp*((-4*(-189 - 335*x + 27*x^2 + 421*x^3)*H[3, x])/
              (3*(-1 + x)*(1 + x)) - (48*(-3 + 4*x - 5*x^2 + 2*x^3)*H[4, x])/
              ((-1 + x)*(1 + x)) + (16*(-5 + x - 11*x^2 + 11*x^3)*H[-3, 0, 
                x])/((-1 + x)*(1 + x)) - (8*(-17 - 15*x - 45*x^2 + 53*x^3)*H[
                -2, 0, x])/((-1 + x)*(1 + x)) + (64*(-9 + 7*x)*(1 + x^2)*H[
                -2, 2, x])/((-1 + x)*(1 + x)) + (992*(2 + 3*x + 2*x^2)*H[-1, 
                2, x])/(3*(1 + x)) + (528*(1 + x^2)*H[-1, 3, x])/(1 + x) - 
             16*x*H[1, 1, x] - (32*(1 + 9*x + x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (112*(1 + x^2)*H[1, 3, x])/(-1 + x) + (8*(-2 - 27*x + 19*x^2)*H[
                2, 0, x])/(3*(1 + x)) - (88*(1 + x^2)*H[2, 1, x])/
              (3*(-1 + x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 2, x])/
              ((-1 + x)*(1 + x)) + (16*(3 + 5*x^2)*H[3, 0, x])/
              ((-1 + x)*(1 + x)) - (16*(9 + 19*x + 3*x^2 + 25*x^3)*H[-2, -1, 
                0, x])/((-1 + x)*(1 + x)) + (8*(-31 + 51*x - 45*x^2 + 65*x^3)*
               H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - (128*(1 + x^2)*H[-1, -2, 
                0, x])/(1 + x) + (16*(67 + 90*x + 67*x^2)*H[-1, -1, 0, x])/
              (3*(1 + x)) - (928*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
             (8*(19 + 144*x + 19*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
             (48*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
             (2*(-27 + 89*x - 137*x^2 + 43*x^3)*H[0, 0, 0, x])/
              ((-1 + x)*(1 + x)) - (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
             (4*(217 - 120*x + 217*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
             (32*(1 + 9*x + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
             (48*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) + (48*(1 + x^2)*H[1, 2, 0, 
                x])/(-1 + x) + (32*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
             (16*(9 + 7*x + 5*x^2 + 3*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + 
                x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 1, 0, x])/
              ((-1 + x)*(1 + x)) + (96*(1 + x^2)*H[-1, -1, -1, 0, x])/
              (1 + x) - (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
             (296*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
             (8*(13 + 31*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (184*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
             (144*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
             (48*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) - 
             (24*(-21 + 25*x - 23*x^2 + 27*x^3)*H[-2, x]*zeta[2])/
              ((-1 + x)*(1 + x)) + (976*(1 + x^2)*H[-1, -1, x]*zeta[2])/
              (1 + x) - (8*H[1, 0, x]*(-193 + 33*x - 184*x^2 + 36*zeta[2] + 
                36*x^2*zeta[2]))/(9*(-1 + x)) - (64*H[-1, 0, x]*(44 + 21*x + 
                44*x^2 + 99*zeta[2] + 99*x^2*zeta[2]))/(9*(1 + x)) + 
             (4*H[0, 0, x]*(-382 - 629*x - 335*x^2 + 984*x^3 - 468*zeta[2] + 
                432*x*zeta[2] - 828*x^2*zeta[2] + 216*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (4*H[2, x]*(-1163 - 518*x + 475*x^2 - 
                170*x^3 - 180*zeta[2] + 324*x*zeta[2] - 108*x^2*zeta[2] + 
                396*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             (4*H[1, x]*(2426 - 6567*x + 4141*x^2 + 918*zeta[2] - 
                1836*x*zeta[2] + 918*x^2*zeta[2] - 1296*zeta[3] - 
                2808*x^2*zeta[3]))/(27*(-1 + x)) - (8*H[-1, x]*(181*zeta[2] + 
                282*x*zeta[2] + 181*x^2*zeta[2] + 276*zeta[3] + 
                276*x^2*zeta[3]))/(3*(1 + x)) + (2*H[0, x]*(314 - 3142*x - 
                2613*x^2 + 2787*x^3 - 2718*zeta[2] - 6462*x*zeta[2] + 
                3330*x^2*zeta[2] + 8010*x^3*zeta[2] - 4860*zeta[3] + 
                648*x*zeta[3] - 5940*x^2*zeta[3] + 1944*x^3*zeta[3]))/
              (27*(-1 + x)*(1 + x)) + LQ*((-2*(31 - 144*x + 265*x^2)*H[0, x])/
                (9*(-1 + x)) + 4*x*H[1, x] - (16*(1 + x^2)*H[-2, 0, x])/
                (1 + x) + 8*(1 + x)*H[-1, 0, x] + (2*(-11 - 12*x + x^2)*
                 H[0, 0, x])/(3*(-1 + x)) - 16*(-1 + x)*H[1, 0, x] - 
               (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - (16*(1 + x^2)*H[2, 0, x])/
                ((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
               (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - (8*(1 + x^2)*
                 H[0, 0, 0, x])/((-1 + x)*(1 + x)) - (8*(1 + x^2)*
                 H[1, 1, 0, x])/(-1 + x) + (8*(1 + x^2)*H[-1, x]*zeta[2])/
                (1 + x) - (2*(-2011 + 395*x + 2011*x^2 - 395*x^3 + 
                  432*zeta[2] - 324*x*zeta[2] - 432*x^2*zeta[2] + 
                  324*x^3*zeta[2] + 1026*zeta[3] + 1134*x*zeta[3] - 
                  486*x^2*zeta[3] - 378*x^3*zeta[3]))/(27*(-1 + x)*
                 (1 + x))) - (4*(-3215 + 3215*x + 3215*x^2 - 3215*x^3 + 
                1707*zeta[2] + 768*x*zeta[2] - 3315*x^2*zeta[2] + 
                840*x^3*zeta[2] + 4203*zeta[3] + 2007*x*zeta[3] - 
                333*x^2*zeta[3] - 693*x^3*zeta[3] + 2160*zeta[4] + 
                1890*x*zeta[4] + 189*x^2*zeta[4] - 405*x^3*zeta[4]))/
              (27*(-1 + x)*(1 + x))) - (32706 - 32706*x - 32706*x^2 + 
             32706*x^3 - 3566*zeta[2] - 4408*x*zeta[2] - 11918*x^2*zeta[2] + 
             22124*x^3*zeta[2] + 3456*x^4*zeta[2] - 31056*zeta[3] - 
             10176*x*zeta[3] + 82902*x^2*zeta[3] + 49062*x^3*zeta[3] - 
             29808*zeta[2]*zeta[3] - 25920*x*zeta[2]*zeta[3] - 
             28944*x^2*zeta[2]*zeta[3] - 29376*x^3*zeta[2]*zeta[3] + 
             49644*zeta[4] + 23184*x*zeta[4] + 8847*x^2*zeta[4] - 
             4005*x^3*zeta[4] + 108108*zeta[5] + 32292*x*zeta[5] + 
             100980*x^2*zeta[5] + 23868*x^3*zeta[5])/(81*(-1 + x)*(1 + x)))))


==> anc/dBeamMSbN.m <==
dBeamMSbN["-"] = 0. + delta[1 - x] + as*(2.6666666666666665*(1 - x) + 
       Lp*(5.333333333333333 - 2.6666666666666665*(1 - x) - 
         2.6666666666666665*LQ*delta[1 - x] - 5.333333333333333*
          plusD[0, 1 - x])) + as^2*(-13.20163156059531 + 
       60.31183009130607*x^4 - 10.375726744186046*x^5 + 
       1.5583392984967788*x^6 + 7.463334725085424*LQ*delta[1 - x] + 
       22.22222222222222*Log[1 - x] - 7.111111111111111*Log[1 - x]^2 + 
       (1 - x)^3*(1.8243093922651934*Log[1 - x] - 2.5974770642201834*
          Log[1 - x]^2) + (1 - x)^2*(14.140591966173362*Log[1 - x] - 
         2.316933638443936*Log[1 - x]^2) + (1 - x)*(-0.5495883575257494 - 
         17.77777777777778*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) - 
       9.333333333333334*Log[x] - 2.*Log[x]^2 - 0.5925925925925926*Log[x]^3 + 
       x^2*(104.36103542234332 + 15.871572871572871*Log[x] - 
         6.76285046728972*Log[x]^2 - 2.048064085447263*Log[x]^3) + 
       x*(8.157711028665382 - 12.88888888888889*Log[x] - 
         10.88888888888889*Log[x]^2 - 0.8888888888888888*Log[x]^3) + 
       x^3*(-150.2535460992908 + 41.513103448275864*Log[x] - 
         42.343839541547275*Log[x]^2 + 3.2996706915477496*Log[x]^3) + 
       Lp*(105.32667216416189 - 99.0143882637617*(1 - x) + 
         55.8293795620438*x^4 - 10.604754829123328*x^5 + 
         1.5933371625502584*x^6 + LQ*(-7.111111111111111*(1 - x) - 
           33.23661048598394*delta[1 - x]) - 28.444444444444443*Log[1 - x] - 
         9.483989021043001*(1 - x)^2*Log[1 - x] - 4.285500747384155*(1 - x)^3*
          Log[1 - x] - 15.11111111111111*Log[x] - 3.5555555555555554*
          Log[x]^2 + x^2*(-18.58732057416268 - 57.12628487518355*Log[x] - 
           14.565819861431871*Log[x]^2) + x^3*(33.5363748458693 - 
           74.87468030690538*Log[x] - 10.06803594351733*Log[x]^2) + 
         x*(-63.287133070254555 - 32.888888888888886*Log[x] - 
           5.333333333333333*Log[x]^2) - 66.47322097196788*plusD[0, 1 - x]) + 
       14.926669450170849*plusD[0, 1 - x] + 
       Nf*(-7.901234567901235 + 4.246913580246914*(1 - x) - 
         0.6579352850539292*x^4 + 0.09077598828696926*x^5 - 
         0.010077519379844961*x^6 + 2.765432098765432*LQ*delta[1 - x] + 
         1.4814814814814814*Log[x] + 0.4444444444444444*Log[x]^2 + 
         x^3*(-3.462487153134635 + 1.838678328474247*Log[x] + 
           0.15935334872979215*Log[x]^2) + x*(2.37017211859061 + 
           1.4814814814814814*Log[x] + 0.4444444444444444*Log[x]^2) + 
         x^2*(1.076959619952494 + 3.300049431537321*Log[x] + 
           0.9187675070028011*Log[x]^2) + 5.530864197530864*plusD[0, 1 - x] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - x) + 
           0.8888888888888888*LQ*delta[1 - x] + 1.7777777777777777*
            plusD[0, 1 - x]) + Lp*(-7.703703703703703 + 6.518518518518518*
            (1 - x) - 1.1491395793499044*x^4 + 0.2727668845315904*x^5 - 
           0.042899408284023666*x^6 + 2.962962962962963*LQ*delta[1 - x] + 
           1.7777777777777777*Log[x] + x*(1.777067478437342 + 
             1.7777777777777777*Log[x]) + x^3*(-2.354634831460674 + 
             2.2942206654991244*Log[x]) + x^2*(-0.2809394760614273 + 
             3.488997555012225*Log[x]) + 5.925925925925926*
            plusD[0, 1 - x])) + Lp^2*(43.55555555555556 + 
         5.750064020486556*x^4 - 1.6077537058152793*x^5 + 
         0.33859095688748686*x^6 - 23.39461783961922*delta[1 - x] + 
         3.5555555555555554*LQ^2*delta[1 - x] - 28.444444444444443*
          Log[1 - x] - 0.04628330995792426*(1 - x)^2*Log[1 - x] - 
         0.48483316481294236*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-36. + 14.222222222222221*Log[1 - x]) + 
         x^2*(2.157766990291262 - 14.022810890360558*Log[x]) + 
         x^3*(8.11289513296538 - 9.761156505342552*Log[x]) + 
         x*(-14.751562499999999 - 3.5555555555555554*Log[x]) - 
         3.5555555555555554*Log[x] - 29.333333333333332*plusD[0, 1 - x] + 
         LQ*(-14.222222222222221 + 7.111111111111111*(1 - x) - 
           14.666666666666666*delta[1 - x] + 14.222222222222221*
            plusD[0, 1 - x]) + 28.444444444444443*plusD[1, 1 - x])) + 
     as^3*(1049.4270375078902 - 38943.65010141988*x^4 + 
       1172.4362139917696*x^5 - 64.21802679658953*x^6 + 
       LQ*(-5.911242411116291*^-7 + 19.90222593356114*(1 - x) + 
         5.911242340062017*^-7*x + 70.0680092366324*delta[1 - x]) + 
       637.8428730312537*Log[1 - x] - 5.090371407762163*Log[1 - x]^2 - 
       34.76543209876543*Log[1 - x]^3 + (1 - x)^2*
        (422.17901828681426*Log[1 - x] - 84.19657258064517*Log[1 - x]^2 - 
         10.971334068357221*Log[1 - x]^3) + (1 - x)*(-2451.739361193131 - 
         492.9328957274393*Log[1 - x] + 9.50849651512577*Log[1 - x]^2 - 
         7.901234567901234*Log[1 - x]^3) + (1 - x)^3*
        (169.21811785400175*Log[1 - x] - 47.205198358413135*Log[1 - x]^2 - 
         6.059139784946237*Log[1 - x]^3) - 907.0332979416323*Log[x] - 
       269.4125311316341*Log[x]^2 - 58.27573461271134*Log[x]^3 - 
       7.604938271604938*Log[x]^4 - 0.3160493827160494*Log[x]^5 + 
       x^2*(17725.075153374233 - 19240.706462212485*Log[x] - 
         8791.992884510126*Log[x]^2 - 1411.3281293560078*Log[x]^3 - 
         134.05075690115763*Log[x]^4 - 5.035367940673132*Log[x]^5) + 
       x*(435.61882677836707 + 336.3483008394658*Log[x] + 
         6.891492271691391*Log[x]^2 - 74.04003181321221*Log[x]^3 - 
         14.518518518518519*Log[x]^4 - 0.28641975308641976*Log[x]^5) + 
       x^3*(19781.611162790698 + 74878.51038961038*Log[x] - 
         2834.077104642014*Log[x]^2 + 10910.571805006588*Log[x]^3 + 
         39.69856680536292*Log[x]^4 + 250.20796228391828*Log[x]^5) + 
       Nf^2*(15.80929418653911 - 14.15979103154062*(1 - x) + 
         0.5536303630363036*x^4 - 0.07609130957148579*x^5 + 
         0.006720430107526882*x^6 - 4.546622307260785*LQ*delta[1 - x] - 
         5.662551440329218*Log[x] - 2.4362139917695473*Log[x]^2 - 
         0.3292181069958848*Log[x]^3 + x^2*(15.277945619335348 - 
           1.4443207126948776*Log[x] - 2.597393193338161*Log[x]^2 - 
           0.6256299496040317*Log[x]^3) + x*(-6.715848395099295 - 
           1.1851851851851851*Log[x] - 0.8559670781893004*Log[x]^2 - 
           0.3292181069958848*Log[x]^3) + x^3*(-8.914670658682635 + 
           9.321633237822349*Log[x] - 3.5026223776223775*Log[x]^2 + 
           0.4310322989233692*Log[x]^3) + Lp*(12.905349794238683 - 
           13.563786008230453*(1 - x) + 1.7544943820224719*x^4 - 
           0.24207011686143573*x^5 + 0.026871401151631478*x^6 - 
           3.292181069958848*LQ*delta[1 - x] - 6.320987654320987*Log[x] - 
           1.1851851851851851*Log[x]^2 + x^2*(-2.8718905472636815 - 
             8.800130633572829*Log[x] - 2.450046685340803*Log[x]^2) + 
           x*(-6.320457971723099 - 1.5802469135802468*Log[x] - 
             1.1851851851851851*Log[x]^2) + x^3*(9.233300099700898 - 
             4.903144654088051*Log[x] - 0.42493946731234866*Log[x]^2) - 
           6.584362139917696*plusD[0, 1 - x]) + 
         Lp^2*(5.135802469135802 - 4.345679012345679*(1 - x) + 
           0.7660944206008584*x^4 - 0.18184480234260614*x^5 + 
           0.028599605522682446*x^6 - 1.9753086419753085*LQ*delta[1 - x] + 
           x^2*(0.18729372937293728 - 2.3259972489683634*Log[x]) + 
           x^3*(1.56975505857295 - 1.5294797687861272*Log[x]) + 
           x*(-1.1847116522915613 - 1.1851851851851851*Log[x]) - 
           1.1851851851851851*Log[x] - 3.950617283950617*plusD[0, 1 - x]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*(1 - x) - 
           0.3950617283950617*LQ*delta[1 - x] - 0.7901234567901234*
            plusD[0, 1 - x]) - 9.09324461452157*plusD[0, 1 - x]) + 
       140.1360184732648*plusD[0, 1 - x] + Nf*(-311.7202194342045 + 
         893.7355229040622*x^4 - 14.656549520766774*x^5 - 
         2.2041902228134354*x^6 + LQ*(7.374485596707819*(1 - x) + 
           77.12861616470005*delta[1 - x]) - 10.4457965355425*Log[1 - x] + 
         10.37037037037037*Log[1 - x]^2 + 2.1069958847736627*Log[1 - x]^3 + 
         (1 - x)*(440.07212230252895 + 48.49439974805857*Log[1 - x] - 
           7.604938271604938*Log[1 - x]^2 - 1.0534979423868314*
            Log[1 - x]^3) + (1 - x)^2*(12.041154791154792*Log[1 - x] + 
           8.596055514974434*Log[1 - x]^2 + 0.8575129533678757*
            Log[1 - x]^3) + (1 - x)^3*(83.22922252010724*Log[1 - x] + 
           1.1424460431654677*Log[1 - x]^2 + 5.600182149362477*
            Log[1 - x]^3) + 183.2606155479466*Log[x] + 55.763260815227156*
          Log[x]^2 + 10.995884773662551*Log[x]^3 + 0.7242798353909465*
          Log[x]^4 + x^3*(-14818.247282608696 + 7752.770308123249*Log[x] - 
           2915.4219330855017*Log[x]^2 + 299.52214891611686*Log[x]^3 - 
           73.07115009746589*Log[x]^4) + x*(267.56664892915364 + 
           55.483514588307074*Log[x] + 21.298871779703507*Log[x]^2 + 
           13.541838134430726*Log[x]^3 + 0.9876543209876543*Log[x]^4) + 
         x^2*(13627.340923466161 + 5452.543882978724*Log[x] + 
           889.040813810111*Log[x]^2 + 85.78791092258749*Log[x]^3 + 
           4.597835888187556*Log[x]^4) + 154.2572323294001*plusD[0, 1 - x] + 
         Lp^2*(-229.8227198177166 - 45.876352395672335*x^4 + 
           8.98273572377158*x^5 - 1.4252767527675276*x^6 + 
           51.98803964359826*delta[1 - x] - 7.901234567901234*LQ^2*
            delta[1 - x] + (1 - x)*(225.71329587954486 - 55.30864197530864*
              Log[1 - x]) + 101.1358024691358*Log[1 - x] + 
           12.627766599597585*(1 - x)^2*Log[1 - x] + 5.480017006802721*
            (1 - x)^3*Log[1 - x] + 49.382716049382715*Log[x] + 
           4.7407407407407405*Log[x]^2 + x^3*(-118.090407938258 + 
             103.9149952244508*Log[x] + 1.369891008174387*Log[x]^2) + 
           x*(121.24112031640558 + 47.01234567901235*Log[x] + 
             5.925925925925926*Log[x]^2) + x^2*(26.107517482517483 + 
             127.64839094159714*Log[x] + 19.578627280625543*Log[x]^2) + 
           LQ*(36.34567901234568 - 22.91358024691358*(1 - x) + 
             3.064373897707231*x^4 - 0.7273768613974799*x^5 + 
             0.11439588688946016*x^6 + 71.63922180547078*delta[1 - x] + 
             x^2*(0.7491712707182321 - 9.303991811668373*Log[x]) + 
             x^3*(6.279024390243903 - 6.117920148560817*Log[x]) + 
             x*(-4.738848805515474 - 4.7407407407407405*Log[x]) - 
             4.7407407407407405*Log[x] - 31.604938271604937*plusD[0, 1 - 
                x]) + 143.27844361094157*plusD[0, 1 - x] - 
           63.20987654320987*plusD[1, 1 - x]) + 
         Lp*(-563.0856450995719 - 112.38504936530325*x^4 + 
           26.771092217135383*x^5 - 4.369867149758454*x^6 + 
           48.52217033402505*delta[1 - x] - 7.374485596707819*LQ^2*
            delta[1 - x] + 108.37860082304526*Log[1 - x] + 
           9.481481481481481*Log[1 - x]^2 + (1 - x)*(617.2773828507329 - 
             59.1275720164609*Log[1 - x] - 4.7407407407407405*Log[1 - x]^2) + 
           (1 - x)^2*(25.571270718232043*Log[1 - x] + 3.010321100917431*
              Log[1 - x]^2) + (1 - x)^3*(7.87624466571835*Log[1 - x] + 
             4.832558139534884*Log[1 - x]^2) + 179.0371549431236*Log[x] + 
           45.4320987654321*Log[x]^2 + 3.5555555555555554*Log[x]^3 + 
           x^3*(485.73899848254933 - 325.65526315789475*Log[x] + 
             162.31720930232558*Log[x]^2 - 28.524871355060036*Log[x]^3) + 
           x*(323.4802380585929 + 44.26959124972681*Log[x] + 
             45.82716049382716*Log[x]^2 + 4.7407407407407405*Log[x]^3) + 
           x^2*(-676.2326732673267 + 16.019648397104447*Log[x] + 
             76.33954619124798*Log[x]^2 + 12.718256475047378*Log[x]^3) + 
           LQ*(35.818930041152264 - 10.798353909465021*(1 - x) + 
             1.7544943820224719*x^4 - 0.24207011686143573*x^5 + 
             0.026871401151631478*x^6 + 142.48210842712845*delta[1 - x] - 
             3.950617283950617*Log[x] - 1.1851851851851851*Log[x]^2 + 
             x^2*(-2.8718905472636815 - 8.800130633572829*Log[x] - 
               2.450046685340803*Log[x]^2) + x*(-6.320457860903111 - 
               3.950617283950617*Log[x] - 1.1851851851851851*Log[x]^2) + 
             x^3*(9.233300099700898 - 4.903144654088051*Log[x] - 
               0.42493946731234866*Log[x]^2) - 29.497942386831276*
              plusD[0, 1 - x]) + 284.9642168542569*plusD[0, 1 - x] - 
           58.99588477366255*plusD[1, 1 - x]) + 
         Lp^3*(-35.55555555555556 - 3.833376057421174*x^4 + 
           1.071835803876853*x^5 - 0.22572815533980584*x^6 + 
           15.596411893079479*delta[1 - x] - 2.3703703703703702*LQ^2*
            delta[1 - x] + (1 - x)*(27.25925925925926 - 9.481481481481481*
              Log[1 - x]) + 18.962962962962962*Log[1 - x] + 
           0.030855539971949508*(1 - x)^2*Log[1 - x] + 0.32322175732217573*
            (1 - x)^3*Log[1 - x] + 2.3703703703703702*Log[x] + 
           x*(9.83437369954224 + 2.3703703703703702*Log[x]) + 
           x^3*(-5.408596837944664 + 6.507438016528925*Log[x]) + 
           x^2*(-1.4385113268608414 + 9.348540145985401*Log[x]) + 
           LQ*(9.481481481481481 - 4.7407407407407405*(1 - x) + 
             13.037037037037036*delta[1 - x] - 9.481481481481481*
              plusD[0, 1 - x]) + 26.074074074074073*plusD[0, 1 - x] - 
           18.962962962962962*plusD[1, 1 - x])) + 
       Lp*(2574.444930137982 - 11823.624984211192*x^4 + 
         285.1126582278481*x^5 + 10.853584905660377*x^6 + 
         130.95139777689997*delta[1 - x] - 19.90222593356114*LQ^2*
          delta[1 - x] - 268.29724314653413*Log[1 - x] - 
         274.962962962963*Log[1 - x]^2 + 37.925925925925924*Log[1 - x]^3 + 
         (1 - x)^3*(-669.2522658610272*Log[1 - x] - 37.69329896907217*
            Log[1 - x]^2 - 28.797760210803688*Log[1 - x]^3) + 
         (1 - x)*(-3264.4218456007206 - 240.35603925887938*Log[1 - x] + 
           116.14814814814815*Log[1 - x]^2 - 18.962962962962962*
            Log[1 - x]^3) + (1 - x)^2*(-559.5019267822736*Log[1 - x] - 
           170.90366972477065*Log[1 - x]^2 + 11.329744279946164*
            Log[1 - x]^3) - 1095.6633111480294*Log[x] - 
         306.8527829737104*Log[x]^2 - 42.864197530864196*Log[x]^3 - 
         1.9753086419753085*Log[x]^4 + x^2*(-151755.44479166667 - 
           59180.34223918575*Log[x] - 9384.215953307394*Log[x]^2 - 
           866.0173992673992*Log[x]^3 - 34.54724964739069*Log[x]^4) + 
         x*(-3141.5249157204885 - 23.739905969643587*Log[x] - 
           238.4769946068796*Log[x]^2 - 71.90123456790124*Log[x]^3 - 
           2.0246913580246915*Log[x]^4) + x^3*(165885.19555873924 - 
           84899.6041335453*Log[x] + 33358.38255033557*Log[x]^2 - 
           3222.36704730832*Log[x]^3 + 850.9712351945855*Log[x]^4) + 
         LQ*(75.00880280368764 - 160.831544178365*x^4 + 27.668602540834847*
            x^5 - 4.155570204350692*x^6 - 423.2557719628244*delta[1 - x] - 
           59.25925925925926*Log[1 - x] + 18.962962962962962*Log[1 - x]^2 + 
           (1 - x)*(-107.06761827611629 + 47.407407407407405*Log[1 - x] - 
             9.481481481481481*Log[1 - x]^2) + (1 - x)^2*
            (-37.70824295010846*Log[1 - x] + 6.178492239467849*
              Log[1 - x]^2) + (1 - x)^3*(-4.8648255813953485*Log[1 - x] + 
             6.926608104278833*Log[1 - x]^2) + 24.88888888888889*Log[x] + 
           5.333333333333333*Log[x]^2 + 1.5802469135802468*Log[x]^3 + 
           x^3*(400.67612809315864 - 110.7016107016107*Log[x] + 
             112.91690544412607*Log[x]^2 - 8.799121844127333*Log[x]^3) + 
           x*(-21.75389540431013 + 34.370370370370374*Log[x] + 
             29.037037037037038*Log[x]^2 + 2.3703703703703702*Log[x]^3) + 
           x^2*(-278.29609929078015 - 42.32419547079857*Log[x] + 
             18.034270650263622*Log[x]^2 + 5.461501901140684*Log[x]^3) - 
           79.60890373424456*plusD[0, 1 - x]) - 846.5115439256488*
          plusD[0, 1 - x] - 159.21780746848913*plusD[1, 1 - x]) + 
       Lp^2*(1760.5196629880866 + 1378.5935897435897*x^4 - 
         227.50487329434696*x^5 + 30.956228956228955*x^6 - 
         583.1683504529062*delta[1 - x] + LQ^2*(9.481481481481481*(1 - x) + 
           88.63096129595715*delta[1 - x]) - 1221.0476903676572*Log[1 - x] + 
         151.7037037037037*Log[1 - x]^2 + (1 - x)*(-2047.743576289989 + 
           859.4127340727174*Log[1 - x] - 37.925925925925924*Log[1 - x]^2) + 
         (1 - x)^3*(-72.81255526083112*Log[1 - x] + 6.333960489181561*
            Log[1 - x]^2) + (1 - x)^2*(-272.9273631840796*Log[1 - x] + 
           51.59146666666667*Log[1 - x]^2) - 391.08055670721603*Log[x] - 
         73.48148148148148*Log[x]^2 - 3.1604938271604937*Log[x]^3 + 
         x^2*(1449.5913154533844 - 238.95607028753994*Log[x] - 
           268.0944055944056*Log[x]^2 - 20.91729135432284*Log[x]^3) + 
         x*(-1087.4392663080362 - 248.29132102797757*Log[x] - 112.*Log[x]^2 - 
           4.7407407407407405*Log[x]^3) + x^3*(-1785.8633034987795 - 
           138.40671140939597*Log[x] - 776.3535173642031*Log[x]^2 + 
           47.46076794657763*Log[x]^3) - 1003.2054306916465*plusD[0, 1 - x] + 
         LQ*(-458.13304622986004 + 313.5582188882106*(1 - x) - 
           148.87834549878346*x^4 + 28.279347826086955*x^5 - 
           4.248896734333628*x^6 - 501.60271534582324*delta[1 - x] + 
           75.85185185185185*Log[1 - x] + 25.29063509149623*(1 - x)^2*
            Log[1 - x] + 11.428005284015851*(1 - x)^3*Log[1 - x] + 
           40.2962962962963*Log[x] + 9.481481481481481*Log[x]^2 + 
           x*(168.76568938153153 + 87.70370370370371*Log[x] + 
             14.222222222222221*Log[x]^2) + x^3*(-89.43033509700176 + 
             199.6658163265306*Log[x] + 26.84809348093481*Log[x]^2) + 
           x^2*(49.566186107470514 + 152.33676092544988*Log[x] + 
             38.8421875*Log[x]^2) + 354.5238451838286*plusD[0, 1 - x]) + 
         709.0476903676572*plusD[1, 1 - x]) + 
       Lp^3*(285.12230036241056 + 10.93868349864743*x^4 - 
         3.41112828438949*x^5 + 0.8800328677074774*x^6 - 
         318.1262909931163*delta[1 - x] - 3.1604938271604937*LQ^3*
          delta[1 - x] - 388.74074074074076*Log[1 - x] + 
         75.85185185185185*Log[1 - x]^2 + (1 - x)*(-368.33040181039814 + 
           270.22222222222223*Log[1 - x] - 37.925925925925924*Log[1 - x]^2) + 
         (1 - x)^3*(-8.019616584930896*Log[1 - x] - 1.1469147894221352*
            Log[1 - x]^2) + (1 - x)^2*(-24.295550847457626*Log[1 - x] + 
           0.09271284271284272*Log[1 - x]^2) - 48.592592592592595*Log[x] - 
         1.5802469135802468*Log[x]^2 + x^2*(-27.84915254237288 - 
           223.07951987996998*Log[x] - 13.43981170141224*Log[x]^2) + 
         x*(-270.51685775840167 - 48.592592592592595*Log[x] - 
           1.5802469135802468*Log[x]^2) + x^3*(251.62038404726735 - 
           140.35984095427435*Log[x] + 23.44730941704036*Log[x]^2) + 
         LQ^2*(18.962962962962962 - 9.481481481481481*(1 - x) + 
           39.111111111111114*delta[1 - x] - 18.962962962962962*
            plusD[0, 1 - x]) - 90.33981596647529*plusD[0, 1 - x] + 
         LQ*(-194.3703678756218 - 15.333502280790674*x^4 + 
           4.2873417721518985*x^5 - 0.9029082774049217*x^6 - 
           45.16990798323764*delta[1 - x] + (1 - x)*(135.11111111111111 - 
             37.925925925925924*Log[1 - x]) + 75.85185185185185*Log[1 - x] + 
           0.12342342342342343*(1 - x)^2*Log[1 - x] + 1.2928909952606635*
            (1 - x)^3*Log[1 - x] + 9.481481481481481*Log[x] + 
           x*(39.337498320569665 + 9.481481481481481*Log[x]) + 
           x^3*(-21.634389140271495 + 26.02974983096687*Log[x]) + 
           x^2*(-5.754042553191489 + 37.39416445623342*Log[x]) + 
           156.44444444444446*plusD[0, 1 - x] - 75.85185185185185*
            plusD[1, 1 - x]) + 312.8888888888889*plusD[1, 1 - x] - 
         75.85185185185185*plusD[2, 1 - x]))
 
dBeamMSbN["+"] = 0. + delta[1 - x] + as*(2.6666666666666665*(1 - x) + 
       Lp*(5.333333333333333 - 2.6666666666666665*(1 - x) - 
         2.6666666666666665*LQ*delta[1 - x] - 5.333333333333333*
          plusD[0, 1 - x])) + as^2*(-7.393179327873536 - 
       48.19932049830125*x^4 + 8.68679495686795*x^5 - 
       1.2715477293790547*x^6 + 7.463334725085424*LQ*delta[1 - x] + 
       22.22222222222222*Log[1 - x] - 7.111111111111111*Log[1 - x]^2 + 
       (1 - x)^2*(13.045535714285714*Log[1 - x] - 2.413886384129847*
          Log[1 - x]^2) + (1 - x)^3*(4.213278008298755*Log[1 - x] - 
         0.49469964664310956*Log[1 - x]^2) + 
       (1 - x)*(0.3393005313631363 - 17.77777777777778*Log[1 - x] + 
         3.5555555555555554*Log[1 - x]^2) - 6.666666666666667*Log[x] - 
       2.*Log[x]^2 - 0.8888888888888888*Log[x]^3 + 
       x^2*(-34.43800978792822 - 49.49844236760124*Log[x] - 
         17.799856527977045*Log[x]^2 - 3.069042316258352*Log[x]^3) + 
       x*(-4.5020833516330185 - 10.222222222222221*Log[x] - 
         9.11111111111111*Log[x]^2 - 0.5925925925925926*Log[x]^3) + 
       x^3*(87.67535545023696 + 33.73169579593765*Log[x] + 
         8.847014925373134*Log[x]^2 + 0.9564541213063764*Log[x]^3) + 
       Lp*(104.0642155129556 - 99.0143882637617*(1 - x) - 
         21.66156462585034*x^4 + 4.508528784648187*x^5 - 
         0.5072142064372919*x^6 + LQ*(-7.111111111111111*(1 - x) - 
           33.23661048598394*delta[1 - x]) - 28.444444444444443*Log[1 - x] - 
         9.428005284015851*(1 - x)^2*Log[1 - x] - 3.5448354143019296*
          (1 - x)^3*Log[1 - x] - 18.666666666666668*Log[x] - 
         5.333333333333333*Log[x]^2 + x^2*(-9.107165109034268 - 
           70.13679890560876*Log[x] - 18.272411396803335*Log[x]^2) + 
         x*(-68.33985651624958 - 29.333333333333332*Log[x] - 
           3.5555555555555554*Log[x]^2) + x^3*(94.849609375 - 
           12.711395101171458*Log[x] + 6.32172131147541*Log[x]^2) - 
         66.47322097196788*plusD[0, 1 - x]) + 14.926669450170849*
        plusD[0, 1 - x] + Nf*(-7.901234567901235 + 4.246913580246914*
          (1 - x) - 0.6579352850539292*x^4 + 0.09077598828696926*x^5 - 
         0.010077519379844961*x^6 + 2.765432098765432*LQ*delta[1 - x] + 
         1.4814814814814814*Log[x] + 0.4444444444444444*Log[x]^2 + 
         x^3*(-3.462487153134635 + 1.838678328474247*Log[x] + 
           0.15935334872979215*Log[x]^2) + x*(2.37017211859061 + 
           1.4814814814814814*Log[x] + 0.4444444444444444*Log[x]^2) + 
         x^2*(1.076959619952494 + 3.300049431537321*Log[x] + 
           0.9187675070028011*Log[x]^2) + 5.530864197530864*plusD[0, 1 - x] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - x) + 
           0.8888888888888888*LQ*delta[1 - x] + 1.7777777777777777*
            plusD[0, 1 - x]) + Lp*(-7.703703703703703 + 6.518518518518518*
            (1 - x) - 1.1491395793499044*x^4 + 0.2727668845315904*x^5 - 
           0.042899408284023666*x^6 + 2.962962962962963*LQ*delta[1 - x] + 
           1.7777777777777777*Log[x] + x*(1.777067478437342 + 
             1.7777777777777777*Log[x]) + x^3*(-2.354634831460674 + 
             2.2942206654991244*Log[x]) + x^2*(-0.2809394760614273 + 
             3.488997555012225*Log[x]) + 5.925925925925926*
            plusD[0, 1 - x])) + Lp^2*(43.55555555555556 + 
         5.750064020486556*x^4 - 1.6077537058152793*x^5 + 
         0.33859095688748686*x^6 - 23.39461783961922*delta[1 - x] + 
         3.5555555555555554*LQ^2*delta[1 - x] - 28.444444444444443*
          Log[1 - x] - 0.04628330995792426*(1 - x)^2*Log[1 - x] - 
         0.48483316481294236*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-36. + 14.222222222222221*Log[1 - x]) + 
         x^2*(2.157766990291262 - 14.022810890360558*Log[x]) + 
         x^3*(8.11289513296538 - 9.761156505342552*Log[x]) + 
         x*(-14.751562499999999 - 3.5555555555555554*Log[x]) - 
         3.5555555555555554*Log[x] - 29.333333333333332*plusD[0, 1 - x] + 
         LQ*(-14.222222222222221 + 7.111111111111111*(1 - x) - 
           14.666666666666666*delta[1 - x] + 14.222222222222221*
            plusD[0, 1 - x]) + 28.444444444444443*plusD[1, 1 - x])) + 
     as^3*(1017.9530469047234 + 34741.69456812111*x^4 - 
       1074.1570155902004*x^5 + 57.53328290468986*x^6 + 
       LQ*(-5.911242411116291*^-7 + 19.90222593356114*(1 - x) + 
         5.911242340062017*^-7*x + 70.0680092366324*delta[1 - x]) + 
       637.8428730312537*Log[1 - x] - 5.090371407762163*Log[1 - x]^2 - 
       34.76543209876543*Log[1 - x]^3 + (1 - x)^2*
        (433.7070506454816*Log[1 - x] - 82.89563567362428*Log[1 - x]^2 - 
         10.898211829436038*Log[1 - x]^3) + (1 - x)*(-2425.647354471025 - 
         482.95332389620125*Log[1 - x] + 9.50849651512577*Log[1 - x]^2 - 
         7.901234567901234*Log[1 - x]^3) + (1 - x)^3*
        (143.546818727491*Log[1 - x] - 58.071114369501466*Log[1 - x]^2 - 
         7.282934131736527*Log[1 - x]^3) - 920.6970183179071*Log[x] - 
       304.5691932615442*Log[x]^2 - 80.0976449819365*Log[x]^3 - 
       9.777777777777779*Log[x]^4 - 0.28641975308641976*Log[x]^5 + 
       x^3*(-17826.25115207373 - 61667.36969111969*Log[x] + 
         71.74470046082949*Log[x]^2 - 8978.168665067946*Log[x]^3 - 
         157.0204248366013*Log[x]^4 - 196.72785258681785*Log[x]^5) + 
       x^2*(-15973.196162046908 + 13394.923515981734*Log[x] + 
         5577.3941778127455*Log[x]^2 + 724.4318100035985*Log[x]^3 + 
         11.03092986603625*Log[x]^4 - 0.9217134416543574*Log[x]^5) + 
       x*(212.72369577916766 + 464.3656594169141*Log[x] + 
         173.588048593233*Log[x]^2 - 46.81894448925454*Log[x]^3 - 
         11.555555555555555*Log[x]^4 - 0.3160493827160494*Log[x]^5) + 
       Nf^2*(15.80929418653911 - 14.15979103154062*(1 - x) + 
         0.5536303630363036*x^4 - 0.07609130957148579*x^5 + 
         0.006720430107526882*x^6 - 4.546622307260785*LQ*delta[1 - x] - 
         5.662551440329218*Log[x] - 2.4362139917695473*Log[x]^2 - 
         0.3292181069958848*Log[x]^3 + x^2*(15.277945619335348 - 
           1.4443207126948776*Log[x] - 2.597393193338161*Log[x]^2 - 
           0.6256299496040317*Log[x]^3) + x*(-6.715848395099295 - 
           1.1851851851851851*Log[x] - 0.8559670781893004*Log[x]^2 - 
           0.3292181069958848*Log[x]^3) + x^3*(-8.914670658682635 + 
           9.321633237822349*Log[x] - 3.5026223776223775*Log[x]^2 + 
           0.4310322989233692*Log[x]^3) + Lp*(12.905349794238683 - 
           13.563786008230453*(1 - x) + 1.7544943820224719*x^4 - 
           0.24207011686143573*x^5 + 0.026871401151631478*x^6 - 
           3.292181069958848*LQ*delta[1 - x] - 6.320987654320987*Log[x] - 
           1.1851851851851851*Log[x]^2 + x^2*(-2.8718905472636815 - 
             8.800130633572829*Log[x] - 2.450046685340803*Log[x]^2) + 
           x*(-6.320457971723099 - 1.5802469135802468*Log[x] - 
             1.1851851851851851*Log[x]^2) + x^3*(9.233300099700898 - 
             4.903144654088051*Log[x] - 0.42493946731234866*Log[x]^2) - 
           6.584362139917696*plusD[0, 1 - x]) + 
         Lp^2*(5.135802469135802 - 4.345679012345679*(1 - x) + 
           0.7660944206008584*x^4 - 0.18184480234260614*x^5 + 
           0.028599605522682446*x^6 - 1.9753086419753085*LQ*delta[1 - x] + 
           x^2*(0.18729372937293728 - 2.3259972489683634*Log[x]) + 
           x^3*(1.56975505857295 - 1.5294797687861272*Log[x]) + 
           x*(-1.1847116522915613 - 1.1851851851851851*Log[x]) - 
           1.1851851851851851*Log[x] - 3.950617283950617*plusD[0, 1 - x]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*(1 - x) - 
           0.3950617283950617*LQ*delta[1 - x] - 0.7901234567901234*
            plusD[0, 1 - x]) - 9.09324461452157*plusD[0, 1 - x]) + 
       140.1360184732648*plusD[0, 1 - x] + Nf*(-313.7701795467128 - 
         781.4313799621929*x^4 + 14.774111675126903*x^5 + 
         1.844400396432111*x^6 + LQ*(7.374485596707819*(1 - x) + 
           77.12861616470005*delta[1 - x]) - 10.4457965355425*Log[1 - x] + 
         10.37037037037037*Log[1 - x]^2 + 2.1069958847736627*Log[1 - x]^3 + 
         (1 - x)^3*(-79.54740406320542*Log[1 - x] + 2.25293894577171*
            Log[1 - x]^2 - 4.661567877629063*Log[1 - x]^3) + 
         (1 - x)*(439.15031160294046 + 47.70427629126845*Log[1 - x] - 
           7.604938271604938*Log[1 - x]^2 - 1.0534979423868314*
            Log[1 - x]^3) + (1 - x)^2*(-39.09682299546142*Log[1 - x] + 
           2.0494092373791624*Log[1 - x]^2 + 0.5510996119016818*
            Log[1 - x]^3) + 192.24335027417663*Log[x] + 
         62.59860244075413*Log[x]^2 + 12.883401920438958*Log[x]^3 + 
         0.9876543209876543*Log[x]^4 + x*(72.95059297408291 + 
           32.507589251664356*Log[x] + 11.566410812612755*Log[x]^2 + 
           11.786008230452675*Log[x]^3 + 0.7242798353909465*Log[x]^4) + 
         x^2*(-10182.394262295082 - 3700.305953278071*Log[x] - 
           496.8356500408831*Log[x]^2 - 12.392632524707997*Log[x]^3 + 
           2.0900409276944067*Log[x]^4) + x^3*(10829.841569767443 - 
           5681.342391304348*Log[x] + 2220.4728220402085*Log[x]^2 - 
           196.02988898377455*Log[x]^3 + 53.68324324324324*Log[x]^4) + 
         154.2572323294001*plusD[0, 1 - x] + Lp^2*(-228.98108205024573 + 
           5.7842778793418645*x^4 - 1.0927878532264867*x^5 - 
           0.02491103202846975*x^6 + 51.98803964359826*delta[1 - x] - 
           7.901234567901234*LQ^2*delta[1 - x] + (1 - x)*
            (225.71329587954486 - 55.30864197530864*Log[1 - x]) + 
           101.1358024691358*Log[1 - x] + 12.590445859872611*(1 - x)^2*
            Log[1 - x] + 4.986238532110092*(1 - x)^3*Log[1 - x] + 
           51.75308641975309*Log[x] + 5.925925925925926*Log[x]^2 + 
           x^3*(-158.96589658965897 + 62.4728056004308*Log[x] - 
             9.556613756613757*Log[x]^2) + x*(124.60960216793664 + 
             44.641975308641975*Log[x] + 4.7407407407407405*Log[x]^2) + 
           x^2*(19.787414965986393 + 136.3220675944334*Log[x] + 
             22.049687154950313*Log[x]^2) + LQ*(36.34567901234568 - 
             22.91358024691358*(1 - x) + 3.064373897707231*x^4 - 
             0.7273768613974799*x^5 + 0.11439588688946016*x^6 + 
             71.63922180547078*delta[1 - x] + x^2*(0.7491712707182321 - 
               9.303991811668373*Log[x]) + x^3*(6.279024390243903 - 
               6.117920148560817*Log[x]) + x*(-4.738848805515474 - 
               4.7407407407407405*Log[x]) - 4.7407407407407405*Log[x] - 
             31.604938271604937*plusD[0, 1 - x]) + 143.27844361094157*
            plusD[0, 1 - x] - 63.20987654320987*plusD[1, 1 - x]) + 
         Lp*(-552.3657183028437 + 91.31507823613087*x^4 - 20.036893203883494*
            x^5 + 3.1869328493647915*x^6 + 48.52217033402505*delta[1 - x] - 
           7.374485596707819*LQ^2*delta[1 - x] + 108.37860082304526*
            Log[1 - x] + 9.481481481481481*Log[1 - x]^2 + 
           (1 - x)*(617.2773828507329 - 59.1275720164609*Log[1 - x] - 
             4.7407407407407405*Log[1 - x]^2) + (1 - x)^3*
            (0.9885675857431069*Log[1 - x] - 1.3359030837004404*
              Log[1 - x]^2) + (1 - x)^2*(28.806275579809004*Log[1 - x] + 
             3.297106563161609*Log[1 - x]^2) + 195.57823322503543*Log[x] + 
           52.93827160493827*Log[x]^2 + 4.7407407407407405*Log[x]^3 + 
           x^3*(-376.23369565217394 - 43.006751687921984*Log[x] + 
             10.07995735607676*Log[x]^2 - 3.4342412451361866*Log[x]^3) + 
           x*(315.44135970761357 + 27.728512967814964*Log[x] + 
             40.69135802469136*Log[x]^2 + 3.5555555555555554*Log[x]^3) + 
           x^2*(18.610032362459545 + 311.54304304304304*Log[x] + 
             126.71121718377088*Log[x]^2 + 16.843425605536332*Log[x]^3) + 
           LQ*(35.818930041152264 - 10.798353909465021*(1 - x) + 
             1.7544943820224719*x^4 - 0.24207011686143573*x^5 + 
             0.026871401151631478*x^6 + 142.48210842712845*delta[1 - x] - 
             3.950617283950617*Log[x] - 1.1851851851851851*Log[x]^2 + 
             x^2*(-2.8718905472636815 - 8.800130633572829*Log[x] - 
               2.450046685340803*Log[x]^2) + x*(-6.320457860903111 - 
               3.950617283950617*Log[x] - 1.1851851851851851*Log[x]^2) + 
             x^3*(9.233300099700898 - 4.903144654088051*Log[x] - 
               0.42493946731234866*Log[x]^2) - 29.497942386831276*
              plusD[0, 1 - x]) + 284.9642168542569*plusD[0, 1 - x] - 
           58.99588477366255*plusD[1, 1 - x]) + 
         Lp^3*(-35.55555555555556 - 3.833376057421174*x^4 + 
           1.071835803876853*x^5 - 0.22572815533980584*x^6 + 
           15.596411893079479*delta[1 - x] - 2.3703703703703702*LQ^2*
            delta[1 - x] + (1 - x)*(27.25925925925926 - 9.481481481481481*
              Log[1 - x]) + 18.962962962962962*Log[1 - x] + 
           0.030855539971949508*(1 - x)^2*Log[1 - x] + 0.32322175732217573*
            (1 - x)^3*Log[1 - x] + 2.3703703703703702*Log[x] + 
           x*(9.83437369954224 + 2.3703703703703702*Log[x]) + 
           x^3*(-5.408596837944664 + 6.507438016528925*Log[x]) + 
           x^2*(-1.4385113268608414 + 9.348540145985401*Log[x]) + 
           LQ*(9.481481481481481 - 4.7407407407407405*(1 - x) + 
             13.037037037037036*delta[1 - x] - 9.481481481481481*
              plusD[0, 1 - x]) + 26.074074074074073*plusD[0, 1 - x] - 
           18.962962962962962*plusD[1, 1 - x])) + 
       Lp*(2562.2367671123666 + 10021.70615835777*x^4 - 266.37029893924785*
          x^5 - 9.833*x^6 + 130.95139777689997*delta[1 - x] - 
         19.90222593356114*LQ^2*delta[1 - x] - 268.29724314653413*
          Log[1 - x] - 274.962962962963*Log[1 - x]^2 + 37.925925925925924*
          Log[1 - x]^3 + (1 - x)*(-3259.6811048599798 - 245.09677999962008*
            Log[1 - x] + 116.14814814814815*Log[1 - x]^2 - 
           18.962962962962962*Log[1 - x]^3) + (1 - x)^2*
          (-63.56049213943951*Log[1 - x] - 107.33099824868651*Log[1 - x]^2 + 
           14.309675141242938*Log[1 - x]^3) + (1 - x)^3*
          (904.0704099821747*Log[1 - x] - 54.34801136363637*Log[1 - x]^2 + 
           69.60521235521236*Log[1 - x]^3) - 1187.8596359510648*Log[x] - 
         392.5510686809537*Log[x]^2 - 54.51851851851852*Log[x]^3 - 
         2.0246913580246915*Log[x]^4 + x^3*(-128770.32754342431 + 
           65860.59226932668*Log[x] - 26290.664034021873*Log[x]^2 + 
           2239.4656786271453*Log[x]^3 - 636.9924882629108*Log[x]^4) + 
         x^2*(119491.91302710843 + 44660.245626312106*Log[x] + 
           6264.069575471698*Log[x]^2 + 228.1318493150685*Log[x]^3 - 
           2.3997071742313323*Log[x]^4) + x*(-994.3130752646653 + 
           292.5075771045442*Log[x] - 144.48241260334*Log[x]^2 - 
           55.50617283950617*Log[x]^3 - 1.9753086419753085*Log[x]^4) + 
         LQ*(59.51959501134144 + 128.53152039555007*x^4 - 23.164785553047405*
            x^5 + 3.3907942238267146*x^6 - 423.2557719628244*delta[1 - x] - 
           59.25925925925926*Log[1 - x] + 18.962962962962962*Log[1 - x]^2 + 
           (1 - x)*(-109.43798864648667 + 47.407407407407405*Log[1 - x] - 
             9.481481481481481*Log[1 - x]^2) + (1 - x)^3*
            (-11.235408560311283*Log[1 - x] + 1.319201995012469*
              Log[1 - x]^2) + (1 - x)^2*(-34.78809738503156*Log[1 - x] + 
             6.43703007518797*Log[1 - x]^2) + 17.77777777777778*Log[x] + 
           5.333333333333333*Log[x]^2 + 2.3703703703703702*Log[x]^3 + 
           x^3*(-233.80094537815125 - 89.95119182746879*Log[x] - 
             23.592039800995025*Log[x]^2 - 2.550546448087432*Log[x]^3) + 
           x*(12.005554429719552 + 27.25925925925926*Log[x] + 
             24.296296296296298*Log[x]^2 + 1.5802469135802468*Log[x]^3) + 
           x^2*(91.83469387755102 + 131.99584631360332*Log[x] + 
             47.46628571428572*Log[x]^2 + 8.184110970996217*Log[x]^3) - 
           79.60890373424456*plusD[0, 1 - x]) - 846.5115439256488*
          plusD[0, 1 - x] - 159.21780746848913*plusD[1, 1 - x]) + 
       Lp^2*(1778.755557987674 - 1818.7603092783504*x^4 + 
         243.15789956853024*x^5 - 33.00998003992016*x^6 - 
         583.1683504529062*delta[1 - x] + LQ^2*(9.481481481481481*(1 - x) + 
           88.63096129595715*delta[1 - x]) - 1221.0476903676572*Log[1 - x] + 
         151.7037037037037*Log[1 - x]^2 + (1 - x)*(-2047.743576289989 + 
           859.4127340727174*Log[1 - x] - 37.925925925925924*Log[1 - x]^2) + 
         (1 - x)^3*(-24.527783009983047*Log[1 - x] + 47.895078922934076*
            Log[1 - x]^2) + (1 - x)^2*(-294.36500579374274*Log[1 - x] + 
           49.69687964338782*Log[1 - x]^2) - 421.32835806501464*Log[x] - 
         102.51851851851852*Log[x]^2 - 4.7407407407407405*Log[x]^3 + 
         x^2*(713.3444576877234 - 733.0811078140455*Log[x] - 
           432.08343558282206*Log[x]^2 - 31.852503382949934*Log[x]^3) + 
         x*(-1251.9146983663895 - 255.96944559610495*Log[x] - 
           82.96296296296296*Log[x]^2 - 3.1604938271604937*Log[x]^3) + 
         x^3*(1887.280427631579 + 1831.0699404761904*Log[x] + 
           279.4395306859206*Log[x]^2 + 137.73652694610777*Log[x]^3) - 
         1003.2054306916465*plusD[0, 1 - x] + LQ*(-454.76649515997656 + 
           313.5582188882106*(1 - x) + 57.76417419884963*x^4 - 
           12.022746419545072*x^5 + 1.3525698827772767*x^6 - 
           501.60271534582324*delta[1 - x] + 75.85185185185185*Log[1 - x] + 
           25.141348497156784*(1 - x)^2*Log[1 - x] + 9.452892561983472*
            (1 - x)^3*Log[1 - x] + 49.77777777777778*Log[x] + 
           14.222222222222221*Log[x]^2 + x^3*(-252.93229166666666 + 
             33.897052353717555*Log[x] - 16.85792349726776*Log[x]^2) + 
           x*(182.23961531111723 + 78.22222222222223*Log[x] + 
             9.481481481481481*Log[x]^2) + x^2*(24.28577353795106 + 
             187.031462585034*Log[x] + 48.7264325323475*Log[x]^2) + 
           354.5238451838286*plusD[0, 1 - x]) + 709.0476903676572*
          plusD[1, 1 - x]) + Lp^3*(285.12230036241056 + 
         10.93868349864743*x^4 - 3.41112828438949*x^5 + 0.8800328677074774*
          x^6 - 318.1262909931163*delta[1 - x] - 3.1604938271604937*LQ^3*
          delta[1 - x] - 388.74074074074076*Log[1 - x] + 
         75.85185185185185*Log[1 - x]^2 + (1 - x)*(-368.33040181039814 + 
           270.22222222222223*Log[1 - x] - 37.925925925925924*Log[1 - x]^2) + 
         (1 - x)^3*(-8.019616584930896*Log[1 - x] - 1.1469147894221352*
            Log[1 - x]^2) + (1 - x)^2*(-24.295550847457626*Log[1 - x] + 
           0.09271284271284272*Log[1 - x]^2) - 48.592592592592595*Log[x] - 
         1.5802469135802468*Log[x]^2 + x^2*(-27.84915254237288 - 
           223.07951987996998*Log[x] - 13.43981170141224*Log[x]^2) + 
         x*(-270.51685775840167 - 48.592592592592595*Log[x] - 
           1.5802469135802468*Log[x]^2) + x^3*(251.62038404726735 - 
           140.35984095427435*Log[x] + 23.44730941704036*Log[x]^2) + 
         LQ^2*(18.962962962962962 - 9.481481481481481*(1 - x) + 
           39.111111111111114*delta[1 - x] - 18.962962962962962*
            plusD[0, 1 - x]) - 90.33981596647529*plusD[0, 1 - x] + 
         LQ*(-194.3703678756218 - 15.333502280790674*x^4 + 
           4.2873417721518985*x^5 - 0.9029082774049217*x^6 - 
           45.16990798323764*delta[1 - x] + (1 - x)*(135.11111111111111 - 
             37.925925925925924*Log[1 - x]) + 75.85185185185185*Log[1 - x] + 
           0.12342342342342343*(1 - x)^2*Log[1 - x] + 1.2928909952606635*
            (1 - x)^3*Log[1 - x] + 9.481481481481481*Log[x] + 
           x*(39.337498320569665 + 9.481481481481481*Log[x]) + 
           x^3*(-21.634389140271495 + 26.02974983096687*Log[x]) + 
           x^2*(-5.754042553191489 + 37.39416445623342*Log[x]) + 
           156.44444444444446*plusD[0, 1 - x] - 75.85185185185185*
            plusD[1, 1 - x]) + 312.8888888888889*plusD[1, 1 - x] - 
         75.85185185185185*plusD[2, 1 - x]))
 
dBeamMSbN["dabc2"] = 0. + as^3*Nf*(246.5275956981195 - 
       466.5558935361217*x^4 + 21.00936768149883*x^5 - 
       1.7017716535433072*x^6 + (1 - x)*(30.707022558973048 - 
         0.7744867914814151*Log[1 - x] - 0.42943427214289276*Log[1 - x]^2) + 
       (1 - x)^2*(7.395950506186726*Log[1 - x] + 0.0297029702970297*
          Log[1 - x]^2) + (1 - x)^3*(6.9905325443786985*Log[1 - x] + 
         0.137524557956778*Log[1 - x]^2) + 308.78490743957593*Log[x] + 
       109.66227112321509*Log[x]^2 + 14.621636149762011*Log[x]^3 + 
       x*(-327.508993073337 - 168.70169595600925*Log[x] + 
         17.337114611355346*Log[x]^2 + 13.633981828774356*Log[x]^3 + 
         2.7160493827160495*Log[x]^4 - 0.2962962962962963*Log[x]^5) + 
       x^2*(251.42155525238744 - 97.18748349617111*Log[x] - 
         87.65447667087011*Log[x]^2 - 12.615036231884059*Log[x]^3 - 
         0.7878260869565218*Log[x]^4 - 0.022458628841607566*Log[x]^5) + 
       x^3*(276.8081370449679 + 722.7332015810276*Log[x] + 
         52.4377967711301*Log[x]^2 + 97.34747145187602*Log[x]^3 + 
         2.2683870967741937*Log[x]^4 + 2.0286195286195285*Log[x]^5) + 
       Lp*(140.3547075789629 - 1009.4267015706806*x^4 + 52.944142746314974*
          x^5 - 4.604244694132334*x^6 + (1 - x)*(17.198241782619366 - 
           2.5766056328573548*Log[1 - x]) - 0.06697674418604652*(1 - x)^2*
          Log[1 - x] + 7.485143692157818*(1 - x)^3*Log[1 - x] + 
         131.59472534785812*Log[x] + 43.864908449286034*Log[x]^2 + 
         x^2*(-12377.348960456584 - 4885.133977900552*Log[x] - 
           764.414273281114*Log[x]^2 - 57.20847651775487*Log[x]^3 - 
           1.7571381686905152*Log[x]^4) + x*(-272.5286265431106 - 
           83.34667419571781*Log[x] - 6.891819251189943*Log[x]^2 + 
           20.74074074074074*Log[x]^3 - 1.4814814814814814*Log[x]^4) + 
         x^3*(13470.609682299546 - 6747.104612850082*Log[x] + 
           2590.4659161976233*Log[x]^2 - 248.9455732946299*Log[x]^3 + 
           57.992280285035626*Log[x]^4)))
 
dBeamMSbN["gg"] = 0. + delta[1 - x] + 
     as*(-24.*(1 - x) + Lp*(12. - 24.*(1 - x) - 6.*LQ*delta[1 - x] - 
         12.*plusD[0, 1 - x])) + as^2*(-741.450630633595 + 
       1053.2456597222222*x^4 - 185.597503900156*x^5 + 
       29.54353233830846*x^6 + 16.792503131442203*LQ*delta[1 - x] + 
       6.*Log[1 - x] - 36.*Log[1 - x]^2 + (1 - x)^2*
        (-137.23211169284468*Log[1 - x] - 65.38064236111111*Log[1 - x]^2) + 
       (1 - x)^3*(-79.57169811320755*Log[1 - x] - 43.32229185317816*
          Log[1 - x]^2) + (1 - x)*(-549.6123610676952 - 6.*Log[1 - x] + 
         18.*Log[1 - x]^2) - 1109.*Log[x] - 303.*Log[x]^2 - 24.*Log[x]^3 + 
       x*(56.91838496783339 - 281.*Log[x] - 87.*Log[x]^2 - 12.*Log[x]^3) + 
       x^2*(2771.9415094339624 + 630.6404593639576*Log[x] + 
         86.9416135881104*Log[x]^2 + 4.4003868471953576*Log[x]^3) + 
       x^3*(-2887.7507055503293 + 359.55815039701076*Log[x] - 
         541.1466165413534*Log[x]^2 + 29.003161222339305*Log[x]^3) + 
       Lp*(-459.30575986343274 + 858.6291666666667*x^4 - 
         169.65087040618957*x^5 + 26.909516380655226*x^6 + 
         LQ*(144.*(1 - x) - 74.78237359346386*delta[1 - x]) - 
         144.*Log[1 - x] - 263.5144329896907*(1 - x)^2*Log[1 - x] - 
         112.69678089304257*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-1001.1294943738554 + 360.*Log[1 - x]) - 924.*Log[x] - 
         144.*Log[x]^2 + x^3*(-821.7470725995316 - 661.7179916317991*Log[x] - 
           184.99287410926365*Log[x]^2) + x*(93.35275951341862 - 60.*Log[x] - 
           72.*Log[x]^2) + x^2*(621.3770034843205 + 27.130914826498422*
            Log[x] + 1.9944258639910815*Log[x]^2) - 149.56474718692772*
          plusD[0, 1 - x]) + 33.585006262884406*plusD[0, 1 - x] + 
       Nf*(97.55555555555556 + 6.222222222222222*LQ*delta[1 - x] - 
         2.*Log[1 - x] + (1 - x)*(74.55555555555556 + 2.*Log[1 - x]) + 
         x^2*(3.247512405497389*^-6 + 1.245381192502307*^-6*Log[x]) + 
         x^3*(-2.696638909263494*^-6 + 2.516527292996756*^-6*Log[x]) + 
         78.66666666666667*Log[x] + 14.*Log[x]^2 + 0.8888888888888888*
          Log[x]^3 + x*(-113.99999999999999 + 35.333333333333336*Log[x] + 
           11.333333333333334*Log[x]^2 + 0.8888888888888888*Log[x]^3) + 
         12.444444444444445*plusD[0, 1 - x] + Lp^2*(6.666666666666664 + 
           10.666666666666666*(1 - x) + 2.*LQ*delta[1 - x] + 
           5.333333333333333*Log[x] + x*(-10.666666666666666 + 
             5.333333333333333*Log[x]) + 4.*plusD[0, 1 - x]) + 
         Lp*(56. + 56.*(1 - x) + 6.666666666666667*LQ*delta[1 - x] + 
           45.333333333333336*Log[x] + 5.333333333333333*Log[x]^2 + 
           x*(-69.33333333333333 + 24.*Log[x] + 5.333333333333333*Log[x]^2) + 
           13.333333333333334*plusD[0, 1 - x])) + 
       Lp^2*(-186.00000383984764 + 29.10969387755102*x^4 - 
         8.139252336448598*x^5 + 1.7141162514827994*x^6 - 
         118.4352528130723*delta[1 - x] + 18.*LQ^2*delta[1 - x] - 
         144.*Log[1 - x] - 0.23431294678316125*(1 - x)^2*Log[1 - x] - 
         2.4544715447154473*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-456. + 288.*Log[1 - x]) + x*(249.32021857923496 - 
           72.*Log[x]) + x^2*(10.92369020501139 - 70.9904831625183*Log[x]) + 
         x^3*(41.071537290715376 - 49.41585233441911*Log[x]) - 288.*Log[x] - 
         66.*plusD[0, 1 - x] + LQ*(-72. + 144.*(1 - x) - 33.*delta[1 - x] + 
           72.*plusD[0, 1 - x]) + 144.*plusD[1, 1 - x])) + 
     as^3*(-131669.94279194443 + 1.1733888221734357*^6*x^4 - 
       69621.98890649762*x^5 + 6617.620779220779*x^6 + 
       LQ*(1.27695557239349*^-7 - 403.0200751546131*(1 - x) - 
         1.2769532986567356*^-7*x + 157.65302078242257*delta[1 - x]) + 
       1142.1130803901924*Log[1 - x] - 839.8237359346385*Log[1 - x]^2 - 
       176.*Log[1 - x]^3 + (1 - x)^3*(-46538.65180722892*Log[1 - x] - 
         3476.839297332466*Log[1 - x]^2 - 3508.607334525939*Log[1 - x]^3) + 
       (1 - x)^2*(-19904.27978723404*Log[1 - x] - 3498.5911559348333*
          Log[1 - x]^2 - 389.1472814865795*Log[1 - x]^3) + 
       (1 - x)*(-25927.056896918963 - 1432.2179718512616*Log[1 - x] - 
         3.5674508620934375*Log[1 - x]^2 - 200.*Log[1 - x]^3) - 
       151989.7614046158*Log[x] - 59368.01612149461*Log[x]^2 - 
       14858.165449364698*Log[x]^3 - 1948.*Log[x]^4 - 100.8*Log[x]^5 + 
       x^3*(-554666.3728191 - 1.1307761971799463*^6*Log[x] - 
         525996.7727402338*Log[x]^2 - 96460.33342680875*Log[x]^3 - 
         24717.1536*Log[x]^4 - 1069.5684340320593*Log[x]^5) + 
       x^2*(-492675.40726817044 - 533701.9948293691*Log[x] - 
         155380.58564814815*Log[x]^2 - 22056.18006993007*Log[x]^3 - 
         1618.5866336633662*Log[x]^4 - 48.31945788964182*Log[x]^5) + 
       x*(76642.26696301693 + 4024.838955304722*Log[x] - 
         5340.569568114123*Log[x]^2 + 1303.2781835451005*Log[x]^3 - 
         26.*Log[x]^4 + 28.8*Log[x]^5) + Nf^2*(-203.0242790288985 + 
         1.8075990299110751*x^4 + 0.018694765465669613*x^5 + 
         0.01627906976744186*x^6 - 10.229900191336766*LQ*delta[1 - x] + 
         6.222222222222222*Log[1 - x] + 0.8888888888888888*Log[1 - x]^2 + 
         (1 - x)^3*(0.24080882352941177*Log[1 - x] - 0.34985207100591714*
            Log[1 - x]^2 - 0.4362934362934363*Log[1 - x]^3) + 
         (1 - x)^2*(-7.53625*Log[1 - x] + 1.1036639857015191*Log[1 - x]^2 - 
           0.0033821871476888386*Log[1 - x]^3) + 
         (1 - x)*(-116.73888550052452 - 18.878526841582627*Log[1 - x] - 
           2.6790123456790123*Log[1 - x]^2 + 0.19753086419753085*
            Log[1 - x]^3) - 127.91459336518275*Log[x] - 10.977292273681392*
          Log[x]^2 + 0.757201646090535*Log[x]^3 + 0.09876543209876543*
          Log[x]^4 + x^3*(-2.084730803177405 + 1.5338521400778211*Log[x] - 
           0.48311156601842375*Log[x]^2 - 0.002214022140221402*Log[x]^3 - 
           0.002911208151382824*Log[x]^4) + x^2*(20.29374337221633 + 
           10.637469586374696*Log[x] + 0.04874213836477988*Log[x]^2 + 
           0.0037285607755406414*Log[x]^3 + 0.00011532695190866105*
            Log[x]^4) + x*(212.00576902692734 - 138.01732606069368*Log[x] - 
           33.03902066874312*Log[x]^2 - 1.2181069958847737*Log[x]^3 + 
           0.09876543209876543*Log[x]^4) + Lp*(-188.33760074867723 - 
           6.549389567147614*x^4 + 1.357634112792297*x^5 - 
           0.402321083172147*x^6 - 7.407407407407407*LQ*delta[1 - x] + 
           (1 - x)*(-102.06767929017998 - 15.777777777777779*Log[1 - x]) + 
           2.6666666666666665*Log[1 - x] - 0.07644110275689223*(1 - x)^2*
            Log[1 - x] + 5.759670781893004*(1 - x)^3*Log[1 - x] - 
           117.02424746924885*Log[x] - 11.851851851851851*Log[x]^2 + 
           x*(199.40794516531184 - 110.2835067285081*Log[x] - 
             26.074074074074073*Log[x]^2) + x^2*(-6.743192291579389 - 
             1.3215859030837005*Log[x] - 0.12412412412412413*Log[x]^2) + 
           x^3*(21.41507177033493 + 0.2864721485411141*Log[x] + 
             1.9631949882537196*Log[x]^2) - 14.814814814814815*
            plusD[0, 1 - x]) + Lp^2*(-72.73434595684665 - 1.083358501963153*
            x^4 + 0.22936660268714013*x^5 - 0.06683804627249357*x^6 - 
           4.444444444444445*LQ*delta[1 - x] + (1 - x)*(-39.7037037037037 - 
             3.5555555555555554*Log[1 - x]) - 0.01314459049544995*(1 - x)^2*
            Log[1 - x] + 0.845984598459846*(1 - x)^3*Log[1 - x] - 
           42.074074074074076*Log[x] - 3.5555555555555554*Log[x]^2 + 
           x*(80.39496105050912 - 42.074074074074076*Log[x] - 
             3.5555555555555554*Log[x]^2) + x^2*(-0.9758961681087762 - 
             0.21724137931034482*Log[x] - 0.02044989775051125*Log[x]^2) + 
           x^3*(3.1250022589681032 + 0.13495072024260804*Log[x] + 
             0.3147230977037371*Log[x]^2) - 8.88888888888889*
            plusD[0, 1 - x]) + Lp^3*(-7.703703703703703 - 5.925925925925926*
            (1 - x) - 0.8888888888888888*LQ*delta[1 - x] + 
           x*(9.481481481481481 - 4.7407407407407405*Log[x]) - 
           4.7407407407407405*Log[x] - 1.7777777777777777*plusD[0, 1 - x]) - 
         20.45980038267353*plusD[0, 1 - x]) + 315.30604156484515*
        plusD[0, 1 - x] + Nf*(27515.210292909363 + 52943.56646216769*x^4 - 
         1513.691983122363*x^5 + 21.405330882352942*x^6 + 
         LQ*(-149.33333333333334*(1 - x) + 173.53938637057507*delta[1 - x]) - 
         43.88449334543732*Log[1 - x] + 64.53627106775602*Log[1 - x]^2 + 
         10.666666666666666*Log[1 - x]^3 + (1 - x)^2*
          (-8942.47092469018*Log[1 - x] - 1286.4130808950085*Log[1 - x]^2 - 
           93.54446308724832*Log[1 - x]^3 - 3.2102206736353076*
            Log[1 - x]^4) + (1 - x)*(5571.801273151777 + 277.9307621403534*
            Log[1 - x] + 13.813771269969632*Log[1 - x]^2 - 
           5.432098765432099*Log[1 - x]^3 - 0.49382716049382713*
            Log[1 - x]^4) + (1 - x)^3*(-12994.855477855477*Log[1 - x] + 
           6158.373207701761*Log[1 - x]^2 - 444.5841968911917*Log[1 - x]^3 + 
           150.34097035040432*Log[1 - x]^4) + 27016.907476027023*Log[x] + 
         9047.595082591391*Log[x]^2 + 1593.6549054218651*Log[x]^3 + 
         146.87654320987653*Log[x]^4 + 5.674074074074074*Log[x]^5 + 
         x^3*(-16384.72096128171 - 123190.34703359542*Log[x] + 
           8038.350570852921*Log[x]^2 - 16467.01894317049*Log[x]^3 - 
           45.25417075564279*Log[x]^4 - 362.7111897390535*Log[x]^5) + 
         x*(-49960.540506150886 + 3033.0785412793575*Log[x] + 
           1090.3904035267374*Log[x]^2 - 5.801884701591511*Log[x]^3 - 
           21.185185185185187*Log[x]^4 - 3.7925925925925927*Log[x]^5) + 
         x^2*(-13902.694505494506 + 15726.192731277533*Log[x] + 
           9748.688708036623*Log[x]^2 + 1606.518105849582*Log[x]^3 + 
           116.34142857142857*Log[x]^4 + 3.3078703703703702*Log[x]^5) + 
         347.07877274115015*plusD[0, 1 - x] + Lp^2*(5998.148114637039 - 
           602.0150414937759*x^4 + 120.80754996299038*x^5 - 
           20.69336143308746*x^6 + 263.18945069571623*delta[1 - x] - 
           40.*LQ^2*delta[1 - x] + (1 - x)*(2487.58060063184 - 
             1098.6666666666667*Log[1 - x]) + 416.*Log[1 - x] + 
           207.15749235474007*(1 - x)^2*Log[1 - x] + 126.21347031963471*
            (1 - x)^3*Log[1 - x] + 5307.49053959803*Log[x] + 
           972.4444444444445*Log[x]^2 + 68.74074074074075*Log[x]^3 + 
           x*(-6055.97151014182 + 1335.16120126368*Log[x] + 
             284.44444444444446*Log[x]^2 - 37.925925925925924*Log[x]^3) + 
           x^3*(537.9252286175363 + 513.0703281982585*Log[x] + 
             115.97625570776256*Log[x]^2 - 0.3247663551401869*Log[x]^3) + 
           x^2*(-460.57748049052395 + 135.816735415439*Log[x] - 
             2.084710743801653*Log[x]^2 - 0.01829652996845426*Log[x]^3) + 
           LQ*(-256. - 544.*(1 - x) + 161.18824906230924*delta[1 - x] - 
             272.*Log[x] - 32.*Log[x]^2 + x*(416. - 144.*Log[x] - 32.*
                Log[x]^2) - 160.*plusD[0, 1 - x]) + 322.3764981246185*
            plusD[0, 1 - x] - 320.*plusD[1, 1 - x]) + 
         Lp*(19371.785298423227 + 15406.574991686066*x^4 - 
           468.9035418236624*x^5 + 0.2386685552407932*x^6 + 
           245.6434873160018*delta[1 - x] - 37.333333333333336*LQ^2*
            delta[1 - x] + 614.6666666666666*Log[1 - x] + 72.*Log[1 - x]^2 + 
           (1 - x)*(5963.761735262948 - 1331.7840390468489*Log[1 - x] - 
             39.111111111111114*Log[1 - x]^2 - 2.962962962962963*
              Log[1 - x]^3) + (1 - x)^2*(1168.5334742776604*Log[1 - x] + 
             118.06061927605757*Log[1 - x]^2 + 1.467408585055644*
              Log[1 - x]^3) + (1 - x)^3*(1020.4975391498881*Log[1 - x] - 
             28.111048478015782*Log[1 - x]^2 + 40.7907133243607*
              Log[1 - x]^3) + 18673.63750998971*Log[x] + 5211.944776490551*
            Log[x]^2 + 693.1851851851852*Log[x]^3 + 36.96296296296296*
            Log[x]^4 + x^3*(-184093.2144128114 + 91758.47280122014*Log[x] - 
             37634.49072929542*Log[x]^2 + 3215.166776099803*Log[x]^3 - 
             948.0248579545455*Log[x]^4) + x*(-17746.568210588128 + 
             2764.699357157662*Log[x] + 1028.6206347885895*Log[x]^2 + 
             16.88888888888889*Log[x]^3 - 23.703703703703702*Log[x]^4) + 
           x^2*(166414.1922953451 + 64717.79457364341*Log[x] + 
             9771.585708550783*Log[x]^2 + 711.7024456521739*Log[x]^3 + 
             20.872773536895675*Log[x]^4) + LQ*(-510.66666666666663 + 
             6.371496473376702*^-6*x^4 + 320.58474396103895*delta[1 - x] + 
             (1 - x)*(-756.6666666666666 - 12.*Log[1 - x]) + 12.*Log[1 - x] - 
             472.*Log[x] - 84.*Log[x]^2 - 5.333333333333333*Log[x]^3 + 
             x^2*(-0.000035526502771067216 - 0.000013659895911593154*Log[x] - 
               1.941449758192433*^-6*Log[x]^2) + x*(684.0000000000001 - 212.*
                Log[x] - 68.*Log[x]^2 - 5.333333333333333*Log[x]^3) + 
             x^3*(0.000029665667922513276 - 0.000027344818156959256*Log[x] + 
               3.7353155407803076*^-6*Log[x]^2 - 1.509256268695912*^-6*
                Log[x]^3) - 149.33333333333334*plusD[0, 1 - x]) + 
           641.1694879220779*plusD[0, 1 - x] - 298.6666666666667*
            plusD[1, 1 - x]) + Lp^3*(770.2197345880627 - 6.4309576837416484*
            x^4 + 1.7445600756859034*x^5 - 0.5153473344103393*x^6 + 
           78.95683520871486*delta[1 - x] - 12.*LQ^2*delta[1 - x] + 
           (1 - x)*(394.962962962963 - 218.07407407407408*Log[1 - x]) + 
           96.*Log[1 - x] - 0.09439124487004104*(1 - x)^2*Log[1 - x] + 
           6.228102189781022*(1 - x)^3*Log[1 - x] + 578.3703703703703*
            Log[x] + 45.03703703703704*Log[x]^2 + x*(-837.8681432219832 + 
             304.*Log[x] - 18.962962962962962*Log[x]^2) + 
           x^3*(-32.076584507042256 + 27.280269058295964*Log[x] - 
             3.7310975609756096*Log[x]^2) + x^2*(-1.7399289099526067 + 
             48.02094818081588*Log[x] - 0.01678445229681979*Log[x]^2) + 
           LQ*(-16. - 112.*(1 - x) + 29.333333333333332*delta[1 - x] + 
             x*(64. - 32.*Log[x]) - 32.*Log[x] - 48.*plusD[0, 1 - x]) + 
           58.666666666666664*plusD[0, 1 - x] - 96.*plusD[1, 1 - x])) + 
       Lp*(-132343.23052192305 + 855996.6825053996*x^4 - 
         63140.132754342434*x^5 + 6903.148311306902*x^6 + 
         662.941451245556*delta[1 - x] - 100.75501878865327*LQ^2*
          delta[1 - x] - 5637.959849690774*Log[1 - x] - 864.*Log[1 - x]^2 + 
         432.*Log[1 - x]^3 + (1 - x)^3*(-67666.05818181818*Log[1 - x] - 
           977.0656912511197*Log[1 - x]^2 - 3639.491869918699*Log[1 - x]^3) + 
         (1 - x)*(-31836.993511944034 + 10717.639081232512*Log[1 - x] - 
           180.*Log[1 - x]^2 - 216.*Log[1 - x]^3) + 
         (1 - x)^2*(-39091.370357014064*Log[1 - x] - 3127.6040781648258*
            Log[1 - x]^2 + 673.77*Log[1 - x]^3) - 132203.792959046*Log[x] - 
         46502.05028058036*Log[x]^2 - 8472.*Log[x]^3 - 648.*Log[x]^4 + 
         x^3*(-1.9161466079295154*^6 - 31564.103690685413*Log[x] - 
           545546.9192245557*Log[x]^2 - 33890.93647912885*Log[x]^3 - 
           16737.473776223775*Log[x]^4) + x^2*(1.2208686998284734*^6 + 
           310597.7236503856*Log[x] + 34151.83225208527*Log[x]^2 + 
           1856.331375838926*Log[x]^3 + 16.70733012306046*Log[x]^4) + 
         x*(31903.793699365167 - 21735.545541849504*Log[x] + 
           1185.6691012706024*Log[x]^2 - 996.*Log[x]^3 + 180.*Log[x]^4) + 
         LQ*(4650.213826090758 - 6319.473988439307*x^4 + 1113.5850267379678*
            x^5 - 177.261198371146*x^6 - 952.3254869163557*delta[1 - x] - 
           36.*Log[1 - x] + 216.*Log[1 - x]^2 + (1 - x)*(4689.43105749469 + 
             36.*Log[1 - x] - 108.*Log[1 - x]^2) + (1 - x)^3*
            (477.4301919720768*Log[1 - x] + 259.93374558303884*
              Log[1 - x]^2) + (1 - x)^2*(823.3926701570681*Log[1 - x] + 
             392.2838589981447*Log[1 - x]^2) + 6654.*Log[x] + 
           1818.*Log[x]^2 + 144.*Log[x]^3 + x^3*(17326.504122497056 - 
             2157.348780487805*Log[x] + 3246.8796895213454*Log[x]^2 - 
             174.01896425966447*Log[x]^3) + x^2*(-16631.64891846922 - 
             3783.8426966292136*Log[x] - 521.6496694995278*Log[x]^2 - 
             26.4023178807947*Log[x]^3) + x*(-341.5103133683933 + 
             1686.*Log[x] + 522.*Log[x]^2 + 72.*Log[x]^3) - 
           403.0200751546131*plusD[0, 1 - x]) - 1904.6509738327113*
          plusD[0, 1 - x] - 806.0401503092262*plusD[1, 1 - x]) + 
       Lp^2*(-37790.103240281824 + 60938.5743509048*x^4 - 
         8481.807713498623*x^5 + 1066.036717062635*x^6 - 
         2952.289774167837*delta[1 - x] + LQ^2*(-432.*(1 - x) + 
           448.6942415607831*delta[1 - x]) - 5173.553932486265*Log[1 - x] + 
         1728.*Log[1 - x]^2 + (1 - x)*(-22025.2516849359 + 
           18843.10786497253*Log[1 - x] - 2592.*Log[1 - x]^2) + 
         (1 - x)^3*(-3602.3702064896756*Log[1 - x] + 1020.3241919686582*
            Log[1 - x]^2) + (1 - x)^2*(-11160.987001733101*Log[1 - x] + 
           3202.0790540540543*Log[1 - x]^2) - 48303.10786497253*Log[x] - 
         12672.*Log[x]^2 - 1152.*Log[x]^3 + x^3*(-53808.774331550805 - 
           49634.27142857143*Log[x] - 18303.580579905596*Log[x]^2 - 
           2897.1525600835944*Log[x]^3) + x^2*(10231.7847976308 + 
           944.1327838827839*Log[x] + 555.0956097560976*Log[x]^2 + 
           39.066153846153846*Log[x]^3) + x*(29053.832549329512 + 
           1160.8921350274704*Log[x] - 3024.*Log[x]^2 + 288.*Log[x]^3) - 
         2257.212219056205*plusD[0, 1 - x] + LQ*(1858.4460704060823 - 
           5151.775003693308*x^4 + 1017.9052197802198*x^5 - 
           161.45710267229254*x^6 - 1128.6061095281025*delta[1 - x] + 
           (1 - x)*(8593.553932486266 - 2160.*Log[1 - x]) + 864.*Log[1 - x] + 
           1581.086603518268*(1 - x)^2*Log[1 - x] + 676.1806833114323*
            (1 - x)^3*Log[1 - x] + 5544.*Log[x] + 864.*Log[x]^2 + 
           x^2*(-3728.2620253164555 - 162.78549093183238*Log[x] - 
             11.966549295774648*Log[x]^2) + x*(-560.1165628250656 + 
             360.*Log[x] + 432.*Log[x]^2) + x^3*(4930.482438016529 + 
             3970.3079507278835*Log[x] + 1109.9572413793103*Log[x]^2) + 
           1794.7769662431324*plusD[0, 1 - x]) + 3589.553932486265*
          plusD[1, 1 - x]) + Lp^3*(-11090.776967221182 + 
         132.666017526777*x^4 - 35.83372093023256*x^5 + 10.069861900893583*
          x^6 - 1995.1725571637216*delta[1 - x] - 36.*LQ^3*delta[1 - x] - 
         2448.*Log[1 - x] + 864.*Log[1 - x]^2 + (1 - x)*(-5289.553932486265 + 
           7056.*Log[1 - x] - 1728.*Log[1 - x]^2) + 
         (1 - x)^2*(-1604.7540919719409*Log[1 - x] - 1.6036988110964332*
            Log[1 - x]^2) + (1 - x)^3*(-687.7730125523012*Log[1 - x] + 
           98.6495983935743*Log[1 - x]^2) - 10080.*Log[x] - 1152.*Log[x]^2 + 
         x^2*(2701.8217213114754 - 864.4606060606061*Log[x] - 
           149.91292875989447*Log[x]^2) + x^3*(206.88597210828547 - 
           901.703908045977*Log[x] + 123.75699558173785*Log[x]^2) + 
         x*(7929.944082013048 - 2520.*Log[x] + 144.*Log[x]^2) + 
         LQ^2*(216. - 432.*(1 - x) + 198.*delta[1 - x] - 
           216.*plusD[0, 1 - x]) + 937.2230337568676*plusD[0, 1 - x] + 
         LQ*(720.0000175886025 - 174.65816678152999*x^4 + 48.83551198257081*
            x^5 - 10.284697508896798*x^6 + 468.6115168784338*delta[1 - x] + 
           (1 - x)*(3528. - 1728.*Log[1 - x]) + 864.*Log[1 - x] + 
           1.4058721934369602*(1 - x)^2*Log[1 - x] + 14.726833199033038*
            (1 - x)^3*Log[1 - x] + 1728.*Log[x] + x^3*(-246.42921857304643 + 
             296.49511400651465*Log[x]) + x^2*(-65.54214360041624 + 
             425.9428934010152*Log[x]) + x*(-1495.9213114754098 + 
             432.*Log[x]) + 792.*plusD[0, 1 - x] - 864.*plusD[1, 1 - x]) + 
         1584.*plusD[1, 1 - x] - 864.*plusD[2, 1 - x]))
 
dBeamMSbN["gq"] = 
    0. + as*(Lp*(-2.666666666666667 - 2.6666666666666665*(1 - x)) - 
       5.333333333333333*(1 - x)) + as^2*(-142.50374053477069 + 
       68.61761158021713*x^4 - 9.290632506004805*x^5 + 
       1.8816901408450704*x^6 - 39.111111111111114*Log[1 - x] - 
       9.333333333333334*Log[1 - x]^2 - 1.4814814814814814*Log[1 - x]^3 + 
       (1 - x)^3*(-43.476367006487486*Log[1 - x] - 2.9932773109243698*
          Log[1 - x]^2 - 1.8511210762331838*Log[1 - x]^3) + 
       (1 - x)*(-87.75062698762319 - 58.666666666666664*Log[1 - x] - 
         26.22222222222222*Log[1 - x]^2 - 1.4814814814814814*Log[1 - x]^3) + 
       (1 - x)^2*(-44.46197502837684*Log[1 - x] - 13.638240574506284*
          Log[1 - x]^2 - 0.07891156462585033*Log[1 - x]^3) + 
       Nf*(5.530864197530864 + Lp^2*(1.7777777777777777 + 1.7777777777777777*
            (1 - x)) + 2.962962962962963*Log[1 - x] + 0.8888888888888888*
          Log[1 - x]^2 + (1 - x)*(7.901234567901234 + 6.518518518518518*
            Log[1 - x] + 0.8888888888888888*Log[1 - x]^2) + 
         Lp*(5.925925925925926 + 3.5555555555555554*Log[1 - x] + 
           (1 - x)*(5.925925925925926 + 3.5555555555555554*Log[1 - x]))) + 
       Lp^2*(-107.55555555555554 + LQ*(16. + 16.*(1 - x)) + 
         23.11111111111111*Log[1 - x] + (1 - x)*(-47.111111111111114 + 
           23.11111111111111*Log[1 - x]) + x*(83.55555555555556 - 
           12.444444444444445*Log[x]) - 71.11111111111111*Log[x]) - 
       233.77777777777777*Log[x] - 81.77777777777777*Log[x]^2 - 
       6.518518518518518*Log[x]^3 + x*(-80.97328463584932 + 
         22.22222222222222*Log[x] - 12.88888888888889*Log[x]^2 - 
         2.074074074074074*Log[x]^3) + x^3*(-171.9025590551181 - 
         33.81902985074627*Log[x] - 15.330821917808219*Log[x]^2 - 
         0.677797833935018*Log[x]^3) + x^2*(297.78239845261123 + 
         7.1838204150783564*Log[x] + 1.0451388888888888*Log[x]^2 + 
         0.05525846702317291*Log[x]^3) + Lp*(-166.76339025976972 + 
         32.*LQ*(1 - x) + 16.18180362005446*x^4 - 3.6238159675236807*x^5 + 
         0.7224749772520473*x^6 - 37.333333333333336*Log[1 - x] - 
         8.88888888888889*Log[1 - x]^2 + (1 - x)*(-162.12549937487285 - 
           5.333333333333333*Log[1 - x] - 8.88888888888889*Log[1 - x]^2) + 
         (1 - x)^2*(-48.239401496259354*Log[1 - x] - 0.01557632398753894*
            Log[1 - x]^2) + (1 - x)^3*(-18.0777027027027*Log[1 - x] + 
           1.8380634390651085*Log[1 - x]^2) - 192.*Log[x] - 
         39.111111111111114*Log[x]^2 + x*(-23.302624438660146 + 
           26.666666666666668*Log[x] - 12.444444444444445*Log[x]^2) + 
         x^3*(-48.13120269133726 - 14.242881072026801*Log[x] - 
           0.8879892037786775*Log[x]^2) + x^2*(148.12458745874588 + 
           0.08032128514056225*Log[x] + 0.002777777777777778*Log[x]^2))) + 
     as^3*(-28476.875118259555 + LQ*(9.512255303434358*^-7 - 
         89.56001670102512*(1 - x) - 9.512255019217264*^-7*x) + 
       120636.50875796178*x^4 - 4529.002047082907*x^5 + 
       580.0810397553516*x^6 - 2540.902748051049*Log[1 - x] - 
       960.5286491861885*Log[1 - x]^2 - 227.4149468505936*Log[1 - x]^3 - 
       32.22222222222222*Log[1 - x]^4 - 2.4691358024691357*Log[1 - x]^5 + 
       (1 - x)^3*(-33799.595492289445*Log[1 - x] - 3824.5886287625417*
          Log[1 - x]^2 - 5368.304674457429*Log[1 - x]^3 - 
         146.84581497797356*Log[1 - x]^4 - 110.59047005795234*Log[1 - x]^5) + 
       (1 - x)*(-1802.4251975121424 - 3933.727536393378*Log[1 - x] - 
         1711.0782070204166*Log[1 - x]^2 - 453.7523954102644*Log[1 - x]^3 - 
         60.041152263374485*Log[1 - x]^4 - 2.4691358024691357*Log[1 - x]^5) + 
       (1 - x)^2*(12123.071942446044*Log[1 - x] + 3695.2690513219286*
          Log[1 - x]^2 + 264.05254237288136*Log[1 - x]^3 + 
         7.855029585798817*Log[1 - x]^4 + 1.140861466821886*Log[1 - x]^5) + 
       Nf^2*(-13.639867845175893 + Lp^3*(-1.1851851851851851 - 
           1.1851851851851851*(1 - x)) - 5.880038571604018*^-7*x + 
         Lp^2*(-5.925925925925927 + (1 - x)*(-5.925925925925926 - 
             3.5555555555555554*Log[1 - x]) - 3.5555555555555554*
            Log[1 - x]) - 10.271604938271604*Log[1 - x] - 
         4.938271604938271*Log[1 - x]^2 - 0.9876543209876543*Log[1 - x]^3 + 
         (1 - x)*(-11.269496551411983 - 11.851851851851851*Log[1 - x] - 
           6.1234567901234565*Log[1 - x]^2 - 0.9876543209876543*
            Log[1 - x]^3) + Lp*(-9.876543209876544 - 11.851851851851851*
            Log[1 - x] - 3.5555555555555554*Log[1 - x]^2 + 
           (1 - x)*(-9.876543209876543 - 11.851851851851851*Log[1 - x] - 
             3.5555555555555554*Log[1 - x]^2))) - 31592.94522111827*Log[x] - 
       13062.502107479144*Log[x]^2 - 3576.665093384995*Log[x]^3 - 
       513.6296296296297*Log[x]^4 - 27.897942386831275*Log[x]^5 + 
       x^3*(-49979.056271981244 - 178954.87501531676*Log[x] - 
         8380.854734111543*Log[x]^2 - 19166.130109670987*Log[x]^3 - 
         806.7516447368421*Log[x]^4 - 343.98797250859104*Log[x]^5) + 
       x^2*(-42478.38105046344 - 21703.47496947497*Log[x] + 
         38.78838412880966*Log[x]^2 + 409.88785834738616*Log[x]^3 + 
         34.232484076433124*Log[x]^4 + 1.046918123275069*Log[x]^5) + 
       x*(1222.7302403365138 + 2540.9341271676385*Log[x] - 
         1765.846170346134*Log[x]^2 + 105.03009490638283*Log[x]^3 - 
         26.156378600823047*Log[x]^4 + 5.293827160493827*Log[x]^5) + 
       Lp^3*(-2682.6729355382504 + LQ^2*(-48. - 48.*(1 - x)) + 
         2.6449631449631448*x^4 - 1.2410329985652797*x^5 + 
         0.5731642894875858*x^6 + 324.74074074074076*Log[1 - x] - 
         105.08641975308642*Log[1 - x]^2 + (1 - x)*(-699.1397681850358 + 
           534.9135802469136*Log[1 - x] - 105.08641975308642*Log[1 - x]^2) + 
         (1 - x)^2*(-280.8184357541899*Log[1 - x] - 0.4789325842696629*
            Log[1 - x]^2) + (1 - x)^3*(-126.89052890528906*Log[1 - x] + 
           22.076266363118954*Log[1 - x]^2) - 2402.7654320987654*Log[x] - 
         287.60493827160496*Log[x]^2 + x^2*(769.8188585607941 + 
           0.1969746793817823*Log[x] + 0.02384105960264901*Log[x]^2) + 
         x^3*(-243.70050590219225 - 10.258249641319942*Log[x] + 
           0.9801894918173988*Log[x]^2) + x*(2095.437720402144 - 
           498.962962962963*Log[x] + 26.469135802469136*Log[x]^2) + 
         LQ*(733.3333333333334 + (1 - x)*(370.6666666666667 - 
             138.66666666666666*Log[1 - x]) - 138.66666666666666*Log[1 - x] + 
           426.6666666666667*Log[x] + x*(-501.3333333333333 + 
             74.66666666666667*Log[x]))) + Lp^2*(-8824.717619268045 - 
         96.*LQ^2*(1 - x) + 1433.7758346581877*x^4 - 188.8878627968338*x^5 + 
         35.25816733067729*x^6 + 158.80770330932808*Log[1 - x] + 
         194.66666666666666*Log[1 - x]^2 + 77.03703703703704*Log[1 - x]^3 + 
         (1 - x)^3*(-1803.885973763875*Log[1 - x] + 296.5121163166397*
            Log[1 - x]^2 - 96.38016177096637*Log[1 - x]^3) + 
         (1 - x)^2*(-2097.5911528150136*Log[1 - x] + 457.33727810650885*
            Log[1 - x]^2 - 2.6201044386422976*Log[1 - x]^3) + 
         (1 - x)*(-3861.357210002579 + 936.8817773834021*Log[1 - x] + 
           10.962962962962964*Log[1 - x]^2 + 77.03703703703704*
            Log[1 - x]^3) - 10390.87449017942*Log[x] - 2980.740740740741*
          Log[x]^2 - 306.5679012345679*Log[x]^3 + 
         x^3*(-3866.3743339253997 - 924.8890243902439*Log[x] - 
           284.10014947683106*Log[x]^2 - 24.449365449365448*Log[x]^3) + 
         x^2*(6814.344181459566 + 231.60900716479017*Log[x] + 
           12.692650334075724*Log[x]^2 + 0.7280108254397835*Log[x]^3) + 
         x*(2790.997146725463 + 1261.3926712285568*Log[x] - 
           704.5925925925926*Log[x]^2 + 52.93827160493827*Log[x]^3) + 
         LQ*(1200.0000006045284 - 97.09082652134423*x^4 + 21.7428987618354*
            x^5 - 4.334848484848485*x^6 + 224.*Log[1 - x] + 
           53.333333333333336*Log[1 - x]^2 + (1 - x)^3*
            (108.4662226450999*Log[1 - x] - 11.02838063439065*Log[1 - x]^2) + 
           (1 - x)^2*(289.4364060676779*Log[1 - x] + 0.09345351043643264*
              Log[1 - x]^2) + (1 - x)*(1348.1726591651404 + 32.*Log[1 - x] + 
             53.333333333333336*Log[1 - x]^2) + 1152.*Log[x] + 
           234.66666666666666*Log[x]^2 + x^2*(-888.7475280158206 - 
             0.4819312796208531*Log[x] - 0.016671718702637162*Log[x]^2) + 
           x^3*(288.7872185911402 + 85.45729076790336*Log[x] + 
             5.327939590075513*Log[x]^2) + x*(139.8157443483745 - 
             160.*Log[x] + 74.66666666666667*Log[x]^2))) + 
       Lp*(-27555.737908430063 + 35938.44988610478*x^4 - 
         2134.435100548446*x^5 + 322.38085106382977*x^6 - 
         2368.6456476585063*Log[1 - x] - 451.8257386569835*Log[1 - x]^2 - 
         45.03703703703704*Log[1 - x]^3 + 2.962962962962963*Log[1 - x]^4 + 
         (1 - x)^3*(29695.188741721853*Log[1 - x] - 14699.848675914249*
            Log[1 - x]^2 + 1012.3436464088397*Log[1 - x]^3 - 
           354.6271637816245*Log[1 - x]^4) + (1 - x)*(-4860.799569752615 - 
           3064.3880853901755*Log[1 - x] - 1101.3072201384648*Log[1 - x]^2 + 
           33.18518518518518*Log[1 - x]^3 + 2.962962962962963*Log[1 - x]^4) + 
         (1 - x)^2*(20085.268600252206*Log[1 - x] + 2891.150521609538*
            Log[1 - x]^2 + 256.03210272873196*Log[1 - x]^3 + 
           7.164763458401305*Log[1 - x]^4) - 27472.461377434513*Log[x] - 
         10585.00459949801*Log[x]^2 - 2094.41975308642*Log[x]^3 - 
         178.46913580246914*Log[x]^4 + x^3*(-50555.995588235295 + 
           14102.946832579186*Log[x] - 23017.965313653138*Log[x]^2 - 
           374.6460055096419*Log[x]^3 - 616.0411781527023*Log[x]^4) + 
         x^2*(-30715.99786628734 + 21758.19373776908*Log[x] + 
           3098.14140625*Log[x]^2 + 195.09606299212598*Log[x]^3 + 
           5.097029702970297*Log[x]^4) + x*(71269.17688431739 - 
           1573.735009512497*Log[x] + 120.4250422105938*Log[x]^2 - 
           287.60493827160496*Log[x]^3 + 33.08641975308642*Log[x]^4) + 
         LQ*(810.2424331458685 - 411.70567986230634*x^4 + 55.74379503602882*
            x^5 - 11.290140845070422*x^6 + 234.66666666666666*Log[1 - x] + 
           56.*Log[1 - x]^2 + 8.88888888888889*Log[1 - x]^3 + 
           (1 - x)^2*(266.7718579234973*Log[1 - x] + 81.8294434470377*
              Log[1 - x]^2 + 0.4734660033167496*Log[1 - x]^3) + 
           (1 - x)*(880.5630794070339 + 352.*Log[1 - x] + 157.33333333333334*
              Log[1 - x]^2 + 8.88888888888889*Log[1 - x]^3) + 
           (1 - x)^3*(260.8582159624413*Log[1 - x] + 17.959666203059804*
              Log[1 - x]^2 + 11.106732348111658*Log[1 - x]^3) + 
           1402.6666666666667*Log[x] + 490.6666666666667*Log[x]^2 + 
           39.111111111111114*Log[x]^3 + x^2*(-1786.6944045911048 - 
             43.1029207232267*Log[x] - 6.270826734241369*Log[x]^2 - 
             0.3315450643776824*Log[x]^3) + x^3*(1031.4153674832962 + 
             202.91420400381315*Log[x] + 91.984934086629*Log[x]^2 + 
             4.066792097836312*Log[x]^3) + x*(485.8397227173573 - 
             133.33333333333334*Log[x] + 77.33333333333333*Log[x]^2 + 
             12.444444444444445*Log[x]^3))) + 
       Nf*(3954.8361665487205 - 33.18518518518518*LQ*(1 - x) + 
         1258.886894075404*x^4 - 37.62592592592593*x^5 + 
         1.39258114374034*x^6 + 414.98797597666146*Log[1 - x] + 
         142.9182973438984*Log[1 - x]^2 + 30.002743484224965*Log[1 - x]^3 + 
         2.880658436213992*Log[1 - x]^4 + (1 - x)^3*
          (92.33892215568862*Log[1 - x] - 28.426666666666666*Log[1 - x]^2 + 
           9.53146551724138*Log[1 - x]^3 - 2.2323717948717947*Log[1 - x]^4) + 
         (1 - x)^2*(52.47309027777778*Log[1 - x] + 81.05390835579514*
            Log[1 - x]^2 + 23.048433048433047*Log[1 - x]^3 + 
           0.009771986970684038*Log[1 - x]^4) + (1 - x)*(527.1745184303213 + 
           483.0471281145598*Log[1 - x] + 215.11582820809593*Log[1 - x]^2 + 
           49.953360768175585*Log[1 - x]^3 + 2.880658436213992*
            Log[1 - x]^4) + 3610.9413616113557*Log[x] + 1252.7799787312767*
          Log[x]^2 + 223.2318244170096*Log[x]^3 + 22.386831275720166*
          Log[x]^4 + 0.9481481481481482*Log[x]^5 + 
         x^3*(-1044.455357142857 - 1853.3925*Log[x] - 117.55727051177904*
            Log[x]^2 - 307.44661308840415*Log[x]^3 - 7.766187050359712*
            Log[x]^4 - 6.984502446982056*Log[x]^5) + 
         x*(-2751.9002169227706 + 295.4094217647675*Log[x] + 
           190.07594904488374*Log[x]^2 + 14.770919067215363*Log[x]^3 - 
           1.6131687242798354*Log[x]^4 - 0.4740740740740741*Log[x]^5) + 
         x^2*(-926.2873543812258 + 829.1092278719398*Log[x] + 
           245.6046875*Log[x]^2 + 36.64767616191904*Log[x]^3 + 
           2.4874213836477987*Log[x]^4 + 0.06797385620915032*Log[x]^5) + 
         Lp^3*(158.0246913580247 + LQ*(-16. - 16.*(1 - x)) + 
           (1 - x)*(55.30864197530864 - 22.123456790123456*Log[1 - x]) - 
           22.123456790123456*Log[1 - x] + 93.23456790123457*Log[x] + 
           4.7407407407407405*Log[x]^2 + x*(-124.83950617283952 + 
             31.604938271604937*Log[x] - 2.3703703703703702*Log[x]^2)) + 
         Lp^2*(1001.9114497857167 + 5.320618556701031*x^4 + 
           1.0335515548281506*x^5 - 0.2532855436081243*x^6 + 
           LQ*(-53.33333333333333 + (1 - x)*(-64. - 21.333333333333332*
                Log[1 - x]) - 21.333333333333332*Log[1 - x]) + 
           11.851851851851851*Log[1 - x] - 21.925925925925927*Log[1 - x]^2 + 
           (1 - x)*(298.9415580067673 + 53.333333333333336*Log[1 - x] - 
             21.925925925925927*Log[1 - x]^2) + (1 - x)^2*
            (8.659937888198758*Log[1 - x] - 0.01950585175552666*
              Log[1 - x]^2) + (1 - x)^3*(-0.30428134556574926*Log[1 - x] + 
             0.6616600790513834*Log[1 - x]^2) + 700.4444444444445*Log[x] + 
           123.25925925925925*Log[x]^2 + 9.481481481481481*Log[x]^3 + 
           x*(-724.1793762893897 + 103.70370370370371*Log[x] + 
             34.370370370370374*Log[x]^2 - 4.7407407407407405*Log[x]^3) + 
           x^3*(50.81720430107527 - 40.123684210526314*Log[x] + 
             4.820009808729769*Log[x]^2 - 3.2413145539906103*Log[x]^3) + 
           x^2*(-98.52341920374707 - 20.180482686253935*Log[x] - 
             2.642070484581498*Log[x]^2 - 0.12685185185185185*Log[x]^3)) + 
         Lp*(2905.445655235497 + 252.00576184379003*x^4 - 12.063732928679817*
            x^5 + 0.5768321513002365*x^6 + 283.3679127930497*Log[1 - x] + 
           75.85185185185185*Log[1 - x]^2 + 3.1604938271604937*Log[1 - x]^3 + 
           (1 - x)^3*(-48.33642261353105*Log[1 - x] + 23.464532871972317*
              Log[1 - x]^2 - 4.709076175040519*Log[1 - x]^3) + 
           (1 - x)^2*(4.444780635400908*Log[1 - x] + 62.25073457394711*
              Log[1 - x]^2 - 0.07644628099173553*Log[1 - x]^3) + 
           (1 - x)*(684.8610281956038 + 354.47902390416084*Log[1 - x] + 
             97.18518518518519*Log[1 - x]^2 + 3.1604938271604937*
              Log[1 - x]^3) + LQ*(-49.77777777777777 - 17.77777777777778*
              Log[1 - x] - 5.333333333333333*Log[1 - x]^2 + 
             (1 - x)*(-99.55555555555556 - 39.111111111111114*Log[1 - x] - 
               5.333333333333333*Log[1 - x]^2)) + 2346.1979470174033*Log[x] + 
           671.2098765432099*Log[x]^2 + 89.28395061728395*Log[x]^3 + 
           5.925925925925926*Log[x]^4 + x^3*(-1508.3094098883573 + 
             582.1130906274207*Log[x] - 346.86568322981367*Log[x]^2 + 
             13.761171032357472*Log[x]^3 - 9.303988995873453*Log[x]^4) + 
           x*(-2066.1175342478655 + 290.5709807204284*Log[x] + 
             96.98765432098766*Log[x]^2 + 8.691358024691358*Log[x]^3 - 
             2.962962962962963*Log[x]^4) + x^2*(953.8960905349794 + 
             513.2064489112228*Log[x] + 69.05515088449532*Log[x]^2 + 
             4.834002677376171*Log[x]^3 + 0.13638080846241027*Log[x]^4))))
 
dBeamMSbN["qg"] = 0. + as*Nf*(Lp*(-2. + 4.*(1 - x)) + 4.*(1 - x)) + 
     as^2*Nf*(59.89344145032223 + 121.87495940240338*x^4 - 
       14.027093596059114*x^5 + 2.295364238410596*x^6 - 
       3.3333333333333335*Log[1 - x] + 1.1111111111111112*Log[1 - x]^3 + 
       (1 - x)^3*(-48.783962264150944*Log[1 - x] + 1.4225781845919145*
          Log[1 - x]^2 - 3.468247895944912*Log[1 - x]^3) + 
       (1 - x)*(117.81831865413257 + 10.*Log[1 - x] - 9.333333333333334*
          Log[1 - x]^2 - 2.2222222222222223*Log[1 - x]^3) + 
       (1 - x)^2*(5.411413969335605*Log[1 - x] + 1.8316582914572865*
          Log[1 - x]^2 - 0.10168674698795181*Log[1 - x]^3) + 
       145.33333333333334*Log[x] + 41.666666666666664*Log[x]^2 + 
       2.4444444444444446*Log[x]^3 + x^3*(-141.78223740392826 - 
         114.99619565217391*Log[x] - 25.33367139959432*Log[x]^2 - 
         5.327510917030568*Log[x]^3) + x^2*(-68.30547337278107 + 
         39.376411543287325*Log[x] + 3.972228930210094*Log[x]^2 - 
         0.03776824034334764*Log[x]^3) + x*(9.108105295972308 + 52.*Log[x] + 
         14.*Log[x]^2 + 3.111111111111111*Log[x]^3) + 
       Lp^2*(41.333333333333336 + LQ*(5.333333333333333 - 10.666666666666666*
            (1 - x)) + (1 - x)*(42.666666666666664 - 34.666666666666664*
            Log[1 - x]) + 17.333333333333332*Log[1 - x] + 
         26.666666666666668*Log[x] + x*(-45.33333333333334 + 
           18.666666666666668*Log[x])) + Lp*(36.21263024123894 - 
         10.666666666666666*LQ*(1 - x) + 27.923946557040082*x^4 - 
         5.162601626016261*x^5 + 0.7888730385164051*x^6 + 
         6.666666666666667*Log[1 - x]^2 + (1 - x)*(92.3864908449286 - 
           32.*Log[1 - x] - 13.333333333333334*Log[1 - x]^2) + 
         (1 - x)^3*(4.031154551007941*Log[1 - x] - 1.4644644644644644*
            Log[1 - x]^2) + (1 - x)^2*(16.623042505592842*Log[1 - x] + 
           0.054491899852724596*Log[1 - x]^2) + 102.66666666666667*Log[x] + 
         14.666666666666666*Log[x]^2 + x^3*(-1.4007177033492824 - 
           32.667447306791566*Log[x] - 3.162589928057554*Log[x]^2) + 
         x^2*(-67.3544776119403 + 20.83041958041958*Log[x] + 
           0.06499133448873484*Log[x]^2) + x*(-18.534233578123903 - 
           24.*Log[x] + 18.666666666666668*Log[x]^2))) + 
     as^3*(Nf^2*(-2607.779488028982 + 11.061728395061728*LQ*(1 - x) - 
         339.5489443378119*x^4 + 30.38700947225981*x^5 - 
         5.021556886227545*x^6 + 44.50367176239234*Log[1 - x] + 
         2.962622532171402*Log[1 - x]^2 - 1.646090534979424*Log[1 - x]^3 - 
         0.30864197530864196*Log[1 - x]^4 + (1 - x)^2*
          (-394.6383307573416*Log[1 - x] - 66.33313106796116*Log[1 - x]^2 - 
           5.218185240963855*Log[1 - x]^3 - 0.10851648351648352*
            Log[1 - x]^4) + (1 - x)*(-550.8619891707423 - 37.82970793069126*
            Log[1 - x] + 7.704384565286826*Log[1 - x]^2 + 4.773662551440329*
            Log[1 - x]^3 + 0.6172839506172839*Log[1 - x]^4) + 
         (1 - x)^3*(-449.1473829201102*Log[1 - x] + 226.6310734463277*
            Log[1 - x]^2 - 13.9728*Log[1 - x]^3 + 5.828516377649326*
            Log[1 - x]^4) - 2436.0974909068545*Log[x] - 
         766.1042423816025*Log[x]^2 - 126.62551440329219*Log[x]^3 - 
         10.765432098765432*Log[x]^4 - 0.35555555555555557*Log[x]^5 + 
         x^3*(759.8489535941766 - 861.896540027137*Log[x] + 
           476.2231111111111*Log[x]^2 - 89.96*Log[x]^3 + 11.882969432314411*
            Log[x]^4 - 2.3351831298557157*Log[x]^5) + 
         x^2*(687.7597989949749 - 171.72277936962752*Log[x] + 
           35.75364806866953*Log[x]^2 + 10.778064516129032*Log[x]^3 + 
           0.9451530612244898*Log[x]^4 + 0.029523809523809525*Log[x]^5) + 
         x*(1635.3800049852216 - 584.3402863948605*Log[x] - 
           117.06445184139422*Log[x]^2 + 9.794238683127572*Log[x]^3 + 
           2.123456790123457*Log[x]^4 + 0.7111111111111111*Log[x]^5) + 
         Lp^3*(-45.925925925925924 + LQ*(-1.7777777777777777 + 
             3.5555555555555554*(1 - x)) - 5.037037037037037*Log[1 - x] + 
           (1 - x)*(-11.851851851851851 + 10.074074074074074*Log[1 - x]) - 
           22.51851851851852*Log[x] - 1.7777777777777777*Log[x]^2 + 
           x*(46.81481481481481 - 24.296296296296298*Log[x] + 
             3.5555555555555554*Log[x]^2)) + Lp^2*(-443.9968021138909 + 
           LQ*(-5.925925925925926 + 15.407407407407407*(1 - x)) - 
           2.6506189821182944*x^4 + 1.004746835443038*x^5 - 
           0.15473887814313347*x^6 - 19.25925925925926*Log[1 - x] - 
           2.2222222222222223*Log[1 - x]^2 + (1 - x)^2*
            (-5.453686200378072*Log[1 - x] - 0.010248901903367497*
              Log[1 - x]^2) + (1 - x)^3*(-1.4728340675477238*Log[1 - x] + 
             0.3380035026269702*Log[1 - x]^2) + (1 - x)*(-82.344657719971 + 
             49.18518518518518*Log[1 - x] + 4.444444444444445*Log[1 - x]^2) - 
           311.85185185185185*Log[x] - 57.77777777777778*Log[x]^2 - 
           3.5555555555555554*Log[x]^3 + x^3*(10.927308447937131 - 
             5.65265760197775*Log[x] + 2.312451057165231*Log[x]^2 - 
             1.1088*Log[x]^3) + x^2*(-3.4204119850187267 - 8.947873799725652*
              Log[x] - 1.0063657407407407*Log[x]^2 - 0.048818897637795275*
              Log[x]^3) + x*(455.7591419392697 - 148.74074074074073*Log[x] - 
             17.77777777777778*Log[x]^2 + 7.111111111111111*Log[x]^3)) + 
         Lp*(-1665.9874265689741 + LQ*(-5.530864197530864 + 22.91358024691358*
              (1 - x)) + 42.24517593643587*x^4 + 7.164616840113529*x^5 - 
           1.3906785469499656*x^6 - 3.2849719096586334*Log[1 - x] - 
           7.407407407407407*Log[1 - x]^2 - 1.4814814814814814*Log[1 - x]^3 + 
           (1 - x)^2*(-29.12514220705347*Log[1 - x] - 4.297725024727992*
              Log[1 - x]^2 + 0.047716428084526245*Log[1 - x]^3) + 
           (1 - x)^3*(20.42353203840143*Log[1 - x] - 0.7895392278953923*
              Log[1 - x]^2 + 1.9304257528556594*Log[1 - x]^3) + 
           (1 - x)*(-351.22356485685054 + 59.45883270820615*Log[1 - x] + 
             18.37037037037037*Log[1 - x]^2 + 2.962962962962963*
              Log[1 - x]^3) - 1408.5377028702007*Log[x] - 382.51851851851853*
            Log[x]^2 - 47.851851851851855*Log[x]^3 - 2.2222222222222223*
            Log[x]^4 + x^3*(-2175.5718370264476 + 1264.062105263158*Log[x] - 
             406.7584345479082*Log[x]^2 + 47.530880420499344*Log[x]^3 - 
             10.325847846012833*Log[x]^4) + x^2*(2252.7825 + 
             775.4889058913542*Log[x] + 123.39936102236422*Log[x]^2 + 
             9.17022202873313*Log[x]^3 + 0.27341389728096677*Log[x]^4) + 
           x*(1645.271178921001 - 451.5939242589202*Log[x] - 
             74.07407407407408*Log[x]^2 + 1.4814814814814814*Log[x]^3 + 
             4.444444444444445*Log[x]^4))) + 
       Nf*(16373.548410828933 + LQ*(-6.606111178086849*^-7 + 
           29.853338900341697*(1 - x) + 8.866863936418667*^-7*x) + 
         104867.845646438*x^4 - 3806.7782805429865*x^5 + 
         374.8399433427762*x^6 - 207.05286451582217*Log[1 - x] - 
         68.42259568613471*Log[1 - x]^2 + 28.30195087868594*Log[1 - x]^3 + 
         4.722222222222222*Log[1 - x]^4 - 1.8518518518518519*Log[1 - x]^5 + 
         (1 - x)^3*(-26827.75905292479*Log[1 - x] + 522.5885057471264*
            Log[1 - x]^2 - 2982.6940966010734*Log[1 - x]^3 - 
           60.24826629680999*Log[1 - x]^4 - 58.22115384615385*Log[1 - x]^5) + 
         (1 - x)^2*(-533.570652173913*Log[1 - x] + 1083.7681233933163*
            Log[1 - x]^2 + 129.38257575757575*Log[1 - x]^3 + 
           0.8106026280018124*Log[1 - x]^4 + 0.362874251497006*
            Log[1 - x]^5) + (1 - x)*(4982.840228182349 + 170.1805934416501*
            Log[1 - x] - 214.1108216556711*Log[1 - x]^2 - 75.66563015243361*
            Log[1 - x]^3 + 2.1604938271604937*Log[1 - x]^4 + 
           3.7037037037037037*Log[1 - x]^5) + 20985.896115015763*Log[x] + 
         8458.466331381404*Log[x]^2 + 1958.7689650521245*Log[x]^3 + 
         238.40740740740742*Log[x]^4 + 10.264197530864198*Log[x]^5 + 
         x^3*(-38970.61299176578 - 176065.17149758455*Log[x] - 
           4767.370491803279*Log[x]^2 - 20243.76605504587*Log[x]^3 - 
           691.7411988582303*Log[x]^4 - 381.295631825273*Log[x]^5) + 
         x*(-47447.33920685949 - 2433.0512884204945*Log[x] + 
           1347.7012918430423*Log[x]^2 - 337.1173360664875*Log[x]^3 + 
           34.76543209876543*Log[x]^4 - 7.940740740740741*Log[x]^5) + 
         x^2*(-32752.14096499527 - 15310.761198057204*Log[x] + 
           3828.77742193755*Log[x]^2 + 841.9206978588422*Log[x]^3 + 
           70.63288888888889*Log[x]^4 + 1.879979570990807*Log[x]^5) + 
         Lp^3*(1805.9145550543842 + LQ^2*(-7.111111111111111 + 
             14.222222222222221*(1 - x)) + 2.5003819709702064*x^4 - 
           0.3429733393583371*x^5 + 0.028347996089931573*x^6 + 
           122.22222222222223*Log[1 - x] - 78.81481481481481*Log[1 - x]^2 + 
           (1 - x)^3*(29.683788121990368*Log[1 - x] - 6.607284768211921*
              Log[1 - x]^2) + (1 - x)^2*(32.05298507462687*Log[1 - x] + 
             0.15135542168674698*Log[1 - x]^2) + (1 - x)*(261.5985411664426 - 
             559.7037037037037*Log[1 - x] + 157.62962962962962*
              Log[1 - x]^2) + LQ*(-80.88888888888889 - 46.22222222222222*
              Log[1 - x] + (1 - x)*(-172.44444444444446 + 92.44444444444444*
                Log[1 - x]) + x*(120.88888888888889 - 49.77777777777778*
                Log[x]) - 71.11111111111111*Log[x]) + 1037.9259259259259*
            Log[x] + 107.85185185185185*Log[x]^2 + 
           x*(-1877.8719711779556 + 498.6666666666667*Log[x] - 
             39.7037037037037*Log[x]^2) + x^2*(50.27083624179813 - 
             119.8016967126193*Log[x] - 0.13185530921820304*Log[x]^2) + 
           x^3*(129.14599824098505 - 35.35462962962963*Log[x] + 
             5.306646525679758*Log[x]^2)) + Lp^2*(3508.1642380344565 + 
           14.222222222222221*LQ^2*(1 - x) + 2466.8090971743627*x^4 - 
           271.2661628883291*x^5 + 41.562218890554725*x^6 + 
           644.6829206560478*Log[1 - x] + 50.*Log[1 - x]^2 - 
           57.77777777777778*Log[1 - x]^3 + (1 - x)^3*
            (-510.71331636980494*Log[1 - x] - 71.2053592053592*Log[1 - x]^2 - 
             49.45517043826984*Log[1 - x]^3) + (1 - x)^2*
            (394.24930362116993*Log[1 - x] - 154.96999531176746*
              Log[1 - x]^2 - 1.388455538221529*Log[1 - x]^3) + 
           (1 - x)*(1501.5116031112898 - 1543.588063534318*Log[1 - x] - 
             66.22222222222223*Log[1 - x]^2 + 115.55555555555556*
              Log[1 - x]^3) + 5035.67732347919*Log[x] + 1411.5555555555557*
            Log[x]^2 + 114.96296296296296*Log[x]^3 + 
           x^3*(-1128.134667879891 - 2891.1707616707617*Log[x] - 
             462.8839103869654*Log[x]^2 - 132.55554886130858*Log[x]^3) + 
           x*(-4266.334845075812 - 1307.386100746167*Log[x] + 
             694.2222222222222*Log[x]^2 - 79.4074074074074*Log[x]^3) + 
           x^2*(-641.3313253012049 - 663.990243902439*Log[x] + 
             16.43455497382199*Log[x]^2 - 1.8447043534762833*Log[x]^3) + 
           LQ*(-30.09379331926425 - 74.46385855434217*x^4 + 
             13.766934557979335*x^5 - 2.103661436043747*x^6 - 
             17.77777777777778*Log[1 - x]^2 + (1 - x)^2*(-44.32811387900356*
                Log[1 - x] - 0.1453104359313078*Log[1 - x]^2) + 
             (1 - x)^3*(-10.74974358974359*Log[1 - x] + 3.9052369077306732*
                Log[1 - x]^2) + (1 - x)*(-437.9770841970787 + 
               85.33333333333333*Log[1 - x] + 35.55555555555556*Log[1 - x]^
                 2) - 273.77777777777777*Log[x] - 39.111111111111114*
              Log[x]^2 + x*(49.424621602673255 + 64.*Log[x] - 
               49.77777777777778*Log[x]^2) + x^2*(179.61194029850745 - 
               55.54778554778555*Log[x] - 0.17330861909175163*Log[x]^2) + 
             x^3*(3.7352445193929174 + 87.1131898971001*Log[x] + 
               8.433574879227054*Log[x]^2))) + Lp*(19756.975530581003 + 
           39704.479651162794*x^4 - 2240.870671378092*x^5 + 
           254.9164490861619*x^6 + 13.255517591616467*Log[1 - x] + 
           221.8678388115871*Log[1 - x]^2 + 24.444444444444443*Log[1 - x]^3 - 
           17.037037037037038*Log[1 - x]^4 + (1 - x)^3*
            (12201.050541516246*Log[1 - x] - 6802.9586056644885*
              Log[1 - x]^2 + 315.0829853862213*Log[1 - x]^3 - 
             176.37100949094045*Log[1 - x]^4) + (1 - x)^2*
            (11359.773516642546*Log[1 - x] + 1506.404024767802*Log[1 - x]^2 + 
             35.97817836812144*Log[1 - x]^3 + 3.060565275908479*
              Log[1 - x]^4) + (1 - x)*(3677.6518220619473 - 
             1447.6783711649657*Log[1 - x] - 533.5134554009519*Log[1 - x]^2 + 
             24.59259259259259*Log[1 - x]^3 + 34.074074074074076*
              Log[1 - x]^4) + 16459.134688386952*Log[x] + 5648.744832393938*
            Log[x]^2 + 1001.8518518518518*Log[x]^3 + 65.44444444444444*
            Log[x]^4 + x^3*(-143623.87123572172 + 48249.798941798945*Log[x] - 
             38323.815132048534*Log[x]^2 + 632.1738095238095*Log[x]^3 - 
             998.2316513761468*Log[x]^4) + x*(1008.5506962205054 + 
             5053.620465084288*Log[x] - 1129.5832041708884*Log[x]^2 + 
             341.77777777777777*Log[x]^3 - 49.629629629629626*Log[x]^4) + 
           x^2*(84279.75573549258 + 42397.95195729537*Log[x] + 
             7397.7713815789475*Log[x]^2 + 499.25185388629495*Log[x]^3 + 
             12.779794790844514*Log[x]^4) + LQ*(-174.64251354744079 - 
             324.99990104888184*x^4 + 37.4055829228243*x^5 - 
             6.1209740769835035*x^6 + 8.88888888888889*Log[1 - x] - 
             2.962962962962963*Log[1 - x]^3 + (1 - x)^2*(-14.430434782608696*
                Log[1 - x] - 4.884422110552764*Log[1 - x]^2 + 
               0.2711670480549199*Log[1 - x]^3) + (1 - x)*
              (-417.2752861212808 - 26.666666666666668*Log[1 - x] + 
               24.88888888888889*Log[1 - x]^2 + 5.925925925925926*
                Log[1 - x]^3) + (1 - x)^3*(130.090573012939*Log[1 - x] - 
               3.7935429056924383*Log[1 - x]^2 + 9.248663101604278*
                Log[1 - x]^3) - 387.55555555555554*Log[x] - 
             111.11111111111111*Log[x]^2 - 6.518518518518518*Log[x]^3 + 
             x*(-24.288272859817198 - 138.66666666666666*Log[x] - 
               37.333333333333336*Log[x]^2 - 8.296296296296296*Log[x]^3) + 
             x^2*(182.1479250334672 - 105.00375939849624*Log[x] - 
               10.592607973421927*Log[x]^2 + 0.10071428571428571*Log[x]^3) + 
             x^3*(378.0859671302149 + 306.65653775322284*Log[x] + 
               67.5564548765682*Log[x]^2 + 14.206697459584296*Log[x]^3)))))
 
dBeamMSbN["qq"] = 0. + delta[1 - x] + as*(2.6666666666666665*(1 - x) + 
       Lp*(5.333333333333333 - 2.6666666666666665*(1 - x) - 
         2.6666666666666665*LQ*delta[1 - x] - 5.333333333333333*
          plusD[0, 1 - x])) + as^2*(-7.393179327873536 - 
       48.19932049830125*x^4 + 8.68679495686795*x^5 - 
       1.2715477293790547*x^6 + 7.463334725085424*LQ*delta[1 - x] + 
       22.22222222222222*Log[1 - x] - 7.111111111111111*Log[1 - x]^2 + 
       (1 - x)^2*(13.045535714285714*Log[1 - x] - 2.413886384129847*
          Log[1 - x]^2) + (1 - x)^3*(4.213278008298755*Log[1 - x] - 
         0.49469964664310956*Log[1 - x]^2) + 
       (1 - x)*(0.3393005313631363 - 17.77777777777778*Log[1 - x] + 
         3.5555555555555554*Log[1 - x]^2) - 6.666666666666667*Log[x] - 
       2.*Log[x]^2 - 0.8888888888888888*Log[x]^3 + 
       x^2*(-34.43800978792822 - 49.49844236760124*Log[x] - 
         17.799856527977045*Log[x]^2 - 3.069042316258352*Log[x]^3) + 
       x*(-4.5020833516330185 - 10.222222222222221*Log[x] - 
         9.11111111111111*Log[x]^2 - 0.5925925925925926*Log[x]^3) + 
       x^3*(87.67535545023696 + 33.73169579593765*Log[x] + 
         8.847014925373134*Log[x]^2 + 0.9564541213063764*Log[x]^3) + 
       Lp*(104.0642155129556 - 99.0143882637617*(1 - x) - 
         21.66156462585034*x^4 + 4.508528784648187*x^5 - 
         0.5072142064372919*x^6 + LQ*(-7.111111111111111*(1 - x) - 
           33.23661048598394*delta[1 - x]) - 28.444444444444443*Log[1 - x] - 
         9.428005284015851*(1 - x)^2*Log[1 - x] - 3.5448354143019296*
          (1 - x)^3*Log[1 - x] - 18.666666666666668*Log[x] - 
         5.333333333333333*Log[x]^2 + x^2*(-9.107165109034268 - 
           70.13679890560876*Log[x] - 18.272411396803335*Log[x]^2) + 
         x*(-68.33985651624958 - 29.333333333333332*Log[x] - 
           3.5555555555555554*Log[x]^2) + x^3*(94.849609375 - 
           12.711395101171458*Log[x] + 6.32172131147541*Log[x]^2) - 
         66.47322097196788*plusD[0, 1 - x]) + 14.926669450170849*
        plusD[0, 1 - x] + Nf*(27.88613538571768 + 9.580246913580247*(1 - x) + 
         0.6737611181702668*x^4 - 0.031017369727047148*x^5 + 
         0.0018331805682859762*x^6 + 2.765432098765432*LQ*delta[1 - x] + 
         25.48148148148148*Log[x] + 7.111111111111111*Log[x]^2 + 
         0.8888888888888888*Log[x]^3 + x^3*(-4.730442176870748 + 
           0.05131128848346636*Log[x] + 0.1099476439790576*Log[x]^2 - 
           0.22302504816955684*Log[x]^3) + x^2*(-9.543758967001434 + 
           7.797289334119034*Log[x] + 0.8311735061195105*Log[x]^2 - 
           0.002398081534772182*Log[x]^3) + x*(-22.750338642778082 + 
           20.14814814814815*Log[x] - 0.8888888888888888*Log[x]^2 + 
           0.8888888888888888*Log[x]^3) + 5.530864197530864*plusD[0, 1 - x] + 
         Lp^2*(8.88888888888889 + 3.5555555555555554*(1 - x) + 
           0.8888888888888888*LQ*delta[1 - x] + 5.333333333333333*Log[x] + 
           x*(-10.666666666666666 + 5.333333333333333*Log[x]) + 
           1.7777777777777777*plusD[0, 1 - x]) + 
         Lp*(13.62962962962963 + 11.851851851851851*(1 - x) + 
           0.15190217391304348*x^4 - 0.004172461752433936*x^5 - 
           0.00022311468094600624*x^6 + 2.962962962962963*LQ*delta[1 - x] + 
           28.444444444444443*Log[x] + 5.333333333333333*Log[x]^2 + 
           x^3*(-4.146460537021969 + 1.9460020768431983*Log[x] - 
             0.46338535414165666*Log[x]^2) + x^2*(0.4434589800443459 + 
             3.687786960514233*Log[x] + 0.011095700416088766*Log[x]^2) + 
           x*(-19.555613335644537 - 3.5555555555555554*Log[x] + 
             5.333333333333333*Log[x]^2) + 5.925925925925926*
            plusD[0, 1 - x])) + Lp^2*(43.55555555555556 + 
         5.750064020486556*x^4 - 1.6077537058152793*x^5 + 
         0.33859095688748686*x^6 - 23.39461783961922*delta[1 - x] + 
         3.5555555555555554*LQ^2*delta[1 - x] - 28.444444444444443*
          Log[1 - x] - 0.04628330995792426*(1 - x)^2*Log[1 - x] - 
         0.48483316481294236*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-36. + 14.222222222222221*Log[1 - x]) + 
         x^2*(2.157766990291262 - 14.022810890360558*Log[x]) + 
         x^3*(8.11289513296538 - 9.761156505342552*Log[x]) + 
         x*(-14.751562499999999 - 3.5555555555555554*Log[x]) - 
         3.5555555555555554*Log[x] - 29.333333333333332*plusD[0, 1 - x] + 
         LQ*(-14.222222222222221 + 7.111111111111111*(1 - x) - 
           14.666666666666666*delta[1 - x] + 14.222222222222221*
            plusD[0, 1 - x]) + 28.444444444444443*plusD[1, 1 - x])) + 
     as^3*(1017.9530469047234 + 34741.69456812111*x^4 - 
       1074.1570155902004*x^5 + 57.53328290468986*x^6 + 
       LQ*(-5.911242411116291*^-7 + 19.90222593356114*(1 - x) + 
         5.911242340062017*^-7*x + 70.0680092366324*delta[1 - x]) + 
       637.8428730312537*Log[1 - x] - 5.090371407762163*Log[1 - x]^2 - 
       34.76543209876543*Log[1 - x]^3 + (1 - x)^2*
        (433.7070506454816*Log[1 - x] - 82.89563567362428*Log[1 - x]^2 - 
         10.898211829436038*Log[1 - x]^3) + (1 - x)*(-2425.647354471025 - 
         482.95332389620125*Log[1 - x] + 9.50849651512577*Log[1 - x]^2 - 
         7.901234567901234*Log[1 - x]^3) + (1 - x)^3*
        (143.546818727491*Log[1 - x] - 58.071114369501466*Log[1 - x]^2 - 
         7.282934131736527*Log[1 - x]^3) - 920.6970183179071*Log[x] - 
       304.5691932615442*Log[x]^2 - 80.0976449819365*Log[x]^3 - 
       9.777777777777779*Log[x]^4 - 0.28641975308641976*Log[x]^5 + 
       x^3*(-17826.25115207373 - 61667.36969111969*Log[x] + 
         71.74470046082949*Log[x]^2 - 8978.168665067946*Log[x]^3 - 
         157.0204248366013*Log[x]^4 - 196.72785258681785*Log[x]^5) + 
       x^2*(-15973.196162046908 + 13394.923515981734*Log[x] + 
         5577.3941778127455*Log[x]^2 + 724.4318100035985*Log[x]^3 + 
         11.03092986603625*Log[x]^4 - 0.9217134416543574*Log[x]^5) + 
       x*(212.72369577916766 + 464.3656594169141*Log[x] + 
         173.588048593233*Log[x]^2 - 46.81894448925454*Log[x]^3 - 
         11.555555555555555*Log[x]^4 - 0.3160493827160494*Log[x]^5) + 
       Nf^2*(-187.51400348036705 - 8.454970760233918*x^4 + 
         0.355877616747182*x^5 - 0.04643449419568822*x^6 - 
         4.546622307260785*LQ*delta[1 - x] + (1 - x)^3*
          (-0.7780040733197556*Log[1 - x] + 1.1079497907949791*Log[1 - x]^2 - 
           0.21207865168539325*Log[1 - x]^3) + (1 - x)*(-36.10766483126627 - 
           11.588477366255145*Log[1 - x] - 1.5802469135802468*Log[1 - x]^2 - 
           0.19753086419753085*Log[1 - x]^3) + (1 - x)^2*
          (6.794554455445544*Log[1 - x] + 1.6675062972292192*Log[1 - x]^2 - 
           0.0048543689320388345*Log[1 - x]^3) - 177.989686821029*Log[x] - 
         47.83112775723933*Log[x]^2 - 7.111111111111111*Log[x]^3 - 
         0.49382716049382713*Log[x]^4 + x*(173.6128350628412 - 
           58.77246760269594*Log[x] - 26.10273269551093*Log[x]^2 - 
           2.3703703703703702*Log[x]^3 - 0.49382716049382713*Log[x]^4) + 
         x^2*(-41.76035242290749 - 30.917543859649122*Log[x] - 
           10.227237949502678*Log[x]^2 - 0.8966861598440545*Log[x]^3 - 
           0.00680015111446921*Log[x]^4) + x^3*(79.74802804557406 - 
           29.337404580152672*Log[x] + 13.825597749648383*Log[x]^2 - 
           1.016971279373368*Log[x]^3 + 0.48469147432878*Log[x]^4) + 
         Lp*(-130.18706409963022 - 5.3861892583120206*x^4 + 
           0.4604267033723331*x^5 - 0.10044843049327354*x^6 - 
           3.292181069958848*LQ*delta[1 - x] + (1 - x)*(-34.10699588477366 - 
             9.481481481481481*Log[1 - x] - 1.7777777777777777*
              Log[1 - x]^2) + (1 - x)^3*(4.03521878335112*Log[1 - x] - 
             0.039383561643835614*Log[1 - x]^2) + (1 - x)^2*
            (7.308747855917667*Log[1 - x] + 0.016267123287671232*
              Log[1 - x]^2) - 106.35758080258218*Log[x] - 23.703703703703702*
            Log[x]^2 - 2.3703703703703702*Log[x]^3 + 
           x*(128.04776845492523 - 56.579803024804406*Log[x] - 
             9.481481481481481*Log[x]^2 - 2.3703703703703702*Log[x]^3) + 
           x^2*(7.987377279102384 - 10.877064220183486*Log[x] - 
             1.8448349764252037*Log[x]^2 + 0.024520255863539446*Log[x]^3) + 
           x^3*(13.66372657111356 + 8.64612676056338*Log[x] - 
             0.9479979199167967*Log[x]^2 + 1.0264550264550265*Log[x]^3) - 
           6.584362139917696*plusD[0, 1 - x]) + Lp^2*(-23.154099043266395 - 
           1.158*x^4 + 0.22625215889464595*x^5 - 0.0655893536121673*x^6 - 
           1.9753086419753085*LQ*delta[1 - x] + (1 - x)*
            (-10.271604938271604 - 3.5555555555555554*Log[1 - x]) - 
           0.013245033112582781*(1 - x)^2*Log[1 - x] + 0.844776119402985*
            (1 - x)^3*Log[1 - x] - 23.703703703703702*Log[x] - 
           3.5555555555555554*Log[x]^2 + x*(25.875165485489994 - 
             9.481481481481481*Log[x] - 3.5555555555555554*Log[x]^2) + 
           x^2*(-1.243268337975859 - 2.6672879776328053*Log[x] - 
             0.0270239710538218*Log[x]^2) + x^3*(5.840525328330206 - 
             1.1633624107850913*Log[x] + 0.6129092961987204*Log[x]^2) - 
           3.950617283950617*plusD[0, 1 - x]) + 
         Lp^3*(-3.950617283950617 - 1.5802469135802468*(1 - x) - 
           0.3950617283950617*LQ*delta[1 - x] + x*(4.7407407407407405 - 
             2.3703703703703702*Log[x]) - 2.3703703703703702*Log[x] - 
           0.7901234567901234*plusD[0, 1 - x]) - 9.09324461452157*
          plusD[0, 1 - x]) + 140.1360184732648*plusD[0, 1 - x] + 
       Nf*(3660.1300917322824 - 1369.73140954495*x^4 + 23.387395736793327*
          x^5 + 3.545722713864307*x^6 + LQ*(7.374485596707819*(1 - x) + 
           77.12861616470005*delta[1 - x]) - 10.4457965355425*Log[1 - x] + 
         10.37037037037037*Log[1 - x]^2 + 2.1069958847736627*Log[1 - x]^3 + 
         (1 - x)^3*(885.155672823219*Log[1 - x] - 423.4235403151066*
            Log[1 - x]^2 + 32.77185501066098*Log[1 - x]^3 - 
           10.319615912208505*Log[1 - x]^4) + (1 - x)^2*
          (584.0036188178528*Log[1 - x] + 103.71289274106175*Log[1 - x]^2 + 
           6.297658862876254*Log[1 - x]^3 + 0.22293577981651377*
            Log[1 - x]^4) + (1 - x)*(797.284381209418 + 149.3722762375366*
            Log[1 - x] + 13.642508207299816*Log[1 - x]^2 - 
           0.9547325102880658*Log[1 - x]^3 + 0.49382716049382713*
            Log[1 - x]^4) + 5009.721896483313*Log[x] + 2177.046663977314*
          Log[x]^2 + 513.4407927578973*Log[x]^3 + 61.925925925925924*
          Log[x]^4 + 2.5481481481481483*Log[x]^5 + 
         x*(-2614.639118398949 - 815.3905369905829*Log[x] + 
           532.8698851587798*Log[x]^2 - 64.94055154937297*Log[x]^3 + 
           16.131687242798353*Log[x]^4 - 1.1851851851851851*Log[x]^5) + 
         x^2*(-39.56839422259983 - 668.797233030696*Log[x] - 
           161.28841870824053*Log[x]^2 - 36.02639296187683*Log[x]^3 - 
           1.6075*Log[x]^4 - 0.14526588845654995*Log[x]^5) + 
         x^3*(-21.30943396226415 + 4572.886021505376*Log[x] - 
           703.7496339677891*Log[x]^2 + 615.9937156323645*Log[x]^3 - 
           13.982248520710058*Log[x]^4 + 13.64445020746888*Log[x]^5) + 
         154.2572323294001*plusD[0, 1 - x] + Lp^2*(407.6588943548737 - 
           217.3994126284875*x^4 + 21.832372025955298*x^5 - 
           3.4412171507607194*x^6 + 51.98803964359826*delta[1 - x] - 
           7.901234567901234*LQ^2*delta[1 - x] + (1 - x)*(388.9853447065923 - 
             46.41975308641975*Log[1 - x]) + 101.1358024691358*Log[1 - x] + 
           72.88018979833926*(1 - x)^2*Log[1 - x] + 36.804788213627994*
            (1 - x)^3*Log[1 - x] + 1138.4389374381021*Log[x] + 
           359.7037037037037*Log[x]^2 + 30.814814814814813*Log[x]^3 + 
           x*(-451.239599683434 - 405.44595645180425*Log[x] + 
             218.07407407407408*Log[x]^2 - 11.851851851851851*Log[x]^3) + 
           x^2*(694.8216911764706 + 437.7227101631117*Log[x] + 
             63.048323471400394*Log[x]^2 + 2.0704545454545453*Log[x]^3) + 
           x^3*(-691.1161087866109 + 745.3133903133903*Log[x] - 
             77.80116959064327*Log[x]^2 + 41.66884531590414*Log[x]^3) + 
           LQ*(-20.543209876543216 - 37.135802469135804*(1 - x) - 
             0.4050707547169811*x^4 + 0.011126564673157162*x^5 + 
             0.0005952380952380953*x^6 + 71.63922180547078*delta[1 - x] - 
             75.85185185185185*Log[x] - 14.222222222222221*Log[x]^2 + 
             x*(52.14830392958679 + 9.481481481481481*Log[x] - 
               14.222222222222221*Log[x]^2) + x^2*(-1.182555780933063 - 
               9.834096109839816*Log[x] - 0.02959094865100087*Log[x]^2) + 
             x^3*(11.05722891566265 - 5.189336235038085*Log[x] + 
               1.2356948228882834*Log[x]^2) - 31.604938271604937*
              plusD[0, 1 - x]) + 143.27844361094157*plusD[0, 1 - x] - 
           63.20987654320987*plusD[1, 1 - x]) + 
         Lp*(4122.198143072246 - 309.7309384164223*x^4 - 5.540388227927364*
            x^5 + 2.2904290429042904*x^6 + 48.52217033402505*delta[1 - x] - 
           7.374485596707819*LQ^2*delta[1 - x] + 108.37860082304526*
            Log[1 - x] + 9.481481481481481*Log[1 - x]^2 + 
           (1 - x)^3*(-113.99526066350711*Log[1 - x] + 22.766552511415526*
              Log[1 - x]^2 - 3.747497219132369*Log[1 - x]^3) + 
           (1 - x)^2*(-33.16335740072202*Log[1 - x] + 8.518275538894095*
              Log[1 - x]^2 - 0.12477064220183487*Log[1 - x]^3) + 
           (1 - x)*(927.8772253989483 + 31.023773523634294*Log[1 - x] + 
             5.037037037037037*Log[1 - x]^2 + 2.962962962962963*
              Log[1 - x]^3) + 3774.606045463449*Log[x] + 1365.272669574953*
            Log[x]^2 + 251.85185185185185*Log[x]^3 + 16.59259259259259*
            Log[x]^4 + x*(-4582.405380057758 + 1097.5034012930075*Log[x] - 
             281.8343563666592*Log[x]^2 + 119.70370370370371*Log[x]^3 - 
             7.407407407407407*Log[x]^4) + x^2*(-7471.860408163266 - 
             2739.0722964763063*Log[x] - 303.68110236220474*Log[x]^2 - 
             17.60861423220974*Log[x]^3 - 1.0198511166253101*Log[x]^4) + 
           x^3*(7724.96563876652 - 4528.92406221409*Log[x] + 
             1568.375822368421*Log[x]^2 - 181.96876394466756*Log[x]^3 + 
             36.13109563014566*Log[x]^4) + LQ*(-59.61405650183152 - 
             25.020576131687243*(1 - x) - 1.796694214876033*x^4 + 
             0.08271375464684015*x^5 - 0.004887585532746823*x^6 + 
             142.48210842712845*delta[1 - x] - 67.95061728395062*Log[x] - 
             18.962962962962962*Log[x]^2 - 2.3703703703703702*Log[x]^3 + 
             x*(60.66756780534282 - 53.72839506172839*Log[x] + 
               2.3703703703703702*Log[x]^2 - 2.3703703703703702*Log[x]^3) + 
             x^2*(25.45002368545713 - 20.79277364505845*Log[x] - 
               2.216459977452086*Log[x]^2 + 0.00639386189258312*Log[x]^3) + 
             x^3*(12.61451048951049 - 0.13682864450127877*Log[x] - 
               0.29319148936170214*Log[x]^2 + 0.5947315096251267*Log[x]^3) - 
             29.497942386831276*plusD[0, 1 - x]) + 284.9642168542569*
            plusD[0, 1 - x] - 58.99588477366255*plusD[1, 1 - x]) + 
         Lp^3*(335.4930272321899 - 5.8400392541707555*x^4 + 
           1.3120973514674301*x^5 - 0.38373048479868527*x^6 + 
           15.596411893079479*delta[1 - x] - 2.3703703703703702*LQ^2*
            delta[1 - x] + (1 - x)*(70.51851851851852 - 29.62962962962963*
              Log[1 - x]) + 18.962962962962962*Log[1 - x] - 
           0.07409274193548387*(1 - x)^2*Log[1 - x] + 4.7986942328618065*
            (1 - x)^3*Log[1 - x] + 231.11111111111111*Log[x] + 
           26.074074074074073*Log[x]^2 + x*(-368.52226272882365 + 
             130.37037037037038*Log[x] - 5.925925925925926*Log[x]^2) + 
           x^2*(-4.460136674259681 + 8.569272976680384*Log[x] - 
             0.08957795004306632*Log[x]^2) + x^3*(6.84548825710754 + 
             5.957931638913234*Log[x] + 0.5905271199388846*Log[x]^2) + 
           LQ*(-18.962962962962962 - 11.851851851851851*(1 - x) + 
             13.037037037037036*delta[1 - x] + x*(28.444444444444446 - 
               14.222222222222221*Log[x]) - 14.222222222222221*Log[x] - 
             9.481481481481481*plusD[0, 1 - x]) + 26.074074074074073*
            plusD[0, 1 - x] - 18.962962962962962*plusD[1, 1 - x])) + 
       Lp*(2562.2367671123666 + 10021.70615835777*x^4 - 266.37029893924785*
          x^5 - 9.833*x^6 + 130.95139777689997*delta[1 - x] - 
         19.90222593356114*LQ^2*delta[1 - x] - 268.29724314653413*
          Log[1 - x] - 274.962962962963*Log[1 - x]^2 + 37.925925925925924*
          Log[1 - x]^3 + (1 - x)*(-3259.6811048599798 - 245.09677999962008*
            Log[1 - x] + 116.14814814814815*Log[1 - x]^2 - 
           18.962962962962962*Log[1 - x]^3) + (1 - x)^2*
          (-63.56049213943951*Log[1 - x] - 107.33099824868651*Log[1 - x]^2 + 
           14.309675141242938*Log[1 - x]^3) + (1 - x)^3*
          (904.0704099821747*Log[1 - x] - 54.34801136363637*Log[1 - x]^2 + 
           69.60521235521236*Log[1 - x]^3) - 1187.8596359510648*Log[x] - 
         392.5510686809537*Log[x]^2 - 54.51851851851852*Log[x]^3 - 
         2.0246913580246915*Log[x]^4 + x^3*(-128770.32754342431 + 
           65860.59226932668*Log[x] - 26290.664034021873*Log[x]^2 + 
           2239.4656786271453*Log[x]^3 - 636.9924882629108*Log[x]^4) + 
         x^2*(119491.91302710843 + 44660.245626312106*Log[x] + 
           6264.069575471698*Log[x]^2 + 228.1318493150685*Log[x]^3 - 
           2.3997071742313323*Log[x]^4) + x*(-994.3130752646653 + 
           292.5075771045442*Log[x] - 144.48241260334*Log[x]^2 - 
           55.50617283950617*Log[x]^3 - 1.9753086419753085*Log[x]^4) + 
         LQ*(59.51959501134144 + 128.53152039555007*x^4 - 23.164785553047405*
            x^5 + 3.3907942238267146*x^6 - 423.2557719628244*delta[1 - x] - 
           59.25925925925926*Log[1 - x] + 18.962962962962962*Log[1 - x]^2 + 
           (1 - x)*(-109.43798864648667 + 47.407407407407405*Log[1 - x] - 
             9.481481481481481*Log[1 - x]^2) + (1 - x)^3*
            (-11.235408560311283*Log[1 - x] + 1.319201995012469*
              Log[1 - x]^2) + (1 - x)^2*(-34.78809738503156*Log[1 - x] + 
             6.43703007518797*Log[1 - x]^2) + 17.77777777777778*Log[x] + 
           5.333333333333333*Log[x]^2 + 2.3703703703703702*Log[x]^3 + 
           x^3*(-233.80094537815125 - 89.95119182746879*Log[x] - 
             23.592039800995025*Log[x]^2 - 2.550546448087432*Log[x]^3) + 
           x*(12.005554429719552 + 27.25925925925926*Log[x] + 
             24.296296296296298*Log[x]^2 + 1.5802469135802468*Log[x]^3) + 
           x^2*(91.83469387755102 + 131.99584631360332*Log[x] + 
             47.46628571428572*Log[x]^2 + 8.184110970996217*Log[x]^3) - 
           79.60890373424456*plusD[0, 1 - x]) - 846.5115439256488*
          plusD[0, 1 - x] - 159.21780746848913*plusD[1, 1 - x]) + 
       Lp^2*(1778.755557987674 - 1818.7603092783504*x^4 + 
         243.15789956853024*x^5 - 33.00998003992016*x^6 - 
         583.1683504529062*delta[1 - x] + LQ^2*(9.481481481481481*(1 - x) + 
           88.63096129595715*delta[1 - x]) - 1221.0476903676572*Log[1 - x] + 
         151.7037037037037*Log[1 - x]^2 + (1 - x)*(-2047.743576289989 + 
           859.4127340727174*Log[1 - x] - 37.925925925925924*Log[1 - x]^2) + 
         (1 - x)^3*(-24.527783009983047*Log[1 - x] + 47.895078922934076*
            Log[1 - x]^2) + (1 - x)^2*(-294.36500579374274*Log[1 - x] + 
           49.69687964338782*Log[1 - x]^2) - 421.32835806501464*Log[x] - 
         102.51851851851852*Log[x]^2 - 4.7407407407407405*Log[x]^3 + 
         x^2*(713.3444576877234 - 733.0811078140455*Log[x] - 
           432.08343558282206*Log[x]^2 - 31.852503382949934*Log[x]^3) + 
         x*(-1251.9146983663895 - 255.96944559610495*Log[x] - 
           82.96296296296296*Log[x]^2 - 3.1604938271604937*Log[x]^3) + 
         x^3*(1887.280427631579 + 1831.0699404761904*Log[x] + 
           279.4395306859206*Log[x]^2 + 137.73652694610777*Log[x]^3) - 
         1003.2054306916465*plusD[0, 1 - x] + LQ*(-454.76649515997656 + 
           313.5582188882106*(1 - x) + 57.76417419884963*x^4 - 
           12.022746419545072*x^5 + 1.3525698827772767*x^6 - 
           501.60271534582324*delta[1 - x] + 75.85185185185185*Log[1 - x] + 
           25.141348497156784*(1 - x)^2*Log[1 - x] + 9.452892561983472*
            (1 - x)^3*Log[1 - x] + 49.77777777777778*Log[x] + 
           14.222222222222221*Log[x]^2 + x^3*(-252.93229166666666 + 
             33.897052353717555*Log[x] - 16.85792349726776*Log[x]^2) + 
           x*(182.23961531111723 + 78.22222222222223*Log[x] + 
             9.481481481481481*Log[x]^2) + x^2*(24.28577353795106 + 
             187.031462585034*Log[x] + 48.7264325323475*Log[x]^2) + 
           354.5238451838286*plusD[0, 1 - x]) + 709.0476903676572*
          plusD[1, 1 - x]) + Lp^3*(285.12230036241056 + 
         10.93868349864743*x^4 - 3.41112828438949*x^5 + 0.8800328677074774*
          x^6 - 318.1262909931163*delta[1 - x] - 3.1604938271604937*LQ^3*
          delta[1 - x] - 388.74074074074076*Log[1 - x] + 
         75.85185185185185*Log[1 - x]^2 + (1 - x)*(-368.33040181039814 + 
           270.22222222222223*Log[1 - x] - 37.925925925925924*Log[1 - x]^2) + 
         (1 - x)^3*(-8.019616584930896*Log[1 - x] - 1.1469147894221352*
            Log[1 - x]^2) + (1 - x)^2*(-24.295550847457626*Log[1 - x] + 
           0.09271284271284272*Log[1 - x]^2) - 48.592592592592595*Log[x] - 
         1.5802469135802468*Log[x]^2 + x^2*(-27.84915254237288 - 
           223.07951987996998*Log[x] - 13.43981170141224*Log[x]^2) + 
         x*(-270.51685775840167 - 48.592592592592595*Log[x] - 
           1.5802469135802468*Log[x]^2) + x^3*(251.62038404726735 - 
           140.35984095427435*Log[x] + 23.44730941704036*Log[x]^2) + 
         LQ^2*(18.962962962962962 - 9.481481481481481*(1 - x) + 
           39.111111111111114*delta[1 - x] - 18.962962962962962*
            plusD[0, 1 - x]) - 90.33981596647529*plusD[0, 1 - x] + 
         LQ*(-194.3703678756218 - 15.333502280790674*x^4 + 
           4.2873417721518985*x^5 - 0.9029082774049217*x^6 - 
           45.16990798323764*delta[1 - x] + (1 - x)*(135.11111111111111 - 
             37.925925925925924*Log[1 - x]) + 75.85185185185185*Log[1 - x] + 
           0.12342342342342343*(1 - x)^2*Log[1 - x] + 1.2928909952606635*
            (1 - x)^3*Log[1 - x] + 9.481481481481481*Log[x] + 
           x*(39.337498320569665 + 9.481481481481481*Log[x]) + 
           x^3*(-21.634389140271495 + 26.02974983096687*Log[x]) + 
           x^2*(-5.754042553191489 + 37.39416445623342*Log[x]) + 
           156.44444444444446*plusD[0, 1 - x] - 75.85185185185185*
            plusD[1, 1 - x]) + 312.8888888888889*plusD[1, 1 - x] - 
         75.85185185185185*plusD[2, 1 - x]))


==> anc/dFFLarin.m <==
dFFLarin["-"] = delta[1 - z] + as*CF*(6*(-1 + z) + 2*Lp*(1 + z) - 
       (4*(1 + z^2)*H[0, z])/(-1 + z)) - 32*as^3*CF^3*Lp^3*plusD[2, 1 - z] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + z))/3 - (4*(-23 + 79*z))/27 + 
         (20*(1 + z^2)*H[0, z])/(3*(-1 + z)) + Lp*((-16*(1 + 4*z))/9 + 
           (8*(1 + z^2)*H[0, z])/(3*(-1 + z))) - (4*(1 + z^2)*H[0, 0, z])/
          (3*(-1 + z))) + CF^2*(-2*Lp^3*(1 + z) - 2*H[1, z] + 
         Lp^2*(-2*(-1 + z) - 4*Lh*(1 + z) + (2*(3 + 5*z^2)*H[0, z])/
            (-1 + z) + 8*(1 + z)*H[1, z]) - 12*(-1 + z)*H[2, z] + 
         (28*(1 + z^2)*H[3, z])/(-1 + z) - (16*(1 + z^2)*H[-2, 0, z])/
          (1 + z) + 24*(1 + z)*H[-1, 0, z] - (2*(18 - 38*z + 35*z^2)*
           H[0, 0, z])/(-1 + z) - 60*(-1 + z)*H[1, 0, z] + 
         (8*(1 + z^2)*H[1, 2, z])/(-1 + z) + (4*(11 + 15*z)*(1 + z^2)*
           H[2, 0, z])/((-1 + z)*(1 + z)) + (4*(1 + z^2)*H[2, 1, z])/
          (-1 + z) - (16*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
         (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
         (2*(11 + 47*z + 33*z^2 + 69*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (36*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) - (8*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (4*H[0, z]*(-2 + 9*z - 3*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
          (-1 + z) + Lp*((4*(1 + 2*z^2)*H[0, z])/(-1 + z) + 
           Lh*(-12*(-1 + z) + (8*(1 + z^2)*H[0, z])/(-1 + z)) + 
           24*(-1 + z)*H[1, z] - (24*(1 + z^2)*H[2, z])/(-1 + z) + 
           (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - (4*(3 + 7*z + 9*z^2 + 13*z^3)*
             H[0, 0, z])/((-1 + z)*(1 + z)) - (24*(1 + z^2)*H[1, 0, z])/
            (-1 + z) + (2*(-10 + 10*z^2 + 3*zeta[2] - 2*z*zeta[2] + 
              3*z^2*zeta[2]))/(1 + z)) - (2*(33*zeta[2] - 21*z*zeta[2] - 
            33*z^2*zeta[2] + 21*z^3*zeta[2] - 16*zeta[3] - 28*z*zeta[3] - 
            16*z^2*zeta[3] - 28*z^3*zeta[3]))/((-1 + z)*(1 + z))) + 
       CA*CF*((11*Lp^2*(1 + z))/3 + 2*H[1, z] - (4*(1 + z^2)*H[3, z])/
          (-1 + z) + (8*(1 + z^2)*H[-2, 0, z])/(1 + z) - 
         12*(1 + z)*H[-1, 0, z] + ((11 - 36*z + 47*z^2)*H[0, 0, z])/
          (3*(-1 + z)) - (4*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
         (4*(1 + z^2)*H[2, 0, z])/(1 + z) + (8*(1 + z^2)*H[-1, -1, 0, z])/
          (1 + z) + (12*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
         (36*z*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
         (8*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (4*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) + (4*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-85 + 30*z - 85*z^2 + 36*zeta[2] + 36*z^2*zeta[2]))/
          (3*(-1 + z)) + Lp*((-22*(1 + z^2)*H[0, z])/(3*(-1 + z)) - 
           (8*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*z*(1 + z^2)*H[0, 0, z])/
            ((-1 + z)*(1 + z)) - (4*(-8 - 67*z - 59*z^2 + 18*zeta[2] + 
              18*z*zeta[2] + 18*z^2*zeta[2]))/(9*(1 + z))) - 
         (-625 + 1433*z + 625*z^2 - 1433*z^3 - 324*z*zeta[2] + 
           324*z^3*zeta[2] - 756*zeta[3] - 432*z*zeta[3] + 324*z^3*zeta[3])/
          (27*(-1 + z)*(1 + z)))) + plusD[1, 1 - z]*(16*as^2*CF^2*Lp^2 + 
       as^3*(CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - z]*
      (-4*as*CF*Lp + as^2*(CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF*Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((154*Lp^4)/9 + Lp^3*((88*Lh)/3 - (8*(-67 + 18*zeta[2]))/
                9) + Lp^2*((-16*Lh*(-67 + 18*zeta[2]))/9 + 
               (2*(404 + 495*zeta[2] - 378*zeta[3]))/27) - 
             (4*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + (2*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81)) + 
           CF*Nf*TF*((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^3*(-8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           Lp^3*(-8*Lh^2 + 28*zeta[2]) - 5*Lp*zeta[4]) + 
         CF^2*Nf*TF*((-160/9 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(1 + 45*zeta[2]))/27) + 
           Lp*((-896*Lh)/27 - (4*(-1813 + 450*zeta[2] + 1548*zeta[3]))/81) - 
           (2*(-1711 + 112*zeta[2] + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + z))/27 - 
         (32*(47 - 46*z + 47*z^2)*H[0, z])/(81*(-1 + z)) + 
         Lp^2*((64*(1 + 4*z))/27 - (32*(1 + z^2)*H[0, z])/(9*(-1 + z))) + 
         (32*(49 - 48*z + 49*z^2)*H[0, 0, z])/(81*(-1 + z)) + 
         Lp*((160*(-1 + 11*z))/81 - (128*(4 - 3*z + 4*z^2)*H[0, z])/
            (27*(-1 + z)) + (64*(1 + z^2)*H[0, 0, z])/(9*(-1 + z))) - 
         (224*(1 + z^2)*H[0, 0, 0, z])/(27*(-1 + z)) + 
         (64*(-23 + 139*z + 81*zeta[3] + 81*z*zeta[3]))/729) + 
       CF^2*Nf*TF*((28*Lp^4*(1 + z))/9 + Lh*((224*(-1 + z))/9 - 
           (448*(1 + z^2)*H[0, z])/(27*(-1 + z))) + 
         Lp^3*((16*Lh*(1 + z))/3 + (8*(7 + 13*z))/9 - 
           (16*(5 + 8*z^2)*H[0, z])/(9*(-1 + z)) - (32*(1 + z)*H[1, z])/3) - 
         (16*(260 + 192*z + 89*z^2 + 237*z^3)*H[3, z])/(27*(-1 + z)*
           (1 + z)) + (32*(1 + 51*z)*(1 + z^2)*H[4, z])/
          (9*(-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) + 
         (64*(31 - 6*z + 13*z^2)*H[-2, 0, z])/(27*(1 + z)) - 
         (320*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) + 
         (64*(31 + 42*z + 31*z^2)*H[-1, 2, z])/(27*(1 + z)) - 
         (512*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) - 
         (32*(19 - 18*z + 19*z^2)*H[1, 2, z])/(9*(-1 + z)) + 
         (160*(1 + z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (16*(274 + 358*z + 217*z^2 + 373*z^3)*H[2, 0, z])/
          (27*(-1 + z)*(1 + z)) - (64*(4 - z + 2*z^2)*H[2, 1, z])/
          (9*(-1 + z)) + (64*(1 + 3*z)*(1 + z^2)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-1 + 41*z)*(1 + z^2)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (64*(3 + 5*z)*(1 + z^2)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) - (128*(1 + z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) - (160*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) + 
         (128*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
         (32*(83 + 6*z + 83*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) - 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
         (128*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (8*(297 + 1339*z + 927*z^2 + 1885*z^3)*H[0, 0, 0, z])/
          (27*(-1 + z)*(1 + z)) - (16*(49 - 38*z + 49*z^2)*H[1, 0, 0, z])/
          (3*(-1 + z)) - (64*(9 - 8*z + 9*z^2)*H[1, 1, 0, z])/(9*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
         (544*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (128*(1 + z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
         (64*(4 + 31*z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (32*(1 + 25*z)*(1 + z^2)*H[2, 1, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (64*(1 + z^2)*H[2, 1, 1, z])/(9*(-1 + z)) - 
         (512*(1 + z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
         (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
         (32*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (32*(7 + 101*z + 21*z^2 + 115*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) + (608*(1 + z^2)*H[1, 0, 0, 0, z])/
          (3*(-1 + z)) + (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
         (256*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
         (256*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) + 
         (32*H[1, 1, z]*(-3 + 7*z - 4*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
          (9*(-1 + z)) + (128*H[-1, 0, z]*(-67 - 78*z - 67*z^2 + 45*zeta[2] + 
            45*z^2*zeta[2]))/(81*(1 + z)) - 
         (16*H[1, 0, z]*(-1003 + 1410*z - 967*z^2 + 126*zeta[2] + 
            126*z^2*zeta[2]))/(81*(-1 + z)) + 
         (8*H[2, z]*(650 + 1124*z + 533*z^2 + 59*z^3 - 360*zeta[2] + 
            72*z*zeta[2] - 360*z^2*zeta[2] + 72*z^3*zeta[2]))/
          (81*(-1 + z)*(1 + z)) - (4*H[0, 0, z]*(-3092 - 1888*z - 1578*z^2 - 
            4574*z^3 + 1557*zeta[2] + 2709*z*zeta[2] + 1557*z^2*zeta[2] + 
            2709*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
         Lp^2*((-4*(61 + 12*z + 113*z^2)*H[0, z])/(9*(-1 + z)) + 
           Lh*((40*(1 + 7*z))/9 - (32*(1 + z^2)*H[0, z])/(3*(-1 + z))) - 
           (80*(1 + 7*z)*H[1, z])/9 + (32*(1 + z^2)*H[2, z])/(-1 + z) - 
           (64*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (4*(13 + 29*z + 37*z^2 + 53*z^3)*H[0, 0, z])/(3*(-1 + z)*
             (1 + z)) + (32*(1 + z^2)*H[1, 0, z])/(-1 + z) - 
           (4*(-124 - 2*z + 122*z^2 + 27*zeta[2] - 90*z*zeta[2] + 
              27*z^2*zeta[2]))/(27*(1 + z))) - 
         (128*H[-1, z]*(5*zeta[2] + 15*z*zeta[2] + 5*z^2*zeta[2] - 
            3*zeta[3] - 3*z^2*zeta[3]))/(27*(1 + z)) + 
         (8*H[1, z]*(-49 + 59*z - 10*z^2 + 12*zeta[2] - 24*z*zeta[2] + 
            12*z^2*zeta[2] + 12*zeta[3] + 12*z^2*zeta[3]))/(27*(-1 + z)) - 
         (4*H[0, z]*(-670 + 2100*z - 7*z^2 - 2777*z^3 - 1083*zeta[2] - 
            603*z*zeta[2] + 1329*z^2*zeta[2] + 369*z^3*zeta[2] + 
            1476*zeta[3] + 2628*z*zeta[3] + 1476*z^2*zeta[3] + 
            2628*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
         Lp*((-16*(-22 + 125*z)*H[1, z])/27 + (16*(73 - 12*z + 49*z^2)*
             H[2, z])/(9*(-1 + z)) - (16*(7 + 15*z)*(1 + z^2)*H[3, z])/
            (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) - 
           (64*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) + 
           (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) + 
           (16*(47 + 66*z + 90*z^2 + 151*z^3)*H[0, 0, z])/
            (9*(-1 + z)*(1 + z)) + Lh*((8*(-85 + 197*z))/27 - 
             (280*(1 + z^2)*H[0, z])/(9*(-1 + z)) + (8*(1 + z^2)*H[0, 0, z])/
              (3*(-1 + z))) + (16*(91 - 72*z + 91*z^2)*H[1, 0, z])/
            (9*(-1 + z)) - (64*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
           (32*(5 + 9*z)*(1 + z^2)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) + 
           (128*(1 + z^2)*H[-1, -1, 0, z])/(3*(1 + z)) + 
           (128*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(1 + 5*z)*(13 + 4*z + 19*z^2)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (304*(1 + z^2)*H[1, 0, 0, z])/
            (3*(-1 + z)) - (64*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (64*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           (8*H[0, z]*(-46 - 310*z - 255*z^2 + 9*z^3 + 9*zeta[2] + 
              81*z*zeta[2] + 9*z^2*zeta[2] + 81*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (2*(1847 - 3626*z - 5473*z^2 - 
              3474*zeta[2] + 1764*z*zeta[2] + 2358*z^2*zeta[2] + 
              1548*zeta[3] + 3096*z*zeta[3] + 1548*z^2*zeta[3]))/
            (81*(1 + z))) + (-8809 + 19075*z + 8809*z^2 - 19075*z^3 + 
           20488*zeta[2] - 21400*z*zeta[2] - 17408*z^2*zeta[2] + 
           17312*z^3*zeta[2] + 1320*zeta[3] - 23880*z*zeta[3] - 
           12504*z^2*zeta[3] + 1176*z^3*zeta[3] - 4824*zeta[4] - 
           10872*z*zeta[4] - 2232*z^2*zeta[4] - 8280*z^3*zeta[4])/
          (81*(-1 + z)*(1 + z))) + CF^3*(Lp^5*(1 + z) + 
         Lp^4*(1 - z + 4*Lh*(1 + z) - (4*(1 + 2*z^2)*H[0, z])/(-1 + z) - 
           8*(1 + z)*H[1, z]) + (8*(-232 - 372*z + 67*z^2 + 507*z^3)*H[4, z])/
          (3*(-1 + z)*(1 + z)) - (32*(122 + 109*z + 148*z^2 + 135*z^3)*
           H[5, z])/(3*(-1 + z)*(1 + z)) + (32*(-41 + 31*z - 65*z^2 + 95*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - (16*(30 + 142*z + 115*z^2)*
           H[-3, 0, z])/(3*(1 + z)) - (64*(-41 + 38*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) + (16*(-69 + 14*z + 50*z^2)*H[-2, 2, z])/
          (3*(1 + z)) - (32*(-57 + 53*z - 60*z^2 + 56*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) - (32*(29 + 34*z + 29*z^2)*H[-1, 3, z])/
          (3*(1 + z)) - (3872*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) + 
         (32*(67 - 139*z + 66*z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (2672*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
         (8*(-5 - 189*z - 34*z^2 + 234*z^3)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(67 + 239*z + 49*z^2 + 221*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(115 - 253*z - 25*z^2 + 565*z^3)*H[3, 0, z])/
          (3*(-1 + z)*(1 + z)) + (8*(5 - 61*z - 23*z^2 + 67*z^3)*H[3, 1, z])/
          (3*(-1 + z)*(1 + z)) - (16*(123 + 103*z + 127*z^2 + 115*z^3)*
           H[3, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(123 + 283*z + 233*z^2 + 453*z^3)*H[4, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(39 + 43*z^2)*H[4, 1, z])/(3*(-1 + z)) - 
         (32*(31 + 63*z + 51*z^2 + 43*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(19 + 57*z - 49*z^2 + 173*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(-27 + 59*z - 21*z^2 + 53*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(9 + 24*z + 10*z^2)*H[-2, -1, 0, z])/
          (1 + z) + (64*(-18 + 14*z - 19*z^2 + 15*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-121 - 61*z + 52*z^2 + 178*z^3)*
           H[-2, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*(2 + z^2)*H[-2, 2, 0, z])/(3*(1 + z)) - 
         (320*(1 + z^2)*H[-2, 2, 1, z])/(3*(1 + z)) - 
         (928*(1 + z^2)*H[-1, -3, 0, z])/(3*(1 + z)) + 
         (32*(54 + 118*z + 55*z^2)*H[-1, -2, 0, z])/(3*(1 + z)) + 
         (352*(1 + z^2)*H[-1, -2, 2, z])/(1 + z) - 
         (32*(119 + 220*z + 119*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
         (1984*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) - 
         (192*(4 + 7*z + 4*z^2)*H[-1, 2, 0, z])/(1 + z) - 
         (32*(5 + 8*z + 5*z^2)*H[-1, 2, 1, z])/(1 + z) - 
         (416*(1 + z^2)*H[-1, 2, 2, z])/(1 + z) - 
         (32*(2 - 9*z + 2*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (320*(1 + z^2)*H[1, -3, 0, z])/(-1 + z) + 
         (32*(1 + z)*H[1, -2, 0, z])/3 + (64*(1 + z^2)*H[1, -2, 2, z])/
          (-1 + z) + (8*(-109 + 111*z)*H[1, 1, 2, z])/3 - 
         (256*(1 + z^2)*H[1, 1, 3, z])/(-1 + z) + 
         (8*(401 - 756*z + 397*z^2)*H[1, 2, 0, z])/(3*(-1 + z)) + 
         (32*(-5 + 4*z)*H[1, 2, 1, z])/3 - (240*(1 + z^2)*H[1, 2, 2, z])/
          (-1 + z) - (2272*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (416*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) - 
         (128*(6 + 7*z)*(1 + z^2)*H[2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(193 - 79*z - 16*z^2 + 448*z^3)*H[2, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (8*(13 - 173*z - 19*z^2 + 251*z^3)*
           H[2, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(3 + 41*z - 3*z^2 + 35*z^3)*H[2, 1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(127 + 251*z + 125*z^2 + 249*z^3)*
           H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (448*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) - 
         (16*(107 + 175*z + 207*z^2 + 315*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(51 + 62*z + 56*z^2 + 69*z^3)*
           H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[3, 1, 1, z])/
          (-1 + z) - (64*(-11 + 7*z)*(1 + z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-11 + 75*z + 8*z^2 + 56*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-23 + 63*z - 31*z^2 + 71*z^3)*H[-2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (128*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) - 
         (432*(1 + z^2)*H[-1, -2, 0, 0, z])/(1 + z) - 
         (160*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (16*(31 + 29*z)*H[-1, -1, -1, 0, z])/3 + 
         (1408*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (8*(11 + 60*z + 13*z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
         (2528*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(1 + z) - 
         (8*(175 + 284*z + 175*z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
         (32*(19 - 12*z + 19*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) - 
         (32*(29 - 6*z + 29*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(-135 + 303*z + 307*z^2 + 257*z^3)*H[0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, -2, -1, 0, z])/
          (3*(-1 + z)) - (832*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (64*(26 - 43*z + 26*z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
         (320*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) + 
         (8*(-359 + 369*z)*H[1, 1, 0, 0, z])/3 + 
         (8*(-165 + 167*z)*H[1, 1, 1, 0, z])/3 - 
         (288*(1 + z^2)*H[1, 1, 2, 0, z])/(-1 + z) - 
         (1904*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (800*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) - 
         (32*(22 + 56*z + 31*z^2 + 65*z^3)*H[2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (16*(1 + 229*z - 9*z^2 + 219*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-19 + 109*z - 37*z^2 + 91*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (576*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) + (832*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) + 
         (80*(35 + 6*z + 35*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) - 
         (8*(-47 + 97*z + 55*z^2 + 487*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (3280*(1 + z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (1952*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) + 
         (16*(-195 + 89*z - 215*z^2 + 109*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) - (32*(-47 + 35*z - 49*z^2 + 37*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
         (416*(1 + z^2)*H[-1, -2, z]*zeta[2])/(1 + z) - 
         (160*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) - 
         (1408*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
         (4*H[1, 2, z]*(279 - 488*z + 201*z^2 + 10*zeta[2] + 10*z^2*zeta[2]))/
          (3*(-1 + z)) + (16*H[-1, 2, z]*(103 + 174*z + 103*z^2 + 
            24*zeta[2] + 12*z*zeta[2] + 24*z^2*zeta[2]))/(3*(1 + z)) - 
         (4*H[1, 1, 0, z]*(79 - 186*z + 107*z^2 + 70*zeta[2] + 
            70*z^2*zeta[2]))/(3*(-1 + z)) - (16*H[-1, -1, 0, z]*
           (15 + 22*z + 7*z^2 + 100*zeta[2] + 100*z^2*zeta[2]))/(3*(1 + z)) + 
         (4*H[1, 0, 0, z]*(109 - 380*z + 147*z^2 + 233*zeta[2] + 
            233*z^2*zeta[2]))/(3*(-1 + z)) + 
         (8*H[-1, 0, 0, z]*(10 - 92*z - 6*z^2 + 581*zeta[2] + 36*z*zeta[2] + 
            581*z^2*zeta[2]))/(3*(1 + z)) - 
         (4*H[2, 1, z]*(47 + 67*z - 51*z^2 - 71*z^3 - 73*zeta[2] + 
            87*z*zeta[2] - 97*z^2*zeta[2] + 63*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (4*H[2, 0, z]*(-142 - 498*z - 142*z^2 + 
            214*z^3 - 73*zeta[2] + 203*z*zeta[2] - 153*z^2*zeta[2] + 
            123*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         (16*H[-2, 0, z]*(32 + 71*z - 43*z^2 - 50*z^3 - 158*zeta[2] + 
            122*z*zeta[2] - 178*z^2*zeta[2] + 142*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (4*H[3, z]*(-636 - 156*z + 736*z^2 + 
            128*z^3 - 29*zeta[2] + 163*z*zeta[2] - 77*z^2*zeta[2] + 
            163*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         (2*H[0, 0, 0, z]*(606 - 4506*z - 1224*z^2 + 3464*z^3 + 
            1527*zeta[2] + 251*z*zeta[2] + 1029*z^2*zeta[2] + 
            297*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         Lp^3*(4*Lh^2*(1 + z) + (4*(-4 + z)*z*H[0, z])/(-1 + z) - 
           8*(-1 + z)*H[1, z] - (32*H[1, z]^2)/(-1 + z) + 
           Lh*(4*(-1 + z) - (4*(3 + 5*z^2)*H[0, z])/(-1 + z) - 
             16*(1 + z)*H[1, z]) + (16*(2 + 3*z^2)*H[2, z])/(-1 + z) - 
           (16*(1 + z^2)*H[-1, 0, z])/(1 + z) + 
           (8*(5 + 11*z + 17*z^2 + 23*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (40*(1 + z^2)*H[1, 0, z])/(-1 + z) + (32*(1 + z^2)*H[1, 1, z])/
            (-1 + z) - (2*(-6 + 6*z^2 + 15*zeta[2] + 22*z*zeta[2] + 
              15*z^2*zeta[2]))/(1 + z)) + 
         (4*H[1, 0, z]*(-302 + 612*z - 334*z^2 + 97*zeta[2] - 42*z*zeta[2] + 
            125*z^2*zeta[2] - 248*zeta[3] - 248*z^2*zeta[3]))/(3*(-1 + z)) + 
         (8*H[1, 1, z]*(-43 + 92*z - 49*z^2 + 48*zeta[2] - 96*z*zeta[2] + 
            48*z^2*zeta[2] - 132*zeta[3] - 132*z^2*zeta[3]))/(3*(-1 + z)) + 
         (8*H[-1, 0, z]*(103 + 218*z + 103*z^2 + 61*zeta[2] + 42*z*zeta[2] + 
            59*z^2*zeta[2] + 328*zeta[3] - 48*z*zeta[3] + 328*z^2*zeta[3]))/
          (3*(1 + z)) + (8*H[-1, -1, z]*(507*zeta[2] + 940*z*zeta[2] + 
            505*z^2*zeta[2] + 366*zeta[3] + 366*z^2*zeta[3]))/(3*(1 + z)) - 
         (32*H[-2, z]*(48*zeta[2] - 19*z*zeta[2] - 39*z^2*zeta[2] + 
            10*z^3*zeta[2] + 52*zeta[3] - 42*z*zeta[3] + 55*z^2*zeta[3] - 
            45*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) - 
         (2*H[2, z]*(1384 - 1068*z - 1367*z^2 + 1085*z^3 + 98*zeta[2] - 
            338*z*zeta[2] - 374*z^2*zeta[2] + 110*z^3*zeta[2] + 
            1920*zeta[3] + 1376*z*zeta[3] + 2064*z^2*zeta[3] + 
            1520*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(130 - 2394*z - 225*z^2 + 2443*z^3 - 1830*zeta[2] - 
            1588*z*zeta[2] + 309*z^2*zeta[2] + 667*z^3*zeta[2] + 
            240*zeta[3] + 1520*z*zeta[3] + 720*z^2*zeta[3] + 
            1840*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) + 
         Lp^2*(Lh^2*(12*(-1 + z) - (8*(1 + z^2)*H[0, z])/(-1 + z)) + 
           (4*(3 + 2*z + 7*z^2)*H[2, z])/(-1 + z) - 
           (4*(23 + 39*z + 55*z^2 + 71*z^3)*H[3, z])/((-1 + z)*(1 + z)) + 
           (16*(3 + 7*z^2)*H[-2, 0, z])/(1 + z) + 40*(1 + z)*H[-1, 0, z] + 
           (64*(1 + z^2)*H[-1, 2, z])/(1 + z) - (2*(-12 - 46*z + 19*z^2)*
             H[0, 0, z])/(-1 + z) + (4*(17 - 22*z + 17*z^2)*H[1, 0, z])/
            (-1 + z) + 96*(-1 + z)*H[1, 1, z] - (136*(1 + z^2)*H[1, 2, z])/
            (-1 + z) - (4*(35 + 39*z + 51*z^2 + 55*z^3)*H[2, 0, z])/
            ((-1 + z)*(1 + z)) - (132*(1 + z^2)*H[2, 1, z])/(-1 + z) - 
           (112*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
           (120*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (2*(19 + 71*z + 89*z^2 + 173*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (196*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (136*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
           (120*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
           2*H[1, z]*(39 - 40*z + 4*zeta[2] + 4*z*zeta[2]) + 
           (2*H[0, z]*(6 - 32*z - 14*z^2 + 24*z^3 + 3*zeta[2] + 
              51*z*zeta[2] + 17*z^2*zeta[2] + 97*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) + Lh*((-8*(1 + 2*z^2)*H[0, z])/(-1 + z) - 
             48*(-1 + z)*H[1, z] + (48*(1 + z^2)*H[2, z])/(-1 + z) - 
             (32*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*(3 + 7*z + 9*z^2 + 
                13*z^3)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (48*(1 + z^2)*H[1, 0, z])/(-1 + z) - (4*(-10 + 10*z^2 + 
                3*zeta[2] - 2*z*zeta[2] + 3*z^2*zeta[2]))/(1 + z)) + 
           (2*(24 - 24*z - 24*z^2 + 24*z^3 - 5*zeta[2] - 7*z*zeta[2] + 
              5*z^2*zeta[2] + 7*z^3*zeta[2] - 16*zeta[3] + 36*z*zeta[3] - 
              64*z^2*zeta[3] + 84*z^3*zeta[3]))/((-1 + z)*(1 + z))) - 
         (8*H[-1, z]*(221*zeta[2] + 370*z*zeta[2] + 213*z^2*zeta[2] + 
            406*zeta[3] + 768*z*zeta[3] + 404*z^2*zeta[3] - 560*zeta[4] + 
            66*z*zeta[4] - 560*z^2*zeta[4]))/(3*(1 + z)) + 
         (2*H[1, z]*(-557 + 1073*z - 516*z^2 + 311*zeta[2] - 365*z*zeta[2] + 
            38*z^2*zeta[2] + 1036*zeta[3] - 1632*z*zeta[3] + 
            1028*z^2*zeta[3] - 348*zeta[4] - 348*z^2*zeta[4]))/(3*(-1 + z)) - 
         (H[0, z]*(-332 + 98*z + 283*z^2 - 195*z^3 - 2432*zeta[2] - 
            244*z*zeta[2] + 4328*z^2*zeta[2] + 1292*z^3*zeta[2] - 
            2520*zeta[3] + 216*z*zeta[3] + 1464*z^2*zeta[3] - 
            1128*z^3*zeta[3] + 477*zeta[4] + 1517*z*zeta[4] + 
            925*z^2*zeta[4] + 2941*z^3*zeta[4]))/(3*(-1 + z)*(1 + z)) + 
         Lp*((-8*(-8 - 44*z + 11*z^2 + 71*z^3)*H[3, z])/((-1 + z)*(1 + z)) + 
           (96*(4 + 7*z + 8*z^2 + 11*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
           (64*(-3 + 3*z - 7*z^2 + 9*z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (48*(1 + 4*z + 5*z^2)*H[-2, 0, z])/(1 + z) + 
           (256*(1 + z^2)*H[-2, 2, z])/(1 + z) + (192*(3 + 5*z + 3*z^2)*
             H[-1, 2, z])/(1 + z) + (160*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           16*H[1, 1, z] - 304*(-1 + z)*H[1, 2, z] + 
           (416*(1 + z^2)*H[1, 3, z])/(-1 + z) - (8*(19 - 2*z + 19*z^2)*
             H[2, 0, z])/(-1 + z) - 88*(-1 + z)*H[2, 1, z] + 
           (16*(25 + 29*z + 27*z^2 + 31*z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) + 
           (8*(41 + 69*z + 87*z^2 + 123*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(37 + 39*z^2)*H[3, 1, z])/(-1 + z) + 
           (32*(-3 + 15*z - z^2 + 13*z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(-3 + 15*z - 17*z^2 + 29*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
           (256*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) - 544*(1 + z)*
            H[-1, -1, 0, z] - (832*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
           (16*(25 + 32*z + 25*z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (224*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) - 
           (4*(13 + 145*z + 77*z^2 + 17*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (12*(37 - 48*z + 37*z^2)*H[1, 0, 0, z])/(-1 + z) - 
           304*(-1 + z)*H[1, 1, 0, z] + (96*(1 + z^2)*H[1, 1, 2, z])/
            (-1 + z) + (464*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (80*(1 + z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (8*(61 + 69*z + 91*z^2 + 99*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(25 + 29*z + 27*z^2 + 31*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (48*(1 + z^2)*H[2, 1, 1, z])/
            (-1 + z) + (192*(1 + z^2)*H[-1, -1, -1, 0, z])/(1 + z) - 
           (592*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (4*(19 + 111*z + 133*z^2 + 409*z^3)*H[0, 0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (656*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
           (16*(-13 + z - 15*z^2 + 3*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) + (928*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + (8*H[1, 0, z]*(-24 + 57*z - 25*z^2 + 3*zeta[2] + 
              3*z^2*zeta[2]))/(-1 + z) - (16*H[-1, 0, z]*(-22 - 44*z - 
              22*z^2 + 25*zeta[2] + 25*z^2*zeta[2]))/(1 + z) - 
           (4*H[2, z]*(-58 - 115*z + 42*z^2 + 99*z^3 - 6*zeta[2] + 
              42*z*zeta[2] - 6*z^2*zeta[2] + 42*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) - (4*H[0, 0, z]*(9 - 242*z - 38*z^2 + 
              213*z^3 + 37*zeta[2] + 81*z*zeta[2] + 15*z^2*zeta[2] + 
              139*z^3*zeta[2]))/((-1 + z)*(1 + z)) - 
           (16*H[-1, z]*(53*zeta[2] + 94*z*zeta[2] + 53*z^2*zeta[2] + 
              48*zeta[3] + 48*z^2*zeta[3]))/(1 + z) + 
           (4*H[1, z]*(131 - 262*z + 131*z^2 + 18*zeta[2] - 36*z*zeta[2] + 
              18*z^2*zeta[2] + 100*zeta[3] + 100*z^2*zeta[3]))/(-1 + z) + 
           (2*H[0, z]*(-54 - 226*z + 33*z^2 + 253*z^3 - 122*zeta[2] - 
              338*z*zeta[2] - 64*z^2*zeta[2] + 296*z^3*zeta[2] + 36*zeta[3] + 
              12*z*zeta[3] + 204*z^2*zeta[3] - 60*z^3*zeta[3]))/
            ((-1 + z)*(1 + z)) + Lh*(4*H[1, z] + 24*(-1 + z)*H[2, z] - 
             (56*(1 + z^2)*H[3, z])/(-1 + z) + (32*(1 + z^2)*H[-2, 0, z])/
              (1 + z) - 48*(1 + z)*H[-1, 0, z] + (4*(18 - 38*z + 35*z^2)*H[0, 
                0, z])/(-1 + z) + 120*(-1 + z)*H[1, 0, z] - 
             (16*(1 + z^2)*H[1, 2, z])/(-1 + z) - (8*(11 + 15*z)*(1 + z^2)*H[
                2, 0, z])/((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 1, z])/
              (-1 + z) + (32*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
             (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (4*(11 + 47*z + 33*z^2 + 
                69*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (72*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (16*(1 + z^2)*H[1, 1, 0, 
                z])/(-1 + z) + (16*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (8*H[0, z]*(-2 + 9*z - 3*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
              (-1 + z) + (4*(33*zeta[2] - 21*z*zeta[2] - 33*z^2*zeta[2] + 
                21*z^3*zeta[2] - 16*zeta[3] - 28*z*zeta[3] - 16*z^2*zeta[3] - 
                28*z^3*zeta[3]))/((-1 + z)*(1 + z))) + 
           (-244 + 244*z + 244*z^2 - 244*z^3 - 1192*zeta[2] - 768*z*zeta[2] + 
             1192*z^2*zeta[2] + 768*z^3*zeta[2] - 584*zeta[3] - 
             2056*z*zeta[3] + 8*z^2*zeta[3] + 2056*z^3*zeta[3] + 
             895*zeta[4] - 449*z*zeta[4] + 1057*z^2*zeta[4] - 
             831*z^3*zeta[4])/(2*(-1 + z)*(1 + z))) + 
         (-2688 + 2688*z + 2688*z^2 - 2688*z^3 + 4304*zeta[2] - 
           4896*z*zeta[2] - 4332*z^2*zeta[2] + 4676*z^3*zeta[2] - 
           1744*zeta[3] - 640*z*zeta[3] - 2528*z^2*zeta[3] - 
           2096*z^3*zeta[3] - 3072*zeta[2]*zeta[3] - 208*z*zeta[2]*zeta[3] - 
           3008*z^2*zeta[2]*zeta[3] + 1264*z^3*zeta[2]*zeta[3] + 
           13121*zeta[4] + 39*z*zeta[4] - 12437*z^2*zeta[4] + 
           2037*z^3*zeta[4] - 2208*zeta[5] - 14944*z*zeta[5] - 
           3360*z^2*zeta[5] - 24224*z^3*zeta[5])/(6*(-1 + z)*(1 + z))) + 
       CA^2*CF*((242*Lp^3*(1 + z))/27 + (4*(-638 + 11*z + 214*z^2 + 665*z^3)*
           H[4, z])/(9*(-1 + z)*(1 + z)) + 
         (4*(-277 + 31*z - 171*z^2 + 137*z^3)*H[5, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(7 + 8*z + 2*z^2 + 13*z^3)*H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(23 + 82*z + 41*z^2 + 124*z^3)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(-27 + 35*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-148 + 87*z + 125*z^2)*H[-2, 2, z])/
          (9*(1 + z)) - (4*(-199 + 215*z - 205*z^2 + 221*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) - (704*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) - 
         (1600*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) + 
         (4*(428 - 549*z + 401*z^2)*H[1, 3, z])/(9*(-1 + z)) - 
         (664*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
         (4*(-65 - 104*z + 127*z^2 + 430*z^3)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) - (8*(11 + 107*z - 7*z^2 + 89*z^3)*H[2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (4*(-292 + 11*z - 73*z^2 + 602*z^3)*
           H[3, 0, z])/(9*(-1 + z)*(1 + z)) + (8*(-18 - 2*z + 9*z^2 + 37*z^3)*
           H[3, 1, z])/(9*(-1 + z)*(1 + z)) + 
         (4*(-47 + 21*z - 25*z^2 + 35*z^3)*H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(-25 + 2*z - 15*z^2 + 18*z^3)*H[4, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-21 - 5*z - 15*z^2 + z^3)*H[4, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(15 + 21*z + 22*z^2 + 14*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-32 + 22*z - 49*z^2 + 35*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(13 + 43*z + 27*z^2 + 29*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (8*(56 + 174*z + 47*z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) + (8*(-73 + 17*z - 75*z^2 + 19*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) + (4*(304 + 53*z - 95*z^2 + 26*z^3)*
           H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (8*(-39 + 47*z - 37*z^2 + 45*z^3)*H[-2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-3 + 5*z)*(1 + z^2)*H[-2, 2, 1, z])/
          (3*(-1 + z)*(1 + z)) - (496*(1 + z^2)*H[-1, -3, 0, z])/
          (3*(1 + z)) + (8*(29 + 108*z + 62*z^2)*H[-1, -2, 0, z])/
          (9*(1 + z)) + (368*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) - 
         (16*(73 + 124*z + 73*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
         (608*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) - 
         (8*(51 + 80*z + 60*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
         (16*(29 + 36*z + 29*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (464*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
         (4*(109 - 18*z + 109*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
         (128*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (736*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
         (16*(10 - 25*z + 18*z^2)*H[1, -2, 0, z])/(3*(-1 + z)) + 
         (32*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) + 
         (4*(155 - 237*z + 170*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
         (224*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
         (4*(268 - 153*z + 211*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (4*(14 - z + 9*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
         (88*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (16*(21 + 37*z + 23*z^2 + 39*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (4*(149 + 230*z + 80*z^2 + 1007*z^3)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (4*(-61 - 64*z + 107*z^2 + 566*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) - (4*(-35 + 69*z - 53*z^2 + 51*z^3)*
           H[2, 1, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-5 + 51*z - 31*z^2 + 25*z^3)*H[2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 2, 1, z])/(-1 + z) + 
         (16*(14 + 19*z + 11*z^2 + 22*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-11 - 7*z^2 + 14*z^3)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(1 + z)^2*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)) - (4*(105 + 119*z + 171*z^2 + 53*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-43 - 9*z - 54*z^2 + 2*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) - 
         (56*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
         (48*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) - 
         (8*(91 + 3*z + 88*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
         (448*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) - 
         (4*(353 + 459*z + 326*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
         (656*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
         (4*(343 + 699*z + 478*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
         (16*(37 - 6*z + 37*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) - 
         (8*(53 - 6*z + 53*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*z*(572 - 45*z + 1037*z^2)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(1 + z^2)*H[1, -2, -1, 0, z])/(-1 + z) - 
         (512*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (4*(812 - 339*z + 677*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
         (160*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) + 
         (4*(388 - 429*z + 415*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) + 
         (32*(41 - 60*z + 41*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) - 
         (80*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 2, 0, 0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) + 
         (4*(115 + 27*z + 153*z^2 + 65*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(-163 + 93*z - 193*z^2 + 63*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-67 + 93*z - 97*z^2 + 63*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (288*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) + (272*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) - 
         (4*(27 - 10*z + 27*z^2)*H[-1, 0, 0, 0, 0, z])/(1 + z) + 
         (56*z*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (296*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(-1 + z) + 
         (320*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) + 
         (16*(-69 + 49*z - 76*z^2 + 56*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) - (16*(-37 + 7*z - 39*z^2 + 9*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
         (272*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) - 
         (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) - 
         (448*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
         (8*H[-1, 2, z]*(527 + 750*z + 527*z^2 + 81*zeta[2] + 54*z*zeta[2] + 
            81*z^2*zeta[2]))/(27*(1 + z)) + 
         (2*H[1, 2, z]*(-1167 + 1674*z - 1043*z^2 + 168*zeta[2] + 
            168*z^2*zeta[2]))/(9*(-1 + z)) - 
         (8*H[-1, -1, 0, z]*(-241 - 238*z - 265*z^2 + 225*zeta[2] + 
            225*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(-647 + 822*z - 711*z^2 + 312*zeta[2] + 
            312*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[1, 0, 0, z]*(-672 + 611*z - 633*z^2 + 534*zeta[2] + 
            534*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[-1, 0, 0, z]*(1564 + 732*z + 1420*z^2 + 3663*zeta[2] + 
            162*z*zeta[2] + 3663*z^2*zeta[2]))/(27*(1 + z)) - 
         (4*H[2, 1, z]*(27 + 28*z - 27*z^2 - 28*z^3 - 28*zeta[2] + 
            12*z*zeta[2] - 36*z^2*zeta[2] + 4*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (2*H[2, 0, z]*(-152 - 416*z + 601*z^2 - 
            207*z^3 - 66*zeta[2] + 846*z*zeta[2] - 222*z^2*zeta[2] + 
            690*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
         (2*H[3, z]*(-5028 - 1406*z + 4701*z^2 - 137*z^3 - 486*zeta[2] + 
            918*z*zeta[2] - 1314*z^2*zeta[2] + 738*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) + (8*H[-2, 0, z]*(-392 + 692*z - 377*z^2 - 
            85*z^3 - 1089*zeta[2] + 1125*z*zeta[2] - 1233*z^2*zeta[2] + 
            1269*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, 0, z]*(847 + 10769*z + 847*z^2 + 4217*z^3 - 
            5238*zeta[2] + 1566*z*zeta[2] - 3402*z^2*zeta[2] + 
            3906*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^2*((-242*(1 + z^2)*H[0, z])/(9*(-1 + z)) - 
           (88*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (88*z*(1 + z^2)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (2*(-329 - 1780*z - 1451*z^2 + 396*zeta[2] + 396*z*zeta[2] + 
              396*z^2*zeta[2]))/(27*(1 + z))) + 
         (4*H[1, 1, z]*(-101 + 241*z - 140*z^2 + 158*zeta[2] - 
            216*z*zeta[2] + 146*z^2*zeta[2] - 108*zeta[3] - 108*z^2*zeta[3]))/
          (9*(-1 + z)) - (2*H[1, 0, z]*(613 - 1335*z + 790*z^2 + 
            574*zeta[2] - 714*z*zeta[2] + 436*z^2*zeta[2] + 384*zeta[3] + 
            384*z^2*zeta[3]))/(9*(-1 + z)) + 
         (4*H[-1, -1, z]*(785*zeta[2] + 1485*z*zeta[2] + 788*z^2*zeta[2] + 
            642*zeta[3] + 642*z^2*zeta[3]))/(9*(1 + z)) + 
         (4*H[-1, 0, z]*(-5375 - 7194*z - 5375*z^2 + 1467*zeta[2] - 
            1242*z*zeta[2] + 846*z^2*zeta[2] + 2052*zeta[3] - 648*z*zeta[3] + 
            2052*z^2*zeta[3]))/(81*(1 + z)) + 
         (2*H[2, z]*(-1778 + 933*z + 1741*z^2 - 970*z^3 - 190*zeta[2] + 
            326*z*zeta[2] + 266*z^2*zeta[2] + 134*z^3*zeta[2] - 
            1308*zeta[3] - 540*z*zeta[3] - 1332*z^2*zeta[3] - 
            564*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) - 
         (4*H[-2, z]*(352*zeta[2] - 352*z*zeta[2] - 203*z^2*zeta[2] + 
            203*z^3*zeta[2] + 357*zeta[3] - 141*z*zeta[3] + 387*z^2*zeta[3] - 
            171*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(-8191 - 8213*z - 1123*z^2 - 5621*z^3 - 6048*zeta[2] - 
            990*z*zeta[2] + 7398*z^2*zeta[2] + 1872*z^3*zeta[2] + 
            10800*z*zeta[3] + 13824*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
         (4*H[-1, z]*(331*zeta[2] + 786*z*zeta[2] + 259*z^2*zeta[2] + 
            1479*zeta[3] + 3231*z*zeta[3] + 1569*z^2*zeta[3] - 279*zeta[4] + 
            297*z*zeta[4] - 279*z^2*zeta[4]))/(27*(1 + z)) + 
         (2*H[1, z]*(-1515 + 2749*z - 1234*z^2 + 371*zeta[2] - 
            514*z*zeta[2] + 143*z^2*zeta[2] - 74*zeta[3] + 6*z*zeta[3] + 
            40*z^2*zeta[3] - 18*zeta[4] - 18*z^2*zeta[4]))/(9*(-1 + z)) - 
         (H[0, z]*(36270 - 20708*z + 2152*z^2 + 58482*z^3 - 42408*zeta[2] - 
            30192*z*zeta[2] + 22662*z^2*zeta[2] + 7878*z^3*zeta[2] - 
            7776*zeta[3] + 5580*z*zeta[3] - 3240*z^2*zeta[3] - 
            9108*z^3*zeta[3] + 13203*zeta[4] - 3699*z*zeta[4] + 
            8613*z^2*zeta[4] - 2781*z^3*zeta[4]))/(81*(-1 + z)*(1 + z)) + 
         Lp*((-4*(-47 - 3*z + 25*z^2 + 69*z^3)*H[3, z])/(3*(-1 + z)*
             (1 + z)) - (4*(-15 + z - 9*z^2 + 7*z^3)*H[4, z])/
            ((-1 + z)*(1 + z)) + (8*(1 + 3*z - z^2 + 5*z^3)*H[-3, 0, z])/
            ((-1 + z)*(1 + z)) + (8*(-29 - 13*z - 11*z^2 + 17*z^3)*
             H[-2, 0, z])/(3*(-1 + z)*(1 + z)) + (32*(-3 + 5*z)*(1 + z^2)*
             H[-2, 2, z])/((-1 + z)*(1 + z)) + (16*(29 + 36*z + 29*z^2)*
             H[-1, 2, z])/(3*(1 + z)) + (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           (88*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + (64*(1 + z^2)*H[1, 3, z])/
            (-1 + z) - (88*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
           (16*(3 + 2*z + 3*z^2)*H[-2, -1, 0, z])/(-1 + z) + 
           (8*(-9 + 5*z - 11*z^2 + 7*z^3)*H[-2, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(1 + 24*z + z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) - (256*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
           (32*(13 + 15*z + 13*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*z*(53 + 83*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(101 - 48*z + 101*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - 
           (88*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
           (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
           (8*z*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
           (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) + 
           (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) - 
           (16*(1 + z^2)*H[1, 0, z]*zeta[2])/(-1 + z) - 
           (8*H[2, z]*(14 + 28*z + 14*z^2 + 3*zeta[2] - 2*z*zeta[2] + 
              3*z^2*zeta[2]))/(1 + z) - (8*H[-1, 0, z]*(149 + 30*z + 
              149*z^2 + 198*zeta[2] + 198*z^2*zeta[2]))/(9*(1 + z)) + 
           (4*H[0, 0, z]*(121 + 611*z + 121*z^2 + 167*z^3 - 135*zeta[2] + 
              63*z*zeta[2] - 81*z^2*zeta[2] + 153*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (8*H[-1, z]*(59*zeta[2] + 96*z*zeta[2] + 
              59*z^2*zeta[2] + 72*zeta[3] + 72*z^2*zeta[3]))/(3*(1 + z)) + 
           (4*H[1, z]*(121 - 253*z + 132*z^2 + 24*zeta[2] - 48*z*zeta[2] + 
              24*z^2*zeta[2] + 108*zeta[3] + 108*z^2*zeta[3]))/(3*(-1 + z)) + 
           (4*H[0, z]*(-1451 - 1454*z - 590*z^2 - 263*z^3 - 27*zeta[2] - 
              261*z*zeta[2] + 621*z^2*zeta[2] + 927*z^3*zeta[2] + 
              756*z*zeta[3] + 972*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) - 
           (-5455 + 36461*z + 5455*z^2 - 36461*z^3 - 576*zeta[2] + 
             7992*z*zeta[2] - 9072*z^2*zeta[2] + 1656*z^3*zeta[2] - 
             8424*zeta[3] + 2592*z*zeta[3] - 11016*z^3*zeta[3] + 
             567*zeta[4] - 5103*z*zeta[4] - 2511*z^2*zeta[4] - 
             9801*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
         (432709 - 1026767*z - 432709*z^2 + 1026767*z^3 + 720936*zeta[2] - 
           87372*z*zeta[2] - 602964*z^2*zeta[2] - 50688*z^3*zeta[2] + 
           540648*zeta[3] + 894456*z*zeta[3] - 110484*z^2*zeta[3] - 
           788292*z^3*zeta[3] - 353808*zeta[2]*zeta[3] - 104976*z*zeta[2]*
            zeta[3] - 252720*z^2*zeta[2]*zeta[3] + 42768*z^3*zeta[2]*
            zeta[3] - 246240*zeta[4] - 127656*z*zeta[4] - 
           452790*z^2*zeta[4] - 523746*z^3*zeta[4] - 157464*zeta[5] + 
           38880*z*zeta[5] + 64152*z^2*zeta[5] + 124416*z^3*zeta[5])/
          (1458*(-1 + z)*(1 + z))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + z))/27 + 
           (8*(138 + 106*z - 69*z^2 + 43*z^3)*H[3, z])/(27*(-1 + z)*
             (1 + z)) - (32*(-8 + 17*z)*(1 + z^2)*H[4, z])/
            (9*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) - 
           (32*(31 - 6*z + 13*z^2)*H[-2, 0, z])/(27*(1 + z)) + 
           (160*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) - 
           (32*(31 + 42*z + 31*z^2)*H[-1, 2, z])/(27*(1 + z)) + 
           (256*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) + 
           (8*(42 - 51*z + 49*z^2)*H[1, 2, z])/(9*(-1 + z)) - 
           (256*(1 + z^2)*H[1, 3, z])/(9*(-1 + z)) + 
           (8*(-2 + 22*z - 41*z^2 + 15*z^3)*H[2, 0, z])/(9*(-1 + z)*
             (1 + z)) - (16*(1 + z)*H[2, 1, z])/3 - 
           (16*(-1 + 14*z + 5*z^2 + 14*z^3)*H[2, 2, z])/(9*(-1 + z)*
             (1 + z)) - (16*(-17 + 25*z)*(1 + z^2)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) - (64*z*(1 + z^2)*H[3, 1, z])/
            (9*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-2, -1, 0, z])/
            (9*(1 + z)) + (80*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) + 
           (64*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) - 
           (64*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) + 
           (64*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
           (16*(83 + 6*z + 83*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) + 
           (32*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
           (64*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
           (16*(77 + 354*z + 77*z^2 + 300*z^3)*H[0, 0, 0, z])/
            (27*(-1 + z)*(1 + z)) + (32*(27 - 29*z + 27*z^2)*H[1, 0, 0, z])/
            (9*(-1 + z)) + (8*(40 - 33*z + 33*z^2)*H[1, 1, 0, z])/
            (9*(-1 + z)) - (64*(1 + z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
           (224*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (16*(1 + z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
           (16*(1 + 55*z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (16*(1 + 22*z - 5*z^2 + 22*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) + (256*(1 + z^2)*H[-1, -1, -1, 0, z])/
            (9*(1 + z)) + (160*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
           (16*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (1504*z*(1 + z^2)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (928*(1 + z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
           (272*(1 + z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
           (128*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
           (128*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) - 
           (8*H[1, 1, z]*(-8 + 19*z - 11*z^2 + 8*zeta[2] + 8*z^2*zeta[2]))/
            (9*(-1 + z)) + (8*H[1, 0, z]*(26 - 63*z + 35*z^2 + 20*zeta[2] + 
              20*z^2*zeta[2]))/(9*(-1 + z)) - (64*H[-1, 0, z]*
             (-67 - 78*z - 67*z^2 + 45*zeta[2] + 45*z^2*zeta[2]))/
            (81*(1 + z)) - (8*H[2, z]*(-19 + 81*z + 20*z^2 - 80*z^3 + 
              10*zeta[2] + 16*z*zeta[2] - 26*z^2*zeta[2] + 16*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) + (16*H[0, 0, z]*(-659 - 510*z - 86*z^2 - 
              459*z^3 + 108*zeta[2] + 252*z*zeta[2] + 108*z^2*zeta[2] + 
              252*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
           Lp^2*((176*(1 + z^2)*H[0, z])/(9*(-1 + z)) + 
             (32*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) - 
             (32*z*(1 + z^2)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (4*(-121 - 578*z - 457*z^2 + 72*zeta[2] + 72*z*zeta[2] + 
                72*z^2*zeta[2]))/(27*(1 + z))) - 
           (8*H[1, z]*(30 - 76*z + 46*z^2 - 2*zeta[2] - 17*z*zeta[2] + 
              19*z^2*zeta[2] - 16*zeta[3] - 16*z^2*zeta[3]))/(9*(-1 + z)) + 
           (64*H[-1, z]*(5*zeta[2] + 15*z*zeta[2] + 5*z^2*zeta[2] - 
              3*zeta[3] - 3*z^2*zeta[3]))/(27*(1 + z)) - 
           (8*H[0, z]*(-2221 - 651*z - 237*z^2 - 1807*z^3 + 774*zeta[2] + 
              834*z*zeta[2] + 207*z^2*zeta[2] + 267*z^3*zeta[2] - 
              432*zeta[3] - 720*z*zeta[3] - 432*z^2*zeta[3] - 
              720*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           Lp*((-16*(-5 + 6*z)*H[1, z])/3 + 16*(1 + z)*H[2, z] + 
             (16*(-1 + 3*z)*(1 + z^2)*H[3, z])/(3*(-1 + z)*(1 + z)) - 
             (32*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
             (32*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
             (64*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) - 
             (16*(22 + 45*z + 22*z^2 + 39*z^3)*H[0, 0, z])/(9*(-1 + z)*(1 + 
                z)) + (32*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) - (64*(1 + z^2)*H[-1, -1, 
                0, z])/(3*(1 + z)) - (64*(1 + z^2)*H[-1, 0, 0, z])/
              (3*(1 + z)) + (224*z*(1 + z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + 
                z)) + (112*(1 + z^2)*H[1, 0, 0, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) - 
             (8*H[0, z]*(-457 - 247*z - 139*z^2 - 349*z^3 + 54*zeta[2] + 
                90*z*zeta[2] + 54*z^2*zeta[2] + 90*z^3*zeta[2]))/
              (27*(-1 + z)*(1 + z)) + (4*(-583 + 4685*z + 583*z^2 - 
                4685*z^3 - 396*zeta[2] + 108*z*zeta[2] - 324*z^2*zeta[2] + 
                612*z^3*zeta[2] - 648*zeta[3] - 648*z*zeta[3] - 
                648*z^2*zeta[3] - 648*z^3*zeta[3]))/(81*(-1 + z)*(1 + z))) - 
           (2*(43441 - 106067*z - 43441*z^2 + 106067*z^3 + 14868*zeta[2] - 
              13716*z*zeta[2] - 6480*z^2*zeta[2] + 5976*z^3*zeta[2] + 
              49356*zeta[3] + 6588*z*zeta[3] - 3240*z^2*zeta[3] + 
              13608*z^3*zeta[3] - 33696*zeta[4] - 36612*z*zeta[4] - 
              7452*z^2*zeta[4] - 31752*z^3*zeta[4]))/(729*(-1 + z)*
             (1 + z))) + CF^2*((-77*Lp^4*(1 + z))/9 - 
           (4*(-1973 - 879*z + 748*z^2 + 2754*z^3)*H[4, z])/
            (9*(-1 + z)*(1 + z)) - (16*(-230 - 63*z - 142*z^2 + 25*z^3)*
             H[5, z])/(3*(-1 + z)*(1 + z)) - (16*(-69 - z - 73*z^2 + 43*z^3)*
             H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(-136 - 500*z - z^2 + 97*z^3)*H[-3, 0, z])/(9*(-1 + z)*
             (1 + z)) + (32*(-95 + 108*z)*(1 + z^2)*H[-3, 2, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-503 + 216*z + 400*z^2)*H[-2, 2, z])/
            (9*(1 + z)) + (8*(-313 + 321*z - 325*z^2 + 333*z^3)*H[-2, 3, z])/
            (3*(-1 + z)*(1 + z)) + (16*(175 + 102*z + 175*z^2)*H[-1, 3, z])/
            (9*(1 + z)) + (1712*(1 + z^2)*H[-1, 4, z])/(1 + z) - 
           (28*(59 - 94*z + 57*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
           (2104*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
           (8*(-32 - 94*z + 49*z^2 + 241*z^3)*H[2, 2, z])/
            (3*(-1 + z)*(1 + z)) + (16*(1 + 183*z - 27*z^2 + 155*z^3)*
             H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
           (4*(-565 - 325*z + 26*z^2 + 2408*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) - (4*(-39 - 23*z + 123*z^2 + 355*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (32*(25 + 3*z + 19*z^2 + z^3)*
             H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(38 + 91*z + 6*z^2 + 83*z^3)*H[4, 0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(55 + 39*z + 43*z^2 + 27*z^3)*H[4, 1, z])/
            (3*(-1 + z)*(1 + z)) + (16*(91 + 147*z + 139*z^2 + 99*z^3)*
             H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(147 - 31*z + 147*z^2 + 33*z^3)*H[-3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(-7 + 51*z + 3*z^2 + 41*z^3)*
             H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(137 + 390*z + 137*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
           (16*(-109 + 45*z - 113*z^2 + 49*z^3)*H[-2, -1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (4*(-971 - 289*z + 346*z^2 + 482*z^3)*
             H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(-43 + 51*z - 39*z^2 + 47*z^3)*H[-2, 2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(-11 + 15*z)*(1 + z^2)*H[-2, 2, 1, z])/
            (3*(-1 + z)*(1 + z)) + (1456*(1 + z^2)*H[-1, -3, 0, z])/
            (3*(1 + z)) - (16*(191 + 462*z + 227*z^2)*H[-1, -2, 0, z])/
            (9*(1 + z)) - (1264*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) + 
           (16*(265 + 468*z + 265*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
           (736*(1 + z^2)*H[-1, -1, 3, z])/(1 + z) + 
           (16*(123 + 206*z + 132*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
           (16*(103 + 144*z + 103*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
           (1552*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) + 
           (8*(113 - 36*z + 113*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
           (128*(1 + z^2)*H[-1, 3, 1, z])/(1 + z) + 
           (1952*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) - 
           (16*(19 - 50*z + 37*z^2)*H[1, -2, 0, z])/(3*(-1 + z)) - 
           (160*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
           (4*(227 - 402*z + 239*z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
           (848*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) - 
           (8*(397 - 321*z + 334*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (4*(91 - 12*z + 61*z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
           (96*(1 + z^2)*H[1, 2, 2, z])/(-1 + z) + 
           (616*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) + 
           (320*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) + 
           (32*(33 + 51*z + 35*z^2 + 53*z^3)*H[2, -2, 0, z])/
            (3*(-1 + z)*(1 + z)) - (4*(641 + 305*z + 143*z^2 + 3071*z^3)*
             H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (4*(-257 - 425*z + 436*z^2 + 1768*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (176*(1 + z^2)*H[2, 1, 1, z])/
            (9*(-1 + z)) + (32*(-10 + 35*z - 19*z^2 + 26*z^3)*H[2, 1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (8*(-53 + 127*z - 85*z^2 + 95*z^3)*
             H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (88*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) + 
           (8*(-37 + 11*z + 23*z^2 + 87*z^3)*H[3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(55 + 55*z + 55*z^2 + 39*z^3)*
             H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (64*(-6 + 2*z - 7*z^2 + 3*z^3)*H[-2, -1, -1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(83 + 269*z + 187*z^2 + 165*z^3)*
             H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(103 + 225*z + 123*z^2 + 205*z^3)*H[-2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, -2, -1, 0, z])/
            (1 + z) + (760*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) - 
           (16*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
           (8*(89 - 174*z + 89*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
           (1600*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
           (4*(607 + 378*z + 535*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
           (2576*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
           (896*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) + 
           (4*(2261 + 3954*z + 2531*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
           (16*(31 - 8*z + 31*z^2)*H[-1, 2, 0, 0, z])/(1 + z) + 
           (32*(41 - 6*z + 41*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
           (8*(77 + 739*z + 141*z^2 + 2006*z^3)*H[0, 0, 0, 0, z])/
            (9*(-1 + z)*(1 + z)) + (160*(1 + z^2)*H[1, -2, -1, 0, z])/
            (3*(-1 + z)) + (480*(1 + z^2)*H[1, -2, 0, 0, z])/(-1 + z) - 
           (8*(444 - 359*z + 399*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) + 
           (160*(1 + z^2)*H[1, 1, -2, 0, z])/(-1 + z) - 
           (4*(531 - 830*z + 551*z^2)*H[1, 1, 0, 0, z])/(3*(-1 + z)) - 
           (8*(577 - 975*z + 574*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) + 
           (512*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) + 
           (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) + 
           (120*(1 + z^2)*H[1, 2, 1, 0, z])/(-1 + z) + 
           (8*(-127 + 165*z - 111*z^2 + 181*z^3)*H[2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(-221 + 263*z - 261*z^2 + 223*z^3)*
             H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(-97 + 191*z - 145*z^2 + 143*z^3)*H[2, 1, 1, 0, z])/
            (3*(-1 + z)*(1 + z)) - (864*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
            (1 + z) - (320*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(1 + z) - 
           (16*(47 + 30*z + 47*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) + 
           (16*z*(15 + 73*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (904*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
           (416*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) - 
           (8*(-157 + 95*z - 173*z^2 + 111*z^3)*H[-3, z]*zeta[2])/
            ((-1 + z)*(1 + z)) + (16*(-121 + 49*z - 127*z^2 + 55*z^3)*
             H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
           (1168*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) + 
           (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(-1 + z) + 
           (1600*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
           (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) - 
           (2*H[1, 2, z]*(-3053 + 4458*z - 2429*z^2 + 270*zeta[2] + 
              270*z^2*zeta[2]))/(9*(-1 + z)) - 
           (8*H[-1, 2, z]*(1981 + 3066*z + 1981*z^2 + 378*zeta[2] + 
              216*z*zeta[2] + 378*z^2*zeta[2]))/(27*(1 + z)) - 
           (2*H[1, 1, 0, z]*(-1551 + 2294*z - 1815*z^2 + 486*zeta[2] + 
              486*z^2*zeta[2]))/(9*(-1 + z)) - (4*H[1, 0, 0, z]*
             (-608 + 285*z - 557*z^2 + 516*zeta[2] + 516*z^2*zeta[2]))/
            (3*(-1 + z)) + (8*H[-1, -1, 0, z]*(-437 - 410*z - 509*z^2 + 
              750*zeta[2] + 750*z^2*zeta[2]))/(9*(1 + z)) - 
           (4*H[-1, 0, 0, z]*(3218 + 636*z + 2786*z^2 + 12555*zeta[2] + 
              648*z*zeta[2] + 12555*z^2*zeta[2]))/(27*(1 + z)) + 
           (4*H[2, 1, z]*(431 + 342*z - 175*z^2 - 86*z^3 - 312*zeta[2] + 
              168*z*zeta[2] - 360*z^2*zeta[2] + 120*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (2*H[3, z]*(-19388 - 5052*z + 13039*z^2 - 
              4881*z^3 - 882*zeta[2] + 3654*z*zeta[2] - 3042*z^2*zeta[2] + 
              3222*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (8*H[-2, 0, z]*(-496 + 2023*z - 1141*z^2 - 620*z^3 - 
              3600*zeta[2] + 3348*z*zeta[2] - 4068*z^2*zeta[2] + 
              3816*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           (2*H[0, 0, 0, z]*(4887 + 35993*z + 12249*z^2 + 9635*z^3 - 
              18144*zeta[2] + 1206*z*zeta[2] - 13824*z^2*zeta[2] + 
              4086*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[2, 0, z]*(-11980 - 11128*z - 2743*z^2 - 10027*z^3 + 
              1926*zeta[2] + 9882*z*zeta[2] + 486*z^2*zeta[2] + 
              8442*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           Lp^3*((-44*Lh*(1 + z))/3 + (44*(5 + 8*z^2)*H[0, z])/(9*(-1 + z)) + 
             (88*(1 + z)*H[1, z])/3 + (8*(1 + z^2)*H[-1, 0, z])/(1 + z) - 
             (8*z*(1 + z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (2*(-83 - 268*z - 185*z^2 + 54*zeta[2] + 72*z*zeta[2] + 
                54*z^2*zeta[2]))/(9*(1 + z))) - 
           (4*H[1, 1, z]*(-369 + 814*z - 445*z^2 + 422*zeta[2] - 
              636*z*zeta[2] + 374*z^2*zeta[2] - 432*zeta[3] - 
              432*z^2*zeta[3]))/(9*(-1 + z)) - 
           (4*H[-1, -1, z]*(3091*zeta[2] + 5790*z*zeta[2] + 3091*z^2*zeta[
                2] + 2382*zeta[3] + 2382*z^2*zeta[3]))/(9*(1 + z)) - 
           (4*H[-1, 0, z]*(-7969 - 8502*z - 7969*z^2 + 4581*zeta[2] - 
              1350*z*zeta[2] + 3285*z^2*zeta[2] + 12960*zeta[3] - 
              2592*z*zeta[3] + 12960*z^2*zeta[3]))/(81*(1 + z)) + 
           (2*H[1, 0, z]*(-16003 + 14649*z - 12862*z^2 + 19890*zeta[2] - 
              38772*z*zeta[2] + 17946*z^2*zeta[2] + 16200*zeta[3] + 
              16200*z^2*zeta[3]))/(81*(-1 + z)) + 
           (8*H[-2, z]*(640*zeta[2] - 466*z*zeta[2] - 437*z^2*zeta[2] + 
              263*z^3*zeta[2] + 669*zeta[3] - 393*z*zeta[3] + 
              717*z^2*zeta[3] - 441*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) + 
           (2*H[2, z]*(36938 - 25849*z - 52576*z^2 + 10211*z^3 + 
              11628*zeta[2] - 9756*z*zeta[2] - 12456*z^2*zeta[2] + 
              2664*z^3*zeta[2] + 35964*zeta[3] + 14796*z*zeta[3] + 
              36396*z^2*zeta[3] + 15228*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           (H[0, 0, z]*(-53500 - 65180*z - 12138*z^2 - 14650*z^3 - 
              51885*zeta[2] - 49257*z*zeta[2] + 38511*z^2*zeta[2] + 
              50211*z^3*zeta[2] + 77760*z*zeta[3] + 85536*z^3*zeta[3]))/
            (81*(-1 + z)*(1 + z)) + Lh*((4*(-1 + z)*(-202 + 189*zeta[3]))/9 - 
             (8*(1 + z^2)*H[0, z]*(-202 + 189*zeta[3]))/(27*(-1 + z))) + 
           Lp^2*((-88*(1 + z^2)*H[2, z])/(-1 + z) + (4*(1 + 9*z)*(1 + z^2)*H[
                3, z])/((-1 + z)*(1 + z)) - (8*(3 + 7*z^2)*H[-2, 0, z])/
              (1 + z) + (4*(29 - 30*z + 29*z^2)*H[-1, 0, z])/(3*(1 + z)) - 
             (32*(1 + z^2)*H[-1, 2, z])/(1 + z) - ((143 + 379*z + 407*z^2 + 
                523*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) - 
             (88*(1 + z^2)*H[1, 0, z])/(-1 + z) + (4*(1 + z^2)*H[1, 2, z])/
              (-1 + z) + (4*(1 + z^2)*H[2, 0, z])/(1 + z) + 
             (56*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
             (60*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + (4*z*(13 + 21*z^2)*H[0, 
                0, 0, z])/((-1 + z)*(1 + z)) + (24*(1 + z^2)*H[1, 0, 0, z])/
              (-1 + z) + (4*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) + 
             (60*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (2*H[1, z]*(-125 - 938*z + 144*zeta[2] + 144*z*zeta[2]))/9 - 
             (H[0, z]*(-929 - 827*z - 1495*z^2 - 1597*z^3 + 180*zeta[2] + 
                612*z*zeta[2] + 180*z^2*zeta[2] + 900*z^3*zeta[2]))/
              (9*(-1 + z)*(1 + z)) + Lh*((88*(1 + z^2)*H[0, z])/
                (3*(-1 + z)) + (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - 
               (16*z*(1 + z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
               (2*(-67 - 536*z - 469*z^2 + 108*zeta[2] + 144*z*zeta[2] + 
                  108*z^2*zeta[2]))/(9*(1 + z))) + (1793 - 985*z - 1793*z^2 + 
               985*z^3 + 27*zeta[2] + 1503*z*zeta[2] - 1611*z^2*zeta[2] + 81*
                z^3*zeta[2] - 756*zeta[3] - 2160*z*zeta[3] + 1296*z^2*
                zeta[3] - 2700*z^3*zeta[3])/(27*(-1 + z)*(1 + z))) + 
           (4*H[-1, z]*(2651*zeta[2] + 4902*z*zeta[2] + 2435*z^2*zeta[2] + 
              6612*zeta[3] + 13374*z*zeta[3] + 6774*z^2*zeta[3] - 
              5598*zeta[4] + 1188*z*zeta[4] - 5598*z^2*zeta[4]))/
            (27*(1 + z)) + (2*H[1, z]*(15188 - 29128*z + 13940*z^2 - 
              3246*zeta[2] + 3207*z*zeta[2] + 183*z^2*zeta[2] - 60*zeta[3] - 
              1764*z*zeta[3] - 708*z^2*zeta[3] + 1458*zeta[4] + 
              1458*z^2*zeta[4]))/(27*(-1 + z)) + 
           (H[0, z]*(-1346 - 32790*z + 14731*z^2 + 44231*z^3 - 
              82023*zeta[2] - 48105*z*zeta[2] + 116553*z^2*zeta[2] + 
              66051*z^3*zeta[2] - 21132*zeta[3] + 2988*z*zeta[3] + 
              4140*z^2*zeta[3] - 3060*z^3*zeta[3] - 5886*zeta[4] - 
              25650*z*zeta[4] - 45846*z^2*zeta[4] - 41418*z^3*zeta[4]))/
            (81*(-1 + z)*(1 + z)) + Lp*((4*(-91 - 57*z + 137*z^2 + 351*z^3)*H[
                3, z])/(3*(-1 + z)*(1 + z)) - (8*(25 + 27*z + 15*z^2 + 
                17*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
             (16*(-7 + 3*z - 13*z^2 + 13*z^3)*H[-3, 0, z])/((-1 + z)*(1 + 
                z)) - (8*(-67 - 53*z - 31*z^2 + 79*z^3)*H[-2, 0, z])/
              (3*(-1 + z)*(1 + z)) - (64*(-5 + 7*z)*(1 + z^2)*H[-2, 2, z])/
              ((-1 + z)*(1 + z)) - (32*(56 + 81*z + 56*z^2)*H[-1, 2, z])/
              (3*(1 + z)) - (336*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
             16*H[1, 1, z] + (32*(4 + 3*z + 4*z^2)*H[1, 2, z])/(3*(-1 + z)) - 
             (192*(1 + z^2)*H[1, 3, z])/(-1 + z) + (8*(58 + 105*z + 52*z^2 + 
                93*z^3)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (88*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
             (8*(-1 + 3*z + z^2 + 5*z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) - 
             (8*(1 + 15*z - z^2 + 17*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
             (32*(1 + z^2)*H[3, 1, z])/(-1 + z) - (16*(3 + 25*z + 9*z^2 + 
                19*z^3)*H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
             (40*(3 - 2*z + 3*z^2)*H[-2, 0, 0, z])/(-1 + z) - 
             (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 
             (16*(53 + 150*z + 53*z^2)*H[-1, -1, 0, z])/(3*(1 + z)) + 
             (928*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
             (8*(179 + 216*z + 179*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
             (112*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
             (2*(143 + 795*z + 429*z^2 + 1081*z^3)*H[0, 0, 0, z])/
              (3*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[1, -2, 0, z])/
              (-1 + z) + (20*(61 - 24*z + 61*z^2)*H[1, 0, 0, z])/
              (3*(-1 + z)) + (32*(4 + 3*z + 4*z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) - (48*(1 + z^2)*H[1, 1, 2, z])/(-1 + z) - 
             (32*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) - (32*(1 + z^2)*H[1, 2, 1, 
                z])/(-1 + z) - (16*(-3 - z + 3*z^2 + 5*z^3)*H[2, 0, 0, z])/
              ((-1 + z)*(1 + z)) - (8*(-1 + 3*z + z^2 + 5*z^3)*H[2, 1, 0, z])/
              ((-1 + z)*(1 + z)) - (96*(1 + z^2)*H[-1, -1, -1, 0, z])/
              (1 + z) + (256*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
             (200*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
             (8*z*(17 + 59*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (24*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
             (48*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
             (48*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) + 
             (8*(-43 + 31*z - 49*z^2 + 37*z^3)*H[-2, z]*zeta[2])/
              ((-1 + z)*(1 + z)) - (976*(1 + z^2)*H[-1, -1, z]*zeta[2])/
              (1 + z) + (8*H[1, 0, z]*(-625 + 495*z - 616*z^2 + 162*zeta[2] + 
                162*z^2*zeta[2]))/(9*(-1 + z)) + (8*H[-1, 0, z]*(100 - 
                336*z + 100*z^2 + 621*zeta[2] + 621*z^2*zeta[2]))/
              (9*(1 + z)) + (4*H[2, z]*(-1682 - 1361*z + 190*z^2 - 131*z^3 + 
                504*z*zeta[2] - 72*z^2*zeta[2] + 432*z^3*zeta[2]))/
              (9*(-1 + z)*(1 + z)) + (4*H[0, 0, z]*(-682 - 1950*z - 
                1143*z^2 - 947*z^3 + 486*zeta[2] + 288*z*zeta[2] + 
                378*z^2*zeta[2] + 468*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (8*H[-1, z]*(277*zeta[2] + 474*z*zeta[2] + 277*z^2*zeta[2] + 
                288*zeta[3] + 288*z^2*zeta[3]))/(3*(1 + z)) - 
             (4*H[1, z]*(2317 - 3117*z + 800*z^2 + 1242*zeta[2] - 
                2484*z*zeta[2] + 1242*z^2*zeta[2] + 1404*zeta[3] + 
                2916*z^2*zeta[3]))/(27*(-1 + z)) - (2*H[0, z]*(-1277 - 
                9599*z - 4254*z^2 + 6012*z^3 - 3141*zeta[2] - 5805*z*
                 zeta[2] + 1395*z^2*zeta[2] + 6291*z^3*zeta[2] + 
                2700*z*zeta[3] + 1296*z^2*zeta[3] + 1620*z^3*zeta[3]))/
              (27*(-1 + z)*(1 + z)) + Lh*(-4*H[1, z] + (8*(1 + z^2)*H[3, z])/
                (-1 + z) - (16*(1 + z^2)*H[-2, 0, z])/(1 + z) + 24*(1 + z)*
                H[-1, 0, z] - (2*(11 - 36*z + 47*z^2)*H[0, 0, z])/
                (3*(-1 + z)) + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) + 
               (8*(1 + z^2)*H[2, 0, z])/(1 + z) - (16*(1 + z^2)*H[-1, -1, 0, 
                  z])/(1 + z) - (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
               (72*z*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
               (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*
                 H[1, 1, 0, z])/(-1 + z) - (8*(1 + z^2)*H[-1, z]*zeta[2])/
                (1 + z) - (2*H[0, z]*(-523 + 90*z - 523*z^2 + 180*zeta[2] + 
                  180*z^2*zeta[2]))/(9*(-1 + z)) + (2*(-1427 + 3043*z + 
                  1427*z^2 - 3043*z^3 + 324*zeta[2] - 648*z*zeta[2] - 
                  324*z^2*zeta[2] + 648*z^3*zeta[2] - 1134*zeta[3] - 
                  810*z*zeta[3] + 378*z^2*zeta[3] + 702*z^3*zeta[3]))/
                (27*(-1 + z)*(1 + z))) - (-29600 + 34456*z + 29600*z^2 - 
               34456*z^3 - 2061*zeta[2] - 71901*z*zeta[2] + 21357*z^2*
                zeta[2] + 52605*z^3*zeta[2] - 19854*zeta[3] - 76878*z*
                zeta[3] + 2358*z^2*zeta[3] + 71046*z^3*zeta[3] + 26730*
                zeta[4] + 10854*z*zeta[4] - 2106*z^2*zeta[4] - 25758*z^3*
                zeta[4])/(81*(-1 + z)*(1 + z))) - 
           (-37982 + 37982*z + 37982*z^2 - 37982*z^3 + 170378*zeta[2] - 
             104540*z*zeta[2] - 158350*z^2*zeta[2] + 86824*z^3*zeta[2] - 
             22614*zeta[3] + 102*z*zeta[3] - 48516*z^2*zeta[3] - 
             96864*z^3*zeta[3] - 26028*zeta[2]*zeta[3] + 20952*z*zeta[2]*
              zeta[3] - 21384*z^2*zeta[2]*zeta[3] + 40284*z^3*zeta[2]*
              zeta[3] - 2925*zeta[4] + 91629*z*zeta[4] - 41184*z^2*zeta[4] - 
             121050*z^3*zeta[4] + 14256*zeta[5] - 49896*z*zeta[5] + 
             31104*z^2*zeta[5] - 103032*z^3*zeta[5])/(81*(-1 + z)*
             (1 + z))))) + delta[1 - z]*(as*CF*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CF*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CF^2*(2*Lh*Lp^3 + Lp^4/2 + 
           Lp^2*(2*Lh^2 - 7*zeta[2]) + 2*Lh*Lp*zeta[2] + (5*zeta[4])/4) + 
         CA*CF*((-22*Lp^3)/9 + Lp^2*((-11*Lh)/3 + (-67 + 18*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 18*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (2428 - 1809*zeta[2] - 
             1386*zeta[3] + 810*zeta[4])/162)) + 
       as^3*(CF*Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
           Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
           (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
             (64*(5*zeta[2] + 3*zeta[3]))/27) - 
           (8*(64 + 8262*zeta[2] + 3780*zeta[3] + 2673*zeta[4]))/6561) + 
         CF^2*Nf*TF*((-20/9 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-80*Lh)/9 - (8*Lh^2)/3 + (8*(3 + 8*zeta[2]))/9) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(1 + 45*zeta[2]))/27 + 
             (1813 + 2430*zeta[2] - 1548*zeta[3])/81) + 
           Lp*((-224*Lh^2)/27 - (2*Lh*(-1813 + 450*zeta[2] + 1548*zeta[3]))/
              81 + (4*(278*zeta[2] - 45*zeta[4]))/27) + 
           (Lh*(1711 - 112*zeta[2] - 912*zeta[3] - 432*zeta[4]))/27 + 
           (-42727 + 16818*zeta[2] + 20928*zeta[3] - 14472*zeta[2]*zeta[3] + 
             4158*zeta[4] + 12096*zeta[5])/486) + 
         CA*(CF*Nf*TF*((44*Lp^4)/9 + Lp^3*((176*Lh)/27 - (8*(-289 + 
                  36*zeta[2]))/81) + Lp^2*((-4*Lh*(-289 + 36*zeta[2]))/27 + 
               (2*(2051 + 432*zeta[2]))/81) + 
             Lp*((-4*Lh*(-2051 + 360*zeta[2]))/81 + (4*(578*zeta[2] + 
                  264*zeta[3] - 369*zeta[4]))/27) - 
             (2*Lh*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
              729 + (-412765 + 670770*zeta[2] + 660312*zeta[3] + 29160*
                zeta[2]*zeta[3] - 101088*zeta[4] - 402408*zeta[5])/6561) + 
           CF^2*((22*Lp^5)/9 + Lp^4*((77*Lh)/9 + (67 - 18*zeta[2])/9) + 
             Lp^3*((22*Lh^2)/3 - (176*zeta[2])/9 - (4*Lh*(-67 + 18*zeta[2]))/
                9) - (2*Lh*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + (Lh*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81 + 
               (-3232*zeta[2] + 3024*zeta[2]*zeta[3] + 495*zeta[4])/27) + 
             Lp^2*((-4*Lh^2*(-67 + 18*zeta[2]))/9 + (Lh*(404 + 495*zeta[2] - 
                  378*zeta[3]))/27 + (-2428 - 16281*zeta[2] + 1386*zeta[3] + 
                 11340*zeta[4])/162) + (-4856*zeta[2] + 2772*zeta[2]*
                zeta[3] + 9045*zeta[4] - 2835*zeta[6])/324)) + 
         CA^2*CF*((-121*Lp^4)/18 + Lp^3*((-242*Lh)/27 + 
             (8*(-445 + 99*zeta[2]))/81) + Lp^2*((4*Lh*(-445 + 99*zeta[2]))/
              27 + (-15503 + 468*zeta[2] + 7128*zeta[3] - 3564*zeta[4])/
              162) + Lp*((Lh*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 
                3564*zeta[4]))/81 + (-3560*zeta[2] - 1452*zeta[3] + 4059*
                zeta[4])/27) + (Lh*(-297029 + 57528*zeta[2] + 
              332856*zeta[3] - 42768*zeta[2]*zeta[3] + 37422*zeta[4] - 
              139968*zeta[5]))/1458 + (5211949 - 5354658*zeta[2] - 
             8161128*zeta[3] + 1603800*zeta[2]*zeta[3] + 1353024*zeta[3]^2 + 
             1773414*zeta[4] + 2630232*zeta[5] - 1499796*zeta[6])/26244) + 
         CF^3*(-(Lh*Lp^5) - Lp^6/6 + Lp^4*(-2*Lh^2 + (15*zeta[2])/2) + 
           Lp^3*((-4*Lh^3)/3 + 14*Lh*zeta[2] - (64*zeta[3])/3) - 
           (5*Lh*Lp*zeta[4])/2 + Lp^2*(-2*Lh^2*zeta[2] + (75*zeta[4])/4) - 
           (35*zeta[6])/48)))
 
dFFLarin["+"] = delta[1 - z] + as*CF*(6*(-1 + z) + 2*Lp*(1 + z) - 
       (4*(1 + z^2)*H[0, z])/(-1 + z)) - 32*as^3*CF^3*Lp^3*plusD[2, 1 - z] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + z))/3 - (4*(-23 + 79*z))/27 + 
         (20*(1 + z^2)*H[0, z])/(3*(-1 + z)) + Lp*((-16*(1 + 4*z))/9 + 
           (8*(1 + z^2)*H[0, z])/(3*(-1 + z))) - (4*(1 + z^2)*H[0, 0, z])/
          (3*(-1 + z))) + CA*CF*((11*Lp^2*(1 + z))/3 + 2*H[1, z] - 
         (4*(1 + z^2)*H[3, z])/(-1 + z) - (8*(1 + z^2)*H[-2, 0, z])/(1 + z) + 
         12*(1 + z)*H[-1, 0, z] + ((-37 + 12*z + 47*z^2)*H[0, 0, z])/
          (3*(-1 + z)) - 8*(-1 + z)*H[1, 0, z] - (4*(1 + z^2)*H[1, 2, z])/
          (-1 + z) + (4*(1 + z^2)*H[2, 0, z])/(1 + z) - 
         (8*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
         (12*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (36*(1 + z^2)*H[0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-127 + 174*z - 187*z^2 + 36*zeta[2] + 36*z^2*zeta[2]))/
          (3*(-1 + z)) + Lp*((-2*(-1 + 23*z^2)*H[0, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*(1 + z^2)*H[0, 0, z])/
            ((-1 + z)*(1 + z)) + (4*(-28 + 67*z + 95*z^2 - 18*z*zeta[2]))/
            (9*(1 + z))) - (-1327 + 2135*z + 1327*z^2 - 2135*z^3 + 
           540*zeta[2] - 216*z*zeta[2] - 540*z^2*zeta[2] + 216*z^3*zeta[2] - 
           432*zeta[3] - 756*z*zeta[3] + 324*z^2*zeta[3])/
          (27*(-1 + z)*(1 + z))) + CF^2*(-2*Lp^3*(1 + z) - 2*H[1, z] + 
         Lp^2*(-2*(-1 + z) - 4*Lh*(1 + z) + (2*(3 + 5*z^2)*H[0, z])/
            (-1 + z) + 8*(1 + z)*H[1, z]) - 12*(-1 + z)*H[2, z] + 
         (28*(1 + z^2)*H[3, z])/(-1 + z) + (16*(1 + z^2)*H[-2, 0, z])/
          (1 + z) - 24*(1 + z)*H[-1, 0, z] - (2*(2 - 22*z + 35*z^2)*
           H[0, 0, z])/(-1 + z) - 44*(-1 + z)*H[1, 0, z] + 
         (8*(1 + z^2)*H[1, 2, z])/(-1 + z) + (4*(15 + 11*z)*(1 + z^2)*
           H[2, 0, z])/((-1 + z)*(1 + z)) + (4*(1 + z^2)*H[2, 1, z])/
          (-1 + z) + (16*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
         (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
         (2*(47 + 11*z + 69*z^2 + 33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (36*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (4*H[0, z]*(5 - 15*z + 14*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
          (-1 + z) + Lp*((12*(-1 + 2*z^2)*H[0, z])/(-1 + z) + 
           Lh*(-12*(-1 + z) + (8*(1 + z^2)*H[0, z])/(-1 + z)) + 
           24*(-1 + z)*H[1, z] - (24*(1 + z^2)*H[2, z])/(-1 + z) - 
           (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - (4*(7 + 3*z + 13*z^2 + 9*z^3)*
             H[0, 0, z])/((-1 + z)*(1 + z)) - (24*(1 + z^2)*H[1, 0, z])/
            (-1 + z) - (2*(-6 + 6*z^2 + 5*zeta[2] + 2*z*zeta[2] + 
              5*z^2*zeta[2]))/(1 + z)) - (2*(26 - 26*z - 26*z^2 + 26*z^3 + 
            13*zeta[2] - 25*z*zeta[2] - 13*z^2*zeta[2] + 25*z^3*zeta[2] - 
            28*zeta[3] - 16*z*zeta[3] - 28*z^2*zeta[3] - 16*z^3*zeta[3]))/
          ((-1 + z)*(1 + z)))) + plusD[1, 1 - z]*(16*as^2*CF^2*Lp^2 + 
       as^3*(CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - z]*
      (-4*as*CF*Lp + as^2*(CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF*Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((154*Lp^4)/9 + Lp^3*((88*Lh)/3 - (8*(-67 + 18*zeta[2]))/
                9) + Lp^2*((-16*Lh*(-67 + 18*zeta[2]))/9 + 
               (2*(404 + 495*zeta[2] - 378*zeta[3]))/27) - 
             (4*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + (2*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81)) + 
           CF*Nf*TF*((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^3*(-8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           Lp^3*(-8*Lh^2 + 28*zeta[2]) - 5*Lp*zeta[4]) + 
         CF^2*Nf*TF*((-160/9 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(1 + 45*zeta[2]))/27) + 
           Lp*((-896*Lh)/27 - (4*(-1813 + 450*zeta[2] + 1548*zeta[3]))/81) - 
           (2*(-1711 + 112*zeta[2] + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + z))/27 - 
         (32*(47 - 46*z + 47*z^2)*H[0, z])/(81*(-1 + z)) + 
         Lp^2*((64*(1 + 4*z))/27 - (32*(1 + z^2)*H[0, z])/(9*(-1 + z))) + 
         (32*(49 - 48*z + 49*z^2)*H[0, 0, z])/(81*(-1 + z)) + 
         Lp*((160*(-1 + 11*z))/81 - (128*(4 - 3*z + 4*z^2)*H[0, z])/
            (27*(-1 + z)) + (64*(1 + z^2)*H[0, 0, z])/(9*(-1 + z))) - 
         (224*(1 + z^2)*H[0, 0, 0, z])/(27*(-1 + z)) + 
         (64*(-23 + 139*z + 81*zeta[3] + 81*z*zeta[3]))/729) + 
       CF^2*Nf*TF*((28*Lp^4*(1 + z))/9 + Lh*((224*(-1 + z))/9 - 
           (448*(1 + z^2)*H[0, z])/(27*(-1 + z))) + 
         Lp^3*((16*Lh*(1 + z))/3 + (8*(7 + 13*z))/9 - 
           (16*(5 + 8*z^2)*H[0, z])/(9*(-1 + z)) - (32*(1 + z)*H[1, z])/3) - 
         (16*(144 + 140*z + 285*z^2 + 209*z^3)*H[3, z])/
          (27*(-1 + z)*(1 + z)) + (32*(51 + z)*(1 + z^2)*H[4, z])/
          (9*(-1 + z)*(1 + z)) - (128*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) - 
         (64*(31 - 6*z + 13*z^2)*H[-2, 0, z])/(27*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) - 
         (64*(31 + 42*z + 31*z^2)*H[-1, 2, z])/(27*(1 + z)) + 
         (512*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) - 
         (32*(7 + 6*z + 7*z^2)*H[1, 2, z])/(9*(-1 + z)) + 
         (160*(1 + z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (16*(214 + 346*z + 517*z^2 + 145*z^3)*H[2, 0, z])/
          (27*(-1 + z)*(1 + z)) - (64*(2 - z + 4*z^2)*H[2, 1, z])/
          (9*(-1 + z)) + (64*(3 + z)*(1 + z^2)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-41 + z)*(1 + z^2)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (64*(5 + 3*z)*(1 + z^2)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) + (160*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) - 
         (128*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (32*(83 + 6*z + 83*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) + 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (8*(529 + 579*z + 2695*z^2 + 645*z^3)*H[0, 0, 0, z])/
          (27*(-1 + z)*(1 + z)) - (16*(13 + 34*z + 13*z^2)*H[1, 0, 0, z])/
          (3*(-1 + z)) + (64*(3 - 16*z + 3*z^2)*H[1, 1, 0, z])/(9*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
         (544*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (128*(1 + z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
         (64*(31 + 4*z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (32*(25 + z)*(1 + z^2)*H[2, 1, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (64*(1 + z^2)*H[2, 1, 1, z])/(9*(-1 + z)) + 
         (512*(1 + z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
         (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (32*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (32*(101 + 7*z + 115*z^2 + 21*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) + (608*(1 + z^2)*H[1, 0, 0, 0, z])/
          (3*(-1 + z)) + (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
         (256*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (256*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) + 
         (32*H[1, 1, z]*(5 - 9*z + 4*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
          (9*(-1 + z)) - (128*H[-1, 0, z]*(-67 - 78*z - 67*z^2 + 45*zeta[2] + 
            45*z^2*zeta[2]))/(81*(1 + z)) - 
         (16*H[1, 0, z]*(-1291 + 1986*z - 1255*z^2 + 126*zeta[2] + 
            126*z^2*zeta[2]))/(81*(-1 + z)) - 
         (8*H[2, z]*(-1346 + 772*z + 163*z^2 - 1955*z^3 - 72*zeta[2] + 
            360*z*zeta[2] - 72*z^2*zeta[2] + 360*z^3*zeta[2]))/
          (81*(-1 + z)*(1 + z)) - (4*H[0, 0, z]*(-5116 + 3640*z - 1346*z^2 - 
            8310*z^3 + 2709*zeta[2] + 1557*z*zeta[2] + 2709*z^2*zeta[2] + 
            1557*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
         Lp^2*((-4*(13 + 12*z + 161*z^2)*H[0, z])/(9*(-1 + z)) + 
           Lh*((40*(1 + 7*z))/9 - (32*(1 + z^2)*H[0, z])/(3*(-1 + z))) - 
           (80*(1 + 7*z)*H[1, z])/9 + (32*(1 + z^2)*H[2, z])/(-1 + z) + 
           (64*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (4*(29 + 13*z + 53*z^2 + 37*z^3)*H[0, 0, z])/(3*(-1 + z)*
             (1 + z)) + (32*(1 + z^2)*H[1, 0, z])/(-1 + z) + 
           (4*(-164 + 2*z + 166*z^2 + 117*zeta[2] + 90*z*zeta[2] + 
              117*z^2*zeta[2]))/(27*(1 + z))) + 
         (128*H[-1, z]*(5*zeta[2] + 15*z*zeta[2] + 5*z^2*zeta[2] - 
            3*zeta[3] - 3*z^2*zeta[3]))/(27*(1 + z)) + 
         (8*H[1, z]*(-425 + 811*z - 386*z^2 + 156*zeta[2] - 312*z*zeta[2] + 
            156*z^2*zeta[2] + 12*zeta[3] + 12*z^2*zeta[3]))/(27*(-1 + z)) + 
         (4*H[0, z]*(894 + 1580*z - 217*z^2 - 903*z^3 + 1035*zeta[2] - 
            2517*z*zeta[2] - 801*z^2*zeta[2] + 2271*z^3*zeta[2] - 
            2628*zeta[3] - 1476*z*zeta[3] - 2628*z^2*zeta[3] - 
            1476*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
         Lp*((-16*(-166 + 269*z)*H[1, z])/27 + (16*(49 - 12*z + 73*z^2)*
             H[2, z])/(9*(-1 + z)) - (16*(15 + 7*z)*(1 + z^2)*H[3, z])/
            (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
           (64*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) + 
           (16*(27 + 14*z + 190*z^2 + 123*z^3)*H[0, 0, z])/
            (9*(-1 + z)*(1 + z)) + Lh*((8*(-85 + 197*z))/27 - 
             (280*(1 + z^2)*H[0, z])/(9*(-1 + z)) + (8*(1 + z^2)*H[0, 0, z])/
              (3*(-1 + z))) + (16*(67 - 24*z + 67*z^2)*H[1, 0, z])/
            (9*(-1 + z)) - (64*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
           (32*(9 + 5*z)*(1 + z^2)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
           (128*(1 + z^2)*H[-1, -1, 0, z])/(3*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(69 + 13*z + 95*z^2 + 39*z^3)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (304*(1 + z^2)*H[1, 0, 0, z])/
            (3*(-1 + z)) - (64*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) + 
           (64*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           (8*H[0, z]*(-238 + 362*z - 63*z^2 - 663*z^3 + 81*zeta[2] + 
              9*z*zeta[2] + 81*z^2*zeta[2] + 9*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (2*(-457 - 3626*z - 3169*z^2 + 
              270*zeta[2] + 36*z*zeta[2] + 2646*z^2*zeta[2] + 1548*zeta[3] + 
              3096*z*zeta[3] + 1548*z^2*zeta[3]))/(81*(1 + z))) + 
         (375 + 9891*z - 375*z^2 - 9891*z^3 + 4040*zeta[2] - 5336*z*zeta[2] - 
           8128*z^2*zeta[2] + 8416*z^3*zeta[2] - 3864*zeta[3] - 
           17544*z*zeta[3] - 18840*z^2*zeta[3] + 6360*z^3*zeta[3] - 
           10872*zeta[4] - 4824*z*zeta[4] - 8280*z^2*zeta[4] - 
           2232*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
       CF^3*(Lp^5*(1 + z) + Lp^4*(1 - z + 4*Lh*(1 + z) - 
           (4*(1 + 2*z^2)*H[0, z])/(-1 + z) - 8*(1 + z)*H[1, z]) - 
         (8*(-54 - 166*z - 81*z^2 + 331*z^3)*H[4, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(109 + 122*z + 135*z^2 + 148*z^3)*H[5, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-31 + 41*z - 95*z^2 + 65*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - (16*(-34 + 26*z + 57*z^2)*
           H[-3, 0, z])/(3*(1 + z)) + (64*(-38 + 41*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-53 + 22*z + 42*z^2)*H[-2, 2, z])/
          (3*(1 + z)) + (32*(-53 + 57*z - 56*z^2 + 60*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (32*(25 + 26*z + 25*z^2)*H[-1, 3, z])/
          (3*(1 + z)) + (3872*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (32*(19 - 33*z + 20*z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (2672*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (8*(-93 - 25*z + 48*z^2 + 64*z^3)*H[2, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(239 + 67*z + 221*z^2 + 49*z^3)*H[2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (8*(67 - 21*z + 209*z^2 + 147*z^3)*
           H[3, 0, z])/(3*(-1 + z)*(1 + z)) - (8*(-25 + 17*z + 19*z^2 + z^3)*
           H[3, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(103 + 123*z + 115*z^2 + 127*z^3)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(283 + 123*z + 453*z^2 + 233*z^3)*
           H[4, 0, z])/(3*(-1 + z)*(1 + z)) - (32*(39 + 43*z^2)*H[4, 1, z])/
          (3*(-1 + z)) - (32*(63 + 31*z + 43*z^2 + 51*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-57 - 19*z - 173*z^2 + 49*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-59 + 27*z - 53*z^2 + 21*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-3 + 28*z + 46*z^2)*H[-2, -1, 0, z])/
          (3*(1 + z)) - (64*(-14 + 18*z - 15*z^2 + 19*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(81 - 283*z + 36*z^2 + 214*z^3)*
           H[-2, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(2 + z^2)*H[-2, 2, 0, z])/(3*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, 1, z])/(3*(1 + z)) + 
         (928*(1 + z^2)*H[-1, -3, 0, z])/(3*(1 + z)) - 
         (32*(22 + 54*z + 23*z^2)*H[-1, -2, 0, z])/(3*(1 + z)) - 
         (352*(1 + z^2)*H[-1, -2, 2, z])/(1 + z) + 
         (32*(127 + 236*z + 127*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (1984*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (192*(4 + 7*z + 4*z^2)*H[-1, 2, 0, z])/(1 + z) + 
         (32*(5 + 8*z + 5*z^2)*H[-1, 2, 1, z])/(1 + z) + 
         (416*(1 + z^2)*H[-1, 2, 2, z])/(1 + z) + 
         (32*(11 + 9*z + 11*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (320*(1 + z^2)*H[1, -3, 0, z])/(-1 + z) - 
         (32*(-5 + 3*z)*H[1, -2, 0, z])/3 + (64*(1 + z^2)*H[1, -2, 2, z])/
          (-1 + z) - (8*(-43 + 41*z)*H[1, 1, 2, z])/3 - 
         (256*(1 + z^2)*H[1, 1, 3, z])/(-1 + z) + 
         (8*(153 - 260*z + 149*z^2)*H[1, 2, 0, z])/(3*(-1 + z)) + 
         (32*(-5 + 4*z)*H[1, 2, 1, z])/3 - (240*(1 + z^2)*H[1, 2, 2, z])/
          (-1 + z) - (2272*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (416*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) - 
         (128*(7 + 6*z)*(1 + z^2)*H[2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(113 + 201*z + 208*z^2 + 24*z^3)*H[2, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-19 - 77*z - 35*z^2 + 59*z^3)*
           H[2, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-41 - 3*z - 35*z^2 + 3*z^3)*H[2, 1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(251 + 127*z + 249*z^2 + 125*z^3)*
           H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (448*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) - 
         (16*(175 + 107*z + 315*z^2 + 207*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(62 + 51*z + 69*z^2 + 56*z^3)*
           H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[3, 1, 1, z])/
          (-1 + z) + (64*(-7 + 11*z)*(1 + z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(75 - 11*z + 56*z^2 + 8*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-63 + 23*z - 71*z^2 + 31*z^3)*H[-2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (432*(1 + z^2)*H[-1, -2, 0, 0, z])/(1 + z) + 
         (160*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) - 
         (16*(47 + 45*z)*H[-1, -1, -1, 0, z])/3 - 
         (1408*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (8*(223 + 332*z + 217*z^2)*H[-1, -1, 0, 0, z])/(3*(1 + z)) - 
         (2528*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(1 + z) + 
         (8*(95 + 124*z + 95*z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
         (32*(31 + 12*z + 31*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (32*(35 + 6*z + 35*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(-293 + 429*z + 1853*z^2 + 207*z^3)*H[0, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, -2, -1, 0, z])/
          (3*(-1 + z)) - (832*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (576*(1 - z + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
         (320*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (8*(-97 + 87*z)*H[1, 1, 0, 0, z])/3 - 
         (8*(-91 + 89*z)*H[1, 1, 1, 0, z])/3 - 
         (288*(1 + z^2)*H[1, 1, 2, 0, z])/(-1 + z) - 
         (1904*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (800*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) - 
         (32*(56 + 22*z + 65*z^2 + 31*z^3)*H[2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (16*(-229 - z - 219*z^2 + 9*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-109 + 19*z - 91*z^2 + 37*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (576*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (832*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) - 
         (80*(29 - 6*z + 29*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) - 
         (8*(97 - 47*z + 487*z^2 + 55*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (3280*(1 + z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (1952*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) - 
         (16*(-89 + 195*z - 109*z^2 + 215*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (32*(-35 + 47*z - 37*z^2 + 49*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (416*(1 + z^2)*H[-1, -2, z]*zeta[2])/(1 + z) - 
         (160*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (1408*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
         (4*H[1, 2, z]*(-125 + 320*z - 203*z^2 + 10*zeta[2] + 
            10*z^2*zeta[2]))/(3*(-1 + z)) - 
         (16*H[-1, 2, z]*(167 + 302*z + 167*z^2 + 12*zeta[2] - 12*z*zeta[2] + 
            12*z^2*zeta[2]))/(3*(1 + z)) - (4*H[1, 1, 0, z]*
           (19 - 66*z + 47*z^2 + 70*zeta[2] + 70*z^2*zeta[2]))/(3*(-1 + z)) + 
         (16*H[-1, -1, 0, z]*(-69 - 146*z - 77*z^2 + 100*zeta[2] + 
            100*z^2*zeta[2]))/(3*(1 + z)) + 
         (4*H[1, 0, 0, z]*(-219 + 276*z - 181*z^2 + 233*zeta[2] + 
            233*z^2*zeta[2]))/(3*(-1 + z)) - 
         (8*H[-1, 0, 0, z]*(-34 - 180*z - 50*z^2 + 545*zeta[2] - 
            36*z*zeta[2] + 545*z^2*zeta[2]))/(3*(1 + z)) - 
         (4*H[3, z]*(-36 + 24*z + 64*z^2 - 124*z^3 - 163*zeta[2] + 
            29*z*zeta[2] - 163*z^2*zeta[2] + 77*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (4*H[2, 1, z]*(41 + 85*z - 37*z^2 - 81*z^3 - 
            87*zeta[2] + 73*z*zeta[2] - 63*z^2*zeta[2] + 97*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) - (4*H[2, 0, z]*(34 - 638*z + 250*z^2 + 
            922*z^3 - 203*zeta[2] + 73*z*zeta[2] - 123*z^2*zeta[2] + 
            153*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) - 
         (16*H[-2, 0, z]*(31 + 116*z - 52*z^2 - 105*z^3 - 122*zeta[2] + 
            158*z*zeta[2] - 142*z^2*zeta[2] + 178*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (2*H[0, 0, 0, z]*(878 + 798*z - 1920*z^2 - 
            1416*z^3 + 251*zeta[2] + 1527*z*zeta[2] + 297*z^2*zeta[2] + 
            1029*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         Lp^3*(4*Lh^2*(1 + z) - (4*(2 + z)*(-2 + 3*z)*H[0, z])/(-1 + z) - 
           8*(-1 + z)*H[1, z] - (32*H[1, z]^2)/(-1 + z) + 
           Lh*(4*(-1 + z) - (4*(3 + 5*z^2)*H[0, z])/(-1 + z) - 
             16*(1 + z)*H[1, z]) + (16*(2 + 3*z^2)*H[2, z])/(-1 + z) + 
           (16*(1 + z^2)*H[-1, 0, z])/(1 + z) + 
           (8*(11 + 5*z + 23*z^2 + 17*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (40*(1 + z^2)*H[1, 0, z])/(-1 + z) + (32*(1 + z^2)*H[1, 1, z])/
            (-1 + z) - (2*(10 - 10*z^2 + 7*zeta[2] + 22*z*zeta[2] + 
              7*z^2*zeta[2]))/(1 + z)) + (4*H[1, 0, z]*(1098 - 2188*z + 
            1066*z^2 + 373*zeta[2] - 594*z*zeta[2] + 401*z^2*zeta[2] - 
            248*zeta[3] - 248*z^2*zeta[3]))/(3*(-1 + z)) - 
         (8*H[1, 1, z]*(-77 + 148*z - 71*z^2 + 32*zeta[2] - 64*z*zeta[2] + 
            32*z^2*zeta[2] + 132*zeta[3] + 132*z^2*zeta[3]))/(3*(-1 + z)) - 
         (8*H[-1, -1, z]*(555*zeta[2] + 1036*z*zeta[2] + 553*z^2*zeta[2] + 
            366*zeta[3] + 366*z^2*zeta[3]))/(3*(1 + z)) + 
         (2*H[2, z]*(448 - 1692*z - 465*z^2 + 1675*z^3 - 298*zeta[2] - 
            134*z*zeta[2] + 430*z^2*zeta[2] + 506*z^3*zeta[2] - 
            1376*zeta[3] - 1920*z*zeta[3] - 1520*z^2*zeta[3] - 
            2064*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) + 
         (8*H[-1, 0, z]*(16 + 59*z + 70*z^2 + 51*z^3 + 12*z^4 + 
            11*z*zeta[2] + 102*z^2*zeta[2] + 13*z^3*zeta[2] - 376*z*zeta[3] - 
            48*z^2*zeta[3] - 376*z^3*zeta[3]))/(3*z*(1 + z)) + 
         (32*H[-2, z]*(28*zeta[2] - 53*z*zeta[2] - 19*z^2*zeta[2] + 
            44*z^3*zeta[2] + 42*zeta[3] - 52*z*zeta[3] + 45*z^2*zeta[3] - 
            55*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(-2050 + 370*z + 2051*z^2 - 465*z^3 + 48*z^4 + 
            114*zeta[2] + 900*z*zeta[2] - 891*z^2*zeta[2] - 
            2565*z^3*zeta[2] + 1520*zeta[3] + 240*z*zeta[3] + 
            1840*z^2*zeta[3] + 720*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) + 
         Lp^2*(Lh^2*(12*(-1 + z) - (8*(1 + z^2)*H[0, z])/(-1 + z)) + 
           (4*(-13 + 2*z + 23*z^2)*H[2, z])/(-1 + z) - 
           (4*(39 + 23*z + 71*z^2 + 55*z^3)*H[3, z])/((-1 + z)*(1 + z)) - 
           (16*(3 + 7*z^2)*H[-2, 0, z])/(1 + z) - 40*(1 + z)*H[-1, 0, z] - 
           (64*(1 + z^2)*H[-1, 2, z])/(1 + z) + (6*(-12 + 10*z + 15*z^2)*
             H[0, 0, z])/(-1 + z) + (4*(13 - 14*z + 13*z^2)*H[1, 0, z])/
            (-1 + z) + 96*(-1 + z)*H[1, 1, z] - (136*(1 + z^2)*H[1, 2, z])/
            (-1 + z) - (4*(39 + 35*z + 55*z^2 + 51*z^3)*H[2, 0, z])/
            ((-1 + z)*(1 + z)) - (132*(1 + z^2)*H[2, 1, z])/(-1 + z) + 
           (112*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
           (120*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (2*(71 + 19*z + 173*z^2 + 89*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (196*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (136*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) + 
           (120*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
           2*H[1, z]*(-25 + 24*z + 4*zeta[2] + 4*z*zeta[2]) + 
           (2*H[0, z]*(-72 + 2*z + 64*z^2 - 10*z^3 + 51*zeta[2] + 
              3*z*zeta[2] + 97*z^2*zeta[2] + 17*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) + Lh*((-24*(-1 + 2*z^2)*H[0, z])/(-1 + z) - 
             48*(-1 + z)*H[1, z] + (48*(1 + z^2)*H[2, z])/(-1 + z) + 
             (32*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*(7 + 3*z + 13*z^2 + 
                9*z^3)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (48*(1 + z^2)*H[1, 0, z])/(-1 + z) + (4*(-6 + 6*z^2 + 
                5*zeta[2] + 2*z*zeta[2] + 5*z^2*zeta[2]))/(1 + z)) - 
           (2*(78 - 78*z - 78*z^2 + 78*z^3 - 39*zeta[2] - 53*z*zeta[2] + 
              39*z^2*zeta[2] + 53*z^3*zeta[2] - 36*zeta[3] + 16*z*zeta[3] - 
              84*z^2*zeta[3] + 64*z^3*zeta[3]))/((-1 + z)*(1 + z))) + 
         (8*H[-1, z]*(265*zeta[2] + 458*z*zeta[2] + 257*z^2*zeta[2] + 
            446*zeta[3] + 848*z*zeta[3] + 444*z^2*zeta[3] - 626*zeta[4] - 
            66*z*zeta[4] - 626*z^2*zeta[4]))/(3*(1 + z)) - 
         (2*H[1, z]*(1237 - 2433*z + 1196*z^2 + 737*zeta[2] - 
            1731*z*zeta[2] + 1010*z^2*zeta[2] - 1580*zeta[3] + 
            2720*z*zeta[3] - 1572*z^2*zeta[3] + 348*zeta[4] + 
            348*z^2*zeta[4]))/(3*(-1 + z)) - 
         (H[0, z]*(-5964 + 2386*z + 5867*z^2 - 2435*z^3 + 1412*zeta[2] - 
            2112*z*zeta[2] - 364*z^2*zeta[2] + 4008*z^3*zeta[2] + 
            24*zeta[3] + 2568*z*zeta[3] - 1320*z^2*zeta[3] - 
            3240*z^3*zeta[3] + 1517*zeta[4] + 477*z*zeta[4] + 
            2941*z^2*zeta[4] + 925*z^3*zeta[4]))/(3*(-1 + z)*(1 + z)) + 
         Lp*((-8*(-4 + 31*z^2 + 3*z^3)*H[3, z])/((-1 + z)*(1 + z)) + 
           (96*(7 + 4*z + 11*z^2 + 8*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
           (64*(-3 + 3*z - 9*z^2 + 7*z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (16*(1 + 12*z + 5*z^2)*H[-2, 0, z])/(1 + z) - 
           (256*(1 + z^2)*H[-2, 2, z])/(1 + z) - (192*(3 + 5*z + 3*z^2)*
             H[-1, 2, z])/(1 + z) - (160*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           16*H[1, 1, z] - 240*(-1 + z)*H[1, 2, z] + 
           (416*(1 + z^2)*H[1, 3, z])/(-1 + z) - (8*(-13 + 6*z + 43*z^2)*
             H[2, 0, z])/(-1 + z) - 88*(-1 + z)*H[2, 1, z] + 
           (16*(29 + 25*z + 31*z^2 + 27*z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) + 
           (8*(69 + 41*z + 123*z^2 + 87*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(37 + 39*z^2)*H[3, 1, z])/(-1 + z) - 
           (32*(-15 + 3*z - 13*z^2 + z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-15 + 3*z - 29*z^2 + 17*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (256*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 160*(1 + z)*
            H[-1, -1, 0, z] + (832*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (16*(13 + 8*z + 13*z^2)*H[-1, 0, 0, z])/(1 + z) + 
           (224*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) - 
           (4*(-55 - 27*z + 217*z^2 + 117*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(95 - 112*z + 95*z^2)*H[1, 0, 0, z])/(-1 + z) - 
           240*(-1 + z)*H[1, 1, 0, z] + (96*(1 + z^2)*H[1, 1, 2, z])/
            (-1 + z) + (464*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (80*(1 + z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (8*(69 + 61*z + 99*z^2 + 91*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(29 + 25*z + 31*z^2 + 27*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (48*(1 + z^2)*H[2, 1, 1, z])/
            (-1 + z) - (192*(1 + z^2)*H[-1, -1, -1, 0, z])/(1 + z) + 
           (592*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (4*(111 + 19*z + 409*z^2 + 133*z^3)*H[0, 0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (656*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) + 
           (16*(-1 + 13*z - 3*z^2 + 15*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (928*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + (8*H[1, 0, z]*(40 - 71*z + 39*z^2 + 3*zeta[2] + 
              3*z^2*zeta[2]))/(-1 + z) + (16*H[-1, 0, z]*(-14 - 28*z - 
              14*z^2 + 25*zeta[2] + 25*z^2*zeta[2]))/(1 + z) + 
           (4*H[2, z]*(-2 - 105*z + 18*z^2 + 121*z^3 - 42*zeta[2] + 
              6*z*zeta[2] - 42*z^2*zeta[2] + 6*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) - (4*H[0, 0, z]*(-73 + 60*z + 44*z^2 - 
              89*z^3 + 81*zeta[2] + 37*z*zeta[2] + 139*z^2*zeta[2] + 
              15*z^3*zeta[2]))/((-1 + z)*(1 + z)) - 
           (4*H[1, z]*(161 - 322*z + 161*z^2 + 30*zeta[2] - 60*z*zeta[2] + 
              30*z^2*zeta[2] - 100*zeta[3] - 100*z^2*zeta[3]))/(-1 + z) + 
           (16*H[-1, z]*(41*zeta[2] + 70*z*zeta[2] + 41*z^2*zeta[2] + 
              48*zeta[3] + 48*z^2*zeta[3]))/(1 + z) - 
           (2*H[0, z]*(102 + 282*z - 129*z^2 - 261*z^3 - 54*zeta[2] - 
              46*z*zeta[2] + 96*z^2*zeta[2] + 232*z^3*zeta[2] - 12*zeta[3] - 
              36*z*zeta[3] + 60*z^2*zeta[3] - 204*z^3*zeta[3]))/
            ((-1 + z)*(1 + z)) + Lh*(4*H[1, z] + 24*(-1 + z)*H[2, z] - 
             (56*(1 + z^2)*H[3, z])/(-1 + z) - (32*(1 + z^2)*H[-2, 0, z])/
              (1 + z) + 48*(1 + z)*H[-1, 0, z] + (4*(2 - 22*z + 35*z^2)*H[0, 
                0, z])/(-1 + z) + 88*(-1 + z)*H[1, 0, z] - 
             (16*(1 + z^2)*H[1, 2, z])/(-1 + z) - (8*(15 + 11*z)*(1 + z^2)*H[
                2, 0, z])/((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 1, z])/
              (-1 + z) - (32*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
             (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (4*(47 + 11*z + 69*z^2 + 
                33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (72*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (16*(1 + z^2)*H[1, 1, 0, 
                z])/(-1 + z) - (16*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (8*H[0, z]*(5 - 15*z + 14*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
              (-1 + z) + (4*(26 - 26*z - 26*z^2 + 26*z^3 + 13*zeta[2] - 
                25*z*zeta[2] - 13*z^2*zeta[2] + 25*z^3*zeta[2] - 28*zeta[3] - 
                16*z*zeta[3] - 28*z^2*zeta[3] - 16*z^3*zeta[3]))/
              ((-1 + z)*(1 + z))) - (2900 - 2900*z - 2900*z^2 + 2900*z^3 - 
             1080*zeta[2] - 352*z*zeta[2] + 1080*z^2*zeta[2] + 
             352*z^3*zeta[2] - 1112*zeta[3] - 600*z*zeta[3] + 
             1112*z^2*zeta[3] + 1176*z^3*zeta[3] + 449*zeta[4] - 
             895*z*zeta[4] + 831*z^2*zeta[4] - 1057*z^3*zeta[4])/
            (2*(-1 + z)*(1 + z))) + (1808 - 1808*z - 1808*z^2 + 1808*z^3 + 
           3448*zeta[2] + 824*z*zeta[2] - 3860*z^2*zeta[2] - 
           852*z^3*zeta[2] + 192*z^4*zeta[2] + 3936*zeta[3] + 
           5520*z*zeta[3] - 6672*z^2*zeta[3] - 9792*z^3*zeta[3] - 
           208*zeta[2]*zeta[3] - 3072*z*zeta[2]*zeta[3] + 1264*z^2*zeta[2]*
            zeta[3] - 3008*z^3*zeta[2]*zeta[3] + 1145*zeta[4] - 
           14625*z*zeta[4] + 1987*z^2*zeta[4] + 14253*z^3*zeta[4] - 
           14944*zeta[5] - 2208*z*zeta[5] - 24224*z^2*zeta[5] - 
           3360*z^3*zeta[5])/(6*(-1 + z)*(1 + z))) + 
       CA^2*CF*((242*Lp^3*(1 + z))/27 - (4*(-512 - 901*z - 164*z^2 + 
            1325*z^3)*H[4, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-31 + 277*z - 137*z^2 + 171*z^3)*H[5, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(8 + 7*z + 13*z^2 + 2*z^3)*H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(35 - 452*z - 241*z^2 + 388*z^3)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (32*(-35 + 27*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-100 + 63*z + 53*z^2)*H[-2, 2, z])/
          (9*(1 + z)) + (4*(-215 + 199*z - 221*z^2 + 205*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (128*(7 + 3*z + 7*z^2)*H[-1, 3, z])/
          (9*(1 + z)) + (1600*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (4*(148 - 603*z + 175*z^2)*H[1, 3, z])/(9*(-1 + z)) - 
         (664*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (4*(-259 - 268*z - 67*z^2 + 206*z^3)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) + (8*(-107 - 11*z - 89*z^2 + 7*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-356 - 143*z - 203*z^2 + 454*z^3)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) - (8*(-28 - 48*z - 7*z^2 + 57*z^3)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) - (4*(-3 + 5*z)*(7 - 4*z + 5*z^2)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-2 + 25*z - 18*z^2 + 15*z^3)*H[4, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(5 + 21*z - z^2 + 15*z^3)*H[4, 1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(21 + 15*z + 14*z^2 + 22*z^3)*
           H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-22 + 32*z - 35*z^2 + 49*z^3)*H[-3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(43 + 13*z + 29*z^2 + 27*z^3)*
           H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(88 + 234*z + 217*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
         (8*(-17 + 73*z - 19*z^2 + 75*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (4*(160 - 955*z - 239*z^2 + 746*z^3)*
           H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (8*(-47 + 39*z - 45*z^2 + 37*z^3)*H[-2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, 1, z])/
          (3*(-1 + z)*(1 + z)) + (496*(1 + z^2)*H[-1, -3, 0, z])/
          (3*(1 + z)) + (8*(139 + 228*z + 106*z^2)*H[-1, -2, 0, z])/
          (9*(1 + z)) - (368*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) + 
         (16*(101 + 180*z + 101*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (608*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (8*(59 + 96*z + 68*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (16*(41 + 60*z + 41*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
         (464*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) + 
         (4*(127 + 18*z + 127*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (736*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
         (16*(-6 + 7*z + 2*z^2)*H[1, -2, 0, z])/(3*(-1 + z)) + 
         (32*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
         (4*(157 - 387*z + 142*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
         (224*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
         (4*(100 + 183*z + 43*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (4*(14 - z + 9*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
         (88*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (16*(37 + 21*z + 39*z^2 + 23*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(-713 - 626*z - 452*z^2 + 325*z^3)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-245 - 302*z - 221*z^2 + 220*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) + (4*(-69 + 35*z - 51*z^2 + 53*z^3)*
           H[2, 1, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-51 + 5*z - 25*z^2 + 31*z^3)*H[2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 2, 1, z])/(-1 + z) + 
         (16*(19 + 14*z + 22*z^2 + 11*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*z*(11 - 14*z + 7*z^2)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(3 - 2*z + 3*z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)) - (4*(119 + 105*z + 53*z^2 + 171*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(9 + 43*z - 2*z^2 + 54*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (56*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) - 
         (48*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (8*(67 - 45*z + 64*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
         (448*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (4*(1025 + 1803*z + 998*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (656*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
         (4*(281 + 549*z + 146*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (16*(43 + 6*z + 43*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (8*(59 + 6*z + 59*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(1394 - 180*z + 125*z^2 + 225*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(1 + z^2)*H[1, -2, -1, 0, z])/(-1 + z) - 
         (512*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (4*(548 + 189*z + 413*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
         (160*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (4*(380 - 1107*z + 353*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
         (32*(19 - 60*z + 19*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) - 
         (80*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 2, 0, 0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) + 
         (4*(27 + 115*z + 65*z^2 + 153*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (4*(-93 + 163*z - 63*z^2 + 193*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-93 + 67*z - 63*z^2 + 97*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (288*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (272*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) + 
         (4*(37 + 10*z + 37*z^2)*H[-1, 0, 0, 0, 0, z])/(1 + z) + 
         (56*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (296*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(-1 + z) + 
         (320*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) - 
         (16*(-49 + 69*z - 56*z^2 + 76*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (16*(-7 + 37*z - 9*z^2 + 39*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (272*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) - 
         (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (448*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) - 
         (8*H[-1, 2, z]*(1499 + 2694*z + 1499*z^2 + 27*zeta[2] - 
            54*z*zeta[2] + 27*z^2*zeta[2]))/(27*(1 + z)) + 
         (2*H[1, 2, z]*(-135 - 390*z - 11*z^2 + 168*zeta[2] + 
            168*z^2*zeta[2]))/(9*(-1 + z)) + 
         (8*H[-1, -1, 0, z]*(-361 - 478*z - 385*z^2 + 225*zeta[2] + 
            225*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(157 - 786*z + 93*z^2 + 312*zeta[2] + 
            312*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[1, 0, 0, z]*(48 - 829*z + 87*z^2 + 534*zeta[2] + 
            534*z^2*zeta[2]))/(9*(-1 + z)) - 
         (4*H[-1, 0, 0, z]*(1456 + 516*z + 1312*z^2 + 3501*zeta[2] - 
            162*z*zeta[2] + 3501*z^2*zeta[2]))/(27*(1 + z)) + 
         (4*H[2, 1, z]*(59 + 56*z - 59*z^2 - 56*z^3 - 36*zeta[2] + 
            84*z*zeta[2] - 12*z^2*zeta[2] + 108*z^3*zeta[2]))/
          (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-752 - 228*z + 1375*z^2 - 
            221*z^3 - 846*zeta[2] + 66*z*zeta[2] - 690*z^2*zeta[2] + 
            222*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) - 
         (8*H[-2, 0, z]*(-329 + 1331*z - 278*z^2 - 562*z^3 - 1125*zeta[2] + 
            1089*z*zeta[2] - 1269*z^2*zeta[2] + 1233*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) - (2*H[3, z]*(-976 + 2934*z + 2519*z^2 - 
            2607*z^3 - 918*zeta[2] + 486*z*zeta[2] - 738*z^2*zeta[2] + 
            1314*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         (2*H[0, 0, 0, z]*(529 - 2761*z - 15515*z^2 + 1067*z^3 - 
            1566*zeta[2] + 5238*z*zeta[2] - 3906*z^2*zeta[2] + 
            3402*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^2*((-22*(-1 + 23*z^2)*H[0, z])/(9*(-1 + z)) + 
           (88*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + (88*(1 + z^2)*H[0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (2*(-463 + 1780*z + 2243*z^2 - 
              396*z*zeta[2]))/(27*(1 + z))) + 
         (2*H[1, 0, z]*(1203 - 2297*z + 1026*z^2 + 338*zeta[2] - 
            1110*z*zeta[2] + 476*z^2*zeta[2] - 384*zeta[3] - 
            384*z^2*zeta[3]))/(9*(-1 + z)) + 
         (4*H[1, 1, z]*(179 - 319*z + 140*z^2 + 38*zeta[2] + 24*z*zeta[2] + 
            26*z^2*zeta[2] - 108*zeta[3] - 108*z^2*zeta[3]))/(9*(-1 + z)) - 
         (4*H[-1, -1, z]*(1145*zeta[2] + 2205*z*zeta[2] + 1148*z^2*zeta[2] + 
            642*zeta[3] + 642*z^2*zeta[3]))/(9*(1 + z)) - 
         (2*H[0, 0, z]*(-34901 + 6605*z + 20527*z^2 - 15919*z^3 + 540*z^4 + 
            9756*zeta[2] + 19710*z*zeta[2] - 7902*z^2*zeta[2] - 
            19332*z^3*zeta[2] + 10800*zeta[3] + 13824*z^2*zeta[3]))/
          (81*(-1 + z)*(1 + z)) + (2*H[2, z]*(778 - 6389*z - 889*z^2 + 
            6278*z^3 - 102*zeta[2] - 1074*z*zeta[2] + 1266*z^2*zeta[2] + 
            1518*z^3*zeta[2] - 1620*zeta[3] - 3924*z*zeta[3] - 
            1692*z^2*zeta[3] - 3996*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
         (4*H[-1, 0, z]*(432 + 5591*z + 6600*z^2 + 5267*z^3 + 270*z^4 - 
            1683*z*zeta[2] + 810*z^2*zeta[2] - 1062*z^3*zeta[2] - 
            2700*z*zeta[3] - 648*z^2*zeta[3] - 2700*z^3*zeta[3]))/
          (81*z*(1 + z)) + (4*H[-2, z]*(112*zeta[2] - 472*z*zeta[2] + 
            37*z^2*zeta[2] + 323*z^3*zeta[2] + 141*zeta[3] - 357*z*zeta[3] + 
            171*z^2*zeta[3] - 387*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) + 
         (4*H[-1, z]*(1915*zeta[2] + 3954*z*zeta[2] + 1843*z^2*zeta[2] + 
            2127*zeta[3] + 4527*z*zeta[3] + 2217*z^2*zeta[3] - 576*zeta[4] - 
            297*z*zeta[4] - 576*z^2*zeta[4]))/(27*(1 + z)) - 
         (2*H[1, z]*(6625 - 12407*z + 5782*z^2 + 867*zeta[2] - 
            2418*z*zeta[2] + 1551*z^2*zeta[2] - 2082*zeta[3] + 
            4590*z*zeta[3] - 2424*z^2*zeta[3] + 54*zeta[4] + 54*z^2*zeta[4]))/
          (27*(-1 + z)) - (H[0, z]*(11326 + 15908*z + 26448*z^2 + 22514*z^3 - 
            14568*zeta[2] - 22464*z*zeta[2] - 7746*z^2*zeta[2] + 
            2718*z^3*zeta[2] + 5688*zeta[3] - 4212*z*zeta[3] - 
            11808*z^2*zeta[3] - 4212*z^3*zeta[3] - 3699*zeta[4] + 
            13203*z*zeta[4] - 2781*z^2*zeta[4] + 8613*z^3*zeta[4]))/
          (81*(-1 + z)*(1 + z)) + Lp*((4*(-45 - 97*z - 21*z^2 + 119*z^3)*
             H[3, z])/(3*(-1 + z)*(1 + z)) + (4*(-1 + 15*z - 7*z^2 + 9*z^3)*
             H[4, z])/((-1 + z)*(1 + z)) - (8*(-3 - z - 5*z^2 + z^3)*
             H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(23 - 65*z - 19*z^2 + 25*z^3)*H[-2, 0, z])/(3*(-1 + z)*
             (1 + z)) - (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, z])/
            ((-1 + z)*(1 + z)) - (16*(41 + 60*z + 41*z^2)*H[-1, 2, z])/
            (3*(1 + z)) - (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           (88*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + (64*(1 + z^2)*H[1, 3, z])/
            (-1 + z) + (88*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
           (16*(5 - 2*z + 5*z^2)*H[-2, -1, 0, z])/(-1 + z) - 
           (8*(-5 + 9*z - 7*z^2 + 11*z^3)*H[-2, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(23 + 24*z + 23*z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) + (256*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (32*(10 + 9*z + 10*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(89 + 47*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(101 - 48*z + 101*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - 
           (88*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) + 
           (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
           (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
           (8*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) - 
           (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) - 
           (16*H[1, 0, z]*(11 - 22*z + 11*z^2 + 3*zeta[2] + 3*z^2*zeta[2]))/
            (3*(-1 + z)) + (8*H[2, z]*(28 + 56*z + 28*z^2 + 15*zeta[2] + 
              6*z*zeta[2] + 15*z^2*zeta[2]))/(3*(1 + z)) + 
           (8*H[-1, 0, z]*(131 - 6*z + 131*z^2 + 198*zeta[2] + 
              198*z^2*zeta[2]))/(9*(1 + z)) - 
           (4*H[0, 0, z]*(103 - 43*z - 881*z^2 - 199*z^3 - 63*zeta[2] + 
              135*z*zeta[2] - 153*z^2*zeta[2] + 81*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[0, z]*(3455 - 322*z - 1738*z^2 + 
              2363*z^3 - 819*zeta[2] - 1269*z*zeta[2] + 153*z^2*zeta[2] + 
              675*z^3*zeta[2] - 756*zeta[3] - 972*z^2*zeta[3]))/
            (27*(-1 + z)*(1 + z)) - (4*H[1, z]*(159 - 307*z + 148*z^2 + 
              24*zeta[2] - 48*z*zeta[2] + 24*z^2*zeta[2] - 108*zeta[3] - 
              108*z^2*zeta[3]))/(3*(-1 + z)) + 
           (8*H[-1, z]*(59*zeta[2] + 96*z*zeta[2] + 59*z^2*zeta[2] + 
              72*zeta[3] + 72*z^2*zeta[3]))/(3*(1 + z)) - 
           (25577 + 5429*z - 25577*z^2 - 5429*z^3 - 1512*zeta[2] - 
             20448*z*zeta[2] + 11160*z^2*zeta[2] + 10800*z^3*zeta[2] - 
             24624*zeta[3] - 12312*z*zeta[3] + 16200*z^2*zeta[3] + 
             3888*z^3*zeta[3] - 5103*zeta[4] + 567*z*zeta[4] - 
             9801*z^2*zeta[4] - 2511*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
         (106837 - 700895*z - 106837*z^2 + 700895*z^3 - 285984*zeta[2] + 
           749340*z*zeta[2] + 128484*z^2*zeta[2] - 631368*z^3*zeta[2] + 
           19440*z^4*zeta[2] + 492048*zeta[3] + 1049328*z*zeta[3] - 
           385884*z^2*zeta[3] - 619164*z^3*zeta[3] - 104976*zeta[2]*zeta[3] - 
           353808*z*zeta[2]*zeta[3] + 42768*z^2*zeta[2]*zeta[3] - 
           252720*z^3*zeta[2]*zeta[3] + 274752*zeta[4] - 739044*z*zeta[4] - 
           862002*z^2*zeta[4] - 24138*z^3*zeta[4] + 38880*zeta[5] - 
           157464*z*zeta[5] + 124416*z^2*zeta[5] + 64152*z^3*zeta[5])/
          (1458*(-1 + z)*(1 + z))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + z))/27 + 
           (8*(22 + 54*z + 127*z^2 + 15*z^3)*H[3, z])/(27*(-1 + z)*(1 + z)) + 
           (32*(-17 + 8*z)*(1 + z^2)*H[4, z])/(9*(-1 + z)*(1 + z)) + 
           (64*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) + 
           (32*(31 - 6*z + 13*z^2)*H[-2, 0, z])/(27*(1 + z)) - 
           (160*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) + 
           (32*(31 + 42*z + 31*z^2)*H[-1, 2, z])/(27*(1 + z)) - 
           (256*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) + 
           (8*(18 - 3*z + 25*z^2)*H[1, 2, z])/(9*(-1 + z)) - 
           (256*(1 + z^2)*H[1, 3, z])/(9*(-1 + z)) - 
           (8*(22 - 18*z - 59*z^2 + 61*z^3)*H[2, 0, z])/(9*(-1 + z)*
             (1 + z)) + (16*(1 + z)*H[2, 1, z])/9 - 
           (16*(11 + 2*z + 17*z^2 + 2*z^3)*H[2, 2, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(-25 + 17*z)*(1 + z^2)*H[3, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (64*(1 + z^2)*H[3, 1, z])/(9*(-1 + z)*(1 + z)) - 
           (64*(1 + z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
           (80*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) + 
           (64*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
           (16*(83 + 6*z + 83*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) - 
           (32*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
           (64*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
           (16*(-135 - 164*z - 519*z^2 + 10*z^3)*H[0, 0, 0, z])/
            (27*(-1 + z)*(1 + z)) + (800*z*H[1, 0, 0, z])/(9*(-1 + z)) - 
           (8*(8 - 63*z + 15*z^2)*H[1, 1, 0, z])/(9*(-1 + z)) - 
           (64*(1 + z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
           (224*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (16*(1 + z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
           (16*(55 + z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(-25 + 2*z - 19*z^2 + 2*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[-1, -1, -1, 0, z])/
            (9*(1 + z)) - (160*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
           (16*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (1504*(1 + z^2)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (928*(1 + z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
           (272*(1 + z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
           (128*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (128*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) + 
           (64*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) - 
           (8*H[1, 1, z]*(8 - 13*z + 5*z^2 + 8*zeta[2] + 8*z^2*zeta[2]))/
            (9*(-1 + z)) + (8*H[1, 0, z]*(-6 + z + 3*z^2 + 20*zeta[2] + 
              20*z^2*zeta[2]))/(9*(-1 + z)) + (64*H[-1, 0, z]*
             (-67 - 78*z - 67*z^2 + 45*zeta[2] + 45*z^2*zeta[2]))/
            (81*(1 + z)) + (8*H[2, z]*(-59 + 73*z + 56*z^2 - 76*z^3 - 
              102*zeta[2] + 24*z*zeta[2] + 6*z^2*zeta[2] + 24*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (16*H[0, 0, z]*(-912 + 181*z - 57*z^2 - 
              926*z^3 + 252*zeta[2] + 108*z*zeta[2] + 252*z^2*zeta[2] + 
              108*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
           Lp^2*((16*(5 + 17*z^2)*H[0, z])/(9*(-1 + z)) - 
             (32*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) - 
             (32*(1 + z^2)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) - 
             (4*(-23 + 578*z + 601*z^2 - 72*z*zeta[2]))/(27*(1 + z))) - 
           (8*H[1, z]*(-98 + 148*z - 50*z^2 + 66*zeta[2] - 195*z*zeta[2] + 
              129*z^2*zeta[2] - 48*zeta[3] - 48*z^2*zeta[3]))/(27*(-1 + z)) - 
           (64*H[-1, z]*(5*zeta[2] + 15*z*zeta[2] + 5*z^2*zeta[2] - 
              3*zeta[3] - 3*z^2*zeta[3]))/(27*(1 + z)) - 
           (8*H[0, z]*(-2165 + 269*z - 293*z^2 - 2727*z^3 + 762*zeta[2] + 
              54*z*zeta[2] + 339*z^2*zeta[2] + 927*z^3*zeta[2] - 
              720*zeta[3] - 432*z*zeta[3] - 720*z^2*zeta[3] - 
              432*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           Lp*((16*(-3 + 2*z)*H[1, z])/3 - (16*(1 + z)*H[2, z])/3 - 
             (16*(-3 + z)*(1 + z^2)*H[3, z])/(3*(-1 + z)*(1 + z)) + 
             (32*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) - 
             (32*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) + 
             (64*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) - 
             (16*(12 + 19*z + 72*z^2 + 25*z^3)*H[0, 0, z])/(9*(-1 + z)*(1 + 
                z)) + (64*(-1 + z)*H[1, 0, z])/3 + (32*(1 + z^2)*H[1, 2, z])/
              (3*(-1 + z)) - (32*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
             (64*(1 + z^2)*H[-1, -1, 0, z])/(3*(1 + z)) + 
             (64*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
             (224*(1 + z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (112*(1 + z^2)*H[1, 0, 0, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
             (32*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) - 
             (8*H[0, z]*(-553 + 89*z - 43*z^2 - 685*z^3 + 90*zeta[2] + 
                54*z*zeta[2] + 90*z^2*zeta[2] + 54*z^3*zeta[2]))/
              (27*(-1 + z)*(1 + z)) + (4*(-1159 + 5261*z + 1159*z^2 - 
                5261*z^3 + 540*zeta[2] - 1260*z*zeta[2] + 180*z^2*zeta[2] + 
                540*z^3*zeta[2] - 648*zeta[3] - 648*z*zeta[3] - 
                648*z^2*zeta[3] - 648*z^3*zeta[3]))/(81*(-1 + z)*(1 + z))) + 
           (2*(-64105 + 126731*z + 64105*z^2 - 126731*z^3 + 22140*zeta[2] - 
              22428*z*zeta[2] - 14400*z^2*zeta[2] + 14040*z^3*zeta[2] - 
              37692*zeta[3] - 20844*z*zeta[3] + 17496*z^2*zeta[3] - 
              25272*z^3*zeta[3] + 47304*zeta[4] + 23004*z*zeta[4] + 
              21060*z^2*zeta[4] + 18144*z^3*zeta[4]))/(729*(-1 + z)*
             (1 + z))) + CF^2*((-77*Lp^4*(1 + z))/9 + 
           (20*(-237 - 503*z - 138*z^2 + 748*z^3)*H[4, z])/
            (9*(-1 + z)*(1 + z)) + (16*(63 + 230*z - 25*z^2 + 142*z^3)*
             H[5, z])/(3*(-1 + z)*(1 + z)) + (16*(1 + 69*z - 43*z^2 + 73*z^3)*
             H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(172 - 1084*z - 575*z^2 + 947*z^3)*H[-3, 0, z])/
            (9*(-1 + z)*(1 + z)) - (32*(-108 + 95*z)*(1 + z^2)*H[-3, 2, z])/
            (3*(-1 + z)*(1 + z)) + (8*(-359 + 192*z + 232*z^2)*H[-2, 2, z])/
            (9*(1 + z)) - (8*(-321 + 313*z - 333*z^2 + 325*z^3)*H[-2, 3, z])/
            (3*(-1 + z)*(1 + z)) - (16*(187 + 126*z + 187*z^2)*H[-1, 3, z])/
            (9*(1 + z)) - (1712*(1 + z^2)*H[-1, 4, z])/(1 + z) + 
           (28*(45 - 114*z + 47*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
           (2104*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
           (8*(-125 - 137*z - 22*z^2 + 120*z^3)*H[2, 2, z])/
            (3*(-1 + z)*(1 + z)) - (16*(-183 - z - 155*z^2 + 27*z^3)*
             H[2, 3, z])/(3*(-1 + z)*(1 + z)) + 
           (4*(-587 - 635*z - 1280*z^2 + 958*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) + (4*(-205 - 309*z - 127*z^2 + 225*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (32*(3 + 25*z + z^2 + 19*z^3)*
             H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(91 + 38*z + 83*z^2 + 6*z^3)*H[4, 0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(39 + 55*z + 27*z^2 + 43*z^3)*H[4, 1, z])/
            (3*(-1 + z)*(1 + z)) + (16*(147 + 91*z + 99*z^2 + 139*z^3)*
             H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-31 + 147*z + 33*z^2 + 147*z^3)*H[-3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(51 - 7*z + 41*z^2 + 3*z^3)*
             H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(79 + 318*z + 355*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) + 
           (16*(-45 + 109*z - 49*z^2 + 113*z^3)*H[-2, -1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (4*(563 - 2759*z - 370*z^2 + 2134*z^3)*
             H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (16*(-51 + 43*z - 47*z^2 + 39*z^3)*H[-2, 2, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(-15 + 11*z)*(1 + z^2)*H[-2, 2, 1, z])/
            (3*(-1 + z)*(1 + z)) - (1456*(1 + z^2)*H[-1, -3, 0, z])/
            (3*(1 + z)) - (16*(73 + 66*z + 37*z^2)*H[-1, -2, 0, z])/
            (9*(1 + z)) + (1264*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) - 
           (16*(329 + 596*z + 329*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
           (736*(1 + z^2)*H[-1, -1, 3, z])/(1 + z) - 
           (16*(131 + 222*z + 140*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
           (16*(127 + 192*z + 127*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
           (1552*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
           (8*(149 + 36*z + 149*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 3, 1, z])/(1 + z) + 
           (1952*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) - 
           (16*(-17 + 22*z + z^2)*H[1, -2, 0, z])/(3*(-1 + z)) - 
           (160*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) + 
           (4*(133 - 318*z + 121*z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
           (848*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
           (8*(143 - 759*z + 206*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (4*(91 - 12*z + 61*z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
           (96*(1 + z^2)*H[1, 2, 2, z])/(-1 + z) + 
           (616*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) + 
           (320*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) + 
           (32*(51 + 33*z + 53*z^2 + 35*z^3)*H[2, -2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (4*(-1529 - 1937*z - 1559*z^2 + 865*z^3)*
             H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (4*(-373 - 1057*z - 826*z^2 + 734*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (176*(1 + z^2)*H[2, 1, 1, z])/
            (9*(-1 + z)) - (32*(-35 + 10*z - 26*z^2 + 19*z^3)*H[2, 1, 2, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-127 + 53*z - 95*z^2 + 85*z^3)*
             H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (88*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) + 
           (8*(11 - 37*z + 87*z^2 + 23*z^3)*H[3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(55 + 55*z + 39*z^2 + 55*z^3)*
             H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (64*(-2 + 6*z - 3*z^2 + 7*z^3)*H[-2, -1, -1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(269 + 83*z + 165*z^2 + 187*z^3)*
             H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(225 + 103*z + 205*z^2 + 123*z^3)*H[-2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-1, -2, -1, 0, z])/
            (1 + z) - (760*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
           (16*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
           (8*(7 + 366*z + 7*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
           (1600*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) - 
           (4*(2719 + 4602*z + 2647*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
           (2576*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
           (896*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
           (4*(293 + 18*z + 563*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (16*(39 + 8*z + 39*z^2)*H[-1, 2, 0, 0, z])/(1 + z) - 
           (32*(47 + 6*z + 47*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
           (8*(1555 - 373*z + 1010*z^2 + 771*z^3)*H[0, 0, 0, 0, z])/
            (9*(-1 + z)*(1 + z)) + (160*(1 + z^2)*H[1, -2, -1, 0, z])/
            (3*(-1 + z)) + (480*(1 + z^2)*H[1, -2, 0, 0, z])/(-1 + z) - 
           (8*(152 + 225*z + 107*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) + 
           (160*(1 + z^2)*H[1, 1, -2, 0, z])/(-1 + z) + 
           (4*(437 - 1106*z + 417*z^2)*H[1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(287 - 753*z + 290*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) + 
           (512*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) + 
           (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) + 
           (120*(1 + z^2)*H[1, 2, 1, 0, z])/(-1 + z) - 
           (8*(-165 + 127*z - 181*z^2 + 111*z^3)*H[2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-263 + 221*z - 223*z^2 + 261*z^3)*
             H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-191 + 97*z - 143*z^2 + 145*z^3)*H[2, 1, 1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (864*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
            (1 + z) + (320*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(1 + z) + 
           (16*(17 - 30*z + 17*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) + 
           (16*(15 + 73*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (904*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
           (416*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(-95 + 157*z - 111*z^2 + 173*z^3)*H[-3, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (16*(-49 + 121*z - 55*z^2 + 127*z^3)*
             H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
           (1168*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) + 
           (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(-1 + z) - 
           (1600*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
           (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
           (8*H[-1, 2, z]*(4501 + 8106*z + 4501*z^2 + 162*zeta[2] - 
              216*z*zeta[2] + 162*z^2*zeta[2]))/(27*(1 + z)) - 
           (2*H[1, 2, z]*(223 - 2094*z + 847*z^2 + 270*zeta[2] + 
              270*z^2*zeta[2]))/(9*(-1 + z)) - (2*H[1, 1, 0, z]*
             (237 - 1282*z - 27*z^2 + 486*zeta[2] + 486*z^2*zeta[2]))/
            (9*(-1 + z)) - (4*H[1, 0, 0, z]*(-292 - 347*z - 241*z^2 + 
              516*zeta[2] + 516*z^2*zeta[2]))/(3*(-1 + z)) - 
           (8*H[-1, -1, 0, z]*(-929 - 1394*z - 1001*z^2 + 750*zeta[2] + 
              750*z^2*zeta[2]))/(9*(1 + z)) + (4*H[-1, 0, 0, z]*
             (2606 - 588*z + 2174*z^2 + 11907*zeta[2] - 648*z*zeta[2] + 
              11907*z^2*zeta[2]))/(27*(1 + z)) - 
           (4*H[2, 1, z]*(-19 + 166*z - 237*z^2 - 422*z^3 - 168*zeta[2] + 
              312*z*zeta[2] - 120*z^2*zeta[2] + 360*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-5584 + 2960*z - 
              15571*z^2 - 17683*z^3 + 9882*zeta[2] + 1926*z*zeta[2] + 
              8442*z^2*zeta[2] + 486*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           (2*H[3, z]*(1332 + 6920*z + 8601*z^2 - 571*z^3 - 3654*zeta[2] + 
              882*z*zeta[2] - 3222*z^2*zeta[2] + 3042*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (8*H[-2, 0, z]*(-379 + 3706*z - 
              1024*z^2 - 2069*z^3 - 3348*zeta[2] + 3600*z*zeta[2] - 
              3816*z^2*zeta[2] + 4068*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[0, 0, 0, z]*(-911 + 3891*z - 44717*z^2 - 21027*z^3 - 
              1206*zeta[2] + 18144*z*zeta[2] - 4086*z^2*zeta[2] + 
              13824*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           Lp^3*((-44*Lh*(1 + z))/3 + (4*(37 + 106*z^2)*H[0, z])/
              (9*(-1 + z)) + (88*(1 + z)*H[1, z])/3 - 
             (8*(1 + z^2)*H[-1, 0, z])/(1 + z) - (8*(1 + z^2)*H[0, 0, z])/
              ((-1 + z)*(1 + z)) + (2*(-11 - 268*z - 257*z^2 + 18*zeta[2] + 
                72*z*zeta[2] + 18*z^2*zeta[2]))/(9*(1 + z))) - 
           (2*H[1, 0, z]*(86491 - 155625*z + 83350*z^2 + 3978*zeta[2] - 
              8964*z*zeta[2] + 5922*z^2*zeta[2] - 16200*zeta[3] - 
              16200*z^2*zeta[3]))/(81*(-1 + z)) + 
           (4*H[1, 1, z]*(-551 + 1026*z - 475*z^2 + 58*zeta[2] - 
              324*z*zeta[2] + 106*z^2*zeta[2] + 432*zeta[3] + 
              432*z^2*zeta[3]))/(9*(-1 + z)) + 
           (4*H[-1, -1, z]*(3955*zeta[2] + 7518*z*zeta[2] + 3955*z^2*zeta[
                2] + 2382*zeta[3] + 2382*z^2*zeta[3]))/(9*(1 + z)) + 
           (H[0, 0, z]*(-219200 + 68720*z + 135914*z^2 - 134358*z^3 + 
              3456*z^4 + 63819*zeta[2] + 100719*z*zeta[2] - 55089*z^2*zeta[
                2] - 121869*z^3*zeta[2] + 77760*zeta[3] + 85536*z^2*zeta[3]))/
            (81*(-1 + z)*(1 + z)) - (2*H[2, z]*(24466 - 66539*z - 8828*z^2 + 
              82177*z^3 - 11520*zeta[2] - 8928*z*zeta[2] + 16020*z^2*zeta[
                2] + 12348*z^3*zeta[2] - 14796*zeta[3] - 35964*z*zeta[3] - 
              15228*z^2*zeta[3] - 36396*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
           (4*H[-1, 0, z]*(1296 + 12775*z + 15090*z^2 + 11911*z^3 + 864*z^4 - 
              3069*z*zeta[2] + 4374*z^2*zeta[2] - 1773*z^3*zeta[2] - 
              15552*z*zeta[3] - 2592*z^2*zeta[3] - 15552*z^3*zeta[3]))/
            (81*z*(1 + z)) - (8*H[-2, z]*(280*zeta[2] - 790*z*zeta[2] - 
              77*z^2*zeta[2] + 587*z^3*zeta[2] + 393*zeta[3] - 
              669*z*zeta[3] + 441*z^2*zeta[3] - 717*z^3*zeta[3]))/
            (9*(-1 + z)*(1 + z)) + Lh*((4*(-1 + z)*(-202 + 189*zeta[3]))/9 - 
             (8*(1 + z^2)*H[0, z]*(-202 + 189*zeta[3]))/(27*(-1 + z))) + 
           Lp^2*((-8*(7 + 15*z^2)*H[2, z])/(-1 + z) + 
             (4*(9 + z)*(1 + z^2)*H[3, z])/((-1 + z)*(1 + z)) + 
             (8*(3 + 7*z^2)*H[-2, 0, z])/(1 + z) - (4*(29 - 30*z + 29*z^2)*H[
                -1, 0, z])/(3*(1 + z)) + (32*(1 + z^2)*H[-1, 2, z])/(1 + z) - 
             ((175 + 11*z + 727*z^2 + 539*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + 
                z)) - (16*(5 + z + 5*z^2)*H[1, 0, z])/(-1 + z) + 
             (4*(1 + z^2)*H[1, 2, z])/(-1 + z) - (4*(1 + z^2)*H[2, 0, z])/
              (1 + z) - (56*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
             (60*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + (4*(13 + 21*z^2)*H[0, 0, 
                0, z])/((-1 + z)*(1 + z)) + (24*(1 + z^2)*H[1, 0, 0, z])/
              (-1 + z) + (4*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
             (60*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (2*H[1, z]*(163 - 1226*z + 144*zeta[2] + 144*z*zeta[2]))/9 - 
             (H[0, z]*(-1103 + 7*z - 1321*z^2 - 2431*z^3 + 612*zeta[2] + 
                180*z*zeta[2] + 900*z^2*zeta[2] + 180*z^3*zeta[2]))/
              (9*(-1 + z)*(1 + z)) + Lh*((8*(5 + 17*z^2)*H[0, z])/
                (3*(-1 + z)) - (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - 
               (16*(1 + z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
               (2*(77 - 536*z - 613*z^2 + 36*zeta[2] + 144*z*zeta[2] + 
                  36*z^2*zeta[2]))/(9*(1 + z))) + (1379 - 571*z - 1379*z^2 + 
               571*z^3 + 423*zeta[2] - 1701*z*zeta[2] + 1161*z^2*zeta[2] + 
               117*z^3*zeta[2] - 2160*zeta[3] - 756*z*zeta[3] - 2700*z^2*
                zeta[3] + 1296*z^3*zeta[3])/(27*(-1 + z)*(1 + z))) - 
           (4*H[-1, z]*(6215*zeta[2] + 12030*z*zeta[2] + 5999*z^2*zeta[2] + 
              8268*zeta[3] + 16686*z*zeta[3] + 8430*z^2*zeta[3] - 
              6786*zeta[4] - 1188*z*zeta[4] - 6786*z^2*zeta[4]))/
            (27*(1 + z)) + (2*H[1, z]*(22408 - 43568*z + 21160*z^2 + 
              5430*zeta[2] - 14145*z*zeta[2] + 8859*z^2*zeta[2] - 
              7116*zeta[3] + 12348*z*zeta[3] - 7764*z^2*zeta[3] + 
              1458*zeta[4] + 1458*z^2*zeta[4]))/(27*(-1 + z)) + 
           (H[0, z]*(-127266 + 71330*z + 138707*z^2 - 57945*z^3 + 
              25551*zeta[2] - 57867*z*zeta[2] - 7605*z^2*zeta[2] + 
              92397*z^3*zeta[2] + 40140*zeta[3] + 15156*z*zeta[3] - 
              50580*z^2*zeta[3] - 21780*z^3*zeta[3] - 25650*zeta[4] - 
              5886*z*zeta[4] - 41418*z^2*zeta[4] - 45846*z^3*zeta[4]))/
            (81*(-1 + z)*(1 + z)) + Lp*((-4*(-105 - 275*z - 189*z^2 + 
                229*z^3)*H[3, z])/(3*(-1 + z)*(1 + z)) - 
             (8*(27 + 25*z + 17*z^2 + 15*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
             (16*(-3 + 7*z - 13*z^2 + 13*z^3)*H[-3, 0, z])/((-1 + z)*(1 + 
                z)) - (8*(43 - 163*z - 17*z^2 + 65*z^3)*H[-2, 0, z])/
              (3*(-1 + z)*(1 + z)) + (64*(-7 + 5*z)*(1 + z^2)*H[-2, 2, z])/
              ((-1 + z)*(1 + z)) + (32*(68 + 105*z + 68*z^2)*H[-1, 2, z])/
              (3*(1 + z)) + (336*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
             16*H[1, 1, z] + (32*(1 + 9*z + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
             (192*(1 + z^2)*H[1, 3, z])/(-1 + z) + (8*(54 + 25*z + 144*z^2 + 
                85*z^3)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (88*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
             (8*(3 - z + 5*z^2 + z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) + 
             (8*(-15 - z - 17*z^2 + z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
             (32*(1 + z^2)*H[3, 1, z])/(-1 + z) - (16*(25 + 3*z + 19*z^2 + 
                9*z^3)*H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
             (40*(1 + z)^2*H[-2, 0, 0, z])/(-1 + z) + 
             (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 
             (16*(31 + 18*z + 31*z^2)*H[-1, -1, 0, z])/(3*(1 + z)) - 
             (928*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
             (8*(119 + 96*z + 119*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
             (112*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
             (2*(651 - 145*z + 1225*z^2 + 717*z^3)*H[0, 0, 0, z])/
              (3*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[1, -2, 0, z])/
              (-1 + z) + (4*(281 - 72*z + 281*z^2)*H[1, 0, 0, z])/
              (3*(-1 + z)) + (32*(1 + 9*z + z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) - (48*(1 + z^2)*H[1, 1, 2, z])/(-1 + z) - 
             (32*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) - (32*(1 + z^2)*H[1, 2, 1, 
                z])/(-1 + z) - (16*(-1 - 3*z + 5*z^2 + 3*z^3)*H[2, 0, 0, z])/
              ((-1 + z)*(1 + z)) - (8*(3 - z + 5*z^2 + z^3)*H[2, 1, 0, z])/
              ((-1 + z)*(1 + z)) + (96*(1 + z^2)*H[-1, -1, -1, 0, z])/
              (1 + z) - (256*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
             (200*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
             (8*(17 + 59*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (24*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
             (48*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
             (48*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
             (8*(-31 + 43*z - 37*z^2 + 49*z^3)*H[-2, z]*zeta[2])/
              ((-1 + z)*(1 + z)) + (976*(1 + z^2)*H[-1, -1, z]*zeta[2])/
              (1 + z) + (8*H[1, 0, z]*(-781 + 807*z - 772*z^2 + 162*zeta[2] + 
                162*z^2*zeta[2]))/(9*(-1 + z)) - (8*H[-1, 0, z]*(136 - 
                264*z + 136*z^2 + 621*zeta[2] + 621*z^2*zeta[2]))/
              (9*(1 + z)) - (4*H[2, z]*(572 - 469*z + 920*z^2 + 1961*z^3 - 
                504*zeta[2] - 432*z^2*zeta[2] + 72*z^3*zeta[2]))/
              (9*(-1 + z)*(1 + z)) + (4*H[0, 0, z]*(-603 + 545*z - 2294*z^2 - 
                2370*z^3 + 288*zeta[2] + 486*z*zeta[2] + 468*z^2*zeta[2] + 
                378*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (4*H[1, z]*(6665 - 14847*z + 8182*z^2 + 270*zeta[2] - 
                540*z*zeta[2] + 270*z^2*zeta[2] - 1404*zeta[3] - 
                2916*z^2*zeta[3]))/(27*(-1 + z)) - (8*H[-1, z]*(241*zeta[2] + 
                402*z*zeta[2] + 241*z^2*zeta[2] + 288*zeta[3] + 
                288*z^2*zeta[3]))/(3*(1 + z)) + (2*H[0, z]*(9941 + 3251*z - 
                6354*z^2 + 2280*z^3 - 2619*zeta[2] - 5499*z*zeta[2] + 
                2133*z^2*zeta[2] + 7245*z^3*zeta[2] - 2700*zeta[3] - 
                1620*z^2*zeta[3] - 1296*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
             Lh*(-4*H[1, z] + (8*(1 + z^2)*H[3, z])/(-1 + z) + (16*(1 + z^2)*
                 H[-2, 0, z])/(1 + z) - 24*(1 + z)*H[-1, 0, z] - 
               (2*(-37 + 12*z + 47*z^2)*H[0, 0, z])/(3*(-1 + z)) + 16*
                (-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
               (8*(1 + z^2)*H[2, 0, z])/(1 + z) + (16*(1 + z^2)*H[-1, -1, 0, 
                  z])/(1 + z) + (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
               (72*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
               (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*
                 H[1, 1, 0, z])/(-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/
                (1 + z) - (2*H[0, z]*(-649 + 522*z - 829*z^2 + 180*zeta[2] + 
                  180*z^2*zeta[2]))/(9*(-1 + z)) + (2*(-2129 + 3745*z + 
                  2129*z^2 - 3745*z^3 + 864*zeta[2] - 540*z*zeta[2] - 
                  864*z^2*zeta[2] + 540*z^3*zeta[2] - 810*zeta[3] - 
                  1134*z*zeta[3] + 702*z^2*zeta[3] + 378*z^3*zeta[3]))/
                (27*(-1 + z)*(1 + z))) - (-145448 + 150304*z + 145448*z^2 - 
               150304*z^3 + 45819*zeta[2] + 7659*z*zeta[2] - 65115*z^2*
                zeta[2] + 11637*z^3*zeta[2] + 46890*zeta[3] + 6714*z*
                zeta[3] - 52722*z^2*zeta[3] - 24210*z^3*zeta[3] + 10854*
                zeta[4] + 26730*z*zeta[4] - 25758*z^2*zeta[4] - 2106*z^3*
                zeta[4])/(81*(-1 + z)*(1 + z))) - 
           (-43842 + 43842*z + 43842*z^2 - 43842*z^3 + 52720*zeta[2] + 
             27038*z*zeta[2] - 73892*z^2*zeta[2] - 15010*z^3*zeta[2] + 
             3456*z^4*zeta[2] + 10326*zeta[3] + 58890*z*zeta[3] - 
             107088*z^2*zeta[3] - 130020*z^3*zeta[3] + 20952*zeta[2]*
              zeta[3] - 26028*z*zeta[2]*zeta[3] + 40284*z^2*zeta[2]*zeta[3] - 
             21384*z^3*zeta[2]*zeta[3] - 25875*zeta[4] - 75285*z*zeta[4] + 
             10710*z^2*zeta[4] + 16920*z^3*zeta[4] - 49896*zeta[5] + 
             14256*z*zeta[5] - 103032*z^2*zeta[5] + 31104*z^3*zeta[5])/
            (81*(-1 + z)*(1 + z))))) + delta[1 - z]*
      (as*CF*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CF*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CF^2*(2*Lh*Lp^3 + Lp^4/2 + 
           Lp^2*(2*Lh^2 - 7*zeta[2]) + 2*Lh*Lp*zeta[2] + (5*zeta[4])/4) + 
         CA*CF*((-22*Lp^3)/9 + Lp^2*((-11*Lh)/3 + (-67 + 18*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 18*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (2428 - 1809*zeta[2] - 
             1386*zeta[3] + 810*zeta[4])/162)) + 
       as^3*(CF*Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
           Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
           (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
             (64*(5*zeta[2] + 3*zeta[3]))/27) - 
           (8*(64 + 8262*zeta[2] + 3780*zeta[3] + 2673*zeta[4]))/6561) + 
         CF^2*Nf*TF*((-20/9 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-80*Lh)/9 - (8*Lh^2)/3 + (8*(3 + 8*zeta[2]))/9) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(1 + 45*zeta[2]))/27 + 
             (1813 + 2430*zeta[2] - 1548*zeta[3])/81) + 
           Lp*((-224*Lh^2)/27 - (2*Lh*(-1813 + 450*zeta[2] + 1548*zeta[3]))/
              81 + (4*(278*zeta[2] - 45*zeta[4]))/27) + 
           (Lh*(1711 - 112*zeta[2] - 912*zeta[3] - 432*zeta[4]))/27 + 
           (-42727 + 16818*zeta[2] + 20928*zeta[3] - 14472*zeta[2]*zeta[3] + 
             4158*zeta[4] + 12096*zeta[5])/486) + 
         CA*(CF*Nf*TF*((44*Lp^4)/9 + Lp^3*((176*Lh)/27 - (8*(-289 + 
                  36*zeta[2]))/81) + Lp^2*((-4*Lh*(-289 + 36*zeta[2]))/27 + 
               (2*(2051 + 432*zeta[2]))/81) + 
             Lp*((-4*Lh*(-2051 + 360*zeta[2]))/81 + (4*(578*zeta[2] + 
                  264*zeta[3] - 369*zeta[4]))/27) - 
             (2*Lh*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
              729 + (-412765 + 670770*zeta[2] + 660312*zeta[3] + 29160*
                zeta[2]*zeta[3] - 101088*zeta[4] - 402408*zeta[5])/6561) + 
           CF^2*((22*Lp^5)/9 + Lp^4*((77*Lh)/9 + (67 - 18*zeta[2])/9) + 
             Lp^3*((22*Lh^2)/3 - (176*zeta[2])/9 - (4*Lh*(-67 + 18*zeta[2]))/
                9) - (2*Lh*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + (Lh*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81 + 
               (-3232*zeta[2] + 3024*zeta[2]*zeta[3] + 495*zeta[4])/27) + 
             Lp^2*((-4*Lh^2*(-67 + 18*zeta[2]))/9 + (Lh*(404 + 495*zeta[2] - 
                  378*zeta[3]))/27 + (-2428 - 16281*zeta[2] + 1386*zeta[3] + 
                 11340*zeta[4])/162) + (-4856*zeta[2] + 2772*zeta[2]*
                zeta[3] + 9045*zeta[4] - 2835*zeta[6])/324)) + 
         CA^2*CF*((-121*Lp^4)/18 + Lp^3*((-242*Lh)/27 + 
             (8*(-445 + 99*zeta[2]))/81) + Lp^2*((4*Lh*(-445 + 99*zeta[2]))/
              27 + (-15503 + 468*zeta[2] + 7128*zeta[3] - 3564*zeta[4])/
              162) + Lp*((Lh*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 
                3564*zeta[4]))/81 + (-3560*zeta[2] - 1452*zeta[3] + 4059*
                zeta[4])/27) + (Lh*(-297029 + 57528*zeta[2] + 
              332856*zeta[3] - 42768*zeta[2]*zeta[3] + 37422*zeta[4] - 
              139968*zeta[5]))/1458 + (5211949 - 5354658*zeta[2] - 
             8161128*zeta[3] + 1603800*zeta[2]*zeta[3] + 1353024*zeta[3]^2 + 
             1773414*zeta[4] + 2630232*zeta[5] - 1499796*zeta[6])/26244) + 
         CF^3*(-(Lh*Lp^5) - Lp^6/6 + Lp^4*(-2*Lh^2 + (15*zeta[2])/2) + 
           Lp^3*((-4*Lh^3)/3 + 14*Lh*zeta[2] - (64*zeta[3])/3) - 
           (5*Lh*Lp*zeta[4])/2 + Lp^2*(-2*Lh^2*zeta[2] + (75*zeta[4])/4) - 
           (35*zeta[6])/48)))
 
dFFLarin["dabc2"] = (as^3*dabc2*Nf*((-32*(-107 + 233*z)*H[4, z])/3 + 
       (3392*(1 + z)*H[5, z])/3 - (1280*(-1 + z)*H[-4, 0, z])/3 + 
       (128*(6 + 25*z)*H[-3, 0, z])/3 + (1664*H[-2, 2, z])/3 - 
       64*(-1 + z)*H[-2, 3, z] + 480*(1 + z)*H[-1, 3, z] - 
       (1856*(-1 + z)*H[1, 2, z])/3 - (3008*(-1 + z)*H[1, 3, z])/3 - 
       32*(-11 + 9*z)*H[2, 2, z] + 384*(1 + z)*H[2, 3, z] - 
       (32*(-2 + 7*z)*(14 + 15*z)*H[3, 0, z])/(3*(1 + z)) - 
       (32*(-9 + 17*z)*H[3, 1, z])/3 + (64*(11 + 7*z)*H[3, 2, z])/3 + 
       (128*(5 + 8*z)*H[4, 0, z])/3 + 64*(1 + z)*H[4, 1, z] + 
       (1792*(-1 + z)*H[-3, -1, 0, z])/3 - (128*(-17 + 13*z)*H[-3, 0, 0, z])/
        3 + (896*(-1 + z)*H[-2, -2, 0, z])/3 - 128*(5 + 9*z)*
        H[-2, -1, 0, z] + (128*(-1 + z)*H[-2, -1, 2, z])/3 + 
       (64*(56 + 65*z)*H[-2, 0, 0, z])/3 + (128*(-1 + z)*H[-2, 2, 0, z])/3 - 
       704*(1 + z)*H[-1, -2, 0, z] + 384*(1 + z)*H[-1, -1, 0, z] + 
       (320*(1 + z)*H[-1, -1, 2, z])/3 + 192*(1 + z)*H[-1, 2, 0, z] + 
       (256*(1 + z)*H[-1, 2, 1, z])/3 + 192*(1 + z)*H[-1, 3, 0, z] + 
       128*(-1 + z)*H[1, -2, 0, z] - (544*(-1 + z)*H[1, 0, 0, z])/3 - 
       (640*(-1 + z)*H[1, 1, 0, z])/3 - 544*(-1 + z)*H[1, 1, 2, z] - 
       672*(-1 + z)*H[1, 2, 0, z] - (256*(1 + z)*H[2, -2, 0, z])/3 - 
       (64*(1 + 45*z + 50*z^2)*H[2, 0, 0, z])/(3*(1 + z)) - 
       (64*(-2 + 12*z + 15*z^2)*H[2, 1, 0, z])/(1 + z) + 
       192*(1 + z)*H[2, 1, 2, z] + (832*(1 + z)*H[2, 2, 0, z])/3 + 
       128*(-1 + z)*H[3, 0, 0, z] + (128*(2 + 7*z)*H[3, 1, 0, z])/3 - 
       (256*(-1 + z)*H[-2, -1, -1, 0, z])/3 + 704*(-1 + z)*
        H[-2, -1, 0, 0, z] - (1408*(-1 + z)*H[-2, 0, 0, 0, z])/3 + 
       (640*(1 + z)*H[-1, -1, -1, 0, z])/3 - 1440*(1 + z)*
        H[-1, -1, 0, 0, z] + (4160*(1 + z)*H[-1, 0, 0, 0, z])/3 + 
       256*(1 + z)*H[-1, 2, 0, 0, z] + 128*(1 + z)*H[-1, 2, 1, 0, z] - 
       (32*z*(86 + 91*z)*H[0, 0, 0, 0, z])/(1 + z) - 
       (3104*(-1 + z)*H[1, 0, 0, 0, z])/3 - (3488*(-1 + z)*H[1, 1, 0, 0, z])/
        3 - 992*(-1 + z)*H[1, 1, 1, 0, z] + (1216*(1 + z)*H[2, 0, 0, 0, z])/
        3 + 320*(1 + z)*H[2, 1, 0, 0, z] + 320*(1 + z)*H[2, 1, 1, 0, z] + 
       320*(1 + z)*H[-1, 0, 0, 0, 0, z] + 896*z*H[0, 0, 0, 0, 0, z] + 
       (896*(-1 + z)*H[-3, z]*zeta[2])/3 - (256*(-1 + z)*H[-2, -1, z]*
         zeta[2])/3 + 96*(1 + z)*H[-1, 0, 0, z]*(13 + 2*zeta[2]) + 
       (64*(1 + z)*H[-1, 2, z]*(17 + 6*zeta[2]))/3 + 
       (32*(1 + z)*H[2, 1, z]*(19 + 8*zeta[2]))/3 - 
       (32*(-1 + z)*H[1, 1, z]*(41 + 32*zeta[2]))/3 + 
       (32*(-1 + z)*H[1, 0, z]*(-122 + 67*zeta[2]))/3 - 
       (32*H[3, z]*(-151 - 68*z + 46*zeta[2] + 10*z*zeta[2]))/3 + 
       (64*H[-2, 0, z]*(2 + 31*z - 16*zeta[2] + 16*z*zeta[2]))/3 - 
       (32*H[2, 0, z]*(-57 - 37*z + 26*zeta[2] + 26*z*zeta[2]))/3 - 
       (64*H[0, 0, 0, z]*(17*z + 51*zeta[2] + 65*z*zeta[2]))/3 - 
       64*(1 + z)*H[-1, 0, z]*(17 + 16*zeta[2] + 4*zeta[3]) + 
       (32*(-1 + z)*H[1, z]*(48 + 33*zeta[2] + 46*zeta[3]))/3 - 
       (64*H[-2, z]*(41*zeta[2] + 27*z*zeta[2] + 5*zeta[3] - 5*z*zeta[3]))/
        3 + (32*H[0, 0, z]*(-191*z - 191*z^2 - 105*zeta[2] + 180*z*zeta[2] + 
          276*z^2*zeta[2] - 56*z*zeta[3] - 56*z^2*zeta[3]))/(3*(1 + z)) - 
       (32*H[2, z]*(-137 + 75*z + 212*z^2 + 57*zeta[2] + 66*z*zeta[2] + 
          15*z^2*zeta[2] + 4*zeta[3] + 8*z*zeta[3] + 4*z^2*zeta[3]))/
        (3*(1 + z)) - (32*(1 + z)*H[-1, z]*(16*zeta[2] + 11*zeta[3] + 
          33*zeta[4]))/3 - (16*H[0, z]*(-96*z - 96*z^2 + 302*zeta[2] + 
          328*z*zeta[2] + 26*z^2*zeta[2] - 404*z*zeta[3] - 428*z^2*zeta[3] - 
          85*zeta[4] - 68*z*zeta[4] + 17*z^2*zeta[4]))/(3*(1 + z)) + 
       Lp*(32*(-9 + 17*z)*H[3, z] - 192*(1 + z)*H[4, z] + 
         128*(-1 + z)*H[-3, 0, z] - 64*(3 + 7*z)*H[-2, 0, z] - 
         448*(1 + z)*H[-1, 0, z] - 256*(1 + z)*H[-1, 2, z] - 
         256*(-1 + z)*H[-2, -1, 0, z] + 128*(-1 + z)*H[-2, 0, 0, z] + 
         640*(1 + z)*H[-1, -1, 0, z] - 448*(1 + z)*H[-1, 0, 0, z] + 
         448*z*H[0, 0, 0, z] - 96*(-1 + z)*H[1, 0, 0, z] + 
         64*(1 + z)*H[2, 0, 0, z] - 128*z*H[0, 0, 0, 0, z] - 
         128*(-1 + z)*H[-2, z]*zeta[2] + 576*(1 + z)*H[-1, z]*zeta[2] + 
         32*(1 + z)*H[2, z]*(-19 + 4*zeta[2]) - 32*(-1 + z)*H[1, z]*
          (-41 + 10*zeta[2]) + 32*H[0, 0, z]*(-5*z + 6*zeta[2] + 
           10*z*zeta[2]) - 32*H[0, z]*(-41*z - 9*zeta[2] + 31*z*zeta[2] - 
           8*z*zeta[3]) + 16*(38*zeta[2] + 10*z*zeta[2] - 64*z*zeta[3] - 
           25*zeta[4] - 15*z*zeta[4])) + 
       (8*(-556*zeta[2] - 108*z*zeta[2] + 448*z^2*zeta[2] - 68*zeta[3] - 
          448*z*zeta[3] - 380*z^2*zeta[3] + 32*zeta[2]*zeta[3] + 
          160*z*zeta[2]*zeta[3] + 128*z^2*zeta[2]*zeta[3] - 165*zeta[4] + 
          454*z*zeta[4] + 685*z^2*zeta[4] - 120*zeta[5] - 520*z*zeta[5] - 
          400*z^2*zeta[5]))/(3*(1 + z))))/nc
 
dFFLarin["gg"] = delta[1 - z] + as*CA*(8*(-1 + z) + 4*Lp*(-1 + 2*z) - 
       (8*(2 - 3*z + 2*z^2)*H[0, z])/(-1 + z)) - 32*as^3*CA^3*Lp^3*
      plusD[2, 1 - z] + as^2*(CA*Nf*TF*((-8*Lp^2*(-1 + 2*z))/3 - 
         (2*(-865 + 941*z))/27 + (8*(27 - 72*z + 55*z^2)*H[0, z])/
          (9*(-1 + z)) + Lp*((-80*(-4 + 5*z))/9 + (16*(1 + z)*H[0, z])/3) - 
         (4*H[1, z])/3 + (8*(13 - 12*z + 3*z^2)*H[0, 0, z])/(3*(-1 + z))) + 
       CF*Nf*TF*(72*(-1 + z) + 4*(-27 + 7*z)*H[0, z] + 
         Lp^2*(-20*(-1 + z) + 8*(1 + z)*H[0, z]) - 4*(7 + 25*z)*H[0, 0, z] + 
         Lp*(-40*(-1 + z) + 8*(-5 + 9*z)*H[0, z] - 48*(1 + z)*H[0, 0, z]) + 
         88*(1 + z)*H[0, 0, 0, z]) + CA^2*(-4*Lp^3*(-1 + 2*z) + 
         (2*H[1, z])/3 + Lp^2*(-8*Lh*(-1 + 2*z) + (2*(-95 + 106*z))/3 + 
           (16*(3 - 3*z + z^2)*H[0, z])/(-1 + z) + 16*(-1 + 2*z)*H[1, z]) - 
         16*(-1 + z)*H[2, z] + (48*(2 - 3*z + 2*z^2)*H[3, z])/(-1 + z) + 
         (16*(2 + 3*z + 2*z^2)*H[-2, 0, z])/(1 + z) - 
         16*(1 + z)*H[-1, 0, z] + (2*(7 - 324*z + 273*z^2)*H[0, 0, z])/
          (3*(-1 + z)) - 32*(-1 + z)*H[1, 0, z] + 
         (8*(2 - 3*z + 2*z^2)*H[1, 2, z])/(-1 + z) + 
         (16*(14 - 6*z - 7*z^2 + 12*z^3)*H[2, 0, z])/((-1 + z)*(1 + z)) + 
         (8*(2 - 3*z + 2*z^2)*H[2, 1, z])/(-1 + z) + 
         (16*(2 + 3*z + 2*z^2)*H[-1, -1, 0, z])/(1 + z) + 
         (24*(2 + 3*z + 2*z^2)*H[-1, 0, 0, z])/(1 + z) - 
         (8*(-62 - 11*z + 42*z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (56*(2 - 3*z + 2*z^2)*H[1, 0, 0, z])/(-1 + z) + 
         (8*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(-1 + z) + 
         (8*(2 + 3*z + 2*z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-2943 + 2826*z - 151*z^2 + 720*zeta[2] - 1080*z*zeta[2] + 
            720*z^2*zeta[2]))/(9*(-1 + z)) + 
         Lp*((-4*(-115 + 149*z)*H[0, z])/3 + Lh*(-16*(-1 + z) + 
             (16*(2 - 3*z + 2*z^2)*H[0, z])/(-1 + z)) + 32*(-1 + z)*H[1, z] - 
           (48*(2 - 3*z + 2*z^2)*H[2, z])/(-1 + z) - 
           (16*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(1 + z) + 
           (16*(-14 - 3*z + 10*z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(2 - 3*z + 2*z^2)*H[1, 0, z])/(-1 + z) - 
           (2*(671 - 134*z - 805*z^2 + 18*zeta[2] + 162*z*zeta[2] + 
              180*z^2*zeta[2]))/(9*(1 + z))) - 
         (4*(1394 - 1201*z - 1394*z^2 + 1201*z^3 + 162*zeta[2] - 
            270*z*zeta[2] - 162*z^2*zeta[2] + 270*z^3*zeta[2] - 
            1377*zeta[3] + 243*z*zeta[3] + 594*z^2*zeta[3] - 
            864*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)))) + 
     plusD[1, 1 - z]*(16*as^2*CA^2*Lp^2 + 
       as^3*(CA^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA^3*((176/3 - 32*Lh)*Lp^3 - 16*Lp^4 - (16*Lp^2*(-134 + 45*zeta[2]))/
            9 - (32*Lp*(-202 + 189*zeta[3]))/27))) + 
     plusD[0, 1 - z]*(-4*as*CA*Lp + 
       as^2*(CA*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA^2*((-22/3 + 8*Lh)*Lp^2 + 4*Lp^3 + (4*Lp*(-67 + 27*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CA^2*Nf*TF*((-128/27 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(-29 + 9*zeta[2]))/3) + 
           Lp*((-896*Lh)/27 - (8*(-2215 + 585*zeta[2] + 126*zeta[3]))/81) - 
           (4*(-31313 + 5220*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729) + 
         CA*(Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
             (128*(58 + 81*zeta[3]))/729) + CF*Nf*TF*(8*Lp^2 - 
             (4*Lp*(-55 + 48*zeta[3]))/3 - (2*(-1711 + 912*zeta[3] + 
                432*zeta[4]))/27)) + CA^3*((154/9 - 8*Lh)*Lp^4 - 2*Lp^5 + 
           Lp^3*((88*Lh)/3 - 8*Lh^2 + (4*(281 + 81*zeta[2]))/27) + 
           Lp^2*((-8*Lh*(-134 + 45*zeta[2]))/9 + (2*(-1376 + 891*zeta[2] - 
                378*zeta[3]))/27) + Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + 
             (-11954 + 5226*zeta[2] + 5676*zeta[3] - 3591*zeta[4])/27) + 
           (-297029 + 79344*zeta[2] + 332856*zeta[3] - 63180*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((320*(-1 + z))/9 - (128*(1 + z)*H[0, z])/9) - 
         (32*(33 + 83*z)*H[3, z])/9 + (1856*(1 + z)*H[4, z])/9 + 
         (1984*(-1 + z)*H[1, 0, z])/27 - (896*(-1 + z)*H[1, 1, z])/27 + 
         (160*(-1 + z)*H[1, 2, z])/9 - (224*(-19 + 23*z)*H[2, 0, z])/27 + 
         (32*(43 + z)*H[2, 1, z])/27 - (64*(1 + z)*H[2, 2, z])/9 + 
         (448*(1 + z)*H[3, 0, z])/3 + (64*(1 + z)*H[3, 1, z])/3 - 
         (128*(71 + 122*z)*H[0, 0, 0, z])/27 - (800*(-1 + z)*H[1, 0, 0, z])/
          9 + (160*(-1 + z)*H[1, 1, 0, z])/9 + (160*(-1 + z)*H[1, 1, 1, z])/
          9 + (320*(1 + z)*H[2, 0, 0, z])/9 - (64*(1 + z)*H[2, 1, 0, z])/9 - 
         (64*(1 + z)*H[2, 1, 1, z])/9 + (256*(1 + z)*H[0, 0, 0, 0, z])/3 - 
         (32*(-1 + z)*H[1, z]*(-362 + 225*zeta[2]))/81 - 
         (32*H[0, 0, z]*(-111 - 445*z + 30*zeta[2] + 30*z*zeta[2]))/27 + 
         (64*H[2, z]*(-385 + 143*z + 45*zeta[2] + 45*z*zeta[2]))/81 + 
         Lp^2*((-128*(-2 + 13*z)*H[0, z])/9 - (160*(-1 + z)*H[1, z])/3 + 
           (64*(1 + z)*H[2, z])/3 + (256*(1 + z)*H[0, 0, z])/3 - 
           (32*(37 - 37*z + 6*zeta[2] + 6*z*zeta[2]))/9) - 
         (32*H[0, z]*(-1540 + 1004*z - 963*zeta[2] + 711*z*zeta[2] + 
            216*zeta[3] + 216*z*zeta[3]))/243 + 
         Lp*((-320*(-1 + z)*H[1, z])/3 + (64*(-5 + 9*z)*H[2, z])/3 - 
           128*(1 + z)*H[3, z] + 256*(1 + 2*z)*H[0, 0, z] + 
           (320*(-1 + z)*H[1, 0, z])/3 - (128*(1 + z)*H[2, 0, z])/3 - 
           (512*(1 + z)*H[0, 0, 0, z])/3 + (64*H[0, z]*(37 - 51*z + 
              6*zeta[2] + 6*z*zeta[2]))/9 + (64*(-4 + 4*z - 15*zeta[2] + 
              3*z*zeta[2] + 6*zeta[3] + 6*z*zeta[3]))/9) + 
         (16*(-1252 + 1252*z - 636*zeta[2] + 3540*z*zeta[2] + 2016*zeta[3] + 
            2448*z*zeta[3] + 675*zeta[4] + 675*z*zeta[4]))/243) + 
       CF^2*Nf*TF*((32*(42 + 59*z)*H[4, z])/3 - 416*(1 + z)*H[5, z] + 
         512*z*H[-4, 0, z] - (2048*z*H[-3, 0, z])/3 + 
         (8*(-1 + z)*(-4 + 165*z)*H[1, 2, z])/(3*z) - 
         480*(-1 + z)*H[1, 3, z] - 32*(5 + 14*z)*H[2, 2, z] + 
         192*(1 + z)*H[2, 3, z] + (32*(38 + 79*z)*H[3, 0, z])/3 + 
         (32*(8 + 11*z)*H[3, 1, z])/3 + (352*(1 + z)*H[3, 2, z])/3 - 
         (1760*(1 + z)*H[4, 0, z])/3 - (416*(1 + z)*H[4, 1, z])/3 - 
         512*(-1 + z)*H[-3, -1, 0, z] + 256*(-1 + 3*z)*H[-3, 0, 0, z] - 
         256*(-1 + z)*H[-2, -2, 0, z] + (256*(1 + 8*z)*H[-2, -1, 0, z])/3 - 
         (128*(1 + 32*z)*H[-2, 0, 0, z])/3 + 512*(1 + z)*H[-1, -2, 0, z] - 
         (128*(1 + z)*(-3 + 10*z)*H[-1, -1, 0, z])/(3*z) + 
         (64*(1 + z)*(3 + z)*(1 + 6*z)*H[-1, 0, 0, z])/(3*z) + 
         512*(-1 + z)*H[1, -2, 0, z] + (8*(-1 + z)*(32 + 249*z + 8*z^2)*
           H[1, 0, 0, z])/(3*z) + (8*(-1 + z)*(4 + 89*z)*H[1, 1, 0, z])/
          (3*z) + (472*(-1 + z)*H[1, 1, 1, z])/3 - 192*(-1 + z)*
          H[1, 1, 2, z] - (800*(-1 + z)*H[1, 2, 0, z])/3 - 
         160*(-1 + z)*H[1, 2, 1, z] - 256*(1 + z)*H[2, -2, 0, z] - 
         (32*(50 + 21*z)*H[2, 0, 0, z])/3 - (32*(21 + 4*z)*H[2, 1, 0, z])/3 - 
         (32*(6 + 13*z)*H[2, 1, 1, z])/3 + (256*(1 + z)*H[2, 1, 2, z])/3 + 
         (320*(1 + z)*H[2, 2, 0, z])/3 + 64*(1 + z)*H[2, 2, 1, z] + 
         (32*(9 + z)*H[3, 0, 0, z])/3 - (160*(1 + z)*H[3, 1, 0, z])/3 + 
         32*(1 + z)*H[3, 1, 1, z] - 512*(-1 + z)*H[-2, -1, 0, 0, z] + 
         (1408*(-1 + z)*H[-2, 0, 0, 0, z])/3 + 1024*(1 + z)*
          H[-1, -1, 0, 0, z] - (2816*(1 + z)*H[-1, 0, 0, 0, z])/3 + 
         32*(23 + 19*z)*H[0, 0, 0, 0, z] - 1392*(-1 + z)*H[1, 0, 0, 0, z] + 
         64*(-1 + z)*H[1, 1, 0, 0, z] - (64*(-1 + z)*H[1, 1, 1, 0, z])/3 - 
         (160*(-1 + z)*H[1, 1, 1, 1, z])/3 + (1952*(1 + z)*H[2, 0, 0, 0, z])/
          3 - (128*(1 + z)*H[2, 1, 0, 0, z])/3 + 
         (64*(1 + z)*H[2, 1, 1, 1, z])/3 - 544*(1 + z)*H[0, 0, 0, 0, 0, z] - 
         256*(-1 + z)*H[-3, z]*zeta[2] + (128*(1 + 8*z)*H[-2, z]*zeta[2])/3 - 
         (64*(1 + z)*(-3 + 10*z)*H[-1, z]*zeta[2])/(3*z) + 
         (56*(-1 + z)*H[1, 0, z]*(-25 + 76*zeta[2]))/3 + 
         (8*(-1 + z)*H[1, 1, z]*(-59 + 176*zeta[2]))/3 - 
         (32*(1 + z)*H[-1, 0, z]*(142 + 44*z + 61*z^2 - 144*z*zeta[2]))/
          (9*z) - (8*H[0, 0, 0, z]*(-99 + 311*z + 88*z^2 - 28*zeta[2] - 
            28*z*zeta[2]))/3 - (8*H[2, 1, z]*(-118 + 5*z + 80*zeta[2] + 
            80*z*zeta[2]))/3 - 8*H[3, z]*(-22 + 113*z + 84*zeta[2] + 
           84*z*zeta[2]) - (8*H[2, 0, z]*(-414 + 139*z + 232*zeta[2] + 
            232*z*zeta[2]))/3 + (64*H[-2, 0, z]*(-6 + 10*z + 25*z^2 + 6*z^3 + 
            12*z*zeta[2] - 12*z^2*zeta[2]))/(3*z) + 
         Lp^3*((-16*(-2 + 3*z)*H[0, z])/3 - (80*(-1 + z)*H[1, z])/3 + 
           (32*(1 + z)*H[2, z])/3 + (16*(1 + z)*H[0, 0, z])/3 - 
           (4*(-13 + 13*z + 8*zeta[2] + 8*z*zeta[2]))/3) + 
         (8*H[2, z]*(-78 + 291*z + 20*zeta[2] + 576*z*zeta[2] + 16*zeta[3] + 
            16*z*zeta[3]))/3 - (8*(-1 + z)*H[1, z]*(-12 + 286*z + 
            12*zeta[2] + 421*z*zeta[2] + 40*z*zeta[3]))/(3*z) + 
         (8*H[0, 0, z]*(687 + 1254*z + 244*z^2 - 168*zeta[2] + 
            396*z*zeta[2] - 336*zeta[3] + 240*z*zeta[3]))/9 + 
         Lp^2*(-120*(-1 + z)*H[1, z] + 32*(-2 + 5*z)*H[2, z] - 
           96*(1 + z)*H[3, z] + 32*(-1 + 4*z)*H[0, 0, z] + 
           80*(-1 + z)*H[1, 0, z] - 32*(1 + z)*H[2, 0, z] - 
           64*(1 + z)*H[0, 0, 0, z] + 16*(1 + z)*H[0, z]*(3 + 2*zeta[2]) + 
           8*(25 - 25*z - 12*zeta[2] + 4*zeta[3] + 4*z*zeta[3])) + 
         (8*H[0, z]*(-1268 - 2972*z + 402*zeta[2] + 273*z*zeta[2] + 
            144*z^2*zeta[2] + 720*zeta[3] - 720*z*zeta[3] + 339*zeta[4] - 
            141*z*zeta[4]))/9 + Lp*(-128*(1 + 4*z)*H[3, z] + 
           320*(1 + z)*H[4, z] - 256*z*H[-3, 0, z] + 512*z*H[-2, 0, z] - 
           (32*(1 + z)*(2 + 3*z + 2*z^2)*H[-1, 0, z])/z + 
           256*(-1 + z)*H[1, 0, z] + 16*(-1 + z)*H[1, 1, z] + 
           240*(-1 + z)*H[1, 2, z] - 64*(-5 + 7*z)*H[2, 0, z] - 
           32*(-3 + z)*H[2, 1, z] - 96*(1 + z)*H[2, 2, z] + 
           320*(1 + z)*H[3, 0, z] + 64*(1 + z)*H[3, 1, z] + 
           256*(-1 + z)*H[-2, -1, 0, z] - 128*(-1 + z)*H[-2, 0, 0, z] - 
           512*(1 + z)*H[-1, -1, 0, z] + 256*(1 + z)*H[-1, 0, 0, z] - 
           16*(10 + 27*z)*H[0, 0, 0, z] + 416*(-1 + z)*H[1, 0, 0, z] + 
           80*(-1 + z)*H[1, 1, 0, z] + 80*(-1 + z)*H[1, 1, 1, z] - 
           192*(1 + z)*H[2, 0, 0, z] - 32*(1 + z)*H[2, 1, 0, z] - 
           32*(1 + z)*H[2, 1, 1, z] + 304*(1 + z)*H[0, 0, 0, 0, z] + 
           128*(-1 + z)*H[-2, z]*zeta[2] - 256*(1 + z)*H[-1, z]*zeta[2] - 
           16*(-1 + z)*H[1, z]*(14 + 51*zeta[2]) + 4*H[0, 0, z]*
            (-93 + 97*z + 16*z^2 - 16*zeta[2] - 16*z*zeta[2]) + 
           8*H[2, z]*(-41 + 68*z + 44*zeta[2] + 44*z*zeta[2]) - 
           4*H[0, z]*(173 + 23*z - 48*zeta[2] + 48*z*zeta[2] - 48*zeta[3] + 
             16*z*zeta[3]) - 8*(69 - 69*z + 31*zeta[2] + 16*z*zeta[2] + 
             8*z^2*zeta[2] - 48*zeta[3] - 56*z*zeta[3] - 16*zeta[4] + 
             4*z*zeta[4])) - (8*(3382 - 3382*z + 522*zeta[2] + 
            861*z*zeta[2] + 244*z^2*zeta[2] - 858*zeta[3] - 1608*z*zeta[3] - 
            24*zeta[2]*zeta[3] + 408*z*zeta[2]*zeta[3] - 2022*zeta[4] - 
            477*z*zeta[4] + 1188*zeta[5] + 972*z*zeta[5]))/9) + 
       CA^2*Nf*TF*((56*Lp^4*(-1 + 2*z))/9 + Lh*((896*(-1 + z))/27 - 
           (896*(2 - 3*z + 2*z^2)*H[0, z])/(27*(-1 + z))) + 
         Lp^3*((32*Lh*(-1 + 2*z))/3 - (16*(-79 + 71*z))/27 - 
           (16*(29 - 30*z + 11*z^2)*H[0, z])/(9*(-1 + z)) - 
           (64*(-1 + 2*z)*H[1, z])/3) - (8*(320 - 807*z + 349*z^2 + 112*z^3)*
           H[4, z])/(9*(-1 + z)) + (848*(1 + z)*H[5, z])/3 + 
         (64*(-5 + 17*z)*H[-4, 0, z])/3 + 
         (16*(218 + 207*z - 204*z^2 - 193*z^3 + 32*z^4)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (16*(18 + 15*z + 3*z^2 + 8*z^3)*H[-2, 2, z])/
          (9*(1 + z)) + 16*(-1 + z)*H[-2, 3, z] + 
         (8*(1 + z)*(16 - 13*z + 16*z^2)*H[-1, 3, z])/(9*z) + 
         (8*(7 - 174*z + 268*z^2 - 154*z^3 + 13*z^4)*H[1, 2, z])/
          (9*(-1 + z)*z) - (8*(30 + 32*z - 183*z^2 + 33*z^3 + 28*z^4)*
           H[1, 3, z])/(9*(-1 + z)*z) - (8*(-85 - 140*z + 5*z^2 + 88*z^3 + 
            36*z^4)*H[2, 2, z])/(9*(-1 + z)*(1 + z)) + 
         96*(1 + z)*H[2, 3, z] - (8*(560 + 930*z - 329*z^2 - 867*z^3 + 
            337*z^4 + 543*z^5 + 74*z^6)*H[3, 0, z])/(9*(-1 + z)*(1 + z)^3) - 
         (8*(-35 + 42*z - 51*z^2 + 8*z^3)*H[3, 1, z])/(9*(-1 + z)) + 
         (16*(11 + 15*z)*H[3, 2, z])/3 + (32*(8 + 5*z)*H[4, 0, z])/3 + 
         16*(1 + z)*H[4, 1, z] - (1216*(-1 + z)*H[-3, -1, 0, z])/3 + 
         (32*(-25 + 53*z)*H[-3, 0, 0, z])/3 - (608*(-1 + z)*H[-2, -2, 0, z])/
          3 - (16*(11 - 336*z - 321*z^2 + 20*z^3)*H[-2, -1, 0, z])/
          (9*(1 + z)) - (32*(-1 + z)*H[-2, -1, 2, z])/3 + 
         (8*(477 + 1014*z - 437*z^2 - 1018*z^3 + 60*z^4)*H[-2, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(-1 + z)*H[-2, 2, 0, z])/3 - 
         (16*(22 - 153*z - 354*z^2 - 153*z^3 + 16*z^4)*H[-1, -2, 0, z])/
          (9*z*(1 + z)) + (8*(305 - 1768*z - 4158*z^2 - 2236*z^3 + 89*z^4)*
           H[-1, -1, 0, z])/(27*z*(1 + z)) + (80*(1 + z)*(4 + 11*z + 4*z^2)*
           H[-1, -1, 2, z])/(9*z) + (16*(22 + 79*z + 126*z^2 + 79*z^3 + 
            16*z^4)*H[-1, 2, 0, z])/(9*z*(1 + z)) + 
         (64*(1 + z)^3*H[-1, 2, 1, z])/(9*z) + 48*(1 + z)*H[-1, 3, 0, z] + 
         (32*(-4 + 97*z - 189*z^2 + 98*z^3)*H[1, -2, 0, z])/(9*(-1 + z)*z) + 
         (8*(183 - 1697*z - 1054*z^2 + 1823*z^3 - 532*z^4 - 1598*z^5 + 
            75*z^6)*H[1, 0, 0, z])/(27*(-1 + z)*z*(1 + z)^2) + 
         (4*(51 - 616*z - 157*z^2 + 1022*z^3 - 69*z^4 - 590*z^5 + 39*z^6)*
           H[1, 1, 0, z])/(9*(-1 + z)*z*(1 + z)^2) - 
         (8*(26 + 49*z - 165*z^2 + 50*z^3 + 24*z^4)*H[1, 1, 2, z])/
          (9*(-1 + z)*z) - (8*(20 + 21*z - 129*z^2 + 22*z^3 + 30*z^4)*
           H[1, 2, 0, z])/(9*(-1 + z)*z) + (8*(-2 + 30*z - 45*z^2 + 29*z^3)*
           H[1, 2, 1, z])/(9*(-1 + z)*z) - (448*(1 + z)*H[2, -2, 0, z])/3 - 
         (8*(254 + 353*z - 322*z^2 - 434*z^3 + 430*z^4 + 465*z^5 + 70*z^6)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)^3) - 
         (8*(24 + 97*z - 12*z^2 - 316*z^3 - 226*z^4 + 23*z^5 + 42*z^6)*
           H[2, 1, 0, z])/(9*(-1 + z)*(1 + z)^3) + 
         (128*(2 - 3*z + 2*z^2)*H[2, 1, 1, z])/(9*(-1 + z)) + 
         (208*(1 + z)*H[2, 1, 2, z])/3 + (208*(1 + z)*H[2, 2, 0, z])/3 + 
         (160*(3 + z)*H[3, 0, 0, z])/3 + (160*H[3, 1, 0, z])/3 + 
         (64*(-1 + z)*H[-2, -1, -1, 0, z])/3 - 432*(-1 + z)*
          H[-2, -1, 0, 0, z] + 352*(-1 + z)*H[-2, 0, 0, 0, z] + 
         (16*(2 + 44*z + 51*z^2 + 45*z^3 + 4*z^4)*H[-1, -1, -1, 0, z])/
          (9*z*(1 + z)) - (8*(18 - 937*z - 1941*z^2 - 938*z^3 + 16*z^4)*
           H[-1, -1, 0, 0, z])/(9*z*(1 + z)) + 
         (8*(82 - 792*z - 1617*z^2 - 795*z^3 + 52*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) + 64*(1 + z)*H[-1, 2, 0, 0, z] + 
         32*(1 + z)*H[-1, 2, 1, 0, z] - (8*(2612 + 5031*z - 211*z^2 - 
            4647*z^3 - 1281*z^4 + 842*z^5 + 166*z^6)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)^3) - (8*(28 + 531*z - 1203*z^2 + 534*z^3 + 
            58*z^4)*H[1, 0, 0, 0, z])/(9*(-1 + z)*z) - 
         (8*(52 - 221*z + 267*z^2 - 224*z^3 + 58*z^4)*H[1, 1, 0, 0, z])/
          (9*(-1 + z)*z) - (8*(26 + 5*z - 96*z^2 + 3*z^3 + 30*z^4)*
           H[1, 1, 1, 0, z])/(9*(-1 + z)*z) + 336*(1 + z)*H[2, 0, 0, 0, z] + 
         (112*(1 + z)*H[2, 1, 0, 0, z])/3 + (176*(1 + z)*H[2, 1, 1, 0, z])/
          3 + 80*(1 + z)*H[-1, 0, 0, 0, 0, z] + 224*H[0, 0, 0, 0, 0, z] - 
         (608*(-1 + z)*H[-3, z]*zeta[2])/3 + (64*(-1 + z)*H[-2, -1, z]*
           zeta[2])/3 - (8*(38 + 146*z + 249*z^2 + 145*z^3 + 36*z^4)*
           H[-1, -1, z]*zeta[2])/(9*z*(1 + z)) - 
         (16*(1 + z)*H[-1, 2, z]*(103 + 155*z + 103*z^2 - 54*z*zeta[2]))/
          (27*z) + (8*H[3, z]*(-3324 + 2625*z - 126*z^2 + 245*z^3 + 
            738*zeta[2] + 324*z*zeta[2] - 1062*z^2*zeta[2]))/(27*(-1 + z)) - 
         (8*H[2, 1, z]*(613 - 630*z + 137*z^2 - 144*zeta[2] + 
            144*z^2*zeta[2]))/(27*(-1 + z)) + 
         (4*H[-1, 0, 0, z]*(-1 - 3390*z - 6150*z^2 - 2946*z^3 + 215*z^4 + 
            324*z*zeta[2] + 648*z^2*zeta[2] + 324*z^3*zeta[2]))/
          (27*z*(1 + z)) + (4*H[2, 0, z]*(-7412 - 4447*z + 8018*z^2 + 
            758*z^3 - 4394*z^4 + 117*z^5 + 1332*zeta[2] + 2664*z*zeta[2] - 
            2664*z^3*zeta[2] - 1332*z^4*zeta[2]))/(27*(-1 + z)*(1 + z)^2) + 
         (8*H[-2, 0, z]*(216 + 700*z - 311*z^2 - 707*z^3 - 105*z^4 + 
            127*z^5 - 720*z*zeta[2] + 720*z^2*zeta[2] + 720*z^3*zeta[2] - 
            720*z^4*zeta[2]))/(27*(-1 + z)*z*(1 + z)) - 
         (4*H[1, 1, z]*(1157*z - 2262*z^2 + 1105*z^3 - 36*zeta[2] - 
            600*z*zeta[2] + 1152*z^2*zeta[2] - 624*z^3*zeta[2] + 
            12*z^4*zeta[2]))/(27*(-1 + z)*z) - 
         (4*H[0, 0, 0, z]*(21468 + 32479*z - 8028*z^2 - 29524*z^3 - 
            9628*z^4 + 497*z^5 - 2340*zeta[2] - 4176*z*zeta[2] + 
            504*z^2*zeta[2] + 4176*z^3*zeta[2] + 1836*z^4*zeta[2]))/
          (27*(-1 + z)*(1 + z)^2) + (4*H[1, 0, z]*(27 - 3074*z + 5476*z^2 + 
            5170*z^3 - 3191*z^4 + 432*zeta[2] + 4986*z*zeta[2] - 
            6624*z^2*zeta[2] - 6534*z^3*zeta[2] + 4896*z^4*zeta[2] + 
            252*z^5*zeta[2]))/(81*(-1 + z)*z*(1 + z)) + 
         Lp^2*((8*(-355 + 12*z + 273*z^2)*H[0, z])/(9*(-1 + z)) + 
           Lh*((64*(-14 + 19*z))/9 - (32*(1 - 3*z + 3*z^2)*H[0, z])/
              (3*(-1 + z))) - (4*(-451 + 608*z)*H[1, z])/9 + 
           (64*(3 - 6*z + 5*z^2)*H[2, z])/(3*(-1 + z)) + 
           (64*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(3*(1 + z)) - 
           (8*(3 + z)*(-17 - 2*z + 11*z^2)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (128*(2 - 3*z + 2*z^2)*H[1, 0, z])/(3*(-1 + z)) + 
           (2*(4373 - 360*z - 4733*z^2 - 108*zeta[2] + 60*z*zeta[2] + 
              216*z^2*zeta[2]))/(9*(1 + z))) - 
         (8*H[-2, z]*(47*zeta[2] - 306*z*zeta[2] - 315*z^2*zeta[2] + 
            36*z^3*zeta[2] - 30*zeta[3] + 30*z^2*zeta[3]))/(9*(1 + z)) - 
         (16*H[-1, 0, z]*(1539 + 1214*z - 1335*z^2 - 604*z^3 + 630*z^4 + 
            9*zeta[2] - 2034*z*zeta[2] - 4239*z^2*zeta[2] - 
            2043*z^3*zeta[2] + 72*z^4*zeta[2] + 324*z*zeta[3] + 
            648*z^2*zeta[3] + 324*z^3*zeta[3]))/(81*z*(1 + z)) + 
         (4*H[0, 0, z]*(8713 + 70259*z + 108576*z^2 - 6748*z^3 - 99233*z^4 - 
            42935*z^5 + 2520*z^6 - 1782*zeta[2] - 7470*z*zeta[2] - 
            14346*z^2*zeta[2] - 15966*z^3*zeta[2] - 9360*z^4*zeta[2] + 
            720*z^5*zeta[2] + 2124*z^6*zeta[2] + 8208*zeta[3] + 
            16416*z*zeta[3] - 16416*z^3*zeta[3] - 8208*z^4*zeta[3]))/
          (81*(-1 + z)*(1 + z)^3) + (4*H[2, z]*(3396 + 20649*z + 29918*z^2 - 
            180*z^3 - 24498*z^4 - 11653*z^5 - 4248*zeta[2] - 
            18792*z*zeta[2] - 21312*z^2*zeta[2] + 5940*z^3*zeta[2] + 
            21060*z^4*zeta[2] + 9036*z^5*zeta[2] + 252*z^6*zeta[2] + 
            216*zeta[3] + 648*z*zeta[3] + 432*z^2*zeta[3] - 432*z^3*zeta[3] - 
            648*z^4*zeta[3] - 216*z^5*zeta[3]))/(81*(-1 + z)*(1 + z)^3) - 
         (4*H[1, z]*(27 - 13837*z - 834*z^2 + 26894*z^3 + 807*z^4 - 
            13057*z^5 + 591*zeta[2] + 7881*z*zeta[2] - 1482*z^2*zeta[2] - 
            16005*z^3*zeta[2] + 408*z^4*zeta[2] + 8340*z^5*zeta[2] + 
            267*z^6*zeta[2] + 180*zeta[3] + 1584*z*zeta[3] + 
            1062*z^2*zeta[3] - 666*z^3*zeta[3] + 846*z^4*zeta[3] + 
            1098*z^5*zeta[3] - 72*z^6*zeta[3]))/(81*(-1 + z)*z*(1 + z)^2) + 
         (4*H[-1, z]*(239*zeta[2] - 108*z*zeta[2] - 698*z^2*zeta[2] - 
            264*z^3*zeta[2] + 167*z^4*zeta[2] + 72*zeta[3] + 258*z*zeta[3] + 
            462*z^2*zeta[3] + 256*z^3*zeta[3] + 56*z^4*zeta[3] - 
            198*z*zeta[4] - 396*z^2*zeta[4] - 198*z^3*zeta[4]))/
          (9*z*(1 + z)) - (4*H[0, z]*(-54001 - 95920*z + 22372*z^2 + 
            102626*z^3 + 24461*z^4 - 13874*z^5 - 10266*zeta[2] - 
            36030*z*zeta[2] - 30144*z^2*zeta[2] + 21546*z^3*zeta[2] + 
            41856*z^4*zeta[2] + 16404*z^5*zeta[2] + 474*z^6*zeta[2] + 
            4680*zeta[3] + 15750*z*zeta[3] + 16308*z^2*zeta[3] - 
            432*z^3*zeta[3] - 13788*z^4*zeta[3] - 8694*z^5*zeta[3] - 
            1440*z^6*zeta[3] + 8613*zeta[4] + 24273*z*zeta[4] + 
            14094*z^2*zeta[4] - 17226*z^3*zeta[4] - 22707*z^4*zeta[4] - 
            7047*z^5*zeta[4]))/(81*(-1 + z)*(1 + z)^3) + 
         Lp*((8*(49 - 54*z - 7*z^2 + 8*z^3)*H[3, z])/(3*(-1 + z)) - 
           48*(1 + z)*H[4, z] - 32*(-1 + 5*z)*H[-3, 0, z] - 
           (16*(31 + 8*z - 39*z^2 + 4*z^3)*H[-2, 0, z])/(3*(-1 + z)) - 
           (16*(18 - 257*z - 510*z^2 - 257*z^3 + 18*z^4)*H[-1, 0, z])/
            (9*z*(1 + z)) - (64*(1 + z)^3*H[-1, 2, z])/(3*z) + 
           Lh*((4*(-1217 + 1405*z))/27 - (16*(67 - 132*z + 95*z^2)*H[0, z])/
              (9*(-1 + z)) + (8*H[1, z])/3 - (16*(13 - 12*z + 3*z^2)*H[0, 0, 
                z])/(3*(-1 + z))) + (16*(311 - 519*z + 308*z^2)*H[1, 0, z])/
            (9*(-1 + z)) - (32*H[1, 1, z])/3 - (64*(2 - 3*z + 2*z^2)*
             H[1, 2, z])/(3*(-1 + z)) - (64*(1 - 3*z + z^2 + 3*z^3)*
             H[2, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(2 - 3*z + 2*z^2)*
             H[2, 1, z])/(3*(-1 + z)) + 192*(-1 + z)*H[-2, -1, 0, z] - 
           96*(-1 + z)*H[-2, 0, 0, z] + (32*(2 - 39*z - 78*z^2 - 39*z^3 + 
              2*z^4)*H[-1, -1, 0, z])/(3*z*(1 + z)) - 
           (16*(4 - 31*z - 66*z^2 - 31*z^3 + 4*z^4)*H[-1, 0, 0, z])/
            (3*z*(1 + z)) + (16*(75 - 26*z - 87*z^2 + 30*z^3 + 4*z^4)*
             H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(-3 + z)*(-1 + 3*z)*H[1, 0, 0, z])/(-1 + z) - 
           (64*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           48*(1 + z)*H[2, 0, 0, z] - 32*H[0, 0, 0, 0, z] + 
           96*(-1 + z)*H[-2, z]*zeta[2] + (16*(6 - 23*z - 54*z^2 - 23*z^3 + 
              6*z^4)*H[-1, z]*zeta[2])/(3*z*(1 + z)) + 
           (8*H[2, z]*(789 - 1020*z + 431*z^2 - 108*zeta[2] + 
              108*z^2*zeta[2]))/(9*(-1 + z)) + 
           (8*H[0, 0, z]*(2526 + 1289*z - 2282*z^2 - 1089*z^3 + 36*z^4 - 
              90*zeta[2] - 54*z*zeta[2] + 90*z^2*zeta[2] + 54*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[1, z]*(977*z - 523*z^2 - 72*zeta[2] - 
              1188*z*zeta[2] + 1188*z^2*zeta[2] + 72*z^3*zeta[2]))/(27*z) - 
           (4*H[0, z]*(-10992 + 14211*z + 11180*z^2 - 14023*z^3 + 
              1098*zeta[2] - 270*z*zeta[2] - 1458*z^2*zeta[2] - 
              234*z^3*zeta[2] + 288*z^4*zeta[2] + 1296*zeta[3] - 
              1296*z^2*zeta[3]))/(27*(-1 + z)*(1 + z)) - 
           (4*(24617 - 28579*z - 24617*z^2 + 28579*z^3 + 7272*zeta[2] + 
              9522*z*zeta[2] - 7200*z^2*zeta[2] - 10242*z^3*zeta[2] + 
              648*z^4*zeta[2] + 10116*zeta[3] - 3384*z*zeta[3] - 
              9900*z^2*zeta[3] + 3384*z^3*zeta[3] + 1080*z^4*zeta[3] - 
              3159*zeta[4] - 5589*z*zeta[4] + 3159*z^2*zeta[4] + 
              5589*z^3*zeta[4]))/(81*(-1 + z)*(1 + z))) - 
         (2*(-531644 - 561114*z + 1004348*z^2 + 1063288*z^3 - 472704*z^4 - 
            502174*z^5 - 148095*zeta[2] + 137007*z*zeta[2] + 
            831042*z^2*zeta[2] + 215478*z^3*zeta[2] - 728307*z^4*zeta[2] - 
            352485*z^5*zeta[2] + 45360*z^6*zeta[2] + 375624*zeta[3] + 
            431082*z*zeta[3] - 606474*z^2*zeta[3] - 616572*z^3*zeta[3] + 
            457812*z^4*zeta[3] + 453330*z^5*zeta[3] + 40878*z^6*zeta[3] + 
            93312*zeta[2]*zeta[3] + 186624*z*zeta[2]*zeta[3] - 
            186624*z^3*zeta[2]*zeta[3] - 93312*z^4*zeta[2]*zeta[3] + 
            204282*zeta[4] + 256608*z*zeta[4] - 216108*z^2*zeta[4] - 
            189378*z^3*zeta[4] + 180792*z^4*zeta[4] + 82782*z^5*zeta[4] - 
            40338*z^6*zeta[4] - 213840*zeta[5] - 538488*z*zeta[5] - 
            221616*z^2*zeta[5] + 427680*z^3*zeta[5] + 435456*z^4*zeta[5] + 
            110808*z^5*zeta[5]))/(729*(-1 + z)*(1 + z)^3)) + 
       CA^3*(2*Lp^5*(-1 + 2*z) + Lp^4*(8*Lh*(-1 + 2*z) - (2*(-347 + 424*z))/
            9 - (4*(-2 + z)*(-5 + 2*z)*H[0, z])/(-1 + z) - 
           16*(-1 + 2*z)*H[1, z]) - (4*(1996 - 10569*z + 8232*z^2 + 484*z^3)*
           H[4, z])/(9*(-1 + z)) - (32*(635 + 87*z - 431*z^2 + 53*z^3)*
           H[5, z])/(3*(-1 + z)*(1 + z)) - (128*(-79 + 6*z + 58*z^2 + 5*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(1360 - 183*z - 1789*z^2 + 106*z^3 + 176*z^4)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (64*(-6 - 14*z + 3*z^2 + 28*z^3)*
           H[-3, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(588 + 513*z - 20*z^2 + 44*z^3)*H[-2, 2, z])/(9*(1 + z)) + 
         (32*(-3 - 5*z + 3*z^2 + 13*z^3)*H[-2, 3, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(1 + z)*(22 + 251*z + 22*z^2)*H[-1, 3, z])/(9*z) + 
         (224*(2 + 3*z + 2*z^2)*H[-1, 4, z])/(1 + z) - 
         (4*(11 + 1406*z - 2505*z^2 + 1396*z^3 + 22*z^4)*H[1, 3, z])/
          (9*(-1 + z)*z) - (2464*(2 - 3*z + 2*z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (8*(722 - 818*z - 634*z^2 + 961*z^3 + 33*z^4)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) - (64*(111 - 35*z - 56*z^2 + 71*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(5488 + 2997*z - 16895*z^2 - 13802*z^3 + 7748*z^4 + 7391*z^5 + 
            209*z^6)*H[3, 0, z])/(9*(-1 + z)*(1 + z)^3) - 
         (8*(190 - 483*z + 370*z^2 + 22*z^3)*H[3, 1, z])/(9*(-1 + z)) - 
         (32*(221 - 69*z - 123*z^2 + 159*z^3)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (64*(446 + 54*z - 308*z^2 + 29*z^3)*
           H[4, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(157 - 37*z - 91*z^2 + 99*z^3)*H[4, 1, z])/
          (3*(-1 + z)*(1 + z)) + (64*(-12 - 4*z + 3*z^2 + 2*z^3)*
           H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(157 - 27*z - 114*z^2 + 3*z^3)*H[-3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(-39 - 16*z + 20*z^2 + 33*z^3)*
           H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(448 + 759*z + 388*z^2 + 110*z^3)*H[-2, -1, 0, z])/(9*(1 + z)) + 
         (64*(21 - z - 11*z^2 + z^3)*H[-2, -1, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(2214 + 1992*z - 2654*z^2 - 1981*z^3 + 165*z^4)*H[-2, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (64*(-21 - 7*z + 11*z^2 + 15*z^3)*
           H[-2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (128*z*(-1 + 2*z^2)*H[-2, 2, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (64*(2 + 3*z + 2*z^2)*H[-1, -3, 0, z])/(3*(1 + z)) - 
         (8*(55 + 428*z + 768*z^2 + 428*z^3 + 88*z^4)*H[-1, -2, 0, z])/
          (9*z*(1 + z)) - (320*(2 + 3*z + 2*z^2)*H[-1, -2, 2, z])/
          (3*(1 + z)) + (16*(1 + z)*(55 + 248*z + 55*z^2)*H[-1, -1, 2, z])/
          (9*z) - (256*(2 + 3*z + 2*z^2)*H[-1, -1, 3, z])/(1 + z) + 
         (8*(55 + 772*z + 1368*z^2 + 772*z^3 + 88*z^4)*H[-1, 2, 0, z])/
          (9*z*(1 + z)) + (16*(1 + z)*(11 + 58*z + 11*z^2)*H[-1, 2, 1, z])/
          (9*z) + (320*(2 + 3*z + 2*z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
         (32*(55 + 87*z + 55*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (512*(2 - 3*z + 2*z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
         (16*(22 + 62*z - 147*z^2 + 52*z^3)*H[1, -2, 0, z])/(9*(-1 + z)*z) + 
         (128*(2 - 3*z + 2*z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
         (4*(-11 + 686*z - 1263*z^2 + 676*z^3)*H[1, 1, 2, z])/
          (9*(-1 + z)*z) - (96*(2 - 3*z + 2*z^2)*H[1, 1, 3, z])/(-1 + z) + 
         (4*(-22 - 1866*z + 3513*z^2 - 1856*z^3 + 33*z^4)*H[1, 2, 0, z])/
          (9*(-1 + z)*z) - (4*(-11 + 30*z + 27*z^2 + 20*z^3)*H[1, 2, 1, z])/
          (9*(-1 + z)*z) - (288*(2 - 3*z + 2*z^2)*H[1, 2, 2, z])/(-1 + z) - 
         (3488*(2 - 3*z + 2*z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (128*(2 - 3*z + 2*z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (64*(-12 - 3*z + 7*z^2 + 4*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(8488 + 10624*z - 13132*z^2 - 18533*z^3 + 
            2321*z^4 + 5689*z^5 + 55*z^6)*H[2, 0, 0, z])/
          (9*(-1 + z)*(1 + z)^3) - (4*(2148 + 3242*z - 1794*z^2 - 3485*z^3 + 
            613*z^4 + 1267*z^5 + 33*z^6)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)^3) - (352*(2 - 3*z + 2*z^2)*H[2, 1, 1, z])/
          (9*(-1 + z)) - (32*(21 - 5*z - 11*z^2 + 11*z^3)*H[2, 1, 2, z])/
          ((-1 + z)*(1 + z)) - (32*(141 - 47*z - 73*z^2 + 99*z^3)*
           H[2, 2, 0, z])/((-1 + z)*(1 + z)) - (256*(2 - 3*z + 2*z^2)*
           H[2, 2, 1, z])/(-1 + z) - (64*(299 - z - 199*z^2 + 75*z^3)*
           H[3, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*(119 - 34*z - 67*z^2 + 76*z^3)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (128*(2 - 3*z + 2*z^2)*H[3, 1, 1, z])/
          (-1 + z) + (128*(-7 - 6*z + 3*z^2 + 11*z^3)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-83 - 41*z + 39*z^2 + 77*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(-240 - 43*z + 143*z^2 + 132*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (256*(2 + 3*z + 2*z^2)*H[-1, -2, -1, 0, z])/
          (1 + z) + (1184*(2 + 3*z + 2*z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
         (256*(2 + 3*z + 2*z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (8*(33 - 558*z - 1005*z^2 - 568*z^3 + 22*z^4)*H[-1, -1, -1, 0, z])/
          (9*z*(1 + z)) - (512*(2 + 3*z + 2*z^2)*H[-1, -1, -1, 2, z])/
          (1 + z) - (4*(77 + 522*z + 1065*z^2 + 532*z^3 + 88*z^4)*
           H[-1, -1, 0, 0, z])/(9*z*(1 + z)) - (1216*(2 + 3*z + 2*z^2)*
           H[-1, -1, 2, 0, z])/(3*(1 + z)) - (256*(2 + 3*z + 2*z^2)*
           H[-1, -1, 2, 1, z])/(3*(1 + z)) + 
         (4*(121 - 742*z - 2433*z^2 - 712*z^3 + 286*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) - (32*(14 + 23*z + 14*z^2)*H[-1, 2, 0, 0, z])/
          (1 + z) + (64*(1 + z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
         (4*(26056 + 51612*z - 3526*z^2 - 58615*z^3 - 30051*z^4 + 125*z^5 + 
            583*z^6)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)^3) + 
         (256*(2 - 3*z + 2*z^2)*H[1, -2, -1, 0, z])/(3*(-1 + z)) + 
         (64*(2 - 3*z + 2*z^2)*H[1, -2, 0, 0, z])/(-1 + z) + 
         (4*(-154 - 7774*z + 15375*z^2 - 7744*z^3 + 11*z^4)*H[1, 0, 0, 0, z])/
          (9*(-1 + z)*z) + (4*(-22 - 1926*z + 3519*z^2 - 1956*z^3 + 11*z^4)*
           H[1, 1, 0, 0, z])/(9*(-1 + z)*z) + 
         (4*(11 - 940*z + 1680*z^2 - 960*z^3 + 33*z^4)*H[1, 1, 1, 0, z])/
          (9*(-1 + z)*z) - (288*(2 - 3*z + 2*z^2)*H[1, 1, 2, 0, z])/
          (-1 + z) - (3200*(2 - 3*z + 2*z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (288*(2 - 3*z + 2*z^2)*H[1, 2, 1, 0, z])/(-1 + z) - 
         (32*(603 - 112*z - 338*z^2 + 297*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(249 - 67*z - 127*z^2 + 139*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(23 - 5*z - 11*z^2 + 9*z^3)*H[2, 1, 1, 0, z])/
          ((-1 + z)*(1 + z)) - (96*(2 + 3*z + 2*z^2)*H[-1, -1, 0, 0, 0, z])/
          (1 + z) - (32*(223 + 342*z + 223*z^2)*H[-1, 0, 0, 0, 0, z])/
          (3*(1 + z)) - (64*(269 - z - 225*z^2 + 2*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (6592*(2 - 3*z + 2*z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (864*(2 - 3*z + 2*z^2)*H[1, 1, 0, 0, 0, z])/
          (-1 + z) - (64*(2 - 3*z + 2*z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) - 
         (32*z*(-8 + z + 18*z^2)*H[-3, z]*zeta[2])/((-1 + z)*(1 + z)) + 
         (64*(-28 - 5*z + 14*z^2 + 10*z^3)*H[-2, -1, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (704*(2 + 3*z + 2*z^2)*H[-1, -2, z]*zeta[2])/
          (3*(1 + z)) + (512*(2 + 3*z + 2*z^2)*H[-1, -1, -1, z]*zeta[2])/
          (1 + z) + (4*H[3, z]*(15897 - 1941*z - 13366*z^2 + 5827*z^3 + 
            1355*z^4 + 1152*zeta[2] + 828*z*zeta[2] - 828*z^2*zeta[2] - 
            720*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         (4*H[1, 2, z]*(67 + 595*z - 1009*z^2 + 548*z^3 + 67*z^4 - 
            324*z*zeta[2] + 486*z^2*zeta[2] - 324*z^3*zeta[2]))/
          (9*(-1 + z)*z) - (8*H[2, 1, z]*(-2914 - 907*z + 2512*z^2 + 
            505*z^3 + 342*zeta[2] - 243*z*zeta[2] - 27*z^2*zeta[2] + 
            198*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (8*H[-1, 2, z]*(577 + 1078*z + 1002*z^2 + 1078*z^3 + 577*z^4 + 
            648*z*zeta[2] + 1080*z^2*zeta[2] + 648*z^3*zeta[2]))/
          (27*z*(1 + z)) + (4*H[-1, -1, 0, z]*(953 + 8648*z + 13818*z^2 + 
            8684*z^3 + 953*z^4 + 1800*z*zeta[2] + 2700*z^2*zeta[2] + 
            1800*z^3*zeta[2]))/(27*z*(1 + z)) - 
         (4*H[-2, 0, z]*(6520 - 8765*z - 6669*z^2 + 7425*z^3 + 953*z^4 - 
            216*zeta[2] - 1116*z*zeta[2] + 252*z^2*zeta[2] + 
            2520*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (2*H[-1, 0, 0, z]*(2509 + 956*z - 414*z^2 + 968*z^3 + 2509*z^4 + 
            13176*z*zeta[2] + 20412*z^2*zeta[2] + 13176*z^3*zeta[2]))/
          (27*z*(1 + z)) + (2*H[2, 0, z]*(58924 + 97931*z - 6020*z^2 - 
            73584*z^3 - 28140*z^4 + 201*z^5 - 17568*zeta[2] - 
            12096*z*zeta[2] + 15192*z^2*zeta[2] - 3096*z^3*zeta[2] - 
            12816*z^4*zeta[2]))/(27*(-1 + z)*(1 + z)^2) + 
         (2*H[0, 0, 0, z]*(36628 + 152199*z + 96878*z^2 - 125394*z^3 - 
            103430*z^4 + 2911*z^5 + 13320*zeta[2] + 5652*z*zeta[2] - 
            16236*z^2*zeta[2] - 1224*z^3*zeta[2] + 7344*z^4*zeta[2]))/
          (27*(-1 + z)*(1 + z)^2) + (4*H[1, 0, 0, z]*(201 - 4621*z + 
            4552*z^2 + 18793*z^3 + 4354*z^4 - 4720*z^5 + 201*z^6 - 
            3780*z*zeta[2] - 1890*z^2*zeta[2] + 3780*z^3*zeta[2] - 
            1890*z^4*zeta[2] - 3780*z^5*zeta[2]))/(27*(-1 + z)*z*(1 + z)^2) + 
         (2*H[1, 1, 0, z]*(67 - 2632*z + 453*z^2 + 6356*z^3 + 461*z^4 - 
            2628*z^5 + 67*z^6 - 2376*z*zeta[2] - 1188*z^2*zeta[2] + 
            2376*z^3*zeta[2] - 1188*z^4*zeta[2] - 2376*z^5*zeta[2]))/
          (9*(-1 + z)*z*(1 + z)^2) + Lp^3*(8*Lh^2*(-1 + 2*z) + 
           (4*(1273 - 1698*z + 535*z^2)*H[0, z])/(9*(-1 + z)) + 
           (16*(-53 + 64*z)*H[1, z])/3 - (32*H[1, z]^2)/(-1 + z) + 
           Lh*((-8*(-53 + 64*z))/3 - (32*(3 - 3*z + z^2)*H[0, z])/(-1 + z) - 
             32*(-1 + 2*z)*H[1, z]) + (16*(14 - 15*z + 6*z^2)*H[2, z])/
            (-1 + z) + (16*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(1 + z) + 
           (16*(58 + 7*z - 44*z^2 + 4*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (80*(2 - 3*z + 2*z^2)*H[1, 0, z])/(-1 + z) + 
           (64*(2 - 3*z + 2*z^2)*H[1, 1, z])/(-1 + z) + 
           (2*(-7643 - 562*z + 7081*z^2 + 1242*zeta[2] + 1890*z*zeta[2] + 
              756*z^2*zeta[2]))/(27*(1 + z))) + 
         (4*H[1, 1, z]*(6941*z - 13860*z^2 + 6919*z^3 + 33*zeta[2] - 
            324*z*zeta[2] + 306*z^2*zeta[2] - 444*z^3*zeta[2] + 
            165*z^4*zeta[2] - 5616*z*zeta[3] + 8424*z^2*zeta[3] - 
            5616*z^3*zeta[3]))/(27*(-1 + z)*z) - 
         (4*H[-2, z]*(-1624*zeta[2] - 161*z*zeta[2] + 1437*z^2*zeta[2] + 
            150*z^3*zeta[2] + 198*z^4*zeta[2] - 1488*zeta[3] - 
            516*z*zeta[3] + 756*z^2*zeta[3] + 1056*z^3*zeta[3]))/
          (9*(-1 + z)*(1 + z)) - (4*H[-1, -1, z]*(187*zeta[2] + 
            1990*z*zeta[2] + 3429*z^2*zeta[2] + 2000*z^3*zeta[2] + 
            198*z^4*zeta[2] + 1824*z*zeta[3] + 2736*z^2*zeta[3] + 
            1824*z^3*zeta[3]))/(9*z*(1 + z)) - 
         (4*H[-1, 0, z]*(2736 - 12148*z - 35016*z^2 - 16180*z^3 + 720*z^4 + 
            1485*zeta[2] + 6408*z*zeta[2] + 11610*z^2*zeta[2] + 
            6588*z^3*zeta[2] + 792*z^4*zeta[2] + 25920*z*zeta[3] + 
            37584*z^2*zeta[3] + 25920*z^3*zeta[3]))/(81*z*(1 + z)) + 
         (2*H[1, 0, z]*(-27 + 165866*z - 181954*z^2 - 181882*z^3 + 
            165749*z^4 + 1584*zeta[2] - 3852*z*zeta[2] + 9306*z^2*zeta[2] + 
            8406*z^3*zeta[2] - 3762*z^4*zeta[2] + 2574*z^5*zeta[2] - 
            2592*z*zeta[3] + 1296*z^2*zeta[3] + 1296*z^3*zeta[3] - 
            2592*z^4*zeta[3]))/(81*(-1 + z)*z*(1 + z)) + 
         (2*H[0, 0, z]*(47428 - 203948*z - 629854*z^2 - 184014*z^3 + 
            470042*z^4 + 277018*z^5 + 1440*z^6 + 17523*zeta[2] + 
            22671*z*zeta[2] - 12636*z^2*zeta[2] + 26910*z^3*zeta[2] + 
            109287*z^4*zeta[2] + 76815*z^5*zeta[2] + 12870*z^6*zeta[2] - 
            98496*zeta[3] - 222912*z*zeta[3] - 85536*z^2*zeta[3] + 
            103680*z^3*zeta[3] + 64800*z^4*zeta[3]))/(81*(-1 + z)*
           (1 + z)^3) + (4*H[2, z]*(16055 + 34803*z - 2784*z^2 - 56620*z^3 - 
            45951*z^4 - 10863*z^5 + 4824*zeta[2] - 1809*z*zeta[2] - 
            22671*z^2*zeta[2] - 5364*z^3*zeta[2] + 27756*z^4*zeta[2] + 
            18153*z^5*zeta[2] + 1287*z^6*zeta[2] - 65448*zeta[3] - 
            108756*z*zeta[3] + 15228*z^2*zeta[3] + 43308*z^3*zeta[3] - 
            66852*z^4*zeta[3] - 51624*z^5*zeta[3]))/(81*(-1 + z)*(1 + z)^3) + 
         Lh*((16*(-1 + z)*(-202 + 189*zeta[3]))/27 - 
           (16*(2 - 3*z + 2*z^2)*H[0, z]*(-202 + 189*zeta[3]))/
            (27*(-1 + z))) + Lp^2*(Lh^2*(16*(-1 + z) - 
             (16*(2 - 3*z + 2*z^2)*H[0, z])/(-1 + z)) - 
           (32*(102 - 210*z + 119*z^2)*H[2, z])/(3*(-1 + z)) - 
           (16*(78 + 13*z - 55*z^2 + 6*z^3)*H[3, z])/((-1 + z)*(1 + z)) - 
           (16*(6 + z)*(3 + 2*z)*H[-2, 0, z])/(1 + z) - 
           (16*(115 + 219*z + 115*z^2)*H[-1, 0, z])/(3*(1 + z)) - 
           (64*(2 + 3*z + 2*z^2)*H[-1, 2, z])/(1 + z) + 
           (2*(-4263 - 187*z + 4043*z^2 + 55*z^3)*H[0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(109 - 207*z + 109*z^2)*H[1, 0, z])/
            (3*(-1 + z)) + 128*(-1 + z)*H[1, 1, z] - 
           (264*(2 - 3*z + 2*z^2)*H[1, 2, z])/(-1 + z) - 
           (16*(62 - 6*z - 39*z^2 + 28*z^3)*H[2, 0, z])/((-1 + z)*(1 + z)) - 
           (264*(2 - 3*z + 2*z^2)*H[2, 1, z])/(-1 + z) + 
           (112*(2 + 3*z + 2*z^2)*H[-1, -1, 0, z])/(1 + z) - 
           (120*(2 + 3*z + 2*z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (8*(222 - 5*z - 178*z^2 + 32*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (344*(2 - 3*z + 2*z^2)*H[1, 0, 0, z])/
            (-1 + z) - (264*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(-1 + z) + 
           (120*(2 + 3*z + 2*z^2)*H[-1, z]*zeta[2])/(1 + z) - 
           (2*H[1, z]*(3487 - 4556*z - 360*zeta[2] + 720*z*zeta[2]))/9 - 
           (H[0, z]*(11973 - 20865*z - 13849*z^2 + 18989*z^3 - 4464*zeta[2] - 
              1008*z*zeta[2] + 3312*z^2*zeta[2] + 1008*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) + Lh*((8*(137 - 297*z + 171*z^2)*H[0, z])/
              (3*(-1 + z)) - 64*(-1 + z)*H[1, z] + (96*(2 - 3*z + 2*z^2)*H[2, 
                z])/(-1 + z) + (32*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(1 + z) - 
             (32*(-14 - 3*z + 10*z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (96*(2 - 3*z + 2*z^2)*H[1, 0, z])/(-1 + z) + 
             (4*(871 - 268*z - 1139*z^2 - 18*zeta[2] + 198*z*zeta[2] + 
                252*z^2*zeta[2]))/(9*(1 + z))) - 
           (2*(-25847 + 27241*z + 25847*z^2 - 27241*z^3 + 2511*zeta[2] - 
              8838*z*zeta[2] - 2907*z^2*zeta[2] + 9234*z^3*zeta[2] - 
              4590*zeta[3] + 1458*z*zeta[3] + 3780*z^2*zeta[3] + 
              432*z^3*zeta[3]))/(27*(-1 + z)*(1 + z))) + 
         (2*H[-1, z]*(1087*zeta[2] + 4320*z*zeta[2] + 5942*z^2*zeta[2] + 
            4332*z^3*zeta[2] + 1087*z^4*zeta[2] + 220*zeta[3] + 
            3460*z*zeta[3] + 5994*z^2*zeta[3] + 3480*z^3*zeta[3] + 
            308*z^4*zeta[3] - 12300*z*zeta[4] - 18054*z^2*zeta[4] - 
            12300*z^3*zeta[4]))/(9*z*(1 + z)) - 
         (2*H[1, z]*(-1620 - 100186*z + 3666*z^2 + 200798*z^3 - 2046*z^4 - 
            100612*z^5 + 2859*zeta[2] + 28437*z*zeta[2] - 1482*z^2*zeta[2] - 
            55821*z^3*zeta[2] - 4020*z^4*zeta[2] + 27168*z^5*zeta[2] + 
            2859*z^6*zeta[2] + 594*zeta[3] + 20736*z*zeta[3] - 
            7344*z^2*zeta[3] - 55152*z^3*zeta[3] - 6318*z^4*zeta[3] + 
            23328*z^5*zeta[3] + 1980*z^6*zeta[3] + 20736*z*zeta[4] + 
            10368*z^2*zeta[4] - 20736*z^3*zeta[4] + 10368*z^4*zeta[4] + 
            20736*z^5*zeta[4]))/(81*(-1 + z)*z*(1 + z)^2) - 
         (H[0, z]*(-253436 - 915210*z - 797190*z^2 + 565330*z^3 + 
            1128570*z^4 + 427824*z^5 + 5973*zeta[2] - 155703*z*zeta[2] - 
            372810*z^2*zeta[2] - 86958*z^3*zeta[2] + 315825*z^4*zeta[2] + 
            216933*z^5*zeta[2] + 25284*z^6*zeta[2] - 55584*zeta[3] + 
            36648*z*zeta[3] + 276192*z^2*zeta[3] + 48024*z^3*zeta[3] - 
            314784*z^4*zeta[3] - 191664*z^5*zeta[3] - 11088*z^6*zeta[3] + 
            582444*zeta[4] + 1243350*z*zeta[4] + 337878*z^2*zeta[4] - 
            691578*z^3*zeta[4] - 335610*z^4*zeta[4] + 32940*z^5*zeta[4]))/
          (81*(-1 + z)*(1 + z)^3) + Lp*((8*(493 - 1491*z + 987*z^2 + 22*z^3)*
             H[3, z])/(3*(-1 + z)) + (32*(139 + 26*z - 97*z^2 + 3*z^3)*
             H[4, z])/((-1 + z)*(1 + z)) + (64*(-27 + 4*z + 20*z^2 + z^3)*
             H[-3, 0, z])/((-1 + z)*(1 + z)) - 
           (16*(274 - 100*z - 196*z^2 + 11*z^3)*H[-2, 0, z])/(3*(-1 + z)) - 
           (64*(2 - 3*z + 2*z^2)*H[-2, 2, z])/(-1 + z) - 
           (16*(1 + z)*(11 + 70*z + 11*z^2)*H[-1, 2, z])/(3*z) + 
           (96*(2 + 3*z + 2*z^2)*H[-1, 3, z])/(1 + z) + (16*H[1, 1, z])/3 + 
           (176*(2 - 3*z + 2*z^2)*H[1, 2, z])/(3*(-1 + z)) + 
           (576*(2 - 3*z + 2*z^2)*H[1, 3, z])/(-1 + z) + 
           (16*(617 - 579*z - 595*z^2 + 579*z^3)*H[2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (176*(2 - 3*z + 2*z^2)*H[2, 1, z])/
            (3*(-1 + z)) + (64*(29 - 12*z - 15*z^2 + 25*z^3)*H[2, 2, z])/
            ((-1 + z)*(1 + z)) + (128*(33 + 4*z - 23*z^2 + 4*z^3)*H[3, 0, z])/
            ((-1 + z)*(1 + z)) + (32*(36 - 51*z + 32*z^2)*H[3, 1, z])/
            (-1 + z) - (64*(-10 - 3*z + 5*z^2 + 6*z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) + (64*(-22 + 3*z + 15*z^2 + 2*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - (256*(2 + 3*z + 2*z^2)*
             H[-1, -2, 0, z])/(1 + z) + (16*(11 + 124*z + 204*z^2 + 124*z^3 + 
              11*z^4)*H[-1, -1, 0, z])/(3*z*(1 + z)) + 
           (320*(2 + 3*z + 2*z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (16*(11 - 276*z - 585*z^2 - 276*z^3 + 11*z^4)*H[-1, 0, 0, z])/
            (3*z*(1 + z)) + (224*(2 + 3*z + 2*z^2)*H[-1, 2, 0, z])/(1 + z) + 
           (8*(3318 + 485*z - 3296*z^2 - 507*z^3 + 22*z^4)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (64*(2 - 3*z + 2*z^2)*H[1, -2, 0, z])/
            (-1 + z) + (8*(280 - 549*z + 280*z^2)*H[1, 0, 0, z])/(-1 + z) + 
           (176*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(3*(-1 + z)) + 
           (96*(2 - 3*z + 2*z^2)*H[1, 1, 2, z])/(-1 + z) + 
           (864*(2 - 3*z + 2*z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (96*(2 - 3*z + 2*z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (32*(95 - 17*z - 57*z^2 + 53*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (64*(29 - 12*z - 15*z^2 + 25*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (96*(2 - 3*z + 2*z^2)*
             H[2, 1, 1, z])/(-1 + z) - (192*(2 + 3*z + 2*z^2)*
             H[-1, -1, -1, 0, z])/(1 + z) - (256*(2 + 3*z + 2*z^2)*
             H[-1, -1, 0, 0, z])/(1 + z) + (688*(2 + 3*z + 2*z^2)*
             H[-1, 0, 0, 0, z])/(1 + z) + (32*(250 - 19*z - 206*z^2 + 38*z^3)*
             H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
           (1168*(2 - 3*z + 2*z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (608*(2 - 3*z + 2*z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(2 - 3*z + 2*z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
           (32*(2 + z)*(-7 + 3*z + 2*z^2)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (416*(2 + 3*z + 2*z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + (16*H[-1, 0, z]*(-265 - 396*z - 265*z^2 + 54*zeta[2] + 
              81*z*zeta[2] + 54*z^2*zeta[2]))/(9*(1 + z)) + 
           (8*H[1, 0, z]*(-1550 + 2427*z - 1547*z^2 + 684*zeta[2] - 
              1026*z*zeta[2] + 684*z^2*zeta[2]))/(9*(-1 + z)) - 
           (4*H[0, 0, z]*(-344 + 11925*z + 2220*z^2 - 10585*z^3 + 
              3024*zeta[2] - 396*z*zeta[2] - 2016*z^2*zeta[2] + 
              216*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
           (4*H[2, z]*(-6415 + 635*z + 5075*z^2 - 1975*z^3 - 72*zeta[2] - 
              324*z*zeta[2] + 108*z^2*zeta[2] + 504*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[1, z]*(8407*z - 15201*z^2 + 
              6794*z^3 + 198*zeta[2] + 1800*z*zeta[2] - 3996*z^2*zeta[2] + 
              1800*z^3*zeta[2] + 198*z^4*zeta[2] - 4536*z*zeta[3] + 
              4536*z^2*zeta[3] - 3024*z^3*zeta[3]))/(27*(-1 + z)*z) + 
           (8*H[-1, z]*(33*zeta[2] + 308*z*zeta[2] + 528*z^2*zeta[2] + 
              308*z^3*zeta[2] + 33*z^4*zeta[2] + 288*z*zeta[3] + 
              432*z^2*zeta[3] + 288*z^3*zeta[3]))/(3*z*(1 + z)) - 
           (4*H[0, z]*(28621 - 21218*z - 29411*z^2 + 20428*z^3 - 
              5841*zeta[2] + 8397*z*zeta[2] + 5247*z^2*zeta[2] - 
              7011*z^3*zeta[2] + 792*z^4*zeta[2] + 3024*zeta[3] - 
              3888*z*zeta[3] - 1944*z^2*zeta[3] + 1296*z^3*zeta[3]))/
            (27*(-1 + z)*(1 + z)) + Lh*((-4*H[1, z])/3 + 32*(-1 + z)*
              H[2, z] - (96*(2 - 3*z + 2*z^2)*H[3, z])/(-1 + z) - 
             (32*(2 + 3*z + 2*z^2)*H[-2, 0, z])/(1 + z) + 
             32*(1 + z)*H[-1, 0, z] - (4*(7 - 324*z + 273*z^2)*H[0, 0, z])/
              (3*(-1 + z)) + 64*(-1 + z)*H[1, 0, z] - 
             (16*(2 - 3*z + 2*z^2)*H[1, 2, z])/(-1 + z) - 
             (32*(14 - 6*z - 7*z^2 + 12*z^3)*H[2, 0, z])/((-1 + z)*(1 + z)) - 
             (16*(2 - 3*z + 2*z^2)*H[2, 1, z])/(-1 + z) - 
             (32*(2 + 3*z + 2*z^2)*H[-1, -1, 0, z])/(1 + z) - 
             (48*(2 + 3*z + 2*z^2)*H[-1, 0, 0, z])/(1 + z) + 
             (16*(-62 - 11*z + 42*z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (112*(2 - 3*z + 2*z^2)*H[1, 0, 0, z])/(-1 + z) - 
             (16*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(-1 + z) - 
             (16*(2 + 3*z + 2*z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (2*H[0, z]*(-4015 + 4434*z - 1223*z^2 + 1008*zeta[2] - 
                1512*z*zeta[2] + 1008*z^2*zeta[2]))/(9*(-1 + z)) + 
             (8*(790 - 395*z - 790*z^2 + 395*z^3 + 270*zeta[2] - 
                378*z*zeta[2] - 270*z^2*zeta[2] + 378*z^3*zeta[2] - 
                1188*zeta[3] - 135*z*zeta[3] + 405*z^2*zeta[3] - 
                486*z^3*zeta[3]))/(27*(-1 + z)*(1 + z))) - 
           (26454 - 14764*z - 26454*z^2 + 14764*z^3 - 12852*zeta[2] - 
             55158*z*zeta[2] + 9636*z^2*zeta[2] + 58374*z^3*zeta[2] - 
             32988*zeta[3] - 2280*z*zeta[3] + 24276*z^2*zeta[3] + 
             2280*z^3*zeta[3] + 3960*z^4*zeta[3] - 8991*zeta[4] - 
             10962*z*zeta[4] + 16335*z^2*zeta[4] - 7830*z^3*zeta[4])/
            (27*(-1 + z)*(1 + z))) - (-9162371 - 8893584*z + 18862316*z^2 + 
           18324742*z^3 - 9699945*z^4 - 9431158*z^5 + 150624*zeta[2] + 
           1631844*z*zeta[2] + 2571264*z^2*zeta[2] - 424872*z^3*zeta[2] - 
           2763360*z^4*zeta[2] - 1222524*z^5*zeta[2] + 25920*z^6*zeta[2] - 
           3437532*zeta[3] - 12304710*z*zeta[3] - 11683818*z^2*zeta[3] + 
           4888188*z^3*zeta[3] + 13069512*z^4*zeta[3] + 5621994*z^5*zeta[3] + 
           257310*z^6*zeta[3] + 782460*zeta[2]*zeta[3] + 1262628*z*zeta[2]*
            zeta[3] - 150660*z^2*zeta[2]*zeta[3] - 41796*z^3*zeta[2]*
            zeta[3] + 1506600*z^4*zeta[2]*zeta[3] + 917568*z^5*zeta[2]*
            zeta[3] + 908172*zeta[4] + 2594511*z*zeta[4] + 
           1364769*z^2*zeta[4] - 2366982*z^3*zeta[4] - 2983068*z^4*zeta[4] - 
           1004481*z^5*zeta[4] - 45441*z^6*zeta[4] + 9447840*zeta[5] + 
           19327248*z*zeta[5] + 4164048*z^2*zeta[5] - 11162448*z^3*zeta[5] - 
           4747248*z^4*zeta[5] + 699840*z^5*zeta[5])/(729*(-1 + z)*
           (1 + z)^3)) + CA*(Nf^2*TF^2*((64*Lp^3*(-1 + 2*z))/27 + 
           Lp^2*((320*(-4 + 5*z))/27 - (64*(1 + z)*H[0, z])/9) - 
           (8*(9 - 815*z + 722*z^2)*H[1, z])/(81*z) + 
           (8*(-8 + 721*z)*H[2, z])/81 - (256*(1 + z)*H[3, z])/9 + 
           (16*(-268 + 87*z + 101*z^2)*H[0, 0, z])/(81*(-1 + z)) + 
           (32*(-44 + 41*z)*H[1, 0, z])/27 + (8*(-49 + 41*z)*H[1, 1, z])/27 - 
           (512*(1 + z)*H[2, 0, z])/27 - (128*(1 + z)*H[2, 1, z])/27 - 
           (64*(17 - 24*z + 15*z^2)*H[0, 0, 0, z])/(27*(-1 + z)) + 
           (16*H[0, z]*(89 + 241*z - 310*z^2 - 96*zeta[2] + 96*z^2*zeta[2]))/
            (81*(-1 + z)) + Lp*((-8*(32 + 203*z)*H[0, z])/27 - 
             (8*(-45 + 41*z)*H[1, z])/9 + (128*(1 + z)*H[2, z])/9 + 
             (128*(1 + z)*H[0, 0, z])/9 - (8*(1409 - 1537*z + 144*zeta[2] + 
                144*z*zeta[2]))/81) - (8*(9568 - 9416*z + 1926*zeta[2] + 
              4275*z*zeta[2] + 1728*zeta[3] - 2160*z*zeta[3]))/729) + 
         CF*Nf*TF*(Lp^4*(20*(-1 + z) - 8*(1 + z)*H[0, z]) + 
           (16*(-208 + 629*z + 100*z^2)*H[4, z])/9 - (3232*(1 + z)*H[5, z])/
            3 - (128*(-21 + 29*z)*H[-4, 0, z])/3 - 
           (64*(-87 - 162*z + 16*z^2)*H[-3, 0, z])/9 - 
           (256*(3 + z^2)*H[-2, 2, z])/9 + (32*(1 + z)*(103 + 110*z + 
              103*z^2)*H[-1, 2, z])/(27*z) - (256*(1 + z)^3*H[-1, 3, z])/
            (9*z) - (8*(-8 - 295*z + 271*z^2 + 26*z^3)*H[1, 2, z])/(9*z) + 
           (64*(-1 + z)*(4 + 97*z + 4*z^2)*H[1, 3, z])/(9*z) + 
           (16*(-58 + 401*z + 24*z^2)*H[2, 2, z])/9 - 
           (896*(1 + z)*H[2, 3, z])/3 + (16*(-624 + 261*z + 56*z^2)*
             H[3, 0, z])/9 + (16*(-84 - 15*z + 8*z^2)*H[3, 1, z])/9 - 
           (928*(1 + z)*H[3, 2, z])/3 - 32*(41 + 29*z)*H[4, 0, z] - 
           (32*(1 + z)*H[4, 1, z])/3 + (2560*(-1 + z)*H[-3, -1, 0, z])/3 - 
           (256*(-15 + 22*z)*H[-3, 0, 0, z])/3 + 
           (1408*(-1 + z)*H[-2, -2, 0, z])/3 + (64*(15 - 171*z + 10*z^2)*
             H[-2, -1, 0, z])/9 - (32*(-101 - 261*z + 10*z^2)*H[-2, 0, 0, z])/
            3 + (128*(1 + z)*(4 - 61*z + 4*z^2)*H[-1, -2, 0, z])/(9*z) - 
           (64*(1 + z)*(113 - 371*z + 32*z^2)*H[-1, -1, 0, z])/(27*z) - 
           (640*(1 + z)^3*H[-1, -1, 2, z])/(9*z) - 
           (16*(1 + z)*(-5 + 98*z + 157*z^2)*H[-1, 0, 0, z])/(27*z) - 
           (512*(1 + z)^3*H[-1, 2, 0, z])/(9*z) - 
           (128*(1 + z)^3*H[-1, 2, 1, z])/(9*z) - 
           (2624*(-1 + z)*H[1, -2, 0, z])/3 - 
           (8*(-1 + z)*(170 + 5*z + 62*z^2)*H[1, 0, 0, z])/(9*z) - 
           (8*(-44 + 245*z - 221*z^2 + 26*z^3)*H[1, 1, 0, z])/(9*z) - 
           (1208*(-1 + z)*H[1, 1, 1, z])/9 + (32*(-1 + z)*(2 + 33*z + 2*z^2)*
             H[1, 1, 2, z])/(3*z) + (64*(-1 + z)*(1 + 28*z + z^2)*
             H[1, 2, 0, z])/(3*z) + 160*(-1 + z)*H[1, 2, 1, z] + 
           (1280*(1 + z)*H[2, -2, 0, z])/3 + (80*(-92 + 127*z + 8*z^2)*
             H[2, 0, 0, z])/9 + (16*(-28 + 35*z + 24*z^2)*H[2, 1, 0, z])/9 + 
           (16*(29 + 71*z)*H[2, 1, 1, z])/9 - (512*(1 + z)*H[2, 1, 2, z])/3 - 
           256*(1 + z)*H[2, 2, 0, z] - 64*(1 + z)*H[2, 2, 1, z] - 
           (32*(123 + 79*z)*H[3, 0, 0, z])/3 - 32*(5 + z)*H[3, 1, 0, z] - 
           32*(1 + z)*H[3, 1, 1, z] - (128*(-1 + z)*H[-2, -1, -1, 0, z])/3 + 
           (2752*(-1 + z)*H[-2, -1, 0, 0, z])/3 - 
           (3200*(-1 + z)*H[-2, 0, 0, 0, z])/3 - 
           (64*(1 + z)*(2 - 11*z + 2*z^2)*H[-1, -1, -1, 0, z])/(9*z) + 
           (32*(1 + z)*(8 - 521*z + 8*z^2)*H[-1, -1, 0, 0, z])/(9*z) - 
           (32*(1 + z)*(26 - 599*z + 26*z^2)*H[-1, 0, 0, 0, z])/(9*z) + 
           (16*(-2886 - 2991*z + 136*z^2)*H[0, 0, 0, 0, z])/9 + 
           (16*(-1 + z)*(28 + 1681*z + 28*z^2)*H[1, 0, 0, 0, z])/(9*z) + 
           (32*(-1 + z)*(14 + 5*z + 14*z^2)*H[1, 1, 0, 0, z])/(9*z) + 
           (32*(-1 + z)*(2 + 9*z + 2*z^2)*H[1, 1, 1, 0, z])/(3*z) + 
           (160*(-1 + z)*H[1, 1, 1, 1, z])/3 - 1376*(1 + z)*
            H[2, 0, 0, 0, z] - (64*(1 + z)*H[2, 1, 0, 0, z])/3 - 
           (128*(1 + z)*H[2, 1, 1, 0, z])/3 - (64*(1 + z)*H[2, 1, 1, 1, z])/
            3 + 64*(-111 + 34*z)*H[0, 0, 0, 0, 0, z] + 
           (1280*(-1 + z)*H[-3, z]*zeta[2])/3 - (64*(-1 + z)*H[-2, -1, z]*
             zeta[2])/3 + (32*(1 + z)*(6 + 17*z + 6*z^2)*H[-1, -1, z]*
             zeta[2])/(3*z) - (8*H[3, z]*(834 - 183*z + 490*z^2 - 
              3132*zeta[2] - 3564*z*zeta[2]))/27 - 
           (8*H[2, 0, z]*(2186 - 3595*z + 78*z^2 - 2520*zeta[2] - 
              2520*z*zeta[2]))/27 + (8*H[0, 0, 0, z]*(5542 + 26080*z + 
              776*z^2 + 1395*zeta[2] - 333*z*zeta[2]))/27 + 
           (56*H[2, 1, z]*(-122 + 43*z + 144*zeta[2] + 144*z*zeta[2]))/27 - 
           (32*H[-2, 0, z]*(-162 + 561*z + 138*z^2 + 98*z^3 + 378*z*zeta[2] - 
              378*z^2*zeta[2]))/(27*z) - (8*(-1 + z)*H[1, 1, z]*
             (-209*z + 24*zeta[2] + 2148*z*zeta[2] + 24*z^2*zeta[2]))/
            (27*z) + (16*(1 + z)*H[-1, 0, z]*(1605 - 1192*z + 642*z^2 + 
              48*zeta[2] - 1470*z*zeta[2] + 48*z^2*zeta[2]))/(27*z) - 
           (8*H[1, 0, z]*(-739*z + 721*z^2 - 120*zeta[2] - 5292*z*zeta[2] + 
              5292*z^2*zeta[2] + 120*z^3*zeta[2]))/(27*z) + 
           Lp^3*((8*(257 + 71*z)*H[0, z])/9 + Lh*(40*(-1 + z) - 16*(1 + z)*
                H[0, z]) - (160*(-1 + z)*H[1, z])/3 + (64*(1 + z)*H[2, z])/
              3 + (16*(17 + 5*z)*H[0, 0, z])/3 - (8*(-401 + 401*z + 
                24*zeta[2] + 24*z*zeta[2]))/9) + 
           (32*H[-2, z]*(13*zeta[2] - 57*z*zeta[2] + 6*z^2*zeta[2] - 
              2*zeta[3] + 2*z*zeta[3]))/3 - (32*(1 + z)*H[-1, z]*
             (72*zeta[2] - 87*z*zeta[2] + 45*z^2*zeta[2] + 14*zeta[3] + 
              43*z*zeta[3] + 14*z^2*zeta[3]))/(9*z) - 
           (8*H[2, z]*(5203 - 1266*z - 3964*z^2 + 576*zeta[2] - 
              22302*z*zeta[2] + 21366*z^2*zeta[2] + 360*z^3*zeta[2] - 
              2160*zeta[3] + 2160*z^2*zeta[3]))/(81*(-1 + z)) - 
           (4*H[0, 0, z]*(-2858 - 35902*z + 36030*z^2 + 2568*z^3 + 
              1605*zeta[2] - 5022*z*zeta[2] + 1929*z^2*zeta[2] + 
              1488*z^3*zeta[2] + 2160*zeta[3] - 7920*z*zeta[3] + 
              5760*z^2*zeta[3]))/(27*(-1 + z)) + 
           (8*H[1, z]*(639 + 8326*z - 8911*z^2 - 870*zeta[2] - 
              14157*z*zeta[2] + 14481*z^2*zeta[2] + 384*z^3*zeta[2] - 
              144*zeta[3] - 4968*z*zeta[3] + 4968*z^2*zeta[3] + 
              144*z^3*zeta[3]))/(81*z) + Lp^2*((-40*(-1 + z)*H[1, z])/3 + 
             (16*(-35 + 37*z)*H[2, z])/3 - 160*(1 + z)*H[3, z] - 
             64*(-1 + z)*H[-2, 0, z] + 160*(1 + z)*H[-1, 0, z] - 
             (4*(1043 + 737*z)*H[0, 0, z])/3 + Lh*(80*(-1 + z) - 16*
                (-5 + 9*z)*H[0, z] + 96*(1 + z)*H[0, 0, z]) + 
             240*(-1 + z)*H[1, 0, z] - 96*(1 + z)*H[2, 0, z] + 
             8*(-83 + 21*z)*H[0, 0, 0, z] + (4*H[0, z]*(-1865 + 4117*z + 
                198*zeta[2] + 54*z*zeta[2]))/9 + (4*(2518 - 2536*z + 
                15*zeta[2] + 321*z*zeta[2] + 144*zeta[3] - 288*z*zeta[3]))/
              9) + (4*H[0, z]*(3544 - 340359*z + 339866*z^2 + 747*zeta[2] - 
              54108*z*zeta[2] + 53001*z^2*zeta[2] + 360*z^3*zeta[2] + 
              42552*zeta[3] - 28512*z*zeta[3] - 9288*z^2*zeta[3] - 
              7344*z^3*zeta[3] + 126846*zeta[4] - 42120*z*zeta[4] - 
              84726*z^2*zeta[4]))/(243*(-1 + z)) + 
           Lp*((-16*(-63 + 99*z + 8*z^2)*H[3, z])/3 + 608*(1 + z)*H[4, z] + 
             64*(-7 + 11*z)*H[-3, 0, z] + (32*(-60 - 93*z + 4*z^2)*H[-2, 0, 
                z])/3 + (16*(1 + z)*(18 - 55*z + 18*z^2)*H[-1, 0, z])/(3*z) + 
             (128*(1 + z)^3*H[-1, 2, z])/(3*z) - (784*(-1 + z)*H[1, 0, z])/
              3 - 64*(-1 + z)*H[1, 1, z] - 320*(-1 + z)*H[1, 2, z] - 
             (32*(-62 + 49*z)*H[2, 0, z])/3 + 16*(-2 + z)*H[2, 1, z] + 
             128*(1 + z)*H[2, 2, z] + 64*(8 + 7*z)*H[3, 0, z] - 
             32*(1 + z)*H[3, 1, z] - 448*(-1 + z)*H[-2, -1, 0, z] + 
             480*(-1 + z)*H[-2, 0, 0, z] - (32*(1 + z)*(4 - 79*z + 4*z^2)*H[
                -1, -1, 0, z])/(3*z) + (16*(1 + z)*(8 - 191*z + 8*z^2)*H[-1, 
                0, 0, z])/(3*z) - (16*(-832 - 697*z + 8*z^2)*H[0, 0, 0, z])/
              3 + Lh*(-144*(-1 + z) - 8*(-27 + 7*z)*H[0, z] + 8*(7 + 25*z)*
                H[0, 0, z] - 176*(1 + z)*H[0, 0, 0, z]) - 1264*(-1 + z)*
              H[1, 0, 0, z] - 160*(-1 + z)*H[1, 1, 0, z] - 
             80*(-1 + z)*H[1, 1, 1, z] + 544*(1 + z)*H[2, 0, 0, z] + 
             64*(1 + z)*H[2, 1, 0, z] + 32*(1 + z)*H[2, 1, 1, z] - 
             32*(-101 + 38*z)*H[0, 0, 0, 0, z] - 224*(-1 + z)*H[-2, z]*
              zeta[2] - (16*(1 + z)*(4 - 21*z + 4*z^2)*H[-1, z]*zeta[2])/z - 
             (8*H[0, 0, z]*(31 + 2005*z + 36*z^2 + 90*zeta[2] - 
                54*z*zeta[2]))/3 - (8*H[2, z]*(5 + 94*z + 180*zeta[2] + 
                180*z*zeta[2]))/3 + (16*(-1 + z)*H[1, z]*(26*z + 4*zeta[2] + 
                199*z*zeta[2] + 4*z^2*zeta[2]))/(3*z) + 
             (8*H[0, z]*(-2713 + 3525*z + 39*zeta[2] - 195*z*zeta[2] + 
                96*z^2*zeta[2] - 504*zeta[3] + 612*z*zeta[3]))/9 + 
             (4*(1925 - 2090*z - 480*zeta[2] + 630*z*zeta[2] + 216*z^2*
                 zeta[2] - 840*zeta[3] - 228*z*zeta[3] + 240*z^2*zeta[3] + 
                900*zeta[4] + 2232*z*zeta[4]))/9) + 
           (2*(-830203 + 1676723*z - 846520*z^2 - 54528*zeta[2] + 
              187704*z*zeta[2] - 179724*z^2*zeta[2] + 46224*z^3*zeta[2] + 
              138960*zeta[3] - 346032*z*zeta[3] + 178416*z^2*zeta[3] + 
              28656*z^3*zeta[3] + 28512*zeta[2]*zeta[3] - 57024*z*zeta[2]*
               zeta[3] + 28512*z^2*zeta[2]*zeta[3] + 298188*zeta[4] - 
              348138*z*zeta[4] + 66150*z^2*zeta[4] - 16200*z^3*zeta[4] + 
              49248*zeta[5] - 84240*z*zeta[5] + 34992*z^2*zeta[5]))/
            (243*(-1 + z))))) + delta[1 - z]*
      (as*CA*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CA*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CA^2*((-22/9 + 2*Lh)*Lp^3 + Lp^4/2 + 
           Lp^2*((-11*Lh)/3 + 2*Lh^2 + (-67 - 45*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 27*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (4856 - 3618*zeta[2] - 
             2772*zeta[3] + 2025*zeta[4])/324)) + 
       as^3*(CA^2*Nf*TF*((8/3 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-64*Lh)/27 - (8*Lh^2)/3 + (8*(289 + 36*zeta[2]))/81) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(-29 + 9*zeta[2]))/3 + 
             (2*(2215 + 1647*zeta[2] - 126*zeta[3]))/81) + 
           Lp*((-224*Lh^2)/27 - (4*Lh*(-2215 + 585*zeta[2] + 126*zeta[3]))/
              81 + (8*(401*zeta[2] + 132*zeta[3] - 207*zeta[4]))/27) - 
           (2*Lh*(-31313 + 5220*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
            729 + (-412765 + 697338*zeta[2] + 660312*zeta[3] + 
             8748*zeta[2]*zeta[3] - 155763*zeta[4] - 402408*zeta[5])/6561) + 
         CA*(Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
             Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
             (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
               (64*(5*zeta[2] + 3*zeta[3]))/27) - (8*(64 + 8262*zeta[2] + 
                3780*zeta[3] + 2673*zeta[4]))/6561) + 
           CF*Nf*TF*((8*Lp^3)/3 + Lp^2*(4*Lh + (55 - 48*zeta[3])/3) + 
             Lp*(8*zeta[2] - (2*Lh*(-55 + 48*zeta[3]))/3) + 
             (Lh*(1711 - 912*zeta[3] - 432*zeta[4]))/27 + 
             (-42727 + 14850*zeta[2] + 20928*zeta[3] - 12960*zeta[2]*
                zeta[3] + 8208*zeta[4] + 12096*zeta[5])/486)) + 
         CA^3*((22/9 - Lh)*Lp^5 - Lp^6/6 + Lp^4*((77*Lh)/9 - 2*Lh^2 + 
             (13 + 99*zeta[2])/18) + Lp^3*((22*Lh^2)/3 - (4*Lh^3)/3 + 
             (2*Lh*(281 + 81*zeta[2]))/27 - (8*(445 + 99*zeta[2] + 
                216*zeta[3]))/81) + Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + 
             (Lh*(-11954 + 5226*zeta[2] + 5676*zeta[3] - 3591*zeta[4]))/54 + 
             (2*(-1132*zeta[2] - 242*zeta[3] + 504*zeta[2]*zeta[3] + 
                759*zeta[4]))/9) + Lp^2*((-2*Lh^2*(-134 + 45*zeta[2]))/9 + 
             (Lh*(-1376 + 891*zeta[2] - 378*zeta[3]))/27 + 
             (-11954 - 10542*zeta[2] + 5676*zeta[3] + 7209*zeta[4])/108) + 
           (Lh*(-297029 + 79344*zeta[2] + 332856*zeta[3] - 63180*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458 + 
           (20847796 - 22991976*zeta[2] - 32644512*zeta[3] + 
             7313328*zeta[2]*zeta[3] + 5412096*zeta[3]^2 + 10024236*zeta[4] + 
             10520928*zeta[5] - 6994269*zeta[6])/104976)))
 
dFFLarin["gq"] = as*CF*(2*Lp*(-2 + z) + 4*(-1 + z) - 4*(-2 + z)*H[0, z]) + 
     as^2*(CF^2*(-9 - 2*Lp^3*(-2 + z) - z + Lp^2*(-8 - 4*Lh*(-2 + z) + 5*z + 
           6*(-2 + z)*H[0, z] + 4*(-2 + z)*H[1, z]) - 16*(-1 + z)*H[2, z] + 
         16*(-2 + z)*H[3, z] + (48 - 19*z)*H[0, 0, z] - 
         16*(-1 + z)*H[1, 0, z] + 8*(-1 + z)*H[1, 1, z] - 
         12*(-2 + z)*H[1, 2, z] + 16*(-2 + z)*H[2, 0, z] - 
         8*(-2 + z)*H[2, 1, z] + 22*(-2 + z)*H[0, 0, 0, z] - 
         16*(-2 + z)*H[1, 0, 0, z] - 12*(-2 + z)*H[1, 1, 0, z] - 
         4*(-2 + z)*H[1, 1, 1, z] + 36*zeta[2] - 36*z*zeta[2] + 
         2*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*z*zeta[2]) + 
         H[0, z]*(61 - 8*z - 72*zeta[2] + 36*z*zeta[2]) + 
         Lp*(-2*(-4 + 3*z)*H[0, z] + Lh*(-8*(-1 + z) + 8*(-2 + z)*H[0, z]) + 
           16*(-1 + z)*H[1, z] - 16*(-2 + z)*H[2, z] - 12*(-2 + z)*
            H[0, 0, z] + 8*(-2 + z)*H[1, 1, z] - 2*(23 - 18*z - 18*zeta[2] + 
             9*z*zeta[2]))) + CA*CF*(Lp^2*(24*(-1 + z) - 4*(4 + z)*H[0, z] + 
           4*(-2 + z)*H[1, z]) + 8*(-1 + z)*H[2, z] + 8*(-2 + z)*H[3, z] + 
         8*(2 + z)*H[-2, 0, z] - 8*(1 + z)*H[-1, 0, z] + 
         2*(-4 + 67*z)*H[0, 0, z] - 8*(-1 + z)*H[1, 1, z] + 
         16*(-2 + z)*H[1, 2, z] + 16*(-5 + 2*z)*H[2, 0, z] + 
         12*(-2 + z)*H[2, 1, z] + 8*(2 + z)*H[-1, -1, 0, z] + 
         12*(2 + z)*H[-1, 0, 0, z] - 4*(62 + 11*z)*H[0, 0, 0, z] + 
         44*(-2 + z)*H[1, 0, 0, z] + 16*(-2 + z)*H[1, 1, 0, z] + 
         4*(-2 + z)*H[1, 1, 1, z] + 4*(2 + z)*H[-1, z]*zeta[2] - 
         2*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*z*zeta[2]) - 
         2*H[0, z]*(-61 - 2*z - 16*zeta[2] + 8*z*zeta[2]) + 
         Lp*(-4*(-12 + 23*z)*H[0, z] - 8*(-2 + z)*H[2, z] - 
           8*(2 + z)*H[-1, 0, z] + 8*(14 + 3*z)*H[0, 0, z] - 
           24*(-2 + z)*H[1, 0, z] - 8*(-2 + z)*H[1, 1, z] + 
           4*(-13 + 12*z - 8*zeta[2] + 2*z*zeta[2])) + 
         2*(59 - 61*z - 12*zeta[2] + 8*z*zeta[2] - 44*zeta[3] + 
           16*z*zeta[3]))) + 
     as^3*(CF^2*Nf*TF*((16*Lp^4*(-2 + z))/9 + Lh*((448*(-1 + z))/27 - 
           (448*(-2 + z)*H[0, z])/27) - (128*(-7 + 2*z)*H[3, z])/27 - 
         (128*(-2 + z)*H[4, z])/9 + Lp^3*((8*Lh*(-2 + z))/3 - 
           (4*(-116 + 123*z))/9 + (8*(16 + 7*z)*H[0, z])/3 - 
           (32*(-2 + z)*H[1, z])/9 - (16*(-2 + z)*H[0, 0, z])/3) + 
         (32*(-37 + 17*z)*H[1, 2, z])/27 - (80*(-2 + z)*H[1, 3, z])/9 + 
         (32*(-34 + 53*z)*H[2, 0, z])/9 + (64*(-7 + 2*z)*H[2, 1, z])/27 + 
         (32*(-2 + z)*H[2, 2, z])/9 - 128*(2 + z)*H[3, 0, z] + 
         (64*(-2 + z)*H[3, 1, z])/9 + (4*(4234 + 12583*z)*H[0, 0, 0, z])/27 + 
         (16*(-508 + 473*z)*H[1, 0, 0, z])/27 + 
         (64*(-59 + 49*z)*H[1, 1, 0, z])/27 + (32*(-23 + 13*z)*H[1, 1, 1, z])/
          27 - (112*(-2 + z)*H[1, 1, 2, z])/9 - (80*(-2 + z)*H[1, 2, 0, z])/
          9 - (112*(-2 + z)*H[1, 2, 1, z])/9 - (32*(70 + 19*z)*H[2, 0, 0, z])/
          9 - (128*(5 + 2*z)*H[2, 1, 0, z])/9 - (32*(-2 + z)*H[2, 1, 1, z])/
          9 - (16*(122 + 303*z)*H[0, 0, 0, 0, z])/3 + 
         (80*(-2 + z)*H[1, 0, 0, 0, z])/3 - (80*(-2 + z)*H[1, 1, 0, 0, z])/
          9 - (112*(-2 + z)*H[1, 1, 1, 0, z])/9 - 
         (80*(-2 + z)*H[1, 1, 1, 1, z])/9 + 544*(-2 + z)*
          H[0, 0, 0, 0, 0, z] + (56*H[1, 0, z]*(-35 + 40*z - 36*zeta[2] + 
            18*z*zeta[2]))/27 - (8*H[2, z]*(679 - 392*z + 864*zeta[2] + 
            216*z*zeta[2]))/81 + (8*H[1, 1, z]*(263 - 196*z - 540*zeta[2] + 
            270*z*zeta[2]))/81 - (4*H[0, 0, z]*(-557 + 3460*z + 
            1728*zeta[2] + 864*z*zeta[2]))/27 + 
         (8*H[1, z]*(691 - 623*z - 432*zeta[2] + 1512*z*zeta[2]))/243 + 
         Lp^2*((4*(-42 + 263*z)*H[0, z])/3 + Lh*((16*(-13 + 8*z))/9 - 
             (16*(-2 + z)*H[0, z])/3) - (16*(-16 + 11*z)*H[1, z])/9 + 
           (32*(-2 + z)*H[2, z])/3 - (32*(23 + 20*z)*H[0, 0, z])/3 + 
           (16*(-2 + z)*H[1, 0, z])/3 - (16*(-2 + z)*H[1, 1, z])/3 + 
           64*(-2 + z)*H[0, 0, 0, z] + (2*(1436 - 1403*z - 144*zeta[2] + 
              72*z*zeta[2]))/9) + (4*H[0, z]*(-54149 - 24227*z - 
            3564*zeta[2] + 9558*z*zeta[2] - 12744*zeta[3] - 9180*z*zeta[3]))/
          243 + Lp*(Lh*((32*(-29 + 22*z))/27 - (160*(-2 + z)*H[0, z])/9) + 
           (320*(-2 + z)*H[2, z])/9 - (8*(175 + 446*z)*H[0, 0, z])/3 - 
           (224*(-1 + z)*H[1, 0, z])/3 - (160*(-2 + z)*H[1, 1, z])/9 + 
           (32*(-2 + z)*H[1, 2, z])/3 + (32*(10 + z)*H[2, 0, z])/3 + 
           (8*(232 + 343*z)*H[0, 0, 0, z])/3 - (32*(-2 + z)*H[1, 0, 0, z])/
            3 + (32*(-2 + z)*H[1, 1, 0, z])/3 + (32*(-2 + z)*H[1, 1, 1, z])/
            3 - 304*(-2 + z)*H[0, 0, 0, 0, z] + 
           (4*H[0, z]*(-2128 + 1293*z + 288*zeta[2]))/9 - 
           (16*H[1, z]*(-23 + 20*z - 36*zeta[2] + 18*z*zeta[2]))/9 + 
           (-20306 + 22339*z - 216*zeta[2] - 2484*z*zeta[2] + 8496*zeta[3] + 
             6120*z*zeta[3])/81) + (-186254 + 189023*z - 19008*zeta[2] + 
           21168*z*zeta[2] - 3744*zeta[3] + 14112*z*zeta[3] - 18144*zeta[4] - 
           9072*z*zeta[4])/162) + CF^3*(Lp^5*(-2 + z) + 
         Lp^4*(10 + 4*Lh*(-2 + z) - 7*z - 4*(-2 + z)*H[0, z] - 
           4*(-2 + z)*H[1, z]) + (676*(-2 + z)*H[4, z])/3 - 
         (928*(-2 + z)*H[5, z])/3 - (256*(6 + z)*H[-4, 0, z])/3 - 
         (16*(-54 + 23*z)*H[-3, 0, z])/3 + (4*(24 - 152*z + 119*z^2)*
           H[1, 3, z])/(3*z) + (320*(-2 + z)*H[1, 4, z])/3 + 
         (8*(13 + 69*z)*H[2, 2, z])/3 - 72*(-2 + z)*H[2, 3, z] + 
         (8*(-63 + 80*z)*H[3, 0, z])/3 + (8*(-13 + 46*z)*H[3, 1, z])/3 - 
         (8*(-70 + 31*z)*H[3, 2, z])/3 - (8*(-314 + 85*z)*H[4, 0, z])/3 - 
         (152*(-2 + z)*H[4, 1, z])/3 + 256*H[-3, -1, 0, z] - 
         (128*(11 + 2*z)*H[-3, 0, 0, z])/3 + (128*(7 + 2*z)*H[-2, -2, 0, z])/
          3 + (16*(-42 + 25*z)*H[-2, -1, 0, z])/3 - 
         (8*(18 + 115*z)*H[-2, 0, 0, z])/3 - 64*(2 + z)*H[-2, 2, 0, z] + 
         (32*(2 + z)*H[-1, -3, 0, z])/3 + (48*(1 + z)^2*H[-1, -2, 0, z])/z + 
         64*(1 + z)*H[-1, 2, 0, z] - 96*(2 + z)*H[-1, 3, 0, z] + 
         (224*(-2 + z)*H[1, -3, 0, z])/3 + (32*(-6 - 8*z + 11*z^2)*
           H[1, -2, 0, z])/(3*z) - (4*(6 - 40*z + 43*z^2)*H[1, 1, 2, z])/
          (3*z) + (112*(-2 + z)*H[1, 1, 3, z])/3 + 
         (4*(48 - 4*z + 7*z^2)*H[1, 2, 0, z])/(3*z) - 
         (4*(-40 + 37*z)*H[1, 2, 1, z])/3 + (320*(-2 + z)*H[1, 2, 2, z])/3 + 
         32*(-2 + z)*H[1, 3, 0, z] + (304*(-2 + z)*H[1, 3, 1, z])/3 - 
         128*H[2, -2, 0, z] + (8*(79 + 118*z)*H[2, 0, 0, z])/3 + 
         (8*(19 + 52*z)*H[2, 1, 0, z])/3 - (8*(-31 + 13*z)*H[2, 1, 1, z])/3 + 
         (8*(-14 + 11*z)*H[2, 1, 2, z])/3 - 216*(-2 + z)*H[2, 2, 0, z] + 
         (248*(-2 + z)*H[2, 2, 1, z])/3 - (8*(-366 + 95*z)*H[3, 0, 0, z])/3 - 
         (40*(-30 + 11*z)*H[3, 1, 0, z])/3 + (248*(-2 + z)*H[3, 1, 1, z])/3 + 
         (320*(2 + z)*H[-2, -1, -1, 0, z])/3 + 32*(14 + 3*z)*
          H[-2, -1, 0, 0, z] - (32*(60 + 19*z)*H[-2, 0, 0, 0, z])/3 + 
         (64*(2 + z)*H[-1, -2, -1, 0, z])/3 + (32*(2 + z)*H[-1, -2, 0, 0, z])/
          3 - (32*(1 + z)*(3 + 19*z)*H[-1, -1, -1, 0, z])/(3*z) + 
         (16*(1 + z)*(15 + 23*z)*H[-1, -1, 0, 0, z])/(3*z) + 
         (8*(-27 - 10*z + 23*z^2)*H[-1, 0, 0, 0, z])/(3*z) - 
         (544*(2 + z)*H[-1, 2, 0, 0, z])/3 - 64*(2 + z)*H[-1, 2, 1, 0, z] - 
         (4*(-620 + 397*z)*H[0, 0, 0, 0, z])/3 + 
         (64*(-2 + z)*H[1, -2, 0, 0, z])/3 - (4*(-30 - 64*z + 63*z^2)*
           H[1, 0, 0, 0, z])/z - (64*(-2 + z)*H[1, 1, -2, 0, z])/3 - 
         (4*(-8 + z^2)*H[1, 1, 0, 0, z])/z - (4*(-42 - 4*z + 31*z^2)*
           H[1, 1, 1, 0, z])/(3*z) + (4*(-16 + 19*z)*H[1, 1, 1, 1, z])/3 - 
         96*(-2 + z)*H[1, 1, 1, 2, z] - (160*(-2 + z)*H[1, 1, 2, 0, z])/3 - 
         64*(-2 + z)*H[1, 1, 2, 1, z] + (160*(-2 + z)*H[1, 2, 0, 0, z])/3 + 
         16*(-2 + z)*H[1, 2, 1, 0, z] - (80*(-2 + z)*H[1, 2, 1, 1, z])/3 - 
         (8*(-510 + 211*z)*H[2, 0, 0, 0, z])/3 - 
         (8*(-162 + 89*z)*H[2, 1, 0, 0, z])/3 - 
         (8*(-26 + 17*z)*H[2, 1, 1, 0, z])/3 - (56*(-2 + z)*H[2, 1, 1, 1, z])/
          3 + (256*(2 + z)*H[-1, -1, -1, -1, 0, z])/3 + 
         (128*(2 + z)*H[-1, -1, -1, 0, 0, z])/3 - 96*(2 + z)*
          H[-1, -1, 0, 0, 0, z] - (1040*(2 + z)*H[-1, 0, 0, 0, 0, z])/3 + 
         (8*(370 + 141*z)*H[0, 0, 0, 0, 0, z])/3 - 
         (608*(-2 + z)*H[1, 0, 0, 0, 0, z])/3 - 
         (352*(-2 + z)*H[1, 1, 0, 0, 0, z])/3 - 
         (352*(-2 + z)*H[1, 1, 1, 0, 0, z])/3 - 
         (320*(-2 + z)*H[1, 1, 1, 1, 0, z])/3 - 80*(-2 + z)*
          H[1, 1, 1, 1, 1, z] + 128*H[-3, z]*zeta[2] + 
         (160*(2 + z)*H[-2, -1, z]*zeta[2])/3 + 
         (32*(2 + z)*H[-1, -2, z]*zeta[2])/3 - 64*(2 + z)*H[-1, 2, z]*
          zeta[2] + (128*(2 + z)*H[-1, -1, -1, z]*zeta[2])/3 + 
         (H[0, 0, 0, z]*(2958 - 837*z + 292*zeta[2] - 338*z*zeta[2]))/3 - 
         (4*H[2, 1, z]*(-135 + 79*z - 48*zeta[2] + 48*z*zeta[2]))/3 + 
         (4*H[1, 1, 1, z]*(28 - 24*z - 118*zeta[2] + 59*z*zeta[2]))/3 - 
         (8*H[3, z]*(-28 - 44*z - 190*zeta[2] + 107*z*zeta[2]))/3 - 
         (4*H[2, 0, z]*(-161 + 292*z - 300*zeta[2] + 198*z*zeta[2]))/3 - 
         (16*H[-2, 0, z]*(12 - 51*z - 10*z^2 - 16*z*zeta[2] + 4*z^2*zeta[2]))/
          (3*z) + (8*H[-1, -1, 0, z]*(39 + 28*z - 19*z^2 + 8*z*zeta[2] + 
            4*z^2*zeta[2]))/(3*z) - (4*H[-1, 0, 0, z]*(101 + 4*z - 73*z^2 + 
            80*z*zeta[2] + 40*z^2*zeta[2]))/(3*z) - 
         (4*H[1, 2, z]*(26 - 292*z + 230*z^2 - 158*z*zeta[2] + 
            79*z^2*zeta[2]))/(3*z) - (4*H[1, 1, 0, z]*(4 - 294*z + 276*z^2 - 
            166*z*zeta[2] + 83*z^2*zeta[2]))/(3*z) - 
         (4*H[1, 0, 0, z]*(87 - 688*z + 615*z^2 - 232*z*zeta[2] + 
            116*z^2*zeta[2]))/(3*z) + Lp^3*(4*Lh^2*(-2 + z) + 
           (56*(-1 + z)*H[0, z])/3 + 4*(-2 + z)*H[1, z] + 
           Lh*(-2*(-8 + 5*z) - 12*(-2 + z)*H[0, z] - 8*(-2 + z)*H[1, z]) + 
           (64*(-2 + z)*H[2, z])/3 + (40*(-2 + z)*H[0, 0, z])/3 + 
           (16*(-2 + z)*H[1, 0, z])/3 + (8*(-2 + z)*H[1, 1, z])/3 + 
           (66 - 45*z - 76*zeta[2] + 38*z*zeta[2])/3) + 
         (8*H[-2, z]*(-42*zeta[2] + 25*z*zeta[2] - 64*zeta[3] - 
            32*z*zeta[3]))/3 + (2*H[2, z]*(-97 - 918*z - 228*zeta[2] + 
            88*z*zeta[2] - 16*zeta[3] + 8*z*zeta[3]))/3 + 
         (H[0, 0, z]*(1829 - 732*z + 760*zeta[2] - 643*z*zeta[2] - 
            1648*zeta[3] + 152*z*zeta[3]))/3 - 
         (2*H[1, 0, z]*(-317*z + 236*z^2 + 48*zeta[2] - 328*z*zeta[2] + 
            214*z^2*zeta[2] + 704*z*zeta[3] - 352*z^2*zeta[3]))/(3*z) - 
         (16*H[-1, -1, z]*(3*zeta[2] + 22*z*zeta[2] + 19*z^2*zeta[2] + 
            16*z*zeta[3] + 8*z^2*zeta[3]))/(3*z) + 
         (4*H[-1, 0, z]*(-49 + 174*z + 235*z^2 - 6*zeta[2] + 116*z*zeta[2] + 
            110*z^2*zeta[2] + 32*z*zeta[3] + 16*z^2*zeta[3]))/(3*z) - 
         (2*H[1, 1, z]*(149*z - 90*z^2 - 96*zeta[2] + 28*z*zeta[2] + 
            26*z^2*zeta[2] - 304*z*zeta[3] + 152*z^2*zeta[3]))/(3*z) + 
         Lp^2*(Lh^2*(8*(-1 + z) - 8*(-2 + z)*H[0, z]) + 4*(6 + z)*H[2, z] - 
           64*(-2 + z)*H[3, z] - 16*(2 + z)*H[-2, 0, z] - 
           48*(1 + z)*H[-1, 0, z] + (48 - 29*z)*H[0, 0, z] + 
           12*(-4 + 3*z)*H[1, 0, z] + 4*(-26 + 23*z)*H[1, 1, z] + 
           12*(-2 + z)*H[1, 2, z] - 56*(-2 + z)*H[2, 0, z] - 
           48*(-2 + z)*H[2, 1, z] + 32*(2 + z)*H[-1, -1, 0, z] - 
           16*(2 + z)*H[-1, 0, 0, z] - 2*(-54 + 19*z)*H[0, 0, 0, z] - 
           16*(-2 + z)*H[1, 0, 0, z] + 12*(-2 + z)*H[1, 1, 0, z] + 
           52*(-2 + z)*H[1, 1, 1, z] + 16*(2 + z)*H[-1, z]*zeta[2] + 
           H[0, z]*(33 + 133*z + 44*zeta[2] - 38*z*zeta[2]) - 
           6*H[1, z]*(19 - 16*z - 32*zeta[2] + 16*z*zeta[2]) + 
           Lh*(4*(-4 + 3*z)*H[0, z] - 32*(-1 + z)*H[1, z] + 
             32*(-2 + z)*H[2, z] + 24*(-2 + z)*H[0, 0, z] - 
             16*(-2 + z)*H[1, 1, z] + 4*(23 - 18*z - 18*zeta[2] + 9*z*
                zeta[2])) + (146 - 159*z + 256*zeta[2] - 306*z*zeta[2] - 
             320*zeta[3] + 96*z*zeta[3])/2) + 
         (H[0, z]*(-4129 - 5759*z - 551*zeta[2] - 676*z*zeta[2] + 
            560*zeta[3] + 1084*z*zeta[3] + 1426*zeta[4] - 1889*z*zeta[4]))/
          3 + (2*H[1, z]*(-60 - 1143*z + 1163*z^2 + 84*zeta[2] - 
            165*z*zeta[2] + 12*z^2*zeta[2] - 192*zeta[3] + 296*z*zeta[3] - 
            176*z^2*zeta[3] + 1354*z*zeta[4] - 677*z^2*zeta[4]))/(3*z) - 
         (4*H[-1, z]*(-39*zeta[2] - 28*z*zeta[2] + 19*z^2*zeta[2] - 
            12*zeta[3] - 112*z*zeta[3] - 100*z^2*zeta[3] - 396*z*zeta[4] - 
            198*z^2*zeta[4]))/(3*z) + Lp*(-44*(-4 + 3*z)*H[3, z] + 
           184*(-2 + z)*H[4, z] + 64*(4 + z)*H[-3, 0, z] + 
           32*(2 + 5*z)*H[-2, 0, z] - (16*(-3 + 6*z + 7*z^2)*H[-1, 0, z])/z - 
           168*(-1 + z)*H[1, 2, z] - 80*(-2 + z)*H[1, 3, z] - 
           16*(1 + 8*z)*H[2, 0, z] - 24*(-6 + 7*z)*H[2, 1, z] + 
           72*(-2 + z)*H[2, 2, z] + 16*(-22 + 9*z)*H[3, 0, z] + 
           96*(-2 + z)*H[3, 1, z] - 32*(10 + 3*z)*H[-2, -1, 0, z] + 
           16*(14 + 5*z)*H[-2, 0, 0, z] - 32*(2 + z)*H[-1, -2, 0, z] + 
           32*(1 + z)*H[-1, -1, 0, z] + 80*(1 + z)*H[-1, 0, 0, z] + 
           32*(2 + z)*H[-1, 2, 0, z] + 2*(-172 + 11*z)*H[0, 0, 0, z] - 
           32*(-2 + z)*H[1, -2, 0, z] - 48*(-1 + z)*H[1, 0, 0, z] - 
           72*(-1 + z)*H[1, 1, 0, z] + 72*(-1 + z)*H[1, 1, 1, z] - 
           80*(-2 + z)*H[1, 1, 2, z] - 32*(-2 + z)*H[1, 2, 0, z] - 
           112*(-2 + z)*H[1, 2, 1, z] + 16*(-30 + 13*z)*H[2, 0, 0, z] + 
           104*(-2 + z)*H[2, 1, 0, z] - 104*(-2 + z)*H[2, 1, 1, z] - 
           64*(2 + z)*H[-1, -1, -1, 0, z] - 32*(2 + z)*H[-1, -1, 0, 0, z] + 
           128*(2 + z)*H[-1, 0, 0, 0, z] + 4*(-150 + 19*z)*H[0, 0, 0, 0, z] + 
           96*(-2 + z)*H[1, 0, 0, 0, z] - 16*(-2 + z)*H[1, 1, 0, 0, z] - 
           16*(-2 + z)*H[1, 1, 1, 0, z] + 32*(-2 + z)*H[1, 1, 1, 1, z] - 
           16*(10 + 3*z)*H[-2, z]*zeta[2] - 32*(2 + z)*H[-1, -1, z]*zeta[2] + 
           8*H[1, 1, z]*(-30 + 23*z - 10*zeta[2] + 5*z*zeta[2]) + 
           8*H[1, 0, z]*(-22 + 21*z - 36*zeta[2] + 18*z*zeta[2]) + 
           2*H[0, 0, z]*(-237 - 82*z + 12*zeta[2] + 42*z*zeta[2]) + 
           4*H[2, z]*(48 - 31*z - 108*zeta[2] + 62*z*zeta[2]) + 
           Lh*(32*(-1 + z)*H[2, z] - 32*(-2 + z)*H[3, z] + 2*(-48 + 19*z)*
              H[0, 0, z] + 32*(-1 + z)*H[1, 0, z] - 16*(-1 + z)*H[1, 1, z] + 
             24*(-2 + z)*H[1, 2, z] - 32*(-2 + z)*H[2, 0, z] + 
             16*(-2 + z)*H[2, 1, z] - 44*(-2 + z)*H[0, 0, 0, z] + 
             32*(-2 + z)*H[1, 0, 0, z] + 24*(-2 + z)*H[1, 1, 0, z] + 
             8*(-2 + z)*H[1, 1, 1, z] - 4*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*
                z*zeta[2]) - 2*H[0, z]*(61 - 8*z - 72*zeta[2] + 36*z*
                zeta[2]) + 2*(9 + z - 36*zeta[2] + 36*z*zeta[2])) + 
           H[0, z]*(-660 + 215*z - 312*zeta[2] + 250*z*zeta[2] + 
             560*zeta[3] - 88*z*zeta[3]) + 16*H[-1, z]*(zeta[2] + z*zeta[2] + 
             6*zeta[3] + 3*z*zeta[3]) - 4*H[1, z]*(69 - 59*z - 14*zeta[2] + 
             14*z*zeta[2] - 88*zeta[3] + 44*z*zeta[3]) + 
           (-3286 + 3161*z + 1528*zeta[2] - 1376*z*zeta[2] + 1632*zeta[3] - 
             1408*z*zeta[3] - 884*zeta[4] + 1242*z*zeta[4])/4) + 
         (-100830 + 100343*z + 20488*zeta[2] + 6040*z*zeta[2] + 
           29472*zeta[3] - 24064*z*zeta[3] - 15360*zeta[2]*zeta[3] - 
           2048*z*zeta[2]*zeta[3] + 24952*zeta[4] - 5144*z*zeta[4] - 
           1792*zeta[5] - 5760*z*zeta[5])/24) + 
       CA^2*CF*((-4*(-1312 + 3881*z)*H[4, z])/9 + (4*(1342 + 27*z)*H[5, z])/
          3 + (16*(-326 + 31*z)*H[-4, 0, z])/3 - (64*(74 + 25*z)*H[-3, 0, z])/
          9 + (32*(10 + 7*z)*H[-3, 2, z])/3 - (32*(-17 + 2*z)*H[-2, 2, z])/
          3 + (4*(62 + 13*z)*H[-2, 3, z])/3 + (404*(1 + z)*H[-1, 3, z])/3 + 
         (152*(2 + z)*H[-1, 4, z])/3 - (8*(-131 + 96*z)*H[1, 3, z])/3 - 
         (1952*(-2 + z)*H[1, 4, z])/3 - (4*(-369 + 598*z)*H[2, 2, z])/3 - 
         416*(-2 + z)*H[2, 3, z] - (4*(-1008 - 289*z + 2446*z^2 + 1718*z^3)*
           H[3, 0, z])/(3*(1 + z)^2) - (4*(-331 + 1514*z)*H[3, 1, z])/9 - 
         (4*(-794 + 87*z)*H[3, 2, z])/3 + (8*(1496 + 203*z)*H[4, 0, z])/3 + 
         4*(286 + 35*z)*H[4, 1, z] + (16*(14 + 9*z)*H[-3, -1, 0, z])/3 + 
         (8*(-622 + 99*z)*H[-3, 0, 0, z])/3 + 
         (8*(154 + 59*z)*H[-2, -2, 0, z])/3 - (8*(1 + 15*z)*H[-2, -1, 0, z])/
          3 - (8*(58 + 23*z)*H[-2, -1, 2, z])/3 - 
         (4*(2111 + 2317*z)*H[-2, 0, 0, z])/9 - 8*(14 + 5*z)*H[-2, 2, 0, z] - 
         (64*(2 + z)*H[-2, 2, 1, z])/3 + 144*(2 + z)*H[-1, -3, 0, z] + 
         (24*(1 + z)*H[-1, -2, 0, z])/z - (112*(2 + z)*H[-1, -2, 2, z])/3 + 
         (232*(1 + z)*H[-1, -1, 2, z])/3 - (200*(2 + z)*H[-1, -1, 3, z])/3 + 
         152*(1 + z)*H[-1, 2, 0, z] + (160*(1 + z)*H[-1, 2, 1, z])/3 - 
         (16*(2 + z)*H[-1, 2, 2, z])/3 - (380*(2 + z)*H[-1, 3, 0, z])/3 - 
         (112*(2 + z)*H[-1, 3, 1, z])/3 + 112*(-2 + z)*H[1, -3, 0, z] + 
         (16*(-6 - 13*z + 16*z^2)*H[1, -2, 0, z])/(3*z) + 
         (32*(-2 + z)*H[1, -2, 2, z])/3 - (4*(3 - 101*z + 43*z^2)*
           H[1, 1, 2, z])/(3*z) - (1160*(-2 + z)*H[1, 1, 3, z])/3 - 
         (4*(-24 - 533*z + 495*z^2)*H[1, 2, 0, z])/(3*z) - 
         (4*(-3 - 70*z + 29*z^2)*H[1, 2, 1, z])/(3*z) - 
         (1424*(-2 + z)*H[1, 2, 2, z])/3 - (2528*(-2 + z)*H[1, 3, 0, z])/3 - 
         248*(-2 + z)*H[1, 3, 1, z] + (16*(-26 + z)*H[2, -2, 0, z])/3 - 
         (4*(-1500 - 1297*z + 1906*z^2 + 1691*z^3)*H[2, 0, 0, z])/
          (3*(1 + z)^2) - (8*(-893 - 894*z + 891*z^2 + 883*z^3)*
           H[2, 1, 0, z])/(9*(1 + z)^2) - (4*(-298 + 329*z)*H[2, 1, 1, z])/
          9 - (4*(-362 + 195*z)*H[2, 1, 2, z])/3 - 
         (4*(-1162 + 383*z)*H[2, 2, 0, z])/3 - 
         (8*(-142 + 77*z)*H[2, 2, 1, z])/3 + (8*(1258 + 155*z)*H[3, 0, 0, z])/
          3 - (16*(-255 + 7*z)*H[3, 1, 0, z])/3 - 
         (224*(-4 + z)*H[3, 1, 1, z])/3 - 64*(3 + z)*H[-2, -1, -1, 0, z] + 
         4*(110 + 49*z)*H[-2, -1, 0, 0, z] - 
         (64*(46 + 3*z)*H[-2, 0, 0, 0, z])/3 + 
         (64*(2 + z)*H[-1, -2, -1, 0, z])/3 + 
         (760*(2 + z)*H[-1, -2, 0, 0, z])/3 + 
         (16*(2 + z)*H[-1, -1, -2, 0, z])/3 - (8*(6 + 36*z + 19*z^2)*
           H[-1, -1, -1, 0, z])/(3*z) - 48*(2 + z)*H[-1, -1, -1, 2, z] + 
         (4*(30 + 107*z + 88*z^2)*H[-1, -1, 0, 0, z])/(3*z) - 
         128*(2 + z)*H[-1, -1, 2, 0, z] - (128*(2 + z)*H[-1, -1, 2, 1, z])/
          3 - (4*(81 + 1598*z + 1510*z^2)*H[-1, 0, 0, 0, z])/(9*z) - 
         112*(2 + z)*H[-1, 2, 0, 0, z] - (104*(2 + z)*H[-1, 2, 1, 0, z])/3 - 
         (32*(2 + z)*H[-1, 2, 1, 1, z])/3 - 
         (4*(-12268 - 24241*z - 11678*z^2 + 250*z^3)*H[0, 0, 0, 0, z])/
          (9*(1 + z)^2) - (32*(-2 + z)*H[1, -2, -1, 0, z])/3 + 
         (256*(-2 + z)*H[1, -2, 0, 0, z])/3 - (4*(-135 - 4861*z + 4835*z^2)*
           H[1, 0, 0, 0, z])/(9*z) - (4*(-72 - 1739*z + 1624*z^2)*
           H[1, 1, 0, 0, z])/(9*z) - (4*(-54 - 431*z + 364*z^2)*
           H[1, 1, 1, 0, z])/(9*z) + (20*(-2 + 13*z)*H[1, 1, 1, 1, z])/9 - 
         (680*(-2 + z)*H[1, 1, 1, 2, z])/3 - 552*(-2 + z)*H[1, 1, 2, 0, z] - 
         (560*(-2 + z)*H[1, 1, 2, 1, z])/3 - (2672*(-2 + z)*H[1, 2, 0, 0, z])/
          3 - (1504*(-2 + z)*H[1, 2, 1, 0, z])/3 - 160*(-2 + z)*
          H[1, 2, 1, 1, z] - (4*(-1942 + 177*z)*H[2, 0, 0, 0, z])/3 - 
         (4*(-918 + 233*z)*H[2, 1, 0, 0, z])/3 - 
         (4*(-498 + 211*z)*H[2, 1, 1, 0, z])/3 - 16*(-12 + 7*z)*
          H[2, 1, 1, 1, z] - (472*(2 + z)*H[-1, -1, -1, 0, 0, z])/3 + 
         88*(2 + z)*H[-1, -1, 0, 0, 0, z] - 
         (1364*(2 + z)*H[-1, 0, 0, 0, 0, z])/3 - 16*(-609 + 34*z)*
          H[0, 0, 0, 0, 0, z] - (3592*(-2 + z)*H[1, 0, 0, 0, 0, z])/3 - 
         784*(-2 + z)*H[1, 1, 0, 0, 0, z] - 
         (1448*(-2 + z)*H[1, 1, 1, 0, 0, z])/3 - 248*(-2 + z)*
          H[1, 1, 1, 1, 0, z] - 80*(-2 + z)*H[1, 1, 1, 1, 1, z] - 
         (8*(26 + 19*z)*H[-3, z]*zeta[2])/3 + (88*(2 + z)*H[-2, -1, z]*
           zeta[2])/3 + 48*(2 + z)*H[-1, -2, z]*zeta[2] - 
         16*(-2 + z)*H[1, -2, z]*zeta[2] + 48*(2 + z)*H[-1, -1, -1, z]*
          zeta[2] + (8*H[1, 1, 1, z]*(-706 + 527*z - 324*zeta[2] + 
            162*z*zeta[2]))/27 + (4*H[2, 1, z]*(-4135 + 767*z + 432*zeta[2] + 
            648*z*zeta[2]))/27 + (4*H[3, z]*(-4030 + 1676*z - 1782*zeta[2] + 
            927*z*zeta[2]))/27 + (8*H[-1, 2, z]*(-2 + 41*z + 42*z^2 + 
            10*z*zeta[2] + 5*z^2*zeta[2]))/(3*z) + 
         (8*H[-1, -1, 0, z]*(69 + 386*z + 232*z^2 + 120*z*zeta[2] + 
            60*z^2*zeta[2]))/(9*z) - (2*H[0, 0, 0, z]*(-6316 + 33301*z + 
            39887*z^2 + 36972*zeta[2] + 37062*z*zeta[2] + 90*z^2*zeta[2]))/
          (27*(1 + z)) + (4*H[1, 2, z]*(-39 - 1526*z + 1210*z^2 - 
            876*z*zeta[2] + 438*z^2*zeta[2]))/(9*z) + 
         (4*H[-1, 0, 0, z]*(-369 + 149*z - 140*z^2 + 1134*z*zeta[2] + 
            567*z^2*zeta[2]))/(27*z) + (4*H[-2, 0, z]*(-432 + 1382*z - 
            3797*z^2 + 1512*z*zeta[2] + 756*z^2*zeta[2]))/(27*z) + 
         (2*H[2, 0, z]*(-3430 - 7397*z - 4021*z^2 - 972*zeta[2] + 
            1062*z*zeta[2] + 2034*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(-225 - 589*z - 1691*z^2 - 1435*z^3 - 
            2736*z*zeta[2] - 1368*z^2*zeta[2] + 1368*z^3*zeta[2]))/
          (27*z*(1 + z)) + (2*H[1, 0, 0, z]*(-1323 + 2311*z - 2875*z^2 - 
            6725*z^3 - 14760*z*zeta[2] - 7380*z^2*zeta[2] + 
            7380*z^3*zeta[2]))/(27*z*(1 + z)) + 
         Lp^3*((-4*(284 + 59*z)*H[0, z])/9 + (4*(-166 + 155*z)*H[1, z])/9 - 
           (32*(4 + z)*H[2, z])/3 + (16*(-8 + z)*H[0, 0, z])/3 + 
           (16*(-2 + z)*H[1, 0, z])/3 + (32*(-2 + z)*H[1, 1, z])/3 + 
           (8*(-83 + 83*z + 16*zeta[2] + 4*z*zeta[2]))/3) + 
         (4*H[-2, z]*(-137*zeta[2] + z*zeta[2] - 38*zeta[3] - 13*z*zeta[3]))/
          3 - (4*H[-1, -1, z]*(6*zeta[2] + 94*z*zeta[2] + 77*z^2*zeta[2] + 
            76*z*zeta[3] + 38*z^2*zeta[3]))/(3*z) - 
         (2*H[-1, 0, z]*(4347 - 13736*z - 19771*z^2 + 216*z^3 + 162*zeta[2] + 
            4212*z*zeta[2] + 4374*z^2*zeta[2] + 9936*z*zeta[3] + 
            4968*z^2*zeta[3]))/(81*z) - (2*H[1, 1, z]*(16553*z - 17638*z^2 - 
            972*zeta[2] - 540*z*zeta[2] + 5670*z^2*zeta[2] - 
            18144*z*zeta[3] + 9072*z^2*zeta[3]))/(81*z) - 
         (2*H[1, 0, z]*(27 + 43258*z - 47138*z^2 + 648*zeta[2] - 
            10854*z*zeta[2] + 19872*z^2*zeta[2] - 22464*z*zeta[3] + 
            11232*z^2*zeta[3]))/(81*z) + (2*H[2, z]*(-41425 - 86904*z - 
            49533*z^2 - 4054*z^3 - 2160*zeta[2] + 9612*z*zeta[2] + 
            25704*z^2*zeta[2] + 14256*z^3*zeta[2] + 22464*zeta[3] + 
            34344*z*zeta[3] + 1296*z^2*zeta[3] - 10584*z^3*zeta[3]))/
          (81*(1 + z)^2) + (2*H[0, 0, z]*(-24271 + 5039*z + 83107*z^2 + 
            54013*z^3 + 216*z^4 - 13536*zeta[2] + 26064*z*zeta[2] + 
            92736*z^2*zeta[2] + 53622*z^3*zeta[2] + 38880*zeta[3] + 
            87912*z*zeta[3] + 59184*z^2*zeta[3] + 10152*z^3*zeta[3]))/
          (81*(1 + z)^2) + Lp^2*((-4*(-166 + 269*z)*H[2, z])/3 + 
           16*(22 + 5*z)*H[3, z] + 32*(-4 + z)*H[-2, 0, z] - 
           (4*(166 + 155*z)*H[-1, 0, z])/3 - 16*(2 + z)*H[-1, 2, z] + 
           (8*(376 + 77*z)*H[0, 0, z])/3 - (4*(-310 + 299*z)*H[1, 0, z])/3 - 
           (4*(-94 + 83*z)*H[1, 1, z])/3 - 80*(-2 + z)*H[1, 2, z] + 
           48*(6 + z)*H[2, 0, z] - 16*(-8 + z)*H[2, 1, z] + 
           32*(2 + z)*H[-1, -1, 0, z] - 24*(2 + z)*H[-1, 0, 0, z] - 
           64*(-10 + z)*H[0, 0, 0, z] - 72*(-2 + z)*H[1, 0, 0, z] - 
           80*(-2 + z)*H[1, 1, 0, z] - 48*(-2 + z)*H[1, 1, 1, z] + 
           32*(2 + z)*H[-1, z]*zeta[2] - (4*H[0, z]*(-1358 + 1891*z + 
              792*zeta[2] + 108*z*zeta[2]))/9 + 
           (4*H[1, z]*(-296 + 211*z - 288*zeta[2] + 144*z*zeta[2]))/9 + 
           (4*(-260 + 254*z - 232*zeta[2] + 147*z*zeta[2] - 60*zeta[3] + 
              60*z*zeta[3]))/3) - (4*H[-1, z]*(-81*zeta[2] - 140*z*zeta[2] + 
            20*z^2*zeta[2] - 18*zeta[3] - 237*z*zeta[3] - 186*z^2*zeta[3] + 
            1392*z*zeta[4] + 696*z^2*zeta[4]))/(9*z) - 
         (H[0, z]*(670906 + 1698612*z + 1384506*z^2 + 356800*z^3 - 
            474732*zeta[2] - 539226*z*zeta[2] + 348660*z^2*zeta[2] + 
            413154*z^3*zeta[2] - 57024*zeta[3] - 125388*z*zeta[3] - 
            79704*z^2*zeta[3] - 7452*z^3*zeta[3] - 576882*zeta[4] - 
            1301427*z*zeta[4] - 872208*z^2*zeta[4] - 147663*z^3*zeta[4]))/
          (243*(1 + z)^2) - (2*H[1, z]*(-243 + 204748*z - 2425*z^2 - 
            207416*z^3 - 2025*zeta[2] - 145287*z*zeta[2] - 
            18819*z^2*zeta[2] + 125415*z^3*zeta[2] + 10692*zeta[3] - 
            13284*z*zeta[3] - 8910*z^2*zeta[3] + 15066*z^3*zeta[3] - 
            21546*z*zeta[4] - 10773*z^2*zeta[4] + 10773*z^3*zeta[4]))/
          (243*z*(1 + z)) + Lp*((4*(-349 + 833*z)*H[3, z])/3 - 
           4*(298 + 49*z)*H[4, z] - 8*(-110 + 19*z)*H[-3, 0, z] + 
           8*(69 + 65*z)*H[-2, 0, z] - 96*(1 + z)*H[-1, 2, z] + 
           16*(2 + z)*H[-1, 3, z] + (16*(-58 + 47*z)*H[1, 2, z])/3 + 
           320*(-2 + z)*H[1, 3, z] + (16*(-215 + 297*z)*H[2, 0, z])/3 + 
           (8*(-106 + 173*z)*H[2, 1, z])/3 + 16*(-28 + 9*z)*H[2, 2, z] - 
           32*(60 + 11*z)*H[3, 0, z] - 16*(40 + 3*z)*H[3, 1, z] - 
           16*(10 + 3*z)*H[-2, -1, 0, z] - 8*(-74 + 13*z)*H[-2, 0, 0, z] - 
           144*(2 + z)*H[-1, -2, 0, z] - (8*(-4 + 7*z)*H[-1, -1, 0, z])/3 + 
           64*(2 + z)*H[-1, -1, 2, z] + (4*(580 + 569*z)*H[-1, 0, 0, z])/3 + 
           96*(2 + z)*H[-1, 2, 0, z] + 32*(2 + z)*H[-1, 2, 1, z] - 
           (4*(2668 + 397*z)*H[0, 0, 0, z])/3 - 48*(-2 + z)*H[1, -2, 0, z] + 
           (4*(-895 + 884*z)*H[1, 0, 0, z])/3 + (8*(-166 + 155*z)*
             H[1, 1, 0, z])/3 + (88*(-2 + z)*H[1, 1, 1, z])/3 + 
           208*(-2 + z)*H[1, 1, 2, z] + 448*(-2 + z)*H[1, 2, 0, z] + 
           176*(-2 + z)*H[1, 2, 1, z] - 4*(266 + 17*z)*H[2, 0, 0, z] + 
           16*(-36 + 7*z)*H[2, 1, 0, z] + 96*(-2 + z)*H[2, 1, 1, z] + 
           32*(2 + z)*H[-1, -1, -1, 0, z] - 112*(2 + z)*H[-1, -1, 0, 0, z] + 
           216*(2 + z)*H[-1, 0, 0, 0, z] + 16*(-251 + 19*z)*
            H[0, 0, 0, 0, z] + 456*(-2 + z)*H[1, 0, 0, 0, z] + 
           320*(-2 + z)*H[1, 1, 0, 0, z] + 240*(-2 + z)*H[1, 1, 1, 0, z] + 
           96*(-2 + z)*H[1, 1, 1, 1, z] - 8*(10 + 3*z)*H[-2, z]*zeta[2] - 
           48*(2 + z)*H[-1, -1, z]*zeta[2] - (8*H[1, 1, z]*(-404 + 319*z - 
              144*zeta[2] + 72*z*zeta[2]))/9 - 
           (8*H[1, 0, z]*(-403 + 215*z - 648*zeta[2] + 324*z*zeta[2]))/9 - 
           (4*H[2, z]*(-562 + 287*z - 180*zeta[2] + 378*z*zeta[2]))/9 + 
           (2*H[0, 0, z]*(-2964 + 7801*z + 7020*zeta[2] + 450*z*zeta[2]))/9 - 
           (8*H[-1, 0, z]*(-27 + 44*z - 23*z^2 + 252*z*zeta[2] + 
              126*z^2*zeta[2]))/(9*z) + (4*H[-1, z]*(76*zeta[2] + 
              65*z*zeta[2] + 72*zeta[3] + 36*z*zeta[3]))/3 + 
           (4*H[1, z]*(1127 - 1423*z + 891*z*zeta[2] - 1944*zeta[3] + 
              972*z*zeta[3]))/27 - (2*H[0, z]*(-11579 + 2944*z - 
              9198*zeta[2] + 9234*z*zeta[2] + 1728*zeta[3] + 3888*z*zeta[3]))/
            27 + (6246 - 6872*z - 8496*zeta[2] + 6508*z*zeta[2] - 
             336*zeta[3] + 3048*z*zeta[3] - 5202*zeta[4] - 3591*z*zeta[4])/
            9) - (2*(253828 + 258426*z - 244632*z^2 - 249230*z^3 - 
            49268*zeta[2] - 107767*z*zeta[2] - 67514*z^2*zeta[2] - 
            8799*z^3*zeta[2] + 216*z^4*zeta[2] + 54972*zeta[3] + 
            171729*z*zeta[3] + 177894*z^2*zeta[3] + 61137*z^3*zeta[3] - 
            9936*zeta[2]*zeta[3] - 21816*z*zeta[2]*zeta[3] - 
            13824*z^2*zeta[2]*zeta[3] - 1944*z^3*zeta[2]*zeta[3] - 
            36711*zeta[4] - 47313*z*zeta[4] + 15507*z^2*zeta[4] + 
            27000*z^3*zeta[4] - 147096*zeta[5] - 285282*z*zeta[5] - 
            129276*z^2*zeta[5] + 8910*z^3*zeta[5]))/(81*(1 + z)^2)) + 
       CA*(CF*Nf*TF*(Lp^3*((-32*(-1 + z))/3 + (16*(4 + z)*H[0, z])/9 - 
             (16*(-2 + z)*H[1, z])/9) - (8*(-229 + 104*z)*H[3, z])/27 + 
           (448*(-2 + z)*H[4, z])/9 - (64*(2 + z)*H[-3, 0, z])/9 - 
           (16*(31 + 8*z)*H[-2, 0, z])/27 + (8*(27 + 290*z + 169*z^2)*
             H[-1, 0, z])/(81*z) - (320*(-2 + z)*H[1, 2, z])/9 + 
           (128*(-2 + z)*H[1, 3, z])/3 + (8*(101 + 8*z)*H[2, 0, z])/9 - 
           (16*(-77 + 34*z)*H[2, 1, z])/27 + (80*(-2 + z)*H[2, 2, z])/3 - 
           (128*H[3, 0, z])/3 + (160*(-2 + z)*H[3, 1, z])/9 - 
           (64*(2 + z)*H[-2, 0, 0, z])/9 - (160*(2 + z)*H[-1, -1, 0, z])/9 - 
           (16*(58 + 23*z)*H[-1, 0, 0, z])/27 + (8*(952 + 1117*z)*
             H[0, 0, 0, z])/27 + (16*(8 + 107*z)*H[1, 0, 0, z])/27 + 
           (32*(17 + 8*z)*H[1, 1, 0, z])/27 - (32*(-23 + 13*z)*H[1, 1, 1, z])/
            27 + (80*(-2 + z)*H[1, 1, 2, z])/3 + (64*(-2 + z)*H[1, 2, 0, z])/
            3 + (64*(-2 + z)*H[1, 2, 1, z])/3 - 32*z*H[2, 0, 0, z] + 
           (16*(-14 + z)*H[2, 1, 0, z])/9 + (112*(-2 + z)*H[2, 1, 1, z])/9 + 
           (32*(2 + z)*H[-1, -1, -1, 0, z])/3 + 
           (16*(2 + z)*H[-1, -1, 0, 0, z])/3 - (16*(2 + z)*H[-1, 0, 0, 0, z])/
            9 - (64*(-31 + 4*z)*H[0, 0, 0, 0, z])/9 + 
           (208*(-2 + z)*H[1, 0, 0, 0, z])/9 + 
           (272*(-2 + z)*H[1, 1, 0, 0, z])/9 + 
           (176*(-2 + z)*H[1, 1, 1, 0, z])/9 + (80*(-2 + z)*H[1, 1, 1, 1, z])/
            9 + (16*(2 + z)*H[-1, -1, z]*zeta[2])/3 - 
           (8*H[1, 1, z]*(218 - 169*z - 756*zeta[2] + 378*z*zeta[2]))/81 - 
           (8*H[2, z]*(304 - 77*z - 1188*zeta[2] + 702*z*zeta[2]))/81 - 
           (4*H[0, 0, z]*(11552 + 14527*z - 4032*zeta[2] + 2592*z*zeta[2]))/
            81 - (8*H[1, 0, z]*(27 + 85*z + 31*z^2 - 2052*z*zeta[2] + 
              1026*z^2*zeta[2]))/(81*z) + Lp^2*((8*(70 + 61*z)*H[0, z])/9 - 
             (80*(-2 + z)*H[1, z])/9 + (16*(-2 + z)*H[2, z])/3 + 
             (16*(2 + z)*H[-1, 0, z])/3 - (32*(2 + z)*H[0, 0, z])/3 + 
             (16*(-2 + z)*H[1, 0, z])/3 + (16*(-2 + z)*H[1, 1, z])/3 - 
             (4*(-100 + 97*z - 32*zeta[2] + 12*z*zeta[2]))/3) - 
           (16*(2 + z)*H[-1, z]*(5*zeta[2] + 3*zeta[3]))/9 + 
           (8*H[1, z]*(-304 - 25*z - 4320*zeta[2] + 2970*z*zeta[2] + 
              324*zeta[3] - 162*z*zeta[3]))/243 + 
           (4*H[0, z]*(-28819 + 47876*z - 9810*zeta[2] + 6912*z*zeta[2] - 
              6480*zeta[3] + 2592*z*zeta[3]))/243 + 
           Lp*((16*(-23 + 10*z)*H[2, z])/9 - (64*(-2 + z)*H[3, z])/3 + 
             (160*(2 + z)*H[-1, 0, z])/9 - (16*(159 + 100*z)*H[0, 0, z])/9 + 
             (32*(-11 + z)*H[1, 0, z])/9 + (160*(-2 + z)*H[1, 1, z])/9 - 
             (64*(-2 + z)*H[1, 2, z])/3 + (64*H[2, 0, z])/3 - 
             (32*(-2 + z)*H[2, 1, z])/3 - (32*(2 + z)*H[-1, -1, 0, z])/3 - 
             (16*(2 + z)*H[-1, 0, 0, z])/3 + (80*(-2 + z)*H[0, 0, 0, z])/3 - 
             (16*(-2 + z)*H[1, 0, 0, z])/3 - (32*(-2 + z)*H[1, 1, 0, z])/3 - 
             (32*(-2 + z)*H[1, 1, 1, z])/3 - (16*(2 + z)*H[-1, z]*zeta[2])/
              3 + (8*H[1, z]*(67 - 38*z - 324*zeta[2] + 162*z*zeta[2]))/27 + 
             (4*H[0, z]*(586 + 2995*z - 720*zeta[2] + 432*z*zeta[2]))/27 - 
             (4*(-1377 + 1310*z - 324*zeta[2] + 152*z*zeta[2] - 240*zeta[3] + 
                48*z*zeta[3]))/9) - (4*(-9367 + 8384*z - 2308*zeta[2] + 
              1248*z*zeta[2] - 5508*zeta[3] + 2448*z*zeta[3] - 1548*zeta[4] - 
              108*z*zeta[4]))/81) + CF^2*(Lp^4*((-4*(-76 + 65*z))/9 + 
             4*(4 + z)*H[0, z] - 4*(-2 + z)*H[1, z]) - 
           (4*(224 + 941*z)*H[4, z])/9 + (8*(594 + 163*z)*H[5, z])/3 - 
           (128*(-4 + z)*H[-4, 0, z])/3 + (32*(-9 + 34*z)*H[-3, 0, z])/3 + 
           (32*(-4 + 7*z)*H[-3, 2, z])/3 - (8*(-34 + 5*z)*H[-2, 2, z])/3 + 
           (8*(-22 + 5*z)*H[-2, 3, z])/3 + (8*(1 + z)*(12 + 29*z)*
             H[-1, 3, z])/(3*z) + (184*(2 + z)*H[-1, 4, z])/3 - 
           (4*(63 - 388*z + 335*z^2)*H[1, 3, z])/(9*z) + 
           (400*(-2 + z)*H[1, 4, z])/3 + (4*(-646 + 515*z)*H[2, 2, z])/9 + 
           (16*(40 + 21*z)*H[2, 3, z])/3 + (4*(-334 - 519*z - 36*z^2 + 
              140*z^3)*H[3, 0, z])/(3*(1 + z)^2) + 
           (16*(-44 + 223*z)*H[3, 1, z])/9 - (592*z*H[3, 2, z])/3 - 
           (8*(-314 + 39*z)*H[4, 0, z])/3 - (64*(16 + 15*z)*H[4, 1, z])/3 - 
           (64*(11 + z)*H[-3, -1, 0, z])/3 - (16*(-14 + 5*z)*H[-3, 0, 0, z])/
            3 - (16*(54 + 13*z)*H[-2, -2, 0, z])/3 - 
           (16*(-12 + 43*z)*H[-2, -1, 0, z])/3 + 
           (16*(-14 + 13*z)*H[-2, -1, 2, z])/3 + 
           (4*(182 + 311*z)*H[-2, 0, 0, z])/3 + (16*(2 + 5*z)*H[-2, 2, 0, z])/
            3 + (128*(1 + z)*H[-2, 2, 1, z])/3 - 
           (496*(2 + z)*H[-1, -3, 0, z])/3 - (8*(42 + 112*z + 73*z^2)*
             H[-1, -2, 0, z])/(3*z) - 16*(2 + z)*H[-1, -2, 2, z] + 
           (16*(1 + z)*(5 + 8*z)*H[-1, -1, 2, z])/z - 
           (184*(2 + z)*H[-1, -1, 3, z])/3 + (8*(15 + 38*z + 14*z^2)*
             H[-1, 2, 0, z])/(3*z) - (16*(-3 + z)*(1 + z)*H[-1, 2, 1, z])/
            (3*z) + (176*(2 + z)*H[-1, 2, 2, z])/3 + 64*(2 + z)*
            H[-1, 3, 0, z] + (112*(2 + z)*H[-1, 3, 1, z])/3 - 
           (304*(-2 + z)*H[1, -3, 0, z])/3 - (32*(-2 - 3*z + 4*z^2)*
             H[1, -2, 0, z])/z + (32*(-2 + z)*H[1, -2, 2, z])/3 - 
           (8*(-9 + 38*z + 14*z^2)*H[1, 1, 2, z])/(9*z) + 
           (904*(-2 + z)*H[1, 1, 3, z])/3 + (4*(-198 - 710*z + 691*z^2)*
             H[1, 2, 0, z])/(9*z) + (8*(-9 - 155*z + 112*z^2)*H[1, 2, 1, z])/
            (9*z) + 224*(-2 + z)*H[1, 2, 2, z] + (688*(-2 + z)*H[1, 3, 0, z])/
            3 + (248*(-2 + z)*H[1, 3, 1, z])/3 - 32*(-4 + z)*H[2, -2, 0, z] + 
           (4*(-1130 - 987*z + 1416*z^2 + 1237*z^3)*H[2, 0, 0, z])/
            (9*(1 + z)^2) + (4*(-844 - 693*z + 1146*z^2 + 977*z^3)*
             H[2, 1, 0, z])/(9*(1 + z)^2) + (4*(-410 + 343*z)*H[2, 1, 1, z])/
            9 + (8*(-38 + 55*z)*H[2, 1, 2, z])/3 - 
           (8*(-118 + 17*z)*H[2, 2, 0, z])/3 - (16*(-8 + z)*H[2, 2, 1, z])/
            3 - (8*(230 + 137*z)*H[3, 0, 0, z])/3 - 
           (8*(154 + 75*z)*H[3, 1, 0, z])/3 - (8*(2 + 27*z)*H[3, 1, 1, z])/
            3 + (16*(22 + 15*z)*H[-2, -1, -1, 0, z])/3 - 
           (16*(86 + 15*z)*H[-2, -1, 0, 0, z])/3 - 
           (8*(-82 + 9*z)*H[-2, 0, 0, 0, z])/3 + 
           (256*(2 + z)*H[-1, -2, -1, 0, z])/3 - 
           (200*(2 + z)*H[-1, -2, 0, 0, z])/3 + 
           (368*(2 + z)*H[-1, -1, -2, 0, z])/3 + (8*(9 + 12*z + 8*z^2)*
             H[-1, -1, -1, 0, z])/z - 208*(2 + z)*H[-1, -1, -1, 2, z] - 
           (4*(111 + 346*z + 268*z^2)*H[-1, -1, 0, 0, z])/(3*z) - 
           (224*(2 + z)*H[-1, -1, 2, 0, z])/3 + (4*(114 + 418*z + 193*z^2)*
             H[-1, 0, 0, 0, z])/(3*z) + (496*(2 + z)*H[-1, 2, 0, 0, z])/3 + 
           96*(2 + z)*H[-1, 2, 1, 0, z] + (32*(2 + z)*H[-1, 2, 1, 1, z])/3 + 
           (4*(-844 - 1495*z - 458*z^2 + 178*z^3)*H[0, 0, 0, 0, z])/
            (3*(1 + z)^2) + (160*(-2 + z)*H[1, -2, -1, 0, z])/3 - 
           (224*(-2 + z)*H[1, -2, 0, 0, z])/3 + (4*(-93 - 562*z + 593*z^2)*
             H[1, 0, 0, 0, z])/(3*z) + (64*(-2 + z)*H[1, 1, -2, 0, z])/3 + 
           (4*(-126 - 806*z + 859*z^2)*H[1, 1, 0, 0, z])/(9*z) + 
           (4*(-189 + 14*z + 89*z^2)*H[1, 1, 1, 0, z])/(9*z) - 
           (8*(-29 + 61*z)*H[1, 1, 1, 1, z])/9 + 
           (968*(-2 + z)*H[1, 1, 1, 2, z])/3 + 
           (1384*(-2 + z)*H[1, 1, 2, 0, z])/3 + 
           (752*(-2 + z)*H[1, 1, 2, 1, z])/3 + 304*(-2 + z)*
            H[1, 2, 0, 0, z] + (1024*(-2 + z)*H[1, 2, 1, 0, z])/3 + 
           (560*(-2 + z)*H[1, 2, 1, 1, z])/3 + (8*(-202 + 39*z)*
             H[2, 0, 0, 0, z])/3 + (8*(-118 + 69*z)*H[2, 1, 0, 0, z])/3 + 
           (16*(-70 + 47*z)*H[2, 1, 1, 0, z])/3 + 
           (8*(-86 + 49*z)*H[2, 1, 1, 1, z])/3 - 
           (256*(2 + z)*H[-1, -1, -1, -1, 0, z])/3 + 
           (344*(2 + z)*H[-1, -1, -1, 0, 0, z])/3 - 40*(2 + z)*
            H[-1, -1, 0, 0, 0, z] + (560*(2 + z)*H[-1, 0, 0, 0, 0, z])/3 + 
           (16*(94 + 51*z)*H[0, 0, 0, 0, 0, z])/3 + 
           (904*(-2 + z)*H[1, 0, 0, 0, 0, z])/3 + 
           (1408*(-2 + z)*H[1, 1, 0, 0, 0, z])/3 + 568*(-2 + z)*
            H[1, 1, 1, 0, 0, z] + (1064*(-2 + z)*H[1, 1, 1, 1, 0, z])/3 + 
           160*(-2 + z)*H[1, 1, 1, 1, 1, z] - (32*(7 + 8*z)*H[-3, z]*zeta[2])/
            3 - (8*(-50 + 11*z)*H[-2, -1, z]*zeta[2])/3 + 
           (176*(2 + z)*H[-1, -2, z]*zeta[2])/3 + 16*(-2 + z)*H[1, -2, z]*
            zeta[2] + (496*(2 + z)*H[-1, -1, -1, z]*zeta[2])/3 - 
           (8*(2 + z)*H[-1, 2, z]*(26 + 31*z + 4*z^2 + 2*z*zeta[2]))/(3*z) - 
           (4*H[2, 1, z]*(217 + 766*z + 666*zeta[2] + 387*z*zeta[2]))/27 + 
           (4*H[3, z]*(-5299 - 1276*z + 72*z^2 - 2340*zeta[2] + 
              702*z*zeta[2]))/27 - (4*H[1, 1, 1, z]*(-1052 + 730*z - 
              1710*zeta[2] + 855*z*zeta[2]))/27 + 
           (8*H[-1, -1, 0, z]*(-17 + 86*z + 100*z^2 + 4*z^3 + 2*z*zeta[2] + 
              z^2*zeta[2]))/(3*z) - (4*H[-2, 0, z]*(-96 - 18*z + 145*z^2 + 
              8*z^3 + 252*z*zeta[2] + 134*z^2*zeta[2]))/(3*z) - 
           (4*H[-1, 0, 0, z]*(-25 - 46*z - 37*z^2 + 8*z^3 + 430*z*zeta[2] + 
              215*z^2*zeta[2]))/(3*z) - (4*H[1, 2, z]*(-189 - 610*z + 
              452*z^2 - 1692*z*zeta[2] + 846*z^2*zeta[2]))/(27*z) - 
           (2*H[2, 0, z]*(8542 + 8705*z + 109*z^2 - 2256*zeta[2] - 
              420*z*zeta[2] + 1836*z^2*zeta[2]))/(9*(1 + z)) + 
           (H[0, 0, 0, z]*(-103478 - 116275*z - 11969*z^2 + 288*z^3 + 
              56088*zeta[2] + 64980*z*zeta[2] + 8892*z^2*zeta[2]))/
            (27*(1 + z)) - (2*H[1, 1, 0, z]*(-135 + 535*z - 757*z^2 - 
              1535*z^3 - 3312*z*zeta[2] - 1656*z^2*zeta[2] + 1656*z^3*zeta[
                2]))/(27*z*(1 + z)) - (2*H[1, 0, 0, z]*(-2565 + 10043*z + 
              2653*z^2 - 10171*z^3 - 14364*z*zeta[2] - 7182*z^2*zeta[2] + 
              7182*z^3*zeta[2]))/(27*z*(1 + z)) + 
           Lp^3*((8*(-51 + 44*z)*H[0, z])/3 + (40*(-17 + 13*z)*H[1, z])/9 + 
             Lh*((-2*(-94 + 83*z))/3 + 8*(4 + z)*H[0, z] - 8*(-2 + z)*
                H[1, z]) + (16*(-8 + z)*H[2, z])/3 + 8*(2 + z)*H[-1, 0, z] - 
             (16*(23 + 5*z)*H[0, 0, z])/3 + (88*(-2 + z)*H[1, 0, z])/3 + 
             (56*(-2 + z)*H[1, 1, z])/3 + (-238 + 375*z + 456*zeta[2] - 12*z*
                zeta[2])/9) - (8*H[-2, z]*(22*zeta[2] + 38*z*zeta[2] + 
              42*zeta[3] + 5*z*zeta[3]))/3 + (2*H[-1, 0, z]*
             (161 - 24*z - 157*z^2 + 8*z^3 - 72*zeta[2] - 288*z*zeta[2] - 
              234*z^2*zeta[2] - 608*z*zeta[3] - 304*z^2*zeta[3]))/(3*z) - 
           (4*H[-1, -1, z]*(33*zeta[2] + 120*z*zeta[2] + 72*z^2*zeta[2] + 
              164*z*zeta[3] + 82*z^2*zeta[3]))/(3*z) + 
           (2*H[1, 0, z]*(27 - 18839*z + 19324*z^2 + 216*zeta[2] - 
              6552*z*zeta[2] + 7560*z^2*zeta[2] - 720*z*zeta[3] + 
              360*z^2*zeta[3]))/(27*z) + (4*H[1, 1, z]*(-422*z + 658*z^2 - 
              1863*zeta[2] + 378*z*zeta[2] + 3213*z^2*zeta[2] - 
              4752*z*zeta[3] + 2376*z^2*zeta[3]))/(81*z) - 
           (H[0, 0, z]*(35731 + 16116*z - 74817*z^2 - 55058*z^3 + 144*z^4 - 
              1080*zeta[2] + 23886*z*zeta[2] + 51012*z^2*zeta[2] + 
              26370*z^3*zeta[2] - 26928*zeta[3] - 50040*z*zeta[3] - 
              19296*z^2*zeta[3] + 3816*z^3*zeta[3]))/(27*(1 + z)^2) - 
           (4*H[2, z]*(-10528 - 36480*z - 41376*z^2 - 15424*z^3 - 
              4536*zeta[2] - 8613*z*zeta[2] - 3618*z^2*zeta[2] + 
              621*z^3*zeta[2] - 23544*zeta[3] - 40284*z*zeta[3] - 
              9936*z^2*zeta[3] + 6804*z^3*zeta[3]))/(81*(1 + z)^2) + 
           Lh*((8*(-1 + z)*(-202 + 189*zeta[3]))/27 - 
             (8*(-2 + z)*H[0, z]*(-202 + 189*zeta[3]))/27) + 
           Lp^2*((-8*(-76 + 77*z)*H[2, z])/3 + 8*(34 + 3*z)*H[3, z] - 
             8*(2 + z)*H[-2, 0, z] - 4*(4 + z)*H[-1, 0, z] - 
             16*(2 + z)*H[-1, 2, z] - (2*(-604 + 347*z)*H[0, 0, z])/3 - 
             (8*(-65 + 46*z)*H[1, 0, z])/3 + (8*(-32 + 31*z)*H[1, 1, z])/3 - 
             64*(-2 + z)*H[1, 2, z] - 8*(-20 + 9*z)*H[2, 0, z] - 
             4*(-10 + 17*z)*H[2, 1, z] - 8*(2 + z)*H[-1, -1, 0, z] - 
             20*(2 + z)*H[-1, 0, 0, z] + 4*(94 + 19*z)*H[0, 0, 0, z] - 
             84*(-2 + z)*H[1, 0, 0, z] - 64*(-2 + z)*H[1, 1, 0, z] - 
             4*(-2 + z)*H[1, 1, 1, z] + 12*(2 + z)*H[-1, z]*zeta[2] - 
             (2*H[1, z]*(1327 - 1058*z - 72*zeta[2] + 36*z*zeta[2]))/9 + 
             (H[0, z]*(-600 - 1039*z + 132*z*zeta[2]))/3 + 
             Lh*((4*(-94 + 149*z)*H[0, z])/3 + 16*(-2 + z)*H[2, z] + 16*
                (2 + z)*H[-1, 0, z] - 16*(14 + 3*z)*H[0, 0, z] + 48*(-2 + z)*
                H[1, 0, z] + 16*(-2 + z)*H[1, 1, z] - (4*(-401 + 316*z - 
                  108*zeta[2] + 18*z*zeta[2]))/9) + (-14080 + 13663*z + 6336*
                zeta[2] - 5256*z*zeta[2] + 144*zeta[3] - 2016*z*zeta[3])/
              18) + (4*H[-1, z]*(87*zeta[2] + 262*z*zeta[2] + 
              178*z^2*zeta[2] + 12*z^3*zeta[2] + 12*zeta[3] + 74*z*zeta[3] + 
              38*z^2*zeta[3] - 924*z*zeta[4] - 462*z^2*zeta[4]))/(3*z) - 
           (H[0, z]*(-292855 - 951417*z - 1024269*z^2 - 365707*z^3 + 
              433026*zeta[2] + 647352*z*zeta[2] - 2106*z^2*zeta[2] - 
              211248*z^3*zeta[2] + 5184*z^4*zeta[2] + 211032*zeta[3] + 
              389448*z*zeta[3] + 145800*z^2*zeta[3] - 36504*z^3*zeta[3] - 
              346680*zeta[4] - 745200*z*zeta[4] - 450360*z^2*zeta[4] - 
              51840*z^3*zeta[4]))/(243*(1 + z)^2) - 
           (2*H[1, z]*(-1701 - 139525*z + 661*z^2 + 138485*z^3 + 
              1539*zeta[2] + 76896*z*zeta[2] + 12852*z^2*zeta[2] - 
              62829*z^3*zeta[2] + 648*z^4*zeta[2] - 27702*zeta[3] - 
              7290*z*zeta[3] + 28674*z^2*zeta[3] + 8262*z^3*zeta[3] + 
              100116*z*zeta[4] + 50058*z^2*zeta[4] - 50058*z^3*zeta[4]))/
            (243*z*(1 + z)) + Lp*(4*(-16 + 89*z)*H[3, z] - 
             184*(6 + z)*H[4, z] + 32*(-2 + z)*H[-3, 0, z] - 
             8*(2 + 25*z)*H[-2, 0, z] - 32*(-2 + z)*H[-2, 2, z] - 
             (16*(1 + z)*(3 + 5*z)*H[-1, 2, z])/z + 32*(2 + z)*H[-1, 3, z] - 
             (8*(-34 + 23*z)*H[1, 2, z])/3 + 48*(-2 + z)*H[1, 3, z] + 
             (8*(-86 + 31*z)*H[2, 0, z])/3 - 32*(-3 + 8*z)*H[2, 1, z] + 
             176*(-2 + z)*H[2, 2, z] + 16*(-16 + 9*z)*H[3, 0, z] + 
             40*(6 + 5*z)*H[3, 1, z] + 16*(10 + 3*z)*H[-2, -1, 0, z] - 
             8*(-2 + z)*H[-2, 0, 0, z] + 48*(2 + z)*H[-1, -2, 0, z] + 
             (8*(6 + 32*z + 23*z^2)*H[-1, -1, 0, z])/z + 96*(2 + z)*
              H[-1, -1, 2, z] - (12*(2 + z)*(2 + 5*z)*H[-1, 0, 0, z])/z - 
             16*(2 + z)*H[-1, 2, 0, z] - 32*(2 + z)*H[-1, 2, 1, z] + 
             (4*(-352 + 101*z)*H[0, 0, 0, z])/3 + 48*(-2 + z)*
              H[1, -2, 0, z] - (8*(-38 + 49*z)*H[1, 0, 0, z])/3 - 
             (16*(-62 + 61*z)*H[1, 1, 0, z])/3 - (8*(-49 + 38*z)*H[1, 1, 1, 
                z])/3 - 80*(-2 + z)*H[1, 1, 2, z] + 16*(-2 + z)*
              H[1, 2, 0, z] - 16*(-2 + z)*H[1, 2, 1, z] + 16*(-8 + 13*z)*
              H[2, 0, 0, z] + 16*(-10 + 11*z)*H[2, 1, 0, z] + 
             56*(-2 + z)*H[2, 1, 1, z] - 64*(2 + z)*H[-1, -1, -1, 0, z] + 
             16*(2 + z)*H[-1, -1, 0, 0, z] - 8*(66 + 19*z)*H[0, 0, 0, 0, z] + 
             32*(-2 + z)*H[1, 0, 0, 0, z] - 176*(-2 + z)*H[1, 1, 1, 0, z] - 
             128*(-2 + z)*H[1, 1, 1, 1, z] + 8*(2 + 7*z)*H[-2, z]*zeta[2] - 
             128*(2 + z)*H[-1, -1, z]*zeta[2] - (8*H[2, z]*(-1240 - 73*z - 
                432*zeta[2] + 18*z*zeta[2]))/9 + (8*H[1, 1, z]*(-107 + 85*z - 
                54*zeta[2] + 27*z*zeta[2]))/9 + (8*H[1, 0, z]*(247 - 199*z - 
                222*zeta[2] + 111*z*zeta[2]))/3 - (2*H[0, 0, z]*(-2636 - 
                1129*z + 1200*zeta[2] + 360*z*zeta[2]))/3 + 
             (8*H[-1, 0, z]*(-9 - 15*z - 6*z^2 + 34*z*zeta[2] + 
                17*z^2*zeta[2]))/z + (H[0, z]*(19040 - 13017*z - 
                8208*zeta[2] + 8928*z*zeta[2] - 1584*zeta[3] + 
                1872*z*zeta[3]))/9 - (4*H[1, z]*(-1661*z + 1730*z^2 - 
                54*zeta[2] - 216*z*zeta[2] + 549*z^2*zeta[2] + 
                648*z*zeta[3] - 324*z^2*zeta[3]))/(9*z) + 
             (4*H[-1, z]*(18*zeta[2] + 64*z*zeta[2] + 43*z^2*zeta[2] + 
                48*z*zeta[3] + 24*z^2*zeta[3]))/z + Lh*(-16*(-1 + z)*
                H[2, z] - 16*(-2 + z)*H[3, z] - 16*(2 + z)*H[-2, 0, z] + 16*
                (1 + z)*H[-1, 0, z] - 4*(-4 + 67*z)*H[0, 0, z] + 16*(-1 + z)*
                H[1, 1, z] - 32*(-2 + z)*H[1, 2, z] - 32*(-5 + 2*z)*
                H[2, 0, z] - 24*(-2 + z)*H[2, 1, z] - 16*(2 + z)*
                H[-1, -1, 0, z] - 24*(2 + z)*H[-1, 0, 0, z] + 8*(62 + 11*z)*
                H[0, 0, 0, z] - 88*(-2 + z)*H[1, 0, 0, z] - 32*(-2 + z)*
                H[1, 1, 0, z] - 8*(-2 + z)*H[1, 1, 1, z] - 8*(2 + z)*H[-1, z]*
                zeta[2] + 4*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*z*zeta[2]) + 
               (4*H[0, z]*(-817 + 116*z - 72*zeta[2] + 36*z*zeta[2]))/9 - 
               (4*(787 - 1043*z - 216*zeta[2] + 108*z*zeta[2] - 810*zeta[3] + 
                  243*z*zeta[3]))/27) + (371410 - 400643*z + 125496*zeta[2] - 
               447012*z*zeta[2] - 321552*zeta[3] + 77832*z*zeta[3] + 123120*
                zeta[4] - 3240*z*zeta[4])/324) + (2253790 + 2224645*z - 
             2312080*z^2 - 2282935*z^3 - 1116720*zeta[2] - 
             1892592*z*zeta[2] - 431568*z^2*zeta[2] + 347760*z^3*zeta[2] + 
             3456*z^4*zeta[2] - 1557216*zeta[3] - 3700368*z*zeta[3] - 
             2756736*z^2*zeta[3] - 630864*z^3*zeta[3] - 17280*z^4*zeta[3] + 
             561600*zeta[2]*zeta[3] + 964224*z*zeta[2]*zeta[3] + 
             243648*z^2*zeta[2]*zeta[3] - 158976*z^3*zeta[2]*zeta[3] - 
             1434240*zeta[4] - 2190240*z*zeta[4] - 77760*z^2*zeta[4] + 
             692496*z^3*zeta[4] + 2495232*zeta[5] + 5275584*z*zeta[5] + 
             3065472*z^2*zeta[5] + 285120*z^3*zeta[5])/(648*(1 + z)^2))))
 
dFFLarin["qg"] = 2*as*Nf*TF*(-4*(-1 + z) - 2*Lp*(-1 + 2*z) + 
       4*(-1 + 2*z)*H[0, z]) + 
     as^2*(Nf^2*((4*Lp^2*(-1 + 2*z))/3 - (4*(-3 + 8*z)*H[0, z])/3 - 
         (4*(-11 + 16*z)*H[1, z])/9 + Lp*((40*(-1 + 2*z))/9 - 
           (8*(-1 + 2*z)*H[0, z])/3 - (8*(-1 + 2*z)*H[1, z])/3) + 
         4*(-1 + 2*z)*H[2, z] + (4*(-1 + 2*z)*H[0, 0, z])/3 + 
         4*(-1 + 2*z)*H[1, 0, z] + (4*(-1 + 2*z)*H[1, 1, z])/3 - 
         (4*(40 - 68*z - 27*zeta[2] + 54*z*zeta[2]))/27) + 
       CA*Nf*TF*(4*Lp^3*(-1 + 2*z) + Lp^2*(8*Lh*(-1 + 2*z) - 
           (4*(-41 + 52*z))/3 + 24*H[0, z] - 8*(-1 + 2*z)*H[1, z]) - 
         4*(-3 + 14*z)*H[2, z] - 40*(-1 + 2*z)*H[3, z] - 
         16*(1 + 2*z)*H[-2, 0, z] + 16*(1 + z)*H[-1, 0, z] - 
         (200*(-1 + 5*z)*H[0, 0, z])/3 - 4*(-15 + 26*z)*H[1, 0, z] - 
         (4*(-23 + 34*z)*H[1, 1, z])/3 + 16*(-1 + 2*z)*H[1, 2, z] - 
         8*(-5 + 6*z)*H[2, 0, z] + 16*(-1 + 2*z)*H[2, 1, z] - 
         16*(1 + 2*z)*H[-1, -1, 0, z] - 24*(1 + 2*z)*H[-1, 0, 0, z] + 
         8*(31 + 22*z)*H[0, 0, 0, z] + 16*(-1 + 2*z)*H[1, 0, 0, z] + 
         16*(-1 + 2*z)*H[1, 1, 0, z] + 8*(-1 + 2*z)*H[1, 1, 1, z] - 
         8*(1 + 2*z)*H[-1, z]*zeta[2] - (8*H[1, z]*(53 - 91*z - 27*zeta[2] + 
            54*z*zeta[2]))/9 - (4*H[0, z]*(219 - 163*z - 36*zeta[2] + 
            72*z*zeta[2]))/3 + Lp*((16*(-25 + 47*z)*H[0, z])/3 + 
           Lh*(16*(-1 + z) - 16*(-1 + 2*z)*H[0, z]) + (8*(1 + 10*z)*H[1, z])/
            3 + 32*(-1 + 2*z)*H[2, z] + 16*(1 + 2*z)*H[-1, 0, z] - 
           16*(7 + 6*z)*H[0, 0, z] - 16*(-1 + 2*z)*H[1, 1, z] + 
           (4*(422 - 574*z - 45*zeta[2] + 162*z*zeta[2]))/9) + 
         (4*(-391 - 67*z - 351*zeta[2] + 756*z*zeta[2] + 162*zeta[3]))/27) + 
       CF*Nf*TF*(Lp^2*(6 - 4*(-1 + 2*z)*H[0, z] - 8*(-1 + 2*z)*H[1, z]) + 
         4*(-5 + 14*z)*H[2, z] - 8*(-1 + 2*z)*H[3, z] - 
         2*(39 + 32*z)*H[0, 0, z] + 12*(-7 + 10*z)*H[1, 0, z] + 
         4*(-7 + 10*z)*H[1, 1, z] - 24*(-1 + 2*z)*H[1, 2, z] - 
         72*(-1 + 2*z)*H[2, 0, z] - 24*(-1 + 2*z)*H[2, 1, z] - 
         44*(-1 + 2*z)*H[0, 0, 0, z] - 72*(-1 + 2*z)*H[1, 0, 0, z] - 
         24*(-1 + 2*z)*H[1, 1, 0, z] - 8*(-1 + 2*z)*H[1, 1, 1, z] + 
         8*H[1, z]*(5 - 9*z - 3*zeta[2] + 6*z*zeta[2]) + 
         2*H[0, z]*(-20 + 13*z - 4*zeta[2] + 8*z*zeta[2]) + 
         Lp*(4*(3 + 8*z)*H[0, z] - 24*(-1 + 2*z)*H[1, z] + 
           16*(-1 + 2*z)*H[2, z] + 24*(-1 + 2*z)*H[0, 0, z] + 
           48*(-1 + 2*z)*H[1, 0, z] + 16*(-1 + 2*z)*H[1, 1, z] - 
           4*(-14 + 5*z - 4*zeta[2] + 8*z*zeta[2])) - 
         2*(-11 - 7*z - 10*zeta[2] + 28*z*zeta[2] - 32*zeta[3] + 
           64*z*zeta[3]))) + 
     as^3*(Nf^3*((-8*Lp^3*(-1 + 2*z))/9 + Lp^2*((-40*(-1 + 2*z))/9 + 
           (8*(-1 + 2*z)*H[0, z])/3 + (8*(-1 + 2*z)*H[1, z])/3) - 
         (8*(-29 + 64*z)*H[2, z])/27 + (40*(-1 + 2*z)*H[3, z])/9 - 
         (8*(-31 + 56*z)*H[0, 0, z])/27 - (8*(-29 + 64*z)*H[1, 0, z])/27 - 
         (8*(-31 + 56*z)*H[1, 1, z])/27 + (56*(-1 + 2*z)*H[1, 2, z])/9 + 
         (40*(-1 + 2*z)*H[2, 0, z])/9 + (56*(-1 + 2*z)*H[2, 1, z])/9 + 
         (56*(-1 + 2*z)*H[0, 0, 0, z])/9 + (40*(-1 + 2*z)*H[1, 0, 0, z])/9 + 
         (56*(-1 + 2*z)*H[1, 1, 0, z])/9 + (40*(-1 + 2*z)*H[1, 1, 1, z])/9 - 
         (8*H[0, z]*(20 - 44*z - 15*zeta[2] + 30*z*zeta[2]))/27 - 
         (8*H[1, z]*(30 - 56*z - 21*zeta[2] + 42*z*zeta[2]))/27 + 
         Lp*((80*(-1 + 2*z)*H[0, z])/9 + (80*(-1 + 2*z)*H[1, z])/9 - 
           (16*(-1 + 2*z)*H[2, z])/3 - (16*(-1 + 2*z)*H[0, 0, z])/3 - 
           (16*(-1 + 2*z)*H[1, 0, z])/3 - (16*(-1 + 2*z)*H[1, 1, z])/3 + 
           (8*(-1 + 2*z)*(-25 + 18*zeta[2]))/27) + 
         (8*(62 - 178*z - 261*zeta[2] + 576*z*zeta[2] + 162*zeta[3] - 
            324*z*zeta[3]))/243) + CF*Nf^2*TF^2*
        ((32*(-340 + 227*z)*H[3, z])/27 - (2048*(-1 + 2*z)*H[4, z])/9 + 
         (1024*(-1 + z)*H[-3, 0, z])/3 + (128*(-6 - 10*z + 3*z^2)*
           H[-2, 0, z])/3 - (64*(1 + z)*(8 + z + 35*z^2)*H[-1, 0, z])/(9*z) + 
         Lp^3*((8*(-47 + 42*z))/3 - (32*(16 + 13*z)*H[0, z])/9 + 
           (160*(-1 + 2*z)*H[1, z])/9 + (32*(-1 + 2*z)*H[0, 0, z])/3) + 
         (32*(-361 + 683*z)*H[1, 2, z])/27 - (2272*(-1 + 2*z)*H[1, 3, z])/9 + 
         (160*(-80 + 139*z)*H[2, 0, z])/27 + (32*(-218 + 445*z)*H[2, 1, z])/
          27 - (2240*(-1 + 2*z)*H[2, 2, z])/9 - 256*(-1 + 2*z)*H[3, 0, z] - 
         (1216*(-1 + 2*z)*H[3, 1, z])/9 + 256*(-1 + 2*z)*H[-2, 0, 0, z] + 
         128*(-5 + z)*(1 + z)*H[-1, 0, 0, z] - (8*(3677 + 14426*z + 792*z^2)*
           H[0, 0, 0, z])/27 + (32*(-157 + 317*z + 6*z^2)*H[1, 0, 0, z])/9 + 
         (32*(-401 + 751*z)*H[1, 1, 0, z])/27 + 
         (32*(-226 + 413*z)*H[1, 1, 1, z])/27 - 
         (1888*(-1 + 2*z)*H[1, 1, 2, z])/9 - (3680*(-1 + 2*z)*H[1, 2, 0, z])/
          9 - (1888*(-1 + 2*z)*H[1, 2, 1, z])/9 - 
         (128*(-11 + 34*z)*H[2, 0, 0, z])/9 - (832*(-1 + 2*z)*H[2, 1, 0, z])/
          3 - (1472*(-1 + 2*z)*H[2, 1, 1, z])/9 + 
         (320*(17 + 110*z)*H[0, 0, 0, 0, z])/9 - 
         (640*(-1 + 2*z)*H[1, 0, 0, 0, z])/3 - 
         (2720*(-1 + 2*z)*H[1, 1, 0, 0, z])/9 - 224*(-1 + 2*z)*
          H[1, 1, 1, 0, z] - (1120*(-1 + 2*z)*H[1, 1, 1, 1, z])/9 - 
         1088*(-1 + 2*z)*H[0, 0, 0, 0, 0, z] + 
         (32*H[1, 0, z]*(272 - 712*z - 117*zeta[2] + 234*z*zeta[2]))/27 + 
         (16*H[2, z]*(395 - 1078*z - 612*zeta[2] + 1224*z*zeta[2]))/81 + 
         (16*H[1, 1, z]*(1429 - 2900*z - 630*zeta[2] + 1260*z*zeta[2]))/81 + 
         (8*H[0, 0, z]*(11654 + 53333*z + 2520*z^2 - 4896*zeta[2] + 
            2880*z*zeta[2]))/81 + Lp^2*(-8*(-1 + 110*z)*H[0, z] + 
           (32*(-8 + 19*z)*H[1, z])/3 - 64*(-1 + 2*z)*H[2, z] + 
           (64*(16 + 25*z)*H[0, 0, z])/3 - (320*(-1 + 2*z)*H[1, 0, z])/3 - 
           (224*(-1 + 2*z)*H[1, 1, z])/3 - 128*(-1 + 2*z)*H[0, 0, 0, z] + 
           (4*(-731 + 668*z - 48*zeta[2] + 96*z*zeta[2]))/3) - 
         (8*H[1, z]*(283 - 7178*z - 9180*zeta[2] + 17388*z*zeta[2] - 
            1944*zeta[3] + 3888*z*zeta[3]))/243 + 
         (8*H[0, z]*(80740 - 115247*z + 1584*zeta[2] - 6732*z*zeta[2] + 
            3888*z^2*zeta[2] - 6696*zeta[3] + 21168*z*zeta[3]))/243 + 
         Lp*((-64*(-11 + 15*z)*H[2, z])/3 + (512*(-1 + 2*z)*H[3, z])/3 - 
           128*(-1 + 2*z)*H[-2, 0, z] - 64*(-5 + z)*(1 + z)*H[-1, 0, z] + 
           (16*(499 + 1624*z + 36*z^2)*H[0, 0, z])/9 - 
           (64*(-56 + 121*z)*H[1, 0, z])/9 - (800*(-1 + 2*z)*H[1, 1, z])/3 + 
           (704*(-1 + 2*z)*H[1, 2, z])/3 + (704*(-1 + 2*z)*H[2, 0, z])/3 + 
           (448*(-1 + 2*z)*H[2, 1, z])/3 - 32*(25 + 73*z)*H[0, 0, 0, z] + 
           224*(-1 + 2*z)*H[1, 0, 0, z] + 256*(-1 + 2*z)*H[1, 1, 0, z] + 
           (448*(-1 + 2*z)*H[1, 1, 1, z])/3 + 608*(-1 + 2*z)*
            H[0, 0, 0, 0, z] - (16*H[1, z]*(83 - 580*z - 252*zeta[2] + 
              504*z*zeta[2]))/27 - (8*H[0, z]*(-3553 + 10736*z - 
              864*zeta[2] + 864*z*zeta[2]))/27 - 
           (2*(10319 - 9802*z - 96*zeta[2] - 1440*z*zeta[2] + 
              288*z^2*zeta[2] - 1056*zeta[3] + 2112*z*zeta[3]))/9) + 
         (-111611 + 112302*z - 23024*zeta[2] + 18976*z*zeta[2] - 
           20160*z^2*zeta[2] + 51072*zeta[3] - 50304*z*zeta[3] + 
           9072*zeta[4] - 49248*z*zeta[4])/81) + 
       CF^2*Nf*TF*((-8*(-133 + 8*z)*H[4, z])/3 + 432*(-1 + 2*z)*H[5, z] - 
         (128*(-9 + 10*z)*H[-4, 0, z])/3 + (128*(-2 + 13*z)*H[-3, 0, z])/3 - 
         (8*(-259 + 508*z)*H[1, 3, z])/3 + (2528*(-1 + 2*z)*H[1, 4, z])/3 - 
         (16*(-67 + 110*z)*H[2, 2, z])/3 + 624*(-1 + 2*z)*H[2, 3, z] + 
         (16*(211 + 46*z)*H[3, 0, z])/3 - (32*(-45 + 16*z)*H[3, 1, z])/3 + 
         (128*(-9 + 17*z)*H[3, 2, z])/3 + (2080*(-1 + 2*z)*H[4, 0, z])/3 + 
         (1088*(-1 + 2*z)*H[4, 1, z])/3 + (256*(-1 + 4*z)*H[-3, -1, 0, z])/
          3 - (128*(-13 + 4*z)*H[-3, 0, 0, z])/3 - 256*(1 + z)*
          H[-2, -2, 0, z] - (256*(1 + 2*z)*H[-2, -1, 0, z])/3 + 
         (64*(17 + 46*z)*H[-2, 0, 0, z])/3 - (1024*(1 + 2*z)*H[-1, -3, 0, z])/
          3 + 128*(1 + z)*H[-1, -2, 0, z] - (1024*(-1 + 2*z)*H[1, -3, 0, z])/
          3 + 256*(-1 + z)*H[1, -2, 0, z] - (8*(-217 + 376*z)*H[1, 1, 2, z])/
          3 + 544*(-1 + 2*z)*H[1, 1, 3, z] - (8*(-503 + 836*z)*H[1, 2, 0, z])/
          3 - (8*(-203 + 368*z)*H[1, 2, 1, z])/3 + 640*(-1 + 2*z)*
          H[1, 2, 2, z] + (3232*(-1 + 2*z)*H[1, 3, 0, z])/3 + 
         448*(-1 + 2*z)*H[1, 3, 1, z] - (128*(-5 + 4*z)*H[2, -2, 0, z])/3 - 
         (16*(-103 + 78*z)*H[2, 0, 0, z])/3 - (1552*(-1 + 2*z)*H[2, 1, 0, z])/
          3 - (16*(-47 + 98*z)*H[2, 1, 1, z])/3 + 
         (16*(-79 + 150*z)*H[2, 1, 2, z])/3 + (2960*(-1 + 2*z)*H[2, 2, 0, z])/
          3 + (1168*(-1 + 2*z)*H[2, 2, 1, z])/3 + 
         (32*(-47 + 86*z)*H[3, 0, 0, z])/3 + (128*(-7 + 15*z)*H[3, 1, 0, z])/
          3 + (544*(-1 + 2*z)*H[3, 1, 1, z])/3 - 512*(1 + z)*
          H[-2, -1, 0, 0, z] + (64*(35 + 48*z)*H[-2, 0, 0, 0, z])/3 - 
         384*(1 + 2*z)*H[-1, -2, 0, 0, z] + 256*(1 + z)*H[-1, -1, 0, 0, z] + 
         (1792*(1 + z)*H[-1, 0, 0, 0, z])/3 - 64*(1 + 2*z)*
          H[-1, 2, 0, 0, z] + (8*(-99 + 368*z)*H[0, 0, 0, 0, z])/3 - 
         384*(-1 + 2*z)*H[1, -2, 0, 0, z] - 64*(-23 + 36*z)*
          H[1, 0, 0, 0, z] + (256*(-1 + 2*z)*H[1, 1, -2, 0, z])/3 - 
         (8*(-329 + 596*z)*H[1, 1, 0, 0, z])/3 - 8*(-75 + 136*z)*
          H[1, 1, 1, 0, z] - (8*(-115 + 208*z)*H[1, 1, 1, 1, z])/3 + 
         (832*(-1 + 2*z)*H[1, 1, 1, 2, z])/3 + 
         (1696*(-1 + 2*z)*H[1, 1, 2, 0, z])/3 + 
         (896*(-1 + 2*z)*H[1, 1, 2, 1, z])/3 + 
         (2912*(-1 + 2*z)*H[1, 2, 0, 0, z])/3 + 
         (1664*(-1 + 2*z)*H[1, 2, 1, 0, z])/3 + 288*(-1 + 2*z)*
          H[1, 2, 1, 1, z] + (32*(-105 + 166*z)*H[2, 0, 0, 0, z])/3 + 
         (16*(-71 + 158*z)*H[2, 1, 0, 0, z])/3 + 
         (16*(-63 + 134*z)*H[2, 1, 1, 0, z])/3 + 208*(-1 + 2*z)*
          H[2, 1, 1, 1, z] - (1664*(1 + 2*z)*H[-1, -1, 0, 0, 0, z])/3 + 
         864*(1 + 2*z)*H[-1, 0, 0, 0, 0, z] + 
         (16*(-241 + 102*z)*H[0, 0, 0, 0, 0, z])/3 + 
         (5600*(-1 + 2*z)*H[1, 0, 0, 0, 0, z])/3 + 
         (1120*(-1 + 2*z)*H[1, 1, 0, 0, 0, z])/3 + 352*(-1 + 2*z)*
          H[1, 1, 1, 0, 0, z] + (832*(-1 + 2*z)*H[1, 1, 1, 1, 0, z])/3 + 
         160*(-1 + 2*z)*H[1, 1, 1, 1, 1, z] + (128*(-1 + 4*z)*H[-3, z]*
           zeta[2])/3 - (128*(1 + 2*z)*H[-2, z]*zeta[2])/3 + 
         (4*H[1, 0, 0, z]*(275 + 484*z + 24*z^2 + 888*zeta[2] - 
            1776*z*zeta[2]))/3 + (64*H[-1, 0, 0, z]*(-38 - 35*z + 9*z^2 - 
            16*zeta[2] - 32*z*zeta[2]))/3 + 
         (64*H[-2, 0, z]*(-12 - 18*z + 9*z^2 - 11*zeta[2] - 10*z*zeta[2]))/
          3 - (128*H[-1, -1, 0, z]*(-2 - 2*z + zeta[2] + 2*z*zeta[2]))/3 - 
         (4*H[1, 1, 1, z]*(193 - 424*z - 112*zeta[2] + 224*z*zeta[2]))/3 - 
         (4*H[2, 1, z]*(-47 + 72*z - 188*zeta[2] + 280*z*zeta[2]))/3 - 
         (4*H[3, z]*(325 + 706*z - 288*zeta[2] + 288*z*zeta[2]))/3 - 
         (4*H[1, 1, 0, z]*(305 - 828*z - 312*zeta[2] + 624*z*zeta[2]))/3 - 
         (4*H[1, 2, z]*(189 - 604*z - 384*zeta[2] + 768*z*zeta[2]))/3 - 
         (4*H[2, 0, z]*(-223 + 468*z - 516*zeta[2] + 840*z*zeta[2]))/3 - 
         (2*H[0, 0, 0, z]*(1125 + 4402*z + 528*z^2 - 1288*zeta[2] + 
            1424*z*zeta[2]))/3 + Lp^3*((-8*(-1 + z)*H[0, z])/3 + 16*H[1, z] - 
           (32*(-1 + 2*z)*H[2, z])/3 - (8*(-1 + 2*z)*H[0, 0, z])/3 - 
           (32*(-1 + 2*z)*H[1, 0, z])/3 - (64*(-1 + 2*z)*H[1, 1, z])/3 + 
           (2*(-1 + 2*z)*(-9 + 16*zeta[2]))/3) - 
         (8*H[2, z]*(-66 - 515*z - 46*zeta[2] + 172*z*zeta[2] + 356*zeta[3] - 
            712*z*zeta[3]))/3 + Lp^2*(-319 + 268*z + 8*(3 + 4*z)*H[2, z] + 
           80*(-1 + 2*z)*H[3, z] + 32*(1 + 2*z)*H[-2, 0, z] + 
           96*(1 + z)*H[-1, 0, z] + 8*(-11 + 10*z)*H[0, 0, z] - 
           48*(1 + 2*z)*H[1, 0, z] - 24*(-3 + 8*z)*H[1, 1, z] + 
           160*(-1 + 2*z)*H[1, 2, z] + 96*(-1 + 2*z)*H[2, 0, z] + 
           80*(-1 + 2*z)*H[2, 1, z] - 64*(1 + 2*z)*H[-1, -1, 0, z] + 
           32*(1 + 2*z)*H[-1, 0, 0, z] + 64*(-1 + z)*H[0, 0, 0, z] + 
           160*(-1 + 2*z)*H[1, 0, 0, z] + 160*(-1 + 2*z)*H[1, 1, 0, z] + 
           96*(-1 + 2*z)*H[1, 1, 1, z] + 24*zeta[2] - 32*z*zeta[2] - 
           32*(1 + 2*z)*H[-1, z]*zeta[2] - 2*H[0, z]*(95 + 94*z - 
             40*zeta[2] + 48*z*zeta[2]) - 4*H[1, z]*(-29 + 2*z - 32*zeta[2] + 
             64*z*zeta[2]) - 16*zeta[3] + 160*z*zeta[3]) + 
         (8*H[1, 1, z]*(-64 - 16*z - 77*zeta[2] + 128*z*zeta[2] - 
            124*zeta[3] + 248*z*zeta[3]))/3 + 
         (4*H[1, 0, z]*(-415 - 78*z - 406*zeta[2] + 712*z*zeta[2] - 
            440*zeta[3] + 880*z*zeta[3]))/3 + 
         (2*H[0, 0, z]*(1418 + 4685*z + 480*z^2 - 84*zeta[2] - 
            416*z*zeta[2] - 728*zeta[3] + 944*z*zeta[3]))/3 - 
         (64*H[-1, 0, z]*(4 + 7*z + 15*z^2 + 15*z^3 - 9*z*zeta[2] - 
            9*z^2*zeta[2] - 3*z*zeta[3] - 6*z^2*zeta[3]))/(3*z) - 
         (2*H[1, z]*(-1897 + 1634*z + 110*zeta[2] + 40*z*zeta[2] - 
            1304*zeta[3] + 1808*z*zeta[3] + 328*zeta[4] - 656*z*zeta[4]))/3 + 
         (64*H[-1, z]*(2*zeta[2] + 2*z*zeta[2] - 11*zeta[4] - 22*z*zeta[4]))/
          3 + (2*H[0, z]*(3334 - 1795*z - 46*zeta[2] + 1844*z*zeta[2] + 
            288*z^2*zeta[2] + 1116*zeta[3] + 800*z*zeta[3] - 976*zeta[4] + 
            304*z*zeta[4]))/3 + Lp*(-16*(14 + z)*H[3, z] - 
           272*(-1 + 2*z)*H[4, z] + 64*(-3 + 2*z)*H[-3, 0, z] - 
           32*(5 + 12*z)*H[-2, 0, z] + 96*(-4 + 9*z)*H[1, 2, z] - 
           544*(-1 + 2*z)*H[1, 3, z] - 16*(16 + 11*z)*H[2, 0, z] + 
           16*(-13 + 15*z)*H[2, 1, z] - 352*(-1 + 2*z)*H[2, 2, z] - 
           432*(-1 + 2*z)*H[3, 0, z] - 240*(-1 + 2*z)*H[3, 1, z] + 
           128*H[-2, -1, 0, z] - 128*(2 + 3*z)*H[-2, 0, 0, z] + 
           192*(1 + 2*z)*H[-1, -2, 0, z] - 576*(1 + z)*H[-1, 0, 0, z] - 
           8*(-58 + 65*z)*H[0, 0, 0, z] + 192*(-1 + 2*z)*H[1, -2, 0, z] + 
           24*(-13 + 36*z)*H[1, 0, 0, z] + 528*(-1 + 2*z)*H[1, 1, 0, z] + 
           288*(-1 + 2*z)*H[1, 1, 1, z] - 384*(-1 + 2*z)*H[1, 1, 2, z] - 
           800*(-1 + 2*z)*H[1, 2, 0, z] - 352*(-1 + 2*z)*H[1, 2, 1, z] - 
           16*(-25 + 42*z)*H[2, 0, 0, z] - 320*(-1 + 2*z)*H[2, 1, 0, z] - 
           192*(-1 + 2*z)*H[2, 1, 1, z] + 384*(1 + 2*z)*H[-1, -1, 0, 0, z] - 
           352*(1 + 2*z)*H[-1, 0, 0, 0, z] - 8*(-63 + 38*z)*
            H[0, 0, 0, 0, z] - 960*(-1 + 2*z)*H[1, 0, 0, 0, z] - 
           416*(-1 + 2*z)*H[1, 1, 0, 0, z] - 320*(-1 + 2*z)*
            H[1, 1, 1, 0, z] - 192*(-1 + 2*z)*H[1, 1, 1, 1, z] + 
           64*H[-2, z]*zeta[2] - 32*H[-1, 0, z]*(-6 - 5*z + 3*z^2 - 
             6*zeta[2] - 12*z*zeta[2]) + 32*H[1, 1, z]*(-2 - 7*z - 
             8*zeta[2] + 16*z*zeta[2]) + 32*H[1, 0, z]*(-22 + 2*z - 
             19*zeta[2] + 38*z*zeta[2]) + 8*H[2, z]*(15 + 58*z - 36*zeta[2] + 
             56*z*zeta[2]) + 4*H[0, 0, z]*(199 + 390*z + 24*z^2 - 
             100*zeta[2] + 104*z*zeta[2]) + 2*H[0, z]*(255 - 760*z - 
             80*zeta[2] + 72*z*zeta[2] + 128*zeta[3] - 288*z*zeta[3]) - 
           12*H[1, z]*(-39 + 22*z - 8*zeta[2] + 24*z*zeta[2] - 48*zeta[3] + 
             96*z*zeta[3]) + (-1161 + 830*z - 464*zeta[2] - 864*z*zeta[2] - 
             192*z^2*zeta[2] + 32*zeta[3] - 1152*z*zeta[3] + 600*zeta[4] + 
             848*z*zeta[4])/2) + (27313 - 29242*z - 5632*zeta[2] - 
           20192*z*zeta[2] - 3840*z^2*zeta[2] + 352*zeta[3] + 
           10784*z*zeta[3] + 1664*zeta[2]*zeta[3] + 256*z*zeta[2]*zeta[3] + 
           7424*zeta[4] + 32704*z*zeta[4] - 5952*zeta[5] + 28032*z*zeta[5])/
          12) + CA^2*Nf*TF*(-2*Lp^5*(-1 + 2*z) + 
         Lp^4*(-8*Lh*(-1 + 2*z) + (44*(-14 + 19*z))/9 - 4*(5 + 2*z)*H[0, z] + 
           8*(-1 + 2*z)*H[1, z]) + (8*(-824 + 2467*z + 450*z^2)*H[4, z])/9 - 
         (8*(927 + 454*z)*H[5, z])/3 - (64*(-83 + 30*z)*H[-4, 0, z])/3 - 
         (16*(-853 - 439*z + 144*z^2)*H[-3, 0, z])/9 - 
         (128*(3 + 17*z)*H[-3, 2, z])/3 - (16*(200 - 161*z + 36*z^2)*
           H[-2, 2, z])/9 - (8*(41 + 110*z)*H[-2, 3, z])/3 - 
         (8*(86 + 55*z + 24*z^2)*H[-1, 3, z])/3 - 368*(1 + 2*z)*H[-1, 4, z] + 
         (8*(349 - 149*z + 72*z^2)*H[1, 3, z])/9 - 
         (752*(-1 + 2*z)*H[1, 4, z])/3 + (32*(67 - 21*z + 27*z^2)*H[2, 2, z])/
          9 + (32*(9 + 2*z)*H[2, 3, z])/3 + 
         (8*(-1981 - 3803*z - 1492*z^2 + 609*z^3 + 252*z^4)*H[3, 0, z])/
          (9*(1 + z)^2) + (8*(62 - 413*z + 36*z^2)*H[3, 1, z])/9 + 
         (104*(3 + 22*z)*H[3, 2, z])/3 - (32*(216 + 79*z)*H[4, 0, z])/3 + 
         (8*(45 + 386*z)*H[4, 1, z])/3 + (64*(-3 + 10*z)*H[-3, -1, 0, z])/3 - 
         (32*(-151 + 152*z)*H[-3, 0, 0, z])/3 + 
         (16*(-21 + 10*z)*H[-2, -2, 0, z])/3 + (16*(-7 - 31*z + 30*z^2)*
           H[-2, -1, 0, z])/3 - (16*(-39 + 14*z)*H[-2, -1, 2, z])/3 - 
         (8*(-2279 - 3022*z + 270*z^2)*H[-2, 0, 0, z])/9 - 
         (112*(-1 + 2*z)*H[-2, 2, 0, z])/3 - (64*(3 + 10*z)*H[-2, 2, 1, z])/
          3 + (320*(1 + 2*z)*H[-1, -3, 0, z])/3 + 
         (16*(-28 - 37*z + 24*z^2)*H[-1, -2, 0, z])/3 + 
         (320*(1 + 2*z)*H[-1, -2, 2, z])/3 - (16*(218 + 253*z + 90*z^2)*
           H[-1, -1, 2, z])/9 + (688*(1 + 2*z)*H[-1, -1, 3, z])/3 - 
         (16*(154 + 149*z + 72*z^2)*H[-1, 2, 0, z])/9 - 
         (32*(4 + 2*z + 9*z^2)*H[-1, 2, 1, z])/9 - 192*(1 + 2*z)*
          H[-1, 2, 2, z] + (136*(1 + 2*z)*H[-1, 3, 0, z])/3 - 
         96*(1 + 2*z)*H[-1, 3, 1, z] - (160*(-1 + 2*z)*H[1, -3, 0, z])/3 - 
         (64*(-38 + 49*z)*H[1, -2, 0, z])/9 - (128*(-1 + 2*z)*H[1, -2, 2, z])/
          3 + (16*(205 - 320*z + 27*z^2)*H[1, 1, 2, z])/9 - 
         (560*(-1 + 2*z)*H[1, 1, 3, z])/3 + (8*(185 + 182*z + 54*z^2)*
           H[1, 2, 0, z])/9 - (40*(-107 + 151*z)*H[1, 2, 1, z])/9 - 
         288*(-1 + 2*z)*H[1, 2, 2, z] - (1040*(-1 + 2*z)*H[1, 3, 0, z])/3 - 
         176*(-1 + 2*z)*H[1, 3, 1, z] + (32*(11 + 26*z)*H[2, -2, 0, z])/3 + 
         (8*(-2042 - 3943*z - 1688*z^2 + 429*z^3 + 180*z^4)*H[2, 0, 0, z])/
          (9*(1 + z)^2) + (8*(-129 - 941*z - 1441*z^2 - 503*z^3 + 108*z^4)*
           H[2, 1, 0, z])/(9*(1 + z)^2) - (32*(-77 + 163*z)*H[2, 1, 1, z])/
          9 - (8*(-71 + 114*z)*H[2, 1, 2, z])/3 + 
         (8*(-71 + 130*z)*H[2, 2, 0, z])/3 - 32*(-7 + 4*z)*H[2, 2, 1, z] + 
         (32*(-89 + 20*z)*H[3, 0, 0, z])/3 + (32*(-1 + 71*z)*H[3, 1, 0, z])/
          3 - (32*(-31 + 16*z)*H[3, 1, 1, z])/3 - 
         (64*(13 + 36*z)*H[-2, -1, -1, 0, z])/3 - 
         (40*(11 + 2*z)*H[-2, -1, 0, 0, z])/3 - 
         (16*(-167 + 18*z)*H[-2, 0, 0, 0, z])/3 - 
         (448*(1 + 2*z)*H[-1, -2, -1, 0, z])/3 - 
         (320*(1 + 2*z)*H[-1, -1, -2, 0, z])/3 - 
         (16*(-230 - 223*z + 18*z^2)*H[-1, -1, -1, 0, z])/9 + 
         (1760*(1 + 2*z)*H[-1, -1, -1, 2, z])/3 + 
         (64*(-19 - 27*z + 3*z^2)*H[-1, -1, 0, 0, z])/3 + 
         288*(1 + 2*z)*H[-1, -1, 2, 0, z] + 
         (128*(1 + 2*z)*H[-1, -1, 2, 1, z])/3 - (8*(-1138 - 1091*z + 234*z^2)*
           H[-1, 0, 0, 0, z])/9 + (128*(1 + 2*z)*H[-1, 2, 0, 0, z])/3 - 
         (112*(1 + 2*z)*H[-1, 2, 1, 0, z])/3 - 
         (64*(1 + 2*z)*H[-1, 2, 1, 1, z])/3 + 
         (8*(-12288 - 30032*z - 22723*z^2 - 4322*z^3 + 612*z^4)*
           H[0, 0, 0, 0, z])/(9*(1 + z)^2) - 
         (256*(-1 + 2*z)*H[1, -2, -1, 0, z])/3 + 16*(-115 + 196*z + 7*z^2)*
          H[1, 0, 0, 0, z] + 64*(-1 + 2*z)*H[1, 1, -2, 0, z] + 
         (16*(121 + 25*z + 63*z^2)*H[1, 1, 0, 0, z])/9 + 
         8*(53 - 81*z + 6*z^2)*H[1, 1, 1, 0, z] - 
         (40*(-101 + 178*z)*H[1, 1, 1, 1, z])/9 - 16*(-1 + 2*z)*
          H[1, 1, 1, 2, z] - (848*(-1 + 2*z)*H[1, 1, 2, 0, z])/3 + 
         32*(-1 + 2*z)*H[1, 1, 2, 1, z] - (1664*(-1 + 2*z)*H[1, 2, 0, 0, z])/
          3 - (784*(-1 + 2*z)*H[1, 2, 1, 0, z])/3 + 
         (64*(-1 + 2*z)*H[1, 2, 1, 1, z])/3 - 
         (8*(309 + 50*z)*H[2, 0, 0, 0, z])/3 - 
         (8*(-47 + 82*z)*H[2, 1, 0, 0, z])/3 - 
         (136*(-5 + 6*z)*H[2, 1, 1, 0, z])/3 + 
         (64*(-1 + 5*z)*H[2, 1, 1, 1, z])/3 - 
         (256*(1 + 2*z)*H[-1, -1, -1, -1, 0, z])/3 + 
         (208*(1 + 2*z)*H[-1, -1, -1, 0, 0, z])/3 + 
         (656*(1 + 2*z)*H[-1, -1, 0, 0, 0, z])/3 + 
         (1672*(1 + 2*z)*H[-1, 0, 0, 0, 0, z])/3 + 16*(-545 + 8*z)*
          H[0, 0, 0, 0, 0, z] - (256*(-1 + 2*z)*H[1, 0, 0, 0, 0, z])/3 - 
         (1504*(-1 + 2*z)*H[1, 1, 0, 0, 0, z])/3 - 400*(-1 + 2*z)*
          H[1, 1, 1, 0, 0, z] - 16*(-1 + 2*z)*H[1, 1, 1, 1, 0, z] + 
         160*(-1 + 2*z)*H[1, 1, 1, 1, 1, z] + 32*(3 + 26*z)*H[-3, z]*
          zeta[2] - (16*(65 + 58*z)*H[-2, -1, z]*zeta[2])/3 - 
         (544*(1 + 2*z)*H[-1, -2, z]*zeta[2])/3 - 
         (1888*(1 + 2*z)*H[-1, -1, -1, z]*zeta[2])/3 - 
         (4*H[3, z]*(-16371 - 3448*z + 2268*z^2 + 4860*zeta[2] - 
            3240*z*zeta[2]))/27 - (4*H[1, 2, z]*(3407 - 6700*z + 324*z^2 + 
            792*zeta[2] - 1584*z*zeta[2]))/27 + 
         (4*H[2, 1, z]*(-347 + 3176*z + 36*zeta[2] + 24*z*zeta[2]))/9 - 
         (4*H[1, 1, 1, z]*(4819 - 8690*z - 1278*zeta[2] + 2556*z*zeta[2]))/
          27 + (8*H[-2, 0, z]*(-1516 + 392*z + 999*z^2 + 936*zeta[2] + 
            3312*z*zeta[2]))/27 - (4*H[1, 0, 0, z]*(16717 - 235*z - 
            16520*z^2 + 216*z^3 + 1692*zeta[2] - 1692*z*zeta[2] - 
            3384*z^2*zeta[2]))/(27*(1 + z)) - 
         (4*H[2, 0, z]*(-1655 - 9517*z - 7709*z^2 + 99*z^3 + 1692*zeta[2] + 
            420*z*zeta[2] - 1272*z^2*zeta[2]))/(9*(1 + z)) - 
         (4*H[1, 1, 0, z]*(9914 - 3500*z - 13009*z^2 + 297*z^3 + 
            252*zeta[2] - 252*z*zeta[2] - 504*z^2*zeta[2]))/(27*(1 + z)) - 
         (8*H[-1, -1, 0, z]*(72 + 1969*z + 3314*z^2 + 675*z^3 + 
            144*z*zeta[2] + 288*z^2*zeta[2]))/(27*z) + 
         (16*H[-1, 2, z]*(36 - 239*z + 59*z^2 + 486*z^3 + 405*z*zeta[2] + 
            810*z^2*zeta[2]))/(27*z) + (4*H[-1, 0, 0, z]*(144 - 1231*z - 
            2648*z^2 + 2349*z^3 + 5328*z*zeta[2] + 10656*z^2*zeta[2]))/
          (27*z) - (4*H[0, 0, 0, z]*(-931 - 82853*z - 78439*z^2 + 3213*z^3 + 
            2700*zeta[2] + 14940*z*zeta[2] + 12240*z^2*zeta[2]))/
          (27*(1 + z)) + Lp^3*(-8*Lh^2*(-1 + 2*z) - 
           (16*(-226 + 71*z)*H[0, z])/9 - (8*(-185 + 262*z)*H[1, z])/9 + 
           Lh*(4*(-31 + 42*z) - 48*H[0, z] + 16*(-1 + 2*z)*H[1, z]) - 
           (32*(-7 + 2*z)*H[2, z])/3 - 16*(1 + 2*z)*H[-1, 0, z] + 
           (16*(29 + 14*z)*H[0, 0, z])/3 - (32*(-1 + 2*z)*H[1, 0, z])/3 - 
           (16*(-1 + 2*z)*H[1, 1, z])/3 - (4*(-980 + 882*z + 33*zeta[2] + 
              294*z*zeta[2]))/9) - (4*H[1, 1, z]*(-34160 + 49504*z + 
            11799*zeta[2] - 21330*z*zeta[2] + 324*z^2*zeta[2] + 
            1944*zeta[3] - 3888*z*zeta[3]))/81 + 
         (8*H[-1, -1, z]*(222*zeta[2] + 243*z*zeta[2] + 54*z^2*zeta[2] + 
            176*zeta[3] + 352*z*zeta[3]))/3 + 
         (8*H[-2, z]*(379*zeta[2] - 415*z*zeta[2] + 162*z^2*zeta[2] + 
            399*zeta[3] + 570*z*zeta[3]))/9 - 
         (4*H[1, 0, z]*(-94241 + 110509*z + 27513*zeta[2] - 36126*z*zeta[2] + 
            1620*z^2*zeta[2] - 2808*zeta[3] + 5616*z*zeta[3]))/81 + 
         (8*H[-1, 0, z]*(-144 - 1079*z - 451*z^2 - 426*z^3 - 900*z*zeta[2] - 
            1476*z^2*zeta[2] + 216*z^3*zeta[2] + 792*z*zeta[3] + 
            1584*z^2*zeta[3]))/(27*z) - (4*H[2, z]*(-49120 - 46572*z + 
            54216*z^2 + 51668*z^3 + 15093*zeta[2] + 22464*z*zeta[2] + 
            2241*z^2*zeta[2] - 3834*z^3*zeta[2] + 1620*z^4*zeta[2] + 
            8100*zeta[3] + 8208*z*zeta[3] - 7884*z^2*zeta[3] - 
            7992*z^3*zeta[3]))/(81*(1 + z)^2) - 
         (4*H[0, 0, z]*(-36161 + 198543*z + 503013*z^2 + 265753*z^3 - 
            2556*z^4 + 12474*zeta[2] - 14256*z*zeta[2] - 54432*z^2*zeta[2] - 
            18144*z^3*zeta[2] + 10044*z^4*zeta[2] - 18360*zeta[3] - 
            39744*z*zeta[3] - 24408*z^2*zeta[3] - 3024*z^3*zeta[3]))/
          (81*(1 + z)^2) + Lh*((-16*(-1 + z)*(-202 + 189*zeta[3]))/27 + 
           (16*(-1 + 2*z)*H[0, z]*(-202 + 189*zeta[3]))/27) + 
         Lp^2*(Lh^2*(-16*(-1 + z) + 16*(-1 + 2*z)*H[0, z]) + 
           (4*(-437 + 658*z)*H[2, z])/3 - 152*(3 + 2*z)*H[3, z] - 
           48*(-3 + 2*z)*H[-2, 0, z] + 8*(57 + 68*z)*H[-1, 0, z] + 
           32*(1 + 2*z)*H[-1, 2, z] - 8*(249 + 133*z)*H[0, 0, z] + 
           (4*(-185 + 262*z)*H[1, 0, z])/3 - 4*(-65 + 54*z)*H[1, 1, z] - 
           16*(-1 + 2*z)*H[1, 2, z] + 56*(-3 + 2*z)*H[2, 0, z] + 
           48*(-1 + 6*z)*H[2, 1, z] - 48*(1 + 2*z)*H[-1, -1, 0, z] + 
           72*(1 + 2*z)*H[-1, 0, 0, z] + 8*(-111 + 10*z)*H[0, 0, 0, z] + 
           32*(-1 + 2*z)*H[1, 0, 0, z] - 16*(-1 + 2*z)*H[1, 1, 0, z] - 
           104*(-1 + 2*z)*H[1, 1, 1, z] - 56*(1 + 2*z)*H[-1, z]*zeta[2] + 
           (4*H[0, z]*(-2818 + 5921*z + 180*zeta[2] + 252*z*zeta[2]))/9 + 
           (4*H[1, z]*(1069 - 1220*z - 432*zeta[2] + 864*z*zeta[2]))/9 + 
           Lh*(-8*(-37 + 70*z)*H[0, z] - (16*(1 + 10*z)*H[1, z])/3 - 
             64*(-1 + 2*z)*H[2, z] - 32*(1 + 2*z)*H[-1, 0, z] + 
             32*(7 + 6*z)*H[0, 0, z] + 32*(-1 + 2*z)*H[1, 1, z] - 
             (8*(174 - 247*z - 21*zeta[2] + 66*z*zeta[2]))/3) + 
           (4*(16204 - 18551*z - 3276*zeta[2] + 7038*z*zeta[2] + 
              2862*zeta[3] - 648*z*zeta[3]))/27) - 
         (4*H[-1, z]*(216*zeta[2] + 1013*z*zeta[2] + 3550*z^2*zeta[2] + 
            2619*z^3*zeta[2] + 3492*z*zeta[3] + 3852*z^2*zeta[3] + 
            756*z^3*zeta[3] - 2466*z*zeta[4] - 4932*z^2*zeta[4]))/(27*z) + 
         (4*H[0, z]*(-63782 + 508260*z + 1207866*z^2 + 635824*z^3 - 
            24201*zeta[2] - 187803*z*zeta[2] - 268983*z^2*zeta[2] - 
            69903*z^3*zeta[2] + 35478*z^4*zeta[2] + 74358*zeta[3] - 
            68742*z*zeta[3] - 371250*z^2*zeta[3] - 246618*z^3*zeta[3] - 
            16524*z^4*zeta[3] - 98253*zeta[4] - 119880*z*zeta[4] + 
            54999*z^2*zeta[4] + 76626*z^3*zeta[4]))/(243*(1 + z)^2) + 
         (4*H[1, z]*(15554*z + 59116*z^2 + 43562*z^3 - 648*zeta[2] + 
            31014*z*zeta[2] - 68220*z^2*zeta[2] - 94779*z^3*zeta[2] + 
            6075*z^4*zeta[2] - 23490*z*zeta[3] - 1944*z^2*zeta[3] + 
            23490*z^3*zeta[3] + 1944*z^4*zeta[3] - 46170*z*zeta[4] + 
            46170*z^2*zeta[4] + 92340*z^3*zeta[4]))/(243*z*(1 + z)) + 
         Lp*((-8*(-347 + 657*z + 36*z^2)*H[3, z])/3 + 8*(209 + 162*z)*
            H[4, z] + 16*(-55 + 38*z)*H[-3, 0, z] + 
           (16*(-238 - 265*z + 18*z^2)*H[-2, 0, z])/3 + 256*z*H[-2, 2, z] + 
           (32*(22 + 20*z + 9*z^2)*H[-1, 2, z])/3 + 
           (32*(-43 + 32*z)*H[1, 2, z])/3 + 192*(-1 + 2*z)*H[1, 3, z] - 
           (16*(-217 + 122*z)*H[2, 0, z])/3 + 32*(-10 + 13*z)*H[2, 1, z] - 
           32*(-1 + 14*z)*H[2, 2, z] + 32*(27 + 8*z)*H[3, 0, z] - 
           896*z*H[3, 1, z] + 32*(7 + 2*z)*H[-2, -1, 0, z] + 
           16*(-39 + 38*z)*H[-2, 0, 0, z] - 32*(1 + 2*z)*H[-1, -2, 0, z] - 
           (16*(25 + 32*z + 18*z^2)*H[-1, -1, 0, z])/3 - 320*(1 + 2*z)*
            H[-1, -1, 2, z] + (8*(-529 - 548*z + 36*z^2)*H[-1, 0, 0, z])/3 - 
           32*(1 + 2*z)*H[-1, 2, 0, z] + 64*(1 + 2*z)*H[-1, 2, 1, z] - 
           16*(-413 - 302*z + 6*z^2)*H[0, 0, 0, z] + 32*(-1 + 2*z)*
            H[1, -2, 0, z] - (8*(-76 + 263*z)*H[1, 0, 0, z])/3 + 
           (32*(-43 + 32*z)*H[1, 1, 0, z])/3 + (704*(-1 + 2*z)*H[1, 1, 1, z])/
            3 + 160*(-1 + 2*z)*H[1, 1, 2, z] + 96*(-1 + 2*z)*H[1, 2, 0, z] + 
           160*(-1 + 2*z)*H[1, 2, 1, z] - 8*(-37 + 54*z)*H[2, 0, 0, z] - 
           32*(-1 + 14*z)*H[2, 1, 0, z] + 64*(-4 + 5*z)*H[2, 1, 1, z] + 
           256*(1 + 2*z)*H[-1, -1, -1, 0, z] - 32*(1 + 2*z)*
            H[-1, -1, 0, 0, z] - 288*(1 + 2*z)*H[-1, 0, 0, 0, z] - 
           16*(-251 + 76*z)*H[0, 0, 0, 0, z] + 224*(-1 + 2*z)*
            H[1, 1, 0, 0, z] + 160*(-1 + 2*z)*H[1, 1, 1, 0, z] - 
           64*(-1 + 2*z)*H[1, 1, 1, 1, z] - 112*(-1 + 2*z)*H[-2, z]*zeta[2] + 
           448*(1 + 2*z)*H[-1, -1, z]*zeta[2] + 
           (8*H[1, 1, z]*(737 - 1234*z - 54*zeta[2] + 108*z*zeta[2]))/9 - 
           (16*H[-1, 0, z]*(-64 - 131*z + 9*z^2 + 57*zeta[2] + 
              114*z*zeta[2]))/3 - (16*H[2, z]*(910 - 14*z - 261*zeta[2] + 
              414*z*zeta[2]))/9 - (8*H[1, 0, z]*(-925 + 1136*z - 
              324*zeta[2] + 648*z*zeta[2]))/9 + 
           (8*H[0, 0, z]*(1387 - 9176*z + 54*z^2 - 153*zeta[2] + 
              810*z*zeta[2]))/9 + (8*H[1, z]*(-6878 + 8767*z + 1386*zeta[2] - 
              2934*z*zeta[2] + 162*z^2*zeta[2] + 108*zeta[3] - 
              216*z*zeta[3]))/27 - (8*H[-1, z]*(113*zeta[2] + 112*z*zeta[2] + 
              54*z^2*zeta[2] + 144*zeta[3] + 288*z*zeta[3]))/3 + 
           (8*H[0, z]*(-15781 + 25103*z + 3447*zeta[2] - 9369*z*zeta[2] + 
              648*z^2*zeta[2] - 4212*zeta[3] + 864*z*zeta[3]))/27 + 
           Lh*(8*(-3 + 14*z)*H[2, z] + 80*(-1 + 2*z)*H[3, z] + 
             32*(1 + 2*z)*H[-2, 0, z] - 32*(1 + z)*H[-1, 0, z] + 
             (400*(-1 + 5*z)*H[0, 0, z])/3 + 8*(-15 + 26*z)*H[1, 0, z] + 
             (8*(-23 + 34*z)*H[1, 1, z])/3 - 32*(-1 + 2*z)*H[1, 2, z] + 
             16*(-5 + 6*z)*H[2, 0, z] - 32*(-1 + 2*z)*H[2, 1, z] + 
             32*(1 + 2*z)*H[-1, -1, 0, z] + 48*(1 + 2*z)*H[-1, 0, 0, z] - 
             16*(31 + 22*z)*H[0, 0, 0, z] - 32*(-1 + 2*z)*H[1, 0, 0, z] - 
             32*(-1 + 2*z)*H[1, 1, 0, z] - 16*(-1 + 2*z)*H[1, 1, 1, z] + 
             16*(1 + 2*z)*H[-1, z]*zeta[2] + (16*H[1, z]*(53 - 91*z - 
                27*zeta[2] + 54*z*zeta[2]))/9 + (8*H[0, z]*(791 - 757*z - 
                144*zeta[2] + 288*z*zeta[2]))/9 - (8*(71 - 291*z - 
                153*zeta[2] + 288*z*zeta[2] - 9*zeta[3] + 126*z*zeta[3]))/
              9) + (183644 - 288808*z - 77850*zeta[2] + 369756*z*zeta[2] - 
             3888*z^2*zeta[2] - 53964*zeta[3] + 124344*z*zeta[3] + 
             19440*z^2*zeta[3] - 33129*zeta[4] - 144990*z*zeta[4])/81) - 
         (2*(-1323667 - 1164816*z + 1641369*z^2 + 1482518*z^3 + 
            380196*zeta[2] + 251964*z*zeta[2] - 621324*z^2*zeta[2] - 
            477756*z^3*zeta[2] + 15336*z^4*zeta[2] + 33120*zeta[3] - 
            639756*z*zeta[3] - 1453230*z^2*zeta[3] - 850824*z^3*zeta[3] - 
            70470*z^4*zeta[3] + 4860*zeta[2]*zeta[3] + 13608*z*zeta[2]*
             zeta[3] + 12636*z^2*zeta[2]*zeta[3] + 3888*z^3*zeta[2]*zeta[3] + 
            171990*zeta[4] + 803925*z*zeta[4] + 1112292*z^2*zeta[4] + 
            522153*z^3*zeta[4] + 36450*z^4*zeta[4] + 450360*zeta[5] + 
            1050408*z*zeta[5] + 749736*z^2*zeta[5] + 149688*z^3*zeta[5]))/
          (243*(1 + z)^2)) + CA*(Nf^2*TF^2*((-80*Lp^4*(-1 + 2*z))/9 + 
           Lh*((-896*(-1 + z))/27 + (896*(-1 + 2*z)*H[0, z])/27) + 
           Lp^3*(-16*Lh*(-1 + 2*z) + (16*(-51 + 58*z))/9 + 
             (32*(-13 + 2*z)*H[0, z])/9 + (224*(-1 + 2*z)*H[1, z])/9) - 
           (16*(-399 + 1598*z)*H[3, z])/27 + (128*(40 + 19*z)*H[4, z])/9 - 
           (64*(-19 + 50*z)*H[-3, 0, z])/9 - (128*(-35 - 89*z + 27*z^2)*
             H[-2, 0, z])/27 - (320*(1 + 2*z)*H[-2, 2, z])/9 + 
           (128*(11 + 16*z)*H[-1, 2, z])/27 - (160*(1 + 2*z)*H[-1, 3, z])/3 - 
           (32*(-446 + 697*z)*H[1, 2, z])/27 - (896*(-1 + 2*z)*H[1, 3, z])/
            9 - (16*(-131 + 210*z)*H[2, 0, z])/3 - 
           (16*(-183 + 404*z)*H[2, 1, z])/9 - (32*(-67 + 42*z)*H[2, 2, z])/
            9 + (1024*(4 + 3*z)*H[3, 0, z])/9 - (32*(-71 + 50*z)*H[3, 1, z])/
            9 + 64*(1 + 2*z)*H[-2, -1, 0, z] - (64*(-13 + 70*z)*
             H[-2, 0, 0, z])/9 + 64*(1 + 2*z)*H[-1, -2, 0, z] + 
           (64*(1 + 26*z)*H[-1, -1, 0, z])/27 - 
           (320*(1 + 2*z)*H[-1, -1, 2, z])/9 - (32*(-307 - 314*z + 108*z^2)*
             H[-1, 0, 0, z])/27 - (448*(1 + 2*z)*H[-1, 2, 0, z])/9 - 
           (128*(1 + 2*z)*H[-1, 2, 1, z])/9 + (16*(-629 - 5390*z + 396*z^2)*
             H[0, 0, 0, z])/27 + (256*(-1 + 2*z)*H[1, -2, 0, z])/9 - 
           (64*(-389 + 430*z + 9*z^2)*H[1, 0, 0, z])/27 - 
           (32*(-428 + 679*z)*H[1, 1, 0, z])/27 - 
           (32*(-301 + 536*z)*H[1, 1, 1, z])/27 + 
           (512*(-1 + 2*z)*H[1, 1, 2, z])/9 - (1120*(-1 + 2*z)*H[1, 2, 0, z])/
            9 + (640*(-1 + 2*z)*H[1, 2, 1, z])/9 - 
           (32*(-145 + 54*z)*H[2, 0, 0, z])/9 - 
           (32*(-51 + 50*z)*H[2, 1, 0, z])/9 + (128*(-4 + 11*z)*
             H[2, 1, 1, z])/9 - (64*(1 + 2*z)*H[-1, -1, -1, 0, z])/9 + 
           (256*(1 + 2*z)*H[-1, -1, 0, 0, z])/3 - 
           (544*(1 + 2*z)*H[-1, 0, 0, 0, z])/9 + 
           (64*(-27 + 44*z)*H[0, 0, 0, 0, z])/9 - 512*(-1 + 2*z)*
            H[1, 0, 0, 0, z] - (1216*(-1 + 2*z)*H[1, 1, 0, 0, z])/9 + 
           64*(-1 + 2*z)*H[1, 1, 1, 0, z] + (1120*(-1 + 2*z)*
             H[1, 1, 1, 1, z])/9 + (608*(1 + 2*z)*H[-2, z]*zeta[2])/9 + 
           32*(1 + 2*z)*H[-1, -1, z]*zeta[2] - 
           (16*H[1, 0, z]*(4006 - 6884*z - 459*zeta[2] + 918*z*zeta[2]))/81 - 
           (16*H[2, z]*(3119 - 5704*z + 243*zeta[2] + 1458*z*zeta[2]))/81 - 
           (16*H[1, 1, z]*(2953 - 5192*z - 837*zeta[2] + 1674*z*zeta[2]))/
            81 - (8*H[0, 0, z]*(-1039 - 32764*z + 2160*z^2 + 3402*zeta[2] + 
              1836*z*zeta[2]))/81 + (32*H[-1, 0, z]*(48 + z + 80*z^2 + 
              180*z^3 + 72*z*zeta[2] + 144*z^2*zeta[2]))/(27*z) + 
           Lp^2*((-32*(-43 + 191*z)*H[0, z])/9 - (16*(-85 + 116*z)*H[1, z])/
              9 + Lh*((-32*(-6 + 11*z))/3 + 32*(-1 + 2*z)*H[0, z] + 
               (64*(-1 + 2*z)*H[1, z])/3) - (16*(-19 + 14*z)*H[2, z])/3 - 
             32*(1 + 2*z)*H[-1, 0, z] + 16*(11 + 10*z)*H[0, 0, z] - 
             (112*(-1 + 2*z)*H[1, 0, z])/3 - 16*(-1 + 2*z)*H[1, 1, z] - 
             (8*(2257 - 3068*z - 36*zeta[2] + 720*z*zeta[2]))/27) + 
           (16*H[1, z]*(8129 - 16306*z - 11079*zeta[2] + 18162*z*zeta[2] + 
              1296*zeta[3] - 2592*z*zeta[3]))/243 - 
           (32*H[-1, z]*(43*zeta[2] + 38*z*zeta[2] + 18*zeta[3] + 
              36*z*zeta[3]))/27 - (8*H[0, z]*(-58646 + 90439*z + 
              5526*zeta[2] - 46440*z*zeta[2] + 3888*z^2*zeta[2] + 
              1620*zeta[3] + 7560*z*zeta[3]))/243 + 
           Lp*((64*(-49 + 92*z)*H[2, z])/9 - (128*(7 + 3*z)*H[3, z])/3 + 
             (64*(-1 + 14*z)*H[-2, 0, z])/3 + (64*(-11 - 13*z + 3*z^2)*H[-1, 
                0, z])/3 + (128*(1 + 2*z)*H[-1, 2, z])/3 - 
             (32*(-67 - 646*z + 18*z^2)*H[0, 0, z])/9 + 
             (64*(-103 + 131*z)*H[1, 0, z])/9 + (128*(-22 + 41*z)*H[1, 1, z])/
              9 + (128*(-1 + 2*z)*H[1, 2, z])/3 - (64*(11 + 2*z)*H[2, 0, z])/
              3 + 128*(-1 + z)*H[2, 1, z] - (64*(1 + 2*z)*H[-1, -1, 0, z])/
              3 + (160*(1 + 2*z)*H[-1, 0, 0, z])/3 - 128*(2 + 3*z)*
              H[0, 0, 0, z] + (544*(-1 + 2*z)*H[1, 0, 0, z])/3 + 
             (128*(-1 + 2*z)*H[1, 1, 0, z])/3 - (256*(-1 + 2*z)*H[1, 1, 1, 
                z])/3 - (160*(1 + 2*z)*H[-1, z]*zeta[2])/3 + 
             (16*H[1, z]*(983 - 1738*z - 252*zeta[2] + 504*z*zeta[2]))/27 + 
             (16*H[0, z]*(1807 - 4166*z + 90*zeta[2] + 756*z*zeta[2]))/27 + 
             Lh*((32*(-19 + 44*z)*H[0, z])/9 + (32*(-11 + 16*z)*H[1, z])/9 - 
               32*(-1 + 2*z)*H[2, z] - (32*(-1 + 2*z)*H[0, 0, z])/3 - 32*
                (-1 + 2*z)*H[1, 0, z] - (32*(-1 + 2*z)*H[1, 1, z])/3 + 
               (32*(28 - 42*z - 9*zeta[2] + 18*z*zeta[2]))/9) + 
             (8*(-15245 + 21616*z + 4059*zeta[2] - 14166*z*zeta[2] + 
                648*z^2*zeta[2] - 198*zeta[3] + 2124*z*zeta[3]))/81) + 
           (8*(-30943 + 47153*z + 32544*zeta[2] - 57906*z*zeta[2] + 
              6480*z^2*zeta[2] - 2232*zeta[3] + 15984*z*zeta[3] - 
              11529*zeta[4] + 58698*z*zeta[4]))/243) + 
         CF*Nf*TF*(Lp^4*(-6 + 4*(-1 + 2*z)*H[0, z] + 8*(-1 + 2*z)*H[1, z]) - 
           (16*(424 - 1892*z + 27*z^2)*H[4, z])/9 - (64*(51 + 14*z)*H[5, z])/
            3 + (32*(-7 + 86*z)*H[-4, 0, z])/3 - (16*(9 + 142*z)*H[-3, 0, z])/
            3 + 64*(1 + 2*z)*H[-3, 2, z] - (272*(1 + 2*z)*H[-2, 2, z])/3 + 
           (256*(1 + 2*z)*H[-2, 3, z])/3 - 24*(7 + 12*z)*H[-1, 3, z] + 
           144*(1 + 2*z)*H[-1, 4, z] - (16*(920 - 1351*z + 27*z^2)*
             H[1, 3, z])/9 + (688*(-1 + 2*z)*H[1, 4, z])/3 - 
           (16*(685 - 1109*z + 27*z^2)*H[2, 2, z])/9 + 
           (64*(-31 + 11*z)*H[2, 3, z])/3 - (8*(576 - 902*z - 3532*z^2 - 
              2018*z^3 + 27*z^4)*H[3, 0, z])/(3*(1 + z)^2) + 
           (16*(-407 + 718*z)*H[3, 1, z])/9 + (16*(-181 + 18*z)*H[3, 2, z])/
            3 - (320*(25 + 13*z)*H[4, 0, z])/3 - (64*(31 + 39*z)*H[4, 1, z])/
            3 - (32*(-5 + 62*z)*H[-3, -1, 0, z])/3 + 16*(-7 + 74*z)*
            H[-3, 0, 0, z] - (32*(5 + 46*z)*H[-2, -2, 0, z])/3 + 
           (16*(43 + 142*z)*H[-2, -1, 0, z])/3 + 
           (64*(1 + 2*z)*H[-2, -1, 2, z])/3 - (32*(25 + 122*z)*
             H[-2, 0, 0, z])/3 + 192*(1 + 2*z)*H[-2, 2, 0, z] + 
           64*(1 + 2*z)*H[-2, 2, 1, z] + 256*(1 + 2*z)*H[-1, -3, 0, z] + 
           (16*(53 + 68*z)*H[-1, -2, 0, z])/3 - 
           (16*(1 + 16*z)*H[-1, -1, 2, z])/3 + (80*(1 + 2*z)*H[-1, -1, 3, z])/
            3 - 16*(13 + 20*z)*H[-1, 2, 0, z] - 
           (32*(7 + 10*z)*H[-1, 2, 1, z])/3 + (256*(1 + 2*z)*H[-1, 2, 2, z])/
            3 + 272*(1 + 2*z)*H[-1, 3, 0, z] + 96*(1 + 2*z)*H[-1, 3, 1, z] + 
           224*(-1 + 2*z)*H[1, -3, 0, z] - (64*(-7 + z)*H[1, -2, 0, z])/3 - 
           (8*(1417 - 2246*z + 54*z^2)*H[1, 1, 2, z])/9 - 
           (784*(-1 + 2*z)*H[1, 1, 3, z])/3 - (8*(2753 - 3766*z + 81*z^2)*
             H[1, 2, 0, z])/9 + (16*(-593 + 1003*z)*H[1, 2, 1, z])/9 - 
           64*(-1 + 2*z)*H[1, 2, 2, z] + 432*(-1 + 2*z)*H[1, 3, 0, z] - 
           144*(-1 + 2*z)*H[1, 3, 1, z] - 192*H[2, -2, 0, z] - 
           (8*(2695 + 636*z - 6786*z^2 - 4556*z^3 + 135*z^4)*H[2, 0, 0, z])/
            (9*(1 + z)^2) - (8*(511 + 28*z - 1468*z^2 - 952*z^3 + 27*z^4)*
             H[2, 1, 0, z])/(3*(1 + z)^2) + (16*(-334 + 713*z)*H[2, 1, 1, z])/
            9 - 16*(7 + 10*z)*H[2, 1, 2, z] + 32*(-35 + 24*z)*H[2, 2, 0, z] - 
           (16*(17 + 26*z)*H[2, 2, 1, z])/3 - (16*(425 + 58*z)*H[3, 0, 0, z])/
            3 + (208*(-15 + 2*z)*H[3, 1, 0, z])/3 + 
           (64*(-13 + 3*z)*H[3, 1, 1, z])/3 + 
           (416*(1 + 2*z)*H[-2, -1, -1, 0, z])/3 - 
           (16*(-43 + 58*z)*H[-2, -1, 0, 0, z])/3 + 
           (704*(-1 + z)*H[-2, 0, 0, 0, z])/3 - 
           (320*(1 + 2*z)*H[-1, -2, -1, 0, z])/3 - 
           (32*(1 + 2*z)*H[-1, -2, 0, 0, z])/3 - 
           (448*(1 + 2*z)*H[-1, -1, -2, 0, z])/3 + 
           (112*(-1 + 2*z)*H[-1, -1, -1, 0, z])/3 - 
           (224*(1 + 2*z)*H[-1, -1, -1, 2, z])/3 + 16*(21 + 29*z)*
            H[-1, -1, 0, 0, z] + (352*(1 + 2*z)*H[-1, -1, 2, 0, z])/3 + 
           (128*(1 + 2*z)*H[-1, -1, 2, 1, z])/3 - 8*(109 + 146*z)*
            H[-1, 0, 0, 0, z] + (832*(1 + 2*z)*H[-1, 2, 0, 0, z])/3 + 
           (128*(1 + 2*z)*H[-1, 2, 1, 0, z])/3 + 
           (64*(1 + 2*z)*H[-1, 2, 1, 1, z])/3 - 
           (8*(-1184 - 5472*z - 7392*z^2 - 2924*z^3 + 135*z^4)*
             H[0, 0, 0, 0, z])/(9*(1 + z)^2) + 320*(-1 + 2*z)*
            H[1, -2, 0, 0, z] - (8*(1187 - 1164*z + 45*z^2)*H[1, 0, 0, 0, z])/
            3 - (448*(-1 + 2*z)*H[1, 1, -2, 0, z])/3 - 
           (8*(2225 - 3142*z + 135*z^2)*H[1, 1, 0, 0, z])/9 - 
           8*(178 - 288*z + 9*z^2)*H[1, 1, 1, 0, z] + 
           (16*(-425 + 757*z)*H[1, 1, 1, 1, z])/9 - 
           (784*(-1 + 2*z)*H[1, 1, 1, 2, z])/3 + 
           (16*(-1 + 2*z)*H[1, 1, 2, 0, z])/3 - 
           (992*(-1 + 2*z)*H[1, 1, 2, 1, z])/3 + 
           (1952*(-1 + 2*z)*H[1, 2, 0, 0, z])/3 - 
           (16*(-1 + 2*z)*H[1, 2, 1, 0, z])/3 - 
           (928*(-1 + 2*z)*H[1, 2, 1, 1, z])/3 + (16*(-275 + 214*z)*
             H[2, 0, 0, 0, z])/3 + 64*(-17 + 13*z)*H[2, 1, 0, 0, z] - 
           (16*(47 + 26*z)*H[2, 1, 1, 0, z])/3 - 
           (16*(-43 + 98*z)*H[2, 1, 1, 1, z])/3 + 
           (256*(1 + 2*z)*H[-1, -1, -1, -1, 0, z])/3 - 
           (208*(1 + 2*z)*H[-1, -1, -1, 0, 0, z])/3 + 432*(1 + 2*z)*
            H[-1, -1, 0, 0, 0, z] - 192*(1 + 2*z)*H[-1, 0, 0, 0, 0, z] - 
           (32*(115 + 102*z)*H[0, 0, 0, 0, 0, z])/3 + 416*(-1 + 2*z)*
            H[1, 0, 0, 0, 0, z] + 992*(-1 + 2*z)*H[1, 1, 0, 0, 0, z] + 
           112*(-1 + 2*z)*H[1, 1, 1, 0, 0, z] - 
           (784*(-1 + 2*z)*H[1, 1, 1, 1, 0, z])/3 - 320*(-1 + 2*z)*
            H[1, 1, 1, 1, 1, z] - (16*(7 + 86*z)*H[-3, z]*zeta[2])/3 + 
           48*(1 + 2*z)*H[-2, -1, z]*zeta[2] - (160*(1 + 2*z)*H[-1, -2, z]*
             zeta[2])/3 + (352*(1 + 2*z)*H[-1, -1, -1, z]*zeta[2])/3 - 
           (4*H[-1, 0, 0, z]*(-367 - 534*z + 171*z^2 - 48*zeta[2] - 
              96*z*zeta[2]))/3 - (64*H[-1, 2, z]*(-5 - 9*z + 6*zeta[2] + 
              12*z*zeta[2]))/3 - (8*H[-1, -1, 0, z]*(229 + 250*z + 15*z^2 + 
              18*zeta[2] + 36*z*zeta[2]))/3 + 
           (40*H[3, z]*(175 - 725*z + 297*zeta[2] + 54*z*zeta[2]))/27 - 
           (8*H[-2, 0, z]*(40 - 330*z + 93*z^2 + 6*zeta[2] + 156*z*zeta[2]))/
            3 + (8*H[2, 1, z]*(2860 - 4091*z - 999*zeta[2] + 1566*z*zeta[2]))/
            27 + (8*H[1, 1, 1, z]*(3266 - 6175*z - 1143*zeta[2] + 
              2286*z*zeta[2]))/27 + (8*H[1, 2, z]*(3797 - 7543*z - 
              1575*zeta[2] + 3150*z*zeta[2]))/27 - 
           (8*H[1, 0, 0, z]*(-2297 + 1970*z + 4285*z^2 + 54*z^3 + 
              1365*zeta[2] - 1365*z*zeta[2] - 2730*z^2*zeta[2]))/
            (9*(1 + z)) + (4*H[1, 1, 0, z]*(9305 - 8921*z - 17983*z^2 + 
              135*z^3 - 4338*zeta[2] + 4338*z*zeta[2] + 8676*z^2*zeta[2]))/
            (27*(1 + z)) + (4*H[2, 0, z]*(20836 + 410*z - 20129*z^2 + 
              135*z^3 - 4194*zeta[2] + 5490*z*zeta[2] + 9684*z^2*zeta[2]))/
            (27*(1 + z)) + (2*H[0, 0, 0, z]*(45193 + 71339*z + 33004*z^2 + 
              6318*z^3 + 1422*zeta[2] + 27378*z*zeta[2] + 25956*z^2*zeta[2]))/
            (27*(1 + z)) + Lp^3*((-8*(-44 + 139*z)*H[0, z])/9 - 
             (8*(-109 + 128*z)*H[1, z])/9 + Lh*(-12 + 8*(-1 + 2*z)*H[0, z] + 
               16*(-1 + 2*z)*H[1, z]) - (64*(-2 + z)*H[2, z])/3 - 
             (8*(-13 + 14*z)*H[0, 0, z])/3 - (176*(-1 + 2*z)*H[1, 0, z])/3 - 
             (112*(-1 + 2*z)*H[1, 1, z])/3 + (2*(43 - 42*z - 64*zeta[2] + 
                32*z*zeta[2]))/3) + (8*H[-1, -1, z]*(-5*zeta[2] + 
              46*z*zeta[2] - 24*zeta[3] - 48*z*zeta[3]))/3 + 
           (8*H[-2, z]*(77*zeta[2] + 210*z*zeta[2] - 8*zeta[3] - 
              16*z*zeta[3]))/3 - (4*H[1, 1, z]*(9290 - 27718*z - 
              15381*zeta[2] + 25794*z*zeta[2] + 486*z^2*zeta[2] - 
              216*zeta[3] + 432*z*zeta[3]))/81 - 
           (4*H[1, 0, z]*(4352 - 16261*z - 11565*zeta[2] + 17622*z*zeta[2] + 
              162*z^2*zeta[2] - 2808*zeta[3] + 5616*z*zeta[3]))/27 + 
           (8*H[-1, 0, z]*(48 + 60*z + 137*z^2 + 189*z^3 + 100*z*zeta[2] + 
              172*z^2*zeta[2] + 116*z*zeta[3] + 232*z^2*zeta[3]))/(3*z) - 
           (4*H[2, z]*(24796 + 17892*z - 38604*z^2 - 31700*z^3 - 
              14319*zeta[2] - 13284*z*zeta[2] + 15903*z^2*zeta[2] + 
              15678*z^3*zeta[2] + 486*z^4*zeta[2] + 7236*zeta[3] + 
              12960*z*zeta[3] + 4212*z^2*zeta[3] - 1512*z^3*zeta[3]))/
            (81*(1 + z)^2) - (2*H[0, 0, z]*(29602 + 147783*z + 227172*z^2 + 
              129403*z^3 + 20412*z^4 - 58959*zeta[2] - 53838*z*zeta[2] + 
              67257*z^2*zeta[2] + 64080*z^3*zeta[2] + 972*z^4*zeta[2] + 
              74088*zeta[3] + 205632*z*zeta[3] + 189000*z^2*zeta[3] + 
              57456*z^3*zeta[3]))/(81*(1 + z)^2) + 
           Lp^2*(4*(-77 + 174*z)*H[2, z] - 8*(27 + 2*z)*H[3, z] - 
             24*(1 + 2*z)*H[-1, 0, z] + 32*(1 + 2*z)*H[-1, 2, z] + 
             (2*(-223 + 1064*z)*H[0, 0, z])/3 + (4*(-553 + 710*z)*H[1, 0, z])/
              3 + (4*(-187 + 278*z)*H[1, 1, z])/3 + 120*(-1 + 2*z)*
              H[1, 2, z] + 8*(-37 + 2*z)*H[2, 0, z] + 8*(-17 + 10*z)*
              H[2, 1, z] + 16*(1 + 2*z)*H[-1, 0, 0, z] - 4*(43 + 10*z)*
              H[0, 0, 0, z] + 152*(-1 + 2*z)*H[1, 0, 0, z] + 
             120*(-1 + 2*z)*H[1, 1, 0, z] + 8*(-1 + 2*z)*H[1, 1, 1, z] - 
             32*(1 + 2*z)*H[-1, z]*zeta[2] + (8*H[1, z]*(175 - 275*z - 
                6*zeta[2] + 12*z*zeta[2]))/3 + 2*H[0, z]*(215 + 189*z + 74*
                zeta[2] + 76*z*zeta[2]) + Lh*(-8*(3 + 8*z)*H[0, z] + 48*
                (-1 + 2*z)*H[1, z] - 32*(-1 + 2*z)*H[2, z] - 48*(-1 + 2*z)*
                H[0, 0, z] - 96*(-1 + 2*z)*H[1, 0, z] - 32*(-1 + 2*z)*
                H[1, 1, z] + 8*(-14 + 5*z - 4*zeta[2] + 8*z*zeta[2])) + 
             (3685 - 2878*z + 546*zeta[2] - 2088*z*zeta[2] - 528*zeta[3] - 
               384*z*zeta[3])/3) - (4*H[-1, z]*(309*zeta[2] + 394*z*zeta[2] + 
              15*z^2*zeta[2] + 84*z*zeta[3] - 894*zeta[4] - 1788*z*zeta[4]))/
            3 + (2*H[1, z]*(120353 - 125081*z - 245434*z^2 - 133542*zeta[2] + 
              126738*z*zeta[2] + 264654*z^2*zeta[2] + 2430*z^3*zeta[2] - 
              143532*zeta[3] + 33372*z*zeta[3] + 182736*z^2*zeta[3] + 
              5832*z^3*zeta[3] + 87804*zeta[4] - 87804*z*zeta[4] - 
              175608*z^2*zeta[4]))/(243*(1 + z)) - 
           (2*H[0, z]*(220472 + 628497*z + 595578*z^2 + 187553*z^3 - 
              76752*zeta[2] - 245349*z*zeta[2] - 233226*z^2*zeta[2] - 
              34497*z^3*zeta[2] + 30132*z^4*zeta[2] + 55620*zeta[3] - 
              300672*z*zeta[3] - 762372*z^2*zeta[3] - 415800*z^3*zeta[3] - 
              5832*z^4*zeta[3] + 243972*zeta[4] + 758808*z*zeta[4] + 
              785700*z^2*zeta[4] + 270864*z^3*zeta[4]))/(243*(1 + z)^2) + 
           Lp*((-16*(-91 + 419*z)*H[3, z])/3 + 16*(45 + 2*z)*H[4, z] - 
             512*z*H[-3, 0, z] + 16*(5 + 24*z)*H[-2, 0, z] - 
             64*(1 + 2*z)*H[-2, 2, z] + 96*(1 + 2*z)*H[-1, 2, z] - 
             96*(1 + 2*z)*H[-1, 3, z] - (16*(-190 + 293*z)*H[1, 2, z])/3 - 
             224*(-1 + 2*z)*H[1, 3, z] - (16*(-343 + 641*z)*H[2, 0, z])/3 - 
             (128*(-16 + 23*z)*H[2, 1, z])/3 - 16*(-35 + 26*z)*H[2, 2, z] + 
             16*(77 + 54*z)*H[3, 0, z] + 32*(11 + 12*z)*H[3, 1, z] + 
             32*(-1 + 10*z)*H[-2, -1, 0, z] - 48*(-1 + 2*z)*H[-2, 0, 0, z] + 
             96*(1 + 2*z)*H[-1, -2, 0, z] - 48*(5 + 8*z)*H[-1, -1, 0, z] + 
             24*(17 + 24*z)*H[-1, 0, 0, z] - 192*(1 + 2*z)*H[-1, 2, 0, z] - 
             64*(1 + 2*z)*H[-1, 2, 1, z] - 4*(11 + 482*z)*H[0, 0, 0, z] - 
             160*(-1 + 2*z)*H[1, -2, 0, z] - 328*(-7 + 8*z)*H[1, 0, 0, z] - 
             16*(-73 + 111*z)*H[1, 1, 0, z] - (1664*(-1 + 2*z)*H[1, 1, 1, z])/
              3 + 128*(-1 + 2*z)*H[1, 1, 2, z] - 160*(-1 + 2*z)*
              H[1, 2, 0, z] + 96*(-1 + 2*z)*H[1, 2, 1, z] - 
             16*(-61 + 18*z)*H[2, 0, 0, z] - 16*(-37 + 30*z)*H[2, 1, 0, z] - 
             32*(-5 + 4*z)*H[2, 1, 1, z] - 64*(1 + 2*z)*H[-1, -1, -1, 0, z] - 
             96*(1 + 2*z)*H[-1, -1, 0, 0, z] - 48*(1 + 2*z)*H[-1, 0, 0, 0, 
               z] + 16*(39 + 38*z)*H[0, 0, 0, 0, z] - 208*(-1 + 2*z)*
              H[1, 0, 0, 0, z] - 416*(-1 + 2*z)*H[1, 1, 0, 0, z] + 
             64*(-1 + 2*z)*H[1, 1, 1, 0, z] + 256*(-1 + 2*z)*
              H[1, 1, 1, 1, z] + 48*(1 + 6*z)*H[-2, z]*zeta[2] - 
             24*(9 + 16*z)*H[-1, z]*zeta[2] - 32*(1 + 2*z)*H[-1, -1, z]*
              zeta[2] + 16*H[-1, 0, z]*(6 + z + 9*z^2 + 4*zeta[2] + 8*z*
                zeta[2]) + (8*H[2, z]*(-353 + 444*z - 78*zeta[2] + 
                12*z*zeta[2]))/3 - (8*H[1, 1, z]*(227 - 496*z - 114*zeta[2] + 
                228*z*zeta[2]))/3 - (8*H[1, 0, z]*(2327 - 3934*z - 
                702*zeta[2] + 1404*z*zeta[2]))/9 - (4*H[0, 0, z]*(5882 + 
                3029*z + 324*z^2 + 558*zeta[2] + 2052*z*zeta[2]))/9 + 
             (4*H[1, z]*(5101 - 11192*z - 5580*zeta[2] + 9648*z*zeta[2] - 
                2592*zeta[3] + 5184*z*zeta[3]))/27 + (2*H[0, z]*(-24473 + 
                31168*z - 4698*zeta[2] + 17496*z*zeta[2] + 9936*zeta[3] + 
                13392*z*zeta[3]))/27 + Lh*(-8*(-5 + 14*z)*H[2, z] + 16*
                (-1 + 2*z)*H[3, z] + 4*(39 + 32*z)*H[0, 0, z] - 24*
                (-7 + 10*z)*H[1, 0, z] - 8*(-7 + 10*z)*H[1, 1, z] + 48*
                (-1 + 2*z)*H[1, 2, z] + 144*(-1 + 2*z)*H[2, 0, z] + 48*
                (-1 + 2*z)*H[2, 1, z] + 88*(-1 + 2*z)*H[0, 0, 0, z] + 144*
                (-1 + 2*z)*H[1, 0, 0, z] + 48*(-1 + 2*z)*H[1, 1, 0, z] + 16*
                (-1 + 2*z)*H[1, 1, 1, z] - 16*H[1, z]*(5 - 9*z - 3*zeta[2] + 
                 6*z*zeta[2]) - 4*H[0, z]*(-20 + 13*z - 4*zeta[2] + 
                 8*z*zeta[2]) + 4*(-11 - 7*z - 10*zeta[2] + 28*z*zeta[2] - 
                 32*zeta[3] + 64*z*zeta[3])) + (17035 - 50*z + 5856*zeta[2] - 
               16056*z*zeta[2] + 2592*z^2*zeta[2] + 19632*zeta[3] - 43296*z*
                zeta[3] + 9504*zeta[4] + 31680*z*zeta[4])/18) + 
           (-846161 - 529096*z + 1480291*z^2 + 1163226*z^3 + 538792*zeta[2] + 
             443160*z*zeta[2] - 566760*z^2*zeta[2] - 307832*z^3*zeta[2] + 
             163296*z^4*zeta[2] + 1282560*zeta[3] + 1883520*z*zeta[3] - 
             84528*z^2*zeta[3] - 679008*z^3*zeta[3] + 6480*z^4*zeta[3] - 
             184896*zeta[2]*zeta[3] + 554688*z^2*zeta[2]*zeta[3] + 
             369792*z^3*zeta[2]*zeta[3] + 329616*zeta[4] + 
             1425600*z*zeta[4] + 1883736*z^2*zeta[4] + 866160*z^3*zeta[4] + 
             64152*z^4*zeta[4] - 1038528*zeta[5] - 2408832*z*zeta[5] - 
             1702080*z^2*zeta[5] - 331776*z^3*zeta[5])/(324*(1 + z)^2))))
 
dFFLarin["qq"] = delta[1 - z] + as*CF*(6*(-1 + z) + 2*Lp*(1 + z) - 
       (4*(1 + z^2)*H[0, z])/(-1 + z)) - 32*as^3*CF^3*Lp^3*plusD[2, 1 - z] + 
     as^2*(CF*Nf*TF*((8*(46 - 75*z + 34*z^2)*H[0, z])/(3*(-1 + z)) + 
         Lp^2*((-8*(-7 + 8*z))/3 + 8*(1 + z)*H[0, z]) - 
         (8*(-7 - 60*z + 68*z^2)*H[0, 0, z])/(3*(-1 + z)) + 
         Lp*((-8*(-97 + 107*z))/9 + (16*(5 - 24*z + 20*z^2)*H[0, z])/
            (3*(-1 + z)) - 48*(1 + z)*H[0, 0, z]) - 16*(-1 + z)*H[1, 0, z] + 
         88*(1 + z)*H[0, 0, 0, z] - (4*(139 - 83*z - 108*zeta[2] + 
            108*z*zeta[2]))/27) + CA*CF*((11*Lp^2*(1 + z))/3 + 2*H[1, z] - 
         (4*(1 + z^2)*H[3, z])/(-1 + z) - (8*(1 + z^2)*H[-2, 0, z])/(1 + z) + 
         12*(1 + z)*H[-1, 0, z] + ((-37 + 12*z + 47*z^2)*H[0, 0, z])/
          (3*(-1 + z)) - 8*(-1 + z)*H[1, 0, z] - (4*(1 + z^2)*H[1, 2, z])/
          (-1 + z) + (4*(1 + z^2)*H[2, 0, z])/(1 + z) - 
         (8*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
         (12*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (36*(1 + z^2)*H[0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-127 + 174*z - 187*z^2 + 36*zeta[2] + 36*z^2*zeta[2]))/
          (3*(-1 + z)) + Lp*((-2*(-1 + 23*z^2)*H[0, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*(1 + z^2)*H[0, 0, z])/
            ((-1 + z)*(1 + z)) + (4*(-28 + 67*z + 95*z^2 - 18*z*zeta[2]))/
            (9*(1 + z))) - (-1327 + 2135*z + 1327*z^2 - 2135*z^3 + 
           540*zeta[2] - 216*z*zeta[2] - 540*z^2*zeta[2] + 216*z^3*zeta[2] - 
           432*zeta[3] - 756*z*zeta[3] + 324*z^2*zeta[3])/
          (27*(-1 + z)*(1 + z))) + CF^2*(-2*Lp^3*(1 + z) - 2*H[1, z] + 
         Lp^2*(-2*(-1 + z) - 4*Lh*(1 + z) + (2*(3 + 5*z^2)*H[0, z])/
            (-1 + z) + 8*(1 + z)*H[1, z]) - 12*(-1 + z)*H[2, z] + 
         (28*(1 + z^2)*H[3, z])/(-1 + z) + (16*(1 + z^2)*H[-2, 0, z])/
          (1 + z) - 24*(1 + z)*H[-1, 0, z] - (2*(2 - 22*z + 35*z^2)*
           H[0, 0, z])/(-1 + z) - 44*(-1 + z)*H[1, 0, z] + 
         (8*(1 + z^2)*H[1, 2, z])/(-1 + z) + (4*(15 + 11*z)*(1 + z^2)*
           H[2, 0, z])/((-1 + z)*(1 + z)) + (4*(1 + z^2)*H[2, 1, z])/
          (-1 + z) + (16*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
         (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
         (2*(47 + 11*z + 69*z^2 + 33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (36*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (4*H[0, z]*(5 - 15*z + 14*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
          (-1 + z) + Lp*((12*(-1 + 2*z^2)*H[0, z])/(-1 + z) + 
           Lh*(-12*(-1 + z) + (8*(1 + z^2)*H[0, z])/(-1 + z)) + 
           24*(-1 + z)*H[1, z] - (24*(1 + z^2)*H[2, z])/(-1 + z) - 
           (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - (4*(7 + 3*z + 13*z^2 + 9*z^3)*
             H[0, 0, z])/((-1 + z)*(1 + z)) - (24*(1 + z^2)*H[1, 0, z])/
            (-1 + z) - (2*(-6 + 6*z^2 + 5*zeta[2] + 2*z*zeta[2] + 
              5*z^2*zeta[2]))/(1 + z)) - (2*(26 - 26*z - 26*z^2 + 26*z^3 + 
            13*zeta[2] - 25*z*zeta[2] - 13*z^2*zeta[2] + 25*z^3*zeta[2] - 
            28*zeta[3] - 16*z*zeta[3] - 28*z^2*zeta[3] - 16*z^3*zeta[3]))/
          ((-1 + z)*(1 + z)))) + plusD[1, 1 - z]*(16*as^2*CF^2*Lp^2 + 
       as^3*(CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - z]*
      (-4*as*CF*Lp + as^2*(CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF*Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((154*Lp^4)/9 + Lp^3*((88*Lh)/3 - (8*(-67 + 18*zeta[2]))/
                9) + Lp^2*((-16*Lh*(-67 + 18*zeta[2]))/9 + 
               (2*(404 + 495*zeta[2] - 378*zeta[3]))/27) - 
             (4*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + (2*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81)) + 
           CF*Nf*TF*((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^3*(-8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           Lp^3*(-8*Lh^2 + 28*zeta[2]) - 5*Lp*zeta[4]) + 
         CF^2*Nf*TF*((-160/9 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(1 + 45*zeta[2]))/27) + 
           Lp*((-896*Lh)/27 - (4*(-1813 + 450*zeta[2] + 1548*zeta[3]))/81) - 
           (2*(-1711 + 112*zeta[2] + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((64*(-7 + 8*z))/27 - (64*(1 + z)*H[0, z])/9) - 
         (224*(1 + 55*z)*H[3, z])/27 + (1600*(1 + z)*H[4, z])/9 + 
         (512*(-1 + z)*H[1, 0, z])/3 + (1664*(-1 + z)*H[1, 1, z])/27 - 
         96*(-1 + z)*H[1, 2, z] - (32*(-59 + 115*z)*H[2, 0, z])/9 - 
         (224*(-5 + 13*z)*H[2, 1, z])/27 + (64*(1 + z)*H[2, 2, z])/3 + 
         (448*(1 + z)*H[3, 0, z])/3 + (448*(1 + z)*H[3, 1, z])/9 - 
         (32*(153 - 702*z + 563*z^2)*H[0, 0, 0, z])/(27*(-1 + z)) - 
         (992*(-1 + z)*H[1, 0, 0, z])/3 - (416*(-1 + z)*H[1, 1, 0, z])/3 - 
         (160*(-1 + z)*H[1, 1, 1, z])/9 + 64*(1 + z)*H[2, 0, 0, z] + 
         (64*(1 + z)*H[2, 1, 0, z])/3 + (64*(1 + z)*H[2, 1, 1, z])/9 + 
         (1024*(1 + z)*H[0, 0, 0, 0, z])/9 + (32*(-1 + z)*H[1, z]*
           (-320 + 27*zeta[2]))/81 - (64*H[2, z]*(188 - 370*z + 27*zeta[2] + 
            27*z*zeta[2]))/81 - (64*H[0, 0, z]*(302 + 483*z - 810*z^2 - 
            225*zeta[2] + 225*z^2*zeta[2]))/(81*(-1 + z)) + 
         Lp^2*((-32*(9 - 42*z + 35*z^2)*H[0, z])/(9*(-1 + z)) - 
           (160*(-1 + z)*H[1, z])/3 + (64*(1 + z)*H[2, z])/3 + 
           (128*(1 + z)*H[0, 0, z])/3 - (32*(55 - 65*z + 18*zeta[2] + 
              18*z*zeta[2]))/27) + Lp*((-1664*(-1 + z)*H[1, z])/9 + 
           (32*(-17 + 73*z)*H[2, z])/9 - (320*(1 + z)*H[3, z])/3 + 
           (32*(15 - 126*z + 115*z^2)*H[0, 0, z])/(9*(-1 + z)) + 
           (608*(-1 + z)*H[1, 0, z])/3 + (160*(-1 + z)*H[1, 1, z])/3 - 
           64*(1 + z)*H[2, 0, z] - (64*(1 + z)*H[2, 1, z])/3 - 
           (320*(1 + z)*H[0, 0, 0, z])/3 - (32*(587 - 637*z - 45*zeta[2] + 
              549*z*zeta[2]))/81 + (64*H[0, z]*(2 + 123*z - 135*z^2 - 
              45*zeta[2] + 45*z^2*zeta[2]))/(27*(-1 + z))) + 
         (32*H[0, z]*(-731 + 6258*z - 5671*z^2 - 711*zeta[2] - 
            2106*z*zeta[2] + 2817*z^2*zeta[2] - 216*zeta[3] + 
            216*z^2*zeta[3]))/(243*(-1 + z)) - 
         (16*(28556 - 29020*z - 7416*zeta[2] + 13968*z*zeta[2] - 
            5292*zeta[3] - 1404*z*zeta[3] - 5589*zeta[4] - 5589*z*zeta[4]))/
          729) + CF^2*Nf*TF*(Lp^4*((8*(-19 + 26*z))/9 - 8*(1 + z)*H[0, z]) + 
         Lh*((224*(-1 + z))/9 - (448*(1 + z^2)*H[0, z])/(27*(-1 + z))) + 
         (32*(189 - 440*z - 87*z^2 + 442*z^3)*H[4, z])/(9*(-1 + z)*(1 + z)) - 
         (2656*(1 + z)*H[5, z])/3 - (128*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) - 
         (64*(31 - 6*z + 13*z^2)*H[-2, 0, z])/(27*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) - 
         (64*(31 + 42*z + 31*z^2)*H[-1, 2, z])/(27*(1 + z)) + 
         (512*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) + 
         (8*(413 - 906*z + 413*z^2)*H[1, 2, z])/(9*(-1 + z)) + 
         (32*(73 - 136*z + 73*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
         (64*(25 - 12*z - 19*z^2 + 14*z^3)*H[2, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (640*(1 + z)*H[2, 3, z])/3 + (32*(71 - 622*z + 11*z^2 + 620*z^3)*
           H[3, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (32*(16 - 21*z + 4*z^2 + 33*z^3)*H[3, 1, z])/(9*(-1 + z)*(1 + z)) - 
         (416*(1 + z)*H[3, 2, z])/3 - 1056*(1 + z)*H[4, 0, z] - 
         (32*(1 + z)*H[4, 1, z])/3 + (128*(1 + z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) + (160*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) - 
         (128*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (32*(83 + 6*z + 83*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) + 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (8*(83 - 46*z + 83*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) + 
         (40*(39 - 94*z + 39*z^2)*H[1, 1, 0, z])/(9*(-1 + z)) + 
         (104*(-1 + z)*H[1, 1, 1, z])/3 + (32*(33 - 62*z + 33*z^2)*
           H[1, 1, 2, z])/(3*(-1 + z)) + (64*(115 - 213*z + 115*z^2)*
           H[1, 2, 0, z])/(9*(-1 + z)) + (32*(49 - 90*z + 49*z^2)*
           H[1, 2, 1, z])/(9*(-1 + z)) + (32*(260 - 253*z - 136*z^2 + 
            269*z^3)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (64*(41 - 28*z - 16*z^2 + 29*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) + (32*(20 - 39*z + 23*z^2)*H[2, 1, 1, z])/
          (9*(-1 + z)) - (320*(1 + z)*H[2, 1, 2, z])/3 - 
         (448*(1 + z)*H[2, 2, 0, z])/3 - 64*(1 + z)*H[2, 2, 1, z] - 
         (1184*(1 + z)*H[3, 0, 0, z])/3 - (32*(1 + z)*H[3, 1, 0, z])/3 - 
         32*(1 + z)*H[3, 1, 1, z] + (512*(1 + z^2)*H[-1, -1, -1, 0, z])/
          (9*(1 + z)) + (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (32*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (32*(-151 - 308*z + 367*z^2 + 336*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) + (16*(195 - 314*z + 195*z^2)*
           H[1, 0, 0, 0, z])/(3*(-1 + z)) + (64*(23 - 40*z + 23*z^2)*
           H[1, 1, 0, 0, z])/(3*(-1 + z)) + (128*(23 - 42*z + 23*z^2)*
           H[1, 1, 1, 0, z])/(9*(-1 + z)) + (160*(-1 + z)*H[1, 1, 1, 1, z])/
          3 - (544*(1 + z)*H[2, 0, 0, 0, z])/3 - 
         (128*(1 + z)*H[2, 1, 0, 0, z])/3 - (128*(1 + z)*H[2, 1, 1, 0, z])/
          3 - (64*(1 + z)*H[2, 1, 1, 1, z])/3 - 1088*(1 + z)*
          H[0, 0, 0, 0, 0, z] - (256*(1 + z^2)*H[-2, z]*zeta[2])/
          (9*(1 + z)) - (128*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) - 
         (128*H[-1, 0, z]*(-67 - 78*z - 67*z^2 + 45*zeta[2] + 
            45*z^2*zeta[2]))/(81*(1 + z)) + 
         (8*H[2, 1, z]*(92 - 25*z - 107*z^2 - 168*zeta[2] + 168*z^2*zeta[2]))/
          (9*(-1 + z)) - (8*H[1, 1, z]*(-305 + 606*z - 301*z^2 + 
            268*zeta[2] - 552*z*zeta[2] + 268*z^2*zeta[2]))/(9*(-1 + z)) - 
         (8*H[1, 0, z]*(-8873 + 16554*z - 8801*z^2 + 5706*zeta[2] - 
            10908*z*zeta[2] + 5706*z^2*zeta[2]))/(81*(-1 + z)) + 
         (8*H[2, 0, z]*(-3326 + 2809*z + 1864*z^2 - 3791*z^3 - 1008*zeta[2] - 
            1008*z*zeta[2] + 1008*z^2*zeta[2] + 1008*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) + (8*H[3, z]*(1746 + 3545*z - 2604*z^2 - 
            4243*z^3 - 1044*zeta[2] - 1044*z*zeta[2] + 1044*z^2*zeta[2] + 
            1044*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (8*H[0, 0, 0, z]*(6145 + 4647*z - 2921*z^2 - 3423*z^3 - 
            1845*zeta[2] - 1845*z*zeta[2] + 1845*z^2*zeta[2] + 
            1845*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^3*((-16*(44 - 102*z + 71*z^2)*H[0, z])/(9*(-1 + z)) + 
           Lh*((8*(-13 + 17*z))/3 - 16*(1 + z)*H[0, z]) - 
           (64*(-2 + 3*z)*H[1, z])/3 + (64*(1 + z)*H[2, z])/3 + 
           (176*(1 + z)*H[0, 0, z])/3 - (4*(-29 - 11*z + 48*zeta[2] + 
              48*z*zeta[2]))/9) - (8*H[1, z]*(5933 - 11827*z + 5894*z^2 + 
            1005*zeta[2] - 2010*z*zeta[2] + 1005*z^2*zeta[2] - 2640*zeta[3] + 
            5256*z*zeta[3] - 2640*z^2*zeta[3]))/(27*(-1 + z)) + 
         (128*H[-1, z]*(5*zeta[2] + 15*z*zeta[2] + 5*z^2*zeta[2] - 
            3*zeta[3] - 3*z^2*zeta[3]))/(27*(1 + z)) + 
         (8*H[0, 0, z]*(2747 + 5740*z + 484*z^2 - 3405*z^3 - 5337*zeta[2] - 
            9729*z*zeta[2] + 2628*z^2*zeta[2] + 8172*z^3*zeta[2] + 
            8640*zeta[3] + 8640*z*zeta[3] - 8640*z^2*zeta[3] - 
            8640*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
         (8*H[2, z]*(-7124 + 23047*z + 5941*z^2 - 24230*z^3 + 6084*zeta[2] - 
            4500*z*zeta[2] - 6228*z^2*zeta[2] + 5220*z^3*zeta[2] - 
            2376*zeta[3] - 2376*z*zeta[3] + 2376*z^2*zeta[3] + 
            2376*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
         Lp^2*((-40*(-61 + 77*z)*H[1, z])/9 + (32*(4 - 13*z + 11*z^2)*
             H[2, z])/(-1 + z) - 160*(1 + z)*H[3, z] + 
           (64*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (8*(85 - 103*z - 44*z^2 + 128*z^3)*H[0, 0, z])/
            (3*(-1 + z)*(1 + z)) + Lh*((8*(-193 + 233*z))/9 - 
             (16*(11 - 48*z + 41*z^2)*H[0, z])/(3*(-1 + z)) + 
             96*(1 + z)*H[0, 0, z]) + (32*(9 - 16*z + 9*z^2)*H[1, 0, z])/
            (-1 + z) - 96*(1 + z)*H[2, 0, z] - 216*(1 + z)*H[0, 0, 0, z] + 
           (8*H[0, z]*(-272 - 231*z + 410*z^2 - 27*zeta[2] + 27*z^2*zeta[2]))/
            (9*(-1 + z)) + (8*(3050 + z - 3049*z^2 - 819*zeta[2] - 
              711*z*zeta[2] + 180*z^2*zeta[2] - 108*zeta[3] - 216*z*zeta[3] - 
              108*z^2*zeta[3]))/(27*(1 + z))) - 
         (4*H[0, z]*(-40962 - 16592*z + 40285*z^2 + 15915*z^3 + 
            39870*zeta[2] - 426*z*zeta[2] - 40104*z^2*zeta[2] + 
            672*z^3*zeta[2] + 11268*zeta[3] + 37764*z*zeta[3] - 
            6012*z^2*zeta[3] - 34812*z^3*zeta[3] - 24786*zeta[4] - 
            24786*z*zeta[4] + 24786*z^2*zeta[4] + 24786*z^3*zeta[4]))/
          (81*(-1 + z)*(1 + z)) + Lp*((-32*(18 - 91*z - 3*z^2 + 98*z^3)*
             H[3, z])/(3*(-1 + z)*(1 + z)) + 576*(1 + z)*H[4, z] - 
           (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
           (64*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) + 
           (8*(989 - 1758*z + 989*z^2)*H[1, 0, z])/(9*(-1 + z)) - 
           88*(-1 + z)*H[1, 1, z] - (16*(61 - 114*z + 61*z^2)*H[1, 2, z])/
            (3*(-1 + z)) - (32*(39 - 94*z - 21*z^2 + 104*z^3)*H[2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(-1 - 3*z + 2*z^2)*H[2, 1, z])/
            (3*(-1 + z)) + 96*(1 + z)*H[2, 2, z] + 480*(1 + z)*H[3, 0, z] - 
           32*(1 + z)*H[3, 1, z] - (128*(1 + z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) - (128*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (16*(42 - 103*z + 40*z^2 + 129*z^3)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(68 - 117*z + 68*z^2)*H[1, 0, 0, z])/
            (3*(-1 + z)) - (16*(31 - 54*z + 31*z^2)*H[1, 1, 0, z])/
            (3*(-1 + z)) - 80*(-1 + z)*H[1, 1, 1, z] + 224*(1 + z)*
            H[2, 0, 0, z] + 32*(1 + z)*H[2, 1, 0, z] + 
           32*(1 + z)*H[2, 1, 1, z] + 608*(1 + z)*H[0, 0, 0, 0, z] + 
           (64*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           (8*H[1, z]*(2735 - 2941*z - 1890*zeta[2] + 1890*z*zeta[2]))/27 - 
           (8*H[2, z]*(-377 + 1050*z - 893*z^2 - 252*zeta[2] + 
              252*z^2*zeta[2]))/(9*(-1 + z)) + 
           (4*H[0, 0, z]*(2997 + 3143*z - 2129*z^2 - 2595*z^3 - 540*zeta[2] - 
              540*z*zeta[2] + 540*z^2*zeta[2] + 540*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) + Lh*((-16*(148 - 225*z + 112*z^2)*H[0, z])/
              (9*(-1 + z)) + (16*(-7 - 60*z + 68*z^2)*H[0, 0, z])/
              (3*(-1 + z)) + 32*(-1 + z)*H[1, 0, z] - 176*(1 + z)*
              H[0, 0, 0, z] + (8*(77 + 35*z - 108*zeta[2] + 108*z*zeta[2]))/
              27) - (4*H[0, z]*(-8569 + 12479*z + 9171*z^2 - 11877*z^3 + 
              2052*zeta[2] - 3636*z*zeta[2] - 2376*z^2*zeta[2] + 
              3600*z^3*zeta[2] + 2376*zeta[3] + 2376*z*zeta[3] - 
              2376*z^2*zeta[3] - 2376*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
           (2*(47171 - 3626*z - 50797*z^2 - 50274*zeta[2] - 16812*z*zeta[2] + 
              36342*z^2*zeta[2] + 16452*zeta[3] - 21528*z*zeta[3] - 
              37980*z^2*zeta[3] + 28188*zeta[4] + 56376*z*zeta[4] + 
              28188*z^2*zeta[4]))/(81*(1 + z))) + 
         (108375 - 98109*z - 108375*z^2 + 98109*z^3 - 38080*zeta[2] + 
           168760*z*zeta[2] + 33992*z^2*zeta[2] - 165680*z^3*zeta[2] - 
           91992*zeta[3] - 54264*z*zeta[3] + 69288*z^2*zeta[3] + 
           43080*z^3*zeta[3] - 6912*zeta[2]*zeta[3] - 6912*z*zeta[2]*
            zeta[3] + 6912*z^2*zeta[2]*zeta[3] + 6912*z^3*zeta[2]*zeta[3] - 
           147384*zeta[4] - 220608*z*zeta[4] + 128232*z^2*zeta[4] + 
           213552*z^3*zeta[4] + 90720*zeta[5] + 90720*z*zeta[5] - 
           90720*z^2*zeta[5] - 90720*z^3*zeta[5])/(81*(-1 + z)*(1 + z))) + 
       CF^3*(Lp^5*(1 + z) + Lp^4*(1 - z + 4*Lh*(1 + z) - 
           (4*(1 + 2*z^2)*H[0, z])/(-1 + z) - 8*(1 + z)*H[1, z]) - 
         (8*(-54 - 166*z - 81*z^2 + 331*z^3)*H[4, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(109 + 122*z + 135*z^2 + 148*z^3)*H[5, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-31 + 41*z - 95*z^2 + 65*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - (16*(-34 + 26*z + 57*z^2)*
           H[-3, 0, z])/(3*(1 + z)) + (64*(-38 + 41*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-53 + 22*z + 42*z^2)*H[-2, 2, z])/
          (3*(1 + z)) + (32*(-53 + 57*z - 56*z^2 + 60*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (32*(25 + 26*z + 25*z^2)*H[-1, 3, z])/
          (3*(1 + z)) + (3872*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (32*(19 - 33*z + 20*z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (2672*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (8*(-93 - 25*z + 48*z^2 + 64*z^3)*H[2, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(239 + 67*z + 221*z^2 + 49*z^3)*H[2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (8*(67 - 21*z + 209*z^2 + 147*z^3)*
           H[3, 0, z])/(3*(-1 + z)*(1 + z)) - (8*(-25 + 17*z + 19*z^2 + z^3)*
           H[3, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(103 + 123*z + 115*z^2 + 127*z^3)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(283 + 123*z + 453*z^2 + 233*z^3)*
           H[4, 0, z])/(3*(-1 + z)*(1 + z)) - (32*(39 + 43*z^2)*H[4, 1, z])/
          (3*(-1 + z)) - (32*(63 + 31*z + 43*z^2 + 51*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-57 - 19*z - 173*z^2 + 49*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-59 + 27*z - 53*z^2 + 21*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-3 + 28*z + 46*z^2)*H[-2, -1, 0, z])/
          (3*(1 + z)) - (64*(-14 + 18*z - 15*z^2 + 19*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(81 - 283*z + 36*z^2 + 214*z^3)*
           H[-2, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(2 + z^2)*H[-2, 2, 0, z])/(3*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, 1, z])/(3*(1 + z)) + 
         (928*(1 + z^2)*H[-1, -3, 0, z])/(3*(1 + z)) - 
         (32*(22 + 54*z + 23*z^2)*H[-1, -2, 0, z])/(3*(1 + z)) - 
         (352*(1 + z^2)*H[-1, -2, 2, z])/(1 + z) + 
         (32*(127 + 236*z + 127*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (1984*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (192*(4 + 7*z + 4*z^2)*H[-1, 2, 0, z])/(1 + z) + 
         (32*(5 + 8*z + 5*z^2)*H[-1, 2, 1, z])/(1 + z) + 
         (416*(1 + z^2)*H[-1, 2, 2, z])/(1 + z) + 
         (32*(11 + 9*z + 11*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (320*(1 + z^2)*H[1, -3, 0, z])/(-1 + z) - 
         (32*(-5 + 3*z)*H[1, -2, 0, z])/3 + (64*(1 + z^2)*H[1, -2, 2, z])/
          (-1 + z) - (8*(-43 + 41*z)*H[1, 1, 2, z])/3 - 
         (256*(1 + z^2)*H[1, 1, 3, z])/(-1 + z) + 
         (8*(153 - 260*z + 149*z^2)*H[1, 2, 0, z])/(3*(-1 + z)) + 
         (32*(-5 + 4*z)*H[1, 2, 1, z])/3 - (240*(1 + z^2)*H[1, 2, 2, z])/
          (-1 + z) - (2272*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (416*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) - 
         (128*(7 + 6*z)*(1 + z^2)*H[2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(113 + 201*z + 208*z^2 + 24*z^3)*H[2, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-19 - 77*z - 35*z^2 + 59*z^3)*
           H[2, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-41 - 3*z - 35*z^2 + 3*z^3)*H[2, 1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(251 + 127*z + 249*z^2 + 125*z^3)*
           H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (448*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) - 
         (16*(175 + 107*z + 315*z^2 + 207*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(62 + 51*z + 69*z^2 + 56*z^3)*
           H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[3, 1, 1, z])/
          (-1 + z) + (64*(-7 + 11*z)*(1 + z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(75 - 11*z + 56*z^2 + 8*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-63 + 23*z - 71*z^2 + 31*z^3)*H[-2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (432*(1 + z^2)*H[-1, -2, 0, 0, z])/(1 + z) + 
         (160*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) - 
         (16*(47 + 45*z)*H[-1, -1, -1, 0, z])/3 - 
         (1408*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (8*(223 + 332*z + 217*z^2)*H[-1, -1, 0, 0, z])/(3*(1 + z)) - 
         (2528*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(1 + z) + 
         (8*(95 + 124*z + 95*z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
         (32*(31 + 12*z + 31*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (32*(35 + 6*z + 35*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(-293 + 429*z + 1853*z^2 + 207*z^3)*H[0, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, -2, -1, 0, z])/
          (3*(-1 + z)) - (832*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (576*(1 - z + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
         (320*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (8*(-97 + 87*z)*H[1, 1, 0, 0, z])/3 - 
         (8*(-91 + 89*z)*H[1, 1, 1, 0, z])/3 - 
         (288*(1 + z^2)*H[1, 1, 2, 0, z])/(-1 + z) - 
         (1904*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (800*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) - 
         (32*(56 + 22*z + 65*z^2 + 31*z^3)*H[2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (16*(-229 - z - 219*z^2 + 9*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-109 + 19*z - 91*z^2 + 37*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (576*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (832*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) - 
         (80*(29 - 6*z + 29*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) - 
         (8*(97 - 47*z + 487*z^2 + 55*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (3280*(1 + z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (1952*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) - 
         (16*(-89 + 195*z - 109*z^2 + 215*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (32*(-35 + 47*z - 37*z^2 + 49*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (416*(1 + z^2)*H[-1, -2, z]*zeta[2])/(1 + z) - 
         (160*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (1408*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
         (4*H[1, 2, z]*(-125 + 320*z - 203*z^2 + 10*zeta[2] + 
            10*z^2*zeta[2]))/(3*(-1 + z)) - 
         (16*H[-1, 2, z]*(167 + 302*z + 167*z^2 + 12*zeta[2] - 12*z*zeta[2] + 
            12*z^2*zeta[2]))/(3*(1 + z)) - (4*H[1, 1, 0, z]*
           (19 - 66*z + 47*z^2 + 70*zeta[2] + 70*z^2*zeta[2]))/(3*(-1 + z)) + 
         (16*H[-1, -1, 0, z]*(-69 - 146*z - 77*z^2 + 100*zeta[2] + 
            100*z^2*zeta[2]))/(3*(1 + z)) + 
         (4*H[1, 0, 0, z]*(-219 + 276*z - 181*z^2 + 233*zeta[2] + 
            233*z^2*zeta[2]))/(3*(-1 + z)) - 
         (8*H[-1, 0, 0, z]*(-34 - 180*z - 50*z^2 + 545*zeta[2] - 
            36*z*zeta[2] + 545*z^2*zeta[2]))/(3*(1 + z)) - 
         (4*H[3, z]*(-36 + 24*z + 64*z^2 - 124*z^3 - 163*zeta[2] + 
            29*z*zeta[2] - 163*z^2*zeta[2] + 77*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (4*H[2, 1, z]*(41 + 85*z - 37*z^2 - 81*z^3 - 
            87*zeta[2] + 73*z*zeta[2] - 63*z^2*zeta[2] + 97*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) - (4*H[2, 0, z]*(34 - 638*z + 250*z^2 + 
            922*z^3 - 203*zeta[2] + 73*z*zeta[2] - 123*z^2*zeta[2] + 
            153*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) - 
         (16*H[-2, 0, z]*(31 + 116*z - 52*z^2 - 105*z^3 - 122*zeta[2] + 
            158*z*zeta[2] - 142*z^2*zeta[2] + 178*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (2*H[0, 0, 0, z]*(878 + 798*z - 1920*z^2 - 
            1416*z^3 + 251*zeta[2] + 1527*z*zeta[2] + 297*z^2*zeta[2] + 
            1029*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         Lp^3*(4*Lh^2*(1 + z) - (4*(2 + z)*(-2 + 3*z)*H[0, z])/(-1 + z) - 
           8*(-1 + z)*H[1, z] - (32*H[1, z]^2)/(-1 + z) + 
           Lh*(4*(-1 + z) - (4*(3 + 5*z^2)*H[0, z])/(-1 + z) - 
             16*(1 + z)*H[1, z]) + (16*(2 + 3*z^2)*H[2, z])/(-1 + z) + 
           (16*(1 + z^2)*H[-1, 0, z])/(1 + z) + 
           (8*(11 + 5*z + 23*z^2 + 17*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (40*(1 + z^2)*H[1, 0, z])/(-1 + z) + (32*(1 + z^2)*H[1, 1, z])/
            (-1 + z) - (2*(10 - 10*z^2 + 7*zeta[2] + 22*z*zeta[2] + 
              7*z^2*zeta[2]))/(1 + z)) + (4*H[1, 0, z]*(1098 - 2188*z + 
            1066*z^2 + 373*zeta[2] - 594*z*zeta[2] + 401*z^2*zeta[2] - 
            248*zeta[3] - 248*z^2*zeta[3]))/(3*(-1 + z)) - 
         (8*H[1, 1, z]*(-77 + 148*z - 71*z^2 + 32*zeta[2] - 64*z*zeta[2] + 
            32*z^2*zeta[2] + 132*zeta[3] + 132*z^2*zeta[3]))/(3*(-1 + z)) - 
         (8*H[-1, -1, z]*(555*zeta[2] + 1036*z*zeta[2] + 553*z^2*zeta[2] + 
            366*zeta[3] + 366*z^2*zeta[3]))/(3*(1 + z)) + 
         (2*H[2, z]*(448 - 1692*z - 465*z^2 + 1675*z^3 - 298*zeta[2] - 
            134*z*zeta[2] + 430*z^2*zeta[2] + 506*z^3*zeta[2] - 
            1376*zeta[3] - 1920*z*zeta[3] - 1520*z^2*zeta[3] - 
            2064*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) + 
         (8*H[-1, 0, z]*(16 + 59*z + 70*z^2 + 51*z^3 + 12*z^4 + 
            11*z*zeta[2] + 102*z^2*zeta[2] + 13*z^3*zeta[2] - 376*z*zeta[3] - 
            48*z^2*zeta[3] - 376*z^3*zeta[3]))/(3*z*(1 + z)) + 
         (32*H[-2, z]*(28*zeta[2] - 53*z*zeta[2] - 19*z^2*zeta[2] + 
            44*z^3*zeta[2] + 42*zeta[3] - 52*z*zeta[3] + 45*z^2*zeta[3] - 
            55*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(-2050 + 370*z + 2051*z^2 - 465*z^3 + 48*z^4 + 
            114*zeta[2] + 900*z*zeta[2] - 891*z^2*zeta[2] - 
            2565*z^3*zeta[2] + 1520*zeta[3] + 240*z*zeta[3] + 
            1840*z^2*zeta[3] + 720*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) + 
         Lp^2*(Lh^2*(12*(-1 + z) - (8*(1 + z^2)*H[0, z])/(-1 + z)) + 
           (4*(-13 + 2*z + 23*z^2)*H[2, z])/(-1 + z) - 
           (4*(39 + 23*z + 71*z^2 + 55*z^3)*H[3, z])/((-1 + z)*(1 + z)) - 
           (16*(3 + 7*z^2)*H[-2, 0, z])/(1 + z) - 40*(1 + z)*H[-1, 0, z] - 
           (64*(1 + z^2)*H[-1, 2, z])/(1 + z) + (6*(-12 + 10*z + 15*z^2)*
             H[0, 0, z])/(-1 + z) + (4*(13 - 14*z + 13*z^2)*H[1, 0, z])/
            (-1 + z) + 96*(-1 + z)*H[1, 1, z] - (136*(1 + z^2)*H[1, 2, z])/
            (-1 + z) - (4*(39 + 35*z + 55*z^2 + 51*z^3)*H[2, 0, z])/
            ((-1 + z)*(1 + z)) - (132*(1 + z^2)*H[2, 1, z])/(-1 + z) + 
           (112*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
           (120*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (2*(71 + 19*z + 173*z^2 + 89*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (196*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (136*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) + 
           (120*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
           2*H[1, z]*(-25 + 24*z + 4*zeta[2] + 4*z*zeta[2]) + 
           (2*H[0, z]*(-72 + 2*z + 64*z^2 - 10*z^3 + 51*zeta[2] + 
              3*z*zeta[2] + 97*z^2*zeta[2] + 17*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) + Lh*((-24*(-1 + 2*z^2)*H[0, z])/(-1 + z) - 
             48*(-1 + z)*H[1, z] + (48*(1 + z^2)*H[2, z])/(-1 + z) + 
             (32*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*(7 + 3*z + 13*z^2 + 
                9*z^3)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (48*(1 + z^2)*H[1, 0, z])/(-1 + z) + (4*(-6 + 6*z^2 + 
                5*zeta[2] + 2*z*zeta[2] + 5*z^2*zeta[2]))/(1 + z)) - 
           (2*(78 - 78*z - 78*z^2 + 78*z^3 - 39*zeta[2] - 53*z*zeta[2] + 
              39*z^2*zeta[2] + 53*z^3*zeta[2] - 36*zeta[3] + 16*z*zeta[3] - 
              84*z^2*zeta[3] + 64*z^3*zeta[3]))/((-1 + z)*(1 + z))) + 
         (8*H[-1, z]*(265*zeta[2] + 458*z*zeta[2] + 257*z^2*zeta[2] + 
            446*zeta[3] + 848*z*zeta[3] + 444*z^2*zeta[3] - 626*zeta[4] - 
            66*z*zeta[4] - 626*z^2*zeta[4]))/(3*(1 + z)) - 
         (2*H[1, z]*(1237 - 2433*z + 1196*z^2 + 737*zeta[2] - 
            1731*z*zeta[2] + 1010*z^2*zeta[2] - 1580*zeta[3] + 
            2720*z*zeta[3] - 1572*z^2*zeta[3] + 348*zeta[4] + 
            348*z^2*zeta[4]))/(3*(-1 + z)) - 
         (H[0, z]*(-5964 + 2386*z + 5867*z^2 - 2435*z^3 + 1412*zeta[2] - 
            2112*z*zeta[2] - 364*z^2*zeta[2] + 4008*z^3*zeta[2] + 
            24*zeta[3] + 2568*z*zeta[3] - 1320*z^2*zeta[3] - 
            3240*z^3*zeta[3] + 1517*zeta[4] + 477*z*zeta[4] + 
            2941*z^2*zeta[4] + 925*z^3*zeta[4]))/(3*(-1 + z)*(1 + z)) + 
         Lp*((-8*(-4 + 31*z^2 + 3*z^3)*H[3, z])/((-1 + z)*(1 + z)) + 
           (96*(7 + 4*z + 11*z^2 + 8*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
           (64*(-3 + 3*z - 9*z^2 + 7*z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (16*(1 + 12*z + 5*z^2)*H[-2, 0, z])/(1 + z) - 
           (256*(1 + z^2)*H[-2, 2, z])/(1 + z) - (192*(3 + 5*z + 3*z^2)*
             H[-1, 2, z])/(1 + z) - (160*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           16*H[1, 1, z] - 240*(-1 + z)*H[1, 2, z] + 
           (416*(1 + z^2)*H[1, 3, z])/(-1 + z) - (8*(-13 + 6*z + 43*z^2)*
             H[2, 0, z])/(-1 + z) - 88*(-1 + z)*H[2, 1, z] + 
           (16*(29 + 25*z + 31*z^2 + 27*z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) + 
           (8*(69 + 41*z + 123*z^2 + 87*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(37 + 39*z^2)*H[3, 1, z])/(-1 + z) - 
           (32*(-15 + 3*z - 13*z^2 + z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-15 + 3*z - 29*z^2 + 17*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (256*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 160*(1 + z)*
            H[-1, -1, 0, z] + (832*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (16*(13 + 8*z + 13*z^2)*H[-1, 0, 0, z])/(1 + z) + 
           (224*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) - 
           (4*(-55 - 27*z + 217*z^2 + 117*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(95 - 112*z + 95*z^2)*H[1, 0, 0, z])/(-1 + z) - 
           240*(-1 + z)*H[1, 1, 0, z] + (96*(1 + z^2)*H[1, 1, 2, z])/
            (-1 + z) + (464*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (80*(1 + z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (8*(69 + 61*z + 99*z^2 + 91*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(29 + 25*z + 31*z^2 + 27*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (48*(1 + z^2)*H[2, 1, 1, z])/
            (-1 + z) - (192*(1 + z^2)*H[-1, -1, -1, 0, z])/(1 + z) + 
           (592*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (4*(111 + 19*z + 409*z^2 + 133*z^3)*H[0, 0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (656*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) + 
           (16*(-1 + 13*z - 3*z^2 + 15*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (928*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + (8*H[1, 0, z]*(40 - 71*z + 39*z^2 + 3*zeta[2] + 
              3*z^2*zeta[2]))/(-1 + z) + (16*H[-1, 0, z]*(-14 - 28*z - 
              14*z^2 + 25*zeta[2] + 25*z^2*zeta[2]))/(1 + z) + 
           (4*H[2, z]*(-2 - 105*z + 18*z^2 + 121*z^3 - 42*zeta[2] + 
              6*z*zeta[2] - 42*z^2*zeta[2] + 6*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) - (4*H[0, 0, z]*(-73 + 60*z + 44*z^2 - 
              89*z^3 + 81*zeta[2] + 37*z*zeta[2] + 139*z^2*zeta[2] + 
              15*z^3*zeta[2]))/((-1 + z)*(1 + z)) - 
           (4*H[1, z]*(161 - 322*z + 161*z^2 + 30*zeta[2] - 60*z*zeta[2] + 
              30*z^2*zeta[2] - 100*zeta[3] - 100*z^2*zeta[3]))/(-1 + z) + 
           (16*H[-1, z]*(41*zeta[2] + 70*z*zeta[2] + 41*z^2*zeta[2] + 
              48*zeta[3] + 48*z^2*zeta[3]))/(1 + z) - 
           (2*H[0, z]*(102 + 282*z - 129*z^2 - 261*z^3 - 54*zeta[2] - 
              46*z*zeta[2] + 96*z^2*zeta[2] + 232*z^3*zeta[2] - 12*zeta[3] - 
              36*z*zeta[3] + 60*z^2*zeta[3] - 204*z^3*zeta[3]))/
            ((-1 + z)*(1 + z)) + Lh*(4*H[1, z] + 24*(-1 + z)*H[2, z] - 
             (56*(1 + z^2)*H[3, z])/(-1 + z) - (32*(1 + z^2)*H[-2, 0, z])/
              (1 + z) + 48*(1 + z)*H[-1, 0, z] + (4*(2 - 22*z + 35*z^2)*H[0, 
                0, z])/(-1 + z) + 88*(-1 + z)*H[1, 0, z] - 
             (16*(1 + z^2)*H[1, 2, z])/(-1 + z) - (8*(15 + 11*z)*(1 + z^2)*H[
                2, 0, z])/((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 1, z])/
              (-1 + z) - (32*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
             (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (4*(47 + 11*z + 69*z^2 + 
                33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (72*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (16*(1 + z^2)*H[1, 1, 0, 
                z])/(-1 + z) - (16*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (8*H[0, z]*(5 - 15*z + 14*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
              (-1 + z) + (4*(26 - 26*z - 26*z^2 + 26*z^3 + 13*zeta[2] - 
                25*z*zeta[2] - 13*z^2*zeta[2] + 25*z^3*zeta[2] - 28*zeta[3] - 
                16*z*zeta[3] - 28*z^2*zeta[3] - 16*z^3*zeta[3]))/
              ((-1 + z)*(1 + z))) - (2900 - 2900*z - 2900*z^2 + 2900*z^3 - 
             1080*zeta[2] - 352*z*zeta[2] + 1080*z^2*zeta[2] + 
             352*z^3*zeta[2] - 1112*zeta[3] - 600*z*zeta[3] + 
             1112*z^2*zeta[3] + 1176*z^3*zeta[3] + 449*zeta[4] - 
             895*z*zeta[4] + 831*z^2*zeta[4] - 1057*z^3*zeta[4])/
            (2*(-1 + z)*(1 + z))) + (1808 - 1808*z - 1808*z^2 + 1808*z^3 + 
           3448*zeta[2] + 824*z*zeta[2] - 3860*z^2*zeta[2] - 
           852*z^3*zeta[2] + 192*z^4*zeta[2] + 3936*zeta[3] + 
           5520*z*zeta[3] - 6672*z^2*zeta[3] - 9792*z^3*zeta[3] - 
           208*zeta[2]*zeta[3] - 3072*z*zeta[2]*zeta[3] + 1264*z^2*zeta[2]*
            zeta[3] - 3008*z^3*zeta[2]*zeta[3] + 1145*zeta[4] - 
           14625*z*zeta[4] + 1987*z^2*zeta[4] + 14253*z^3*zeta[4] - 
           14944*zeta[5] - 2208*z*zeta[5] - 24224*z^2*zeta[5] - 
           3360*z^3*zeta[5])/(6*(-1 + z)*(1 + z))) + 
       CA^2*CF*((242*Lp^3*(1 + z))/27 - (4*(-512 - 901*z - 164*z^2 + 
            1325*z^3)*H[4, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-31 + 277*z - 137*z^2 + 171*z^3)*H[5, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(8 + 7*z + 13*z^2 + 2*z^3)*H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(35 - 452*z - 241*z^2 + 388*z^3)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (32*(-35 + 27*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-100 + 63*z + 53*z^2)*H[-2, 2, z])/
          (9*(1 + z)) + (4*(-215 + 199*z - 221*z^2 + 205*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (128*(7 + 3*z + 7*z^2)*H[-1, 3, z])/
          (9*(1 + z)) + (1600*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (4*(148 - 603*z + 175*z^2)*H[1, 3, z])/(9*(-1 + z)) - 
         (664*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (4*(-259 - 268*z - 67*z^2 + 206*z^3)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) + (8*(-107 - 11*z - 89*z^2 + 7*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-356 - 143*z - 203*z^2 + 454*z^3)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) - (8*(-28 - 48*z - 7*z^2 + 57*z^3)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) - (4*(-3 + 5*z)*(7 - 4*z + 5*z^2)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-2 + 25*z - 18*z^2 + 15*z^3)*H[4, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(5 + 21*z - z^2 + 15*z^3)*H[4, 1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(21 + 15*z + 14*z^2 + 22*z^3)*
           H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-22 + 32*z - 35*z^2 + 49*z^3)*H[-3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(43 + 13*z + 29*z^2 + 27*z^3)*
           H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(88 + 234*z + 217*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
         (8*(-17 + 73*z - 19*z^2 + 75*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (4*(160 - 955*z - 239*z^2 + 746*z^3)*
           H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (8*(-47 + 39*z - 45*z^2 + 37*z^3)*H[-2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, 1, z])/
          (3*(-1 + z)*(1 + z)) + (496*(1 + z^2)*H[-1, -3, 0, z])/
          (3*(1 + z)) + (8*(139 + 228*z + 106*z^2)*H[-1, -2, 0, z])/
          (9*(1 + z)) - (368*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) + 
         (16*(101 + 180*z + 101*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (608*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (8*(59 + 96*z + 68*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (16*(41 + 60*z + 41*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
         (464*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) + 
         (4*(127 + 18*z + 127*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (736*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
         (16*(-6 + 7*z + 2*z^2)*H[1, -2, 0, z])/(3*(-1 + z)) + 
         (32*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
         (4*(157 - 387*z + 142*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
         (224*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
         (4*(100 + 183*z + 43*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (4*(14 - z + 9*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
         (88*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (16*(37 + 21*z + 39*z^2 + 23*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(-713 - 626*z - 452*z^2 + 325*z^3)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-245 - 302*z - 221*z^2 + 220*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) + (4*(-69 + 35*z - 51*z^2 + 53*z^3)*
           H[2, 1, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-51 + 5*z - 25*z^2 + 31*z^3)*H[2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 2, 1, z])/(-1 + z) + 
         (16*(19 + 14*z + 22*z^2 + 11*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*z*(11 - 14*z + 7*z^2)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(3 - 2*z + 3*z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)) - (4*(119 + 105*z + 53*z^2 + 171*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(9 + 43*z - 2*z^2 + 54*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (56*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) - 
         (48*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (8*(67 - 45*z + 64*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
         (448*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (4*(1025 + 1803*z + 998*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (656*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
         (4*(281 + 549*z + 146*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (16*(43 + 6*z + 43*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (8*(59 + 6*z + 59*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(1394 - 180*z + 125*z^2 + 225*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(1 + z^2)*H[1, -2, -1, 0, z])/(-1 + z) - 
         (512*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (4*(548 + 189*z + 413*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
         (160*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (4*(380 - 1107*z + 353*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
         (32*(19 - 60*z + 19*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) - 
         (80*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 2, 0, 0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) + 
         (4*(27 + 115*z + 65*z^2 + 153*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (4*(-93 + 163*z - 63*z^2 + 193*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-93 + 67*z - 63*z^2 + 97*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (288*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (272*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) + 
         (4*(37 + 10*z + 37*z^2)*H[-1, 0, 0, 0, 0, z])/(1 + z) + 
         (56*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (296*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(-1 + z) + 
         (320*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) - 
         (16*(-49 + 69*z - 56*z^2 + 76*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (16*(-7 + 37*z - 9*z^2 + 39*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (272*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) - 
         (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (448*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) - 
         (8*H[-1, 2, z]*(1499 + 2694*z + 1499*z^2 + 27*zeta[2] - 
            54*z*zeta[2] + 27*z^2*zeta[2]))/(27*(1 + z)) + 
         (2*H[1, 2, z]*(-135 - 390*z - 11*z^2 + 168*zeta[2] + 
            168*z^2*zeta[2]))/(9*(-1 + z)) + 
         (8*H[-1, -1, 0, z]*(-361 - 478*z - 385*z^2 + 225*zeta[2] + 
            225*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(157 - 786*z + 93*z^2 + 312*zeta[2] + 
            312*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[1, 0, 0, z]*(48 - 829*z + 87*z^2 + 534*zeta[2] + 
            534*z^2*zeta[2]))/(9*(-1 + z)) - 
         (4*H[-1, 0, 0, z]*(1456 + 516*z + 1312*z^2 + 3501*zeta[2] - 
            162*z*zeta[2] + 3501*z^2*zeta[2]))/(27*(1 + z)) + 
         (4*H[2, 1, z]*(59 + 56*z - 59*z^2 - 56*z^3 - 36*zeta[2] + 
            84*z*zeta[2] - 12*z^2*zeta[2] + 108*z^3*zeta[2]))/
          (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-752 - 228*z + 1375*z^2 - 
            221*z^3 - 846*zeta[2] + 66*z*zeta[2] - 690*z^2*zeta[2] + 
            222*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) - 
         (8*H[-2, 0, z]*(-329 + 1331*z - 278*z^2 - 562*z^3 - 1125*zeta[2] + 
            1089*z*zeta[2] - 1269*z^2*zeta[2] + 1233*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) - (2*H[3, z]*(-976 + 2934*z + 2519*z^2 - 
            2607*z^3 - 918*zeta[2] + 486*z*zeta[2] - 738*z^2*zeta[2] + 
            1314*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         (2*H[0, 0, 0, z]*(529 - 2761*z - 15515*z^2 + 1067*z^3 - 
            1566*zeta[2] + 5238*z*zeta[2] - 3906*z^2*zeta[2] + 
            3402*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^2*((-22*(-1 + 23*z^2)*H[0, z])/(9*(-1 + z)) + 
           (88*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + (88*(1 + z^2)*H[0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (2*(-463 + 1780*z + 2243*z^2 - 
              396*z*zeta[2]))/(27*(1 + z))) + 
         (2*H[1, 0, z]*(1203 - 2297*z + 1026*z^2 + 338*zeta[2] - 
            1110*z*zeta[2] + 476*z^2*zeta[2] - 384*zeta[3] - 
            384*z^2*zeta[3]))/(9*(-1 + z)) + 
         (4*H[1, 1, z]*(179 - 319*z + 140*z^2 + 38*zeta[2] + 24*z*zeta[2] + 
            26*z^2*zeta[2] - 108*zeta[3] - 108*z^2*zeta[3]))/(9*(-1 + z)) - 
         (4*H[-1, -1, z]*(1145*zeta[2] + 2205*z*zeta[2] + 1148*z^2*zeta[2] + 
            642*zeta[3] + 642*z^2*zeta[3]))/(9*(1 + z)) - 
         (2*H[0, 0, z]*(-34901 + 6605*z + 20527*z^2 - 15919*z^3 + 540*z^4 + 
            9756*zeta[2] + 19710*z*zeta[2] - 7902*z^2*zeta[2] - 
            19332*z^3*zeta[2] + 10800*zeta[3] + 13824*z^2*zeta[3]))/
          (81*(-1 + z)*(1 + z)) + (2*H[2, z]*(778 - 6389*z - 889*z^2 + 
            6278*z^3 - 102*zeta[2] - 1074*z*zeta[2] + 1266*z^2*zeta[2] + 
            1518*z^3*zeta[2] - 1620*zeta[3] - 3924*z*zeta[3] - 
            1692*z^2*zeta[3] - 3996*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
         (4*H[-1, 0, z]*(432 + 5591*z + 6600*z^2 + 5267*z^3 + 270*z^4 - 
            1683*z*zeta[2] + 810*z^2*zeta[2] - 1062*z^3*zeta[2] - 
            2700*z*zeta[3] - 648*z^2*zeta[3] - 2700*z^3*zeta[3]))/
          (81*z*(1 + z)) + (4*H[-2, z]*(112*zeta[2] - 472*z*zeta[2] + 
            37*z^2*zeta[2] + 323*z^3*zeta[2] + 141*zeta[3] - 357*z*zeta[3] + 
            171*z^2*zeta[3] - 387*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) + 
         (4*H[-1, z]*(1915*zeta[2] + 3954*z*zeta[2] + 1843*z^2*zeta[2] + 
            2127*zeta[3] + 4527*z*zeta[3] + 2217*z^2*zeta[3] - 576*zeta[4] - 
            297*z*zeta[4] - 576*z^2*zeta[4]))/(27*(1 + z)) - 
         (2*H[1, z]*(6625 - 12407*z + 5782*z^2 + 867*zeta[2] - 
            2418*z*zeta[2] + 1551*z^2*zeta[2] - 2082*zeta[3] + 
            4590*z*zeta[3] - 2424*z^2*zeta[3] + 54*zeta[4] + 54*z^2*zeta[4]))/
          (27*(-1 + z)) - (H[0, z]*(11326 + 15908*z + 26448*z^2 + 22514*z^3 - 
            14568*zeta[2] - 22464*z*zeta[2] - 7746*z^2*zeta[2] + 
            2718*z^3*zeta[2] + 5688*zeta[3] - 4212*z*zeta[3] - 
            11808*z^2*zeta[3] - 4212*z^3*zeta[3] - 3699*zeta[4] + 
            13203*z*zeta[4] - 2781*z^2*zeta[4] + 8613*z^3*zeta[4]))/
          (81*(-1 + z)*(1 + z)) + Lp*((4*(-45 - 97*z - 21*z^2 + 119*z^3)*
             H[3, z])/(3*(-1 + z)*(1 + z)) + (4*(-1 + 15*z - 7*z^2 + 9*z^3)*
             H[4, z])/((-1 + z)*(1 + z)) - (8*(-3 - z - 5*z^2 + z^3)*
             H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(23 - 65*z - 19*z^2 + 25*z^3)*H[-2, 0, z])/(3*(-1 + z)*
             (1 + z)) - (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, z])/
            ((-1 + z)*(1 + z)) - (16*(41 + 60*z + 41*z^2)*H[-1, 2, z])/
            (3*(1 + z)) - (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           (88*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + (64*(1 + z^2)*H[1, 3, z])/
            (-1 + z) + (88*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
           (16*(5 - 2*z + 5*z^2)*H[-2, -1, 0, z])/(-1 + z) - 
           (8*(-5 + 9*z - 7*z^2 + 11*z^3)*H[-2, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(23 + 24*z + 23*z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) + (256*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (32*(10 + 9*z + 10*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(89 + 47*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(101 - 48*z + 101*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - 
           (88*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) + 
           (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
           (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
           (8*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) - 
           (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) - 
           (16*H[1, 0, z]*(11 - 22*z + 11*z^2 + 3*zeta[2] + 3*z^2*zeta[2]))/
            (3*(-1 + z)) + (8*H[2, z]*(28 + 56*z + 28*z^2 + 15*zeta[2] + 
              6*z*zeta[2] + 15*z^2*zeta[2]))/(3*(1 + z)) + 
           (8*H[-1, 0, z]*(131 - 6*z + 131*z^2 + 198*zeta[2] + 
              198*z^2*zeta[2]))/(9*(1 + z)) - 
           (4*H[0, 0, z]*(103 - 43*z - 881*z^2 - 199*z^3 - 63*zeta[2] + 
              135*z*zeta[2] - 153*z^2*zeta[2] + 81*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[0, z]*(3455 - 322*z - 1738*z^2 + 
              2363*z^3 - 819*zeta[2] - 1269*z*zeta[2] + 153*z^2*zeta[2] + 
              675*z^3*zeta[2] - 756*zeta[3] - 972*z^2*zeta[3]))/
            (27*(-1 + z)*(1 + z)) - (4*H[1, z]*(159 - 307*z + 148*z^2 + 
              24*zeta[2] - 48*z*zeta[2] + 24*z^2*zeta[2] - 108*zeta[3] - 
              108*z^2*zeta[3]))/(3*(-1 + z)) + 
           (8*H[-1, z]*(59*zeta[2] + 96*z*zeta[2] + 59*z^2*zeta[2] + 
              72*zeta[3] + 72*z^2*zeta[3]))/(3*(1 + z)) - 
           (25577 + 5429*z - 25577*z^2 - 5429*z^3 - 1512*zeta[2] - 
             20448*z*zeta[2] + 11160*z^2*zeta[2] + 10800*z^3*zeta[2] - 
             24624*zeta[3] - 12312*z*zeta[3] + 16200*z^2*zeta[3] + 
             3888*z^3*zeta[3] - 5103*zeta[4] + 567*z*zeta[4] - 
             9801*z^2*zeta[4] - 2511*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
         (106837 - 700895*z - 106837*z^2 + 700895*z^3 - 285984*zeta[2] + 
           749340*z*zeta[2] + 128484*z^2*zeta[2] - 631368*z^3*zeta[2] + 
           19440*z^4*zeta[2] + 492048*zeta[3] + 1049328*z*zeta[3] - 
           385884*z^2*zeta[3] - 619164*z^3*zeta[3] - 104976*zeta[2]*zeta[3] - 
           353808*z*zeta[2]*zeta[3] + 42768*z^2*zeta[2]*zeta[3] - 
           252720*z^3*zeta[2]*zeta[3] + 274752*zeta[4] - 739044*z*zeta[4] - 
           862002*z^2*zeta[4] - 24138*z^3*zeta[4] + 38880*zeta[5] - 
           157464*z*zeta[5] + 124416*z^2*zeta[5] + 64152*z^3*zeta[5])/
          (1458*(-1 + z)*(1 + z))) + 
       CA*(CF^2*((-77*Lp^4*(1 + z))/9 + (20*(-237 - 503*z - 138*z^2 + 
              748*z^3)*H[4, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(63 + 230*z - 25*z^2 + 142*z^3)*H[5, z])/(3*(-1 + z)*
             (1 + z)) + (16*(1 + 69*z - 43*z^2 + 73*z^3)*H[-4, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(172 - 1084*z - 575*z^2 + 947*z^3)*
             H[-3, 0, z])/(9*(-1 + z)*(1 + z)) - (32*(-108 + 95*z)*(1 + z^2)*
             H[-3, 2, z])/(3*(-1 + z)*(1 + z)) + (8*(-359 + 192*z + 232*z^2)*
             H[-2, 2, z])/(9*(1 + z)) - (8*(-321 + 313*z - 333*z^2 + 325*z^3)*
             H[-2, 3, z])/(3*(-1 + z)*(1 + z)) - (16*(187 + 126*z + 187*z^2)*
             H[-1, 3, z])/(9*(1 + z)) - (1712*(1 + z^2)*H[-1, 4, z])/
            (1 + z) + (28*(45 - 114*z + 47*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
           (2104*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
           (8*(-125 - 137*z - 22*z^2 + 120*z^3)*H[2, 2, z])/
            (3*(-1 + z)*(1 + z)) - (16*(-183 - z - 155*z^2 + 27*z^3)*
             H[2, 3, z])/(3*(-1 + z)*(1 + z)) + 
           (4*(-587 - 635*z - 1280*z^2 + 958*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) + (4*(-205 - 309*z - 127*z^2 + 225*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (32*(3 + 25*z + z^2 + 19*z^3)*
             H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(91 + 38*z + 83*z^2 + 6*z^3)*H[4, 0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(39 + 55*z + 27*z^2 + 43*z^3)*H[4, 1, z])/
            (3*(-1 + z)*(1 + z)) + (16*(147 + 91*z + 99*z^2 + 139*z^3)*
             H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-31 + 147*z + 33*z^2 + 147*z^3)*H[-3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(51 - 7*z + 41*z^2 + 3*z^3)*
             H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(79 + 318*z + 355*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) + 
           (16*(-45 + 109*z - 49*z^2 + 113*z^3)*H[-2, -1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (4*(563 - 2759*z - 370*z^2 + 2134*z^3)*
             H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (16*(-51 + 43*z - 47*z^2 + 39*z^3)*H[-2, 2, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(-15 + 11*z)*(1 + z^2)*H[-2, 2, 1, z])/
            (3*(-1 + z)*(1 + z)) - (1456*(1 + z^2)*H[-1, -3, 0, z])/
            (3*(1 + z)) - (16*(73 + 66*z + 37*z^2)*H[-1, -2, 0, z])/
            (9*(1 + z)) + (1264*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) - 
           (16*(329 + 596*z + 329*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
           (736*(1 + z^2)*H[-1, -1, 3, z])/(1 + z) - 
           (16*(131 + 222*z + 140*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
           (16*(127 + 192*z + 127*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
           (1552*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
           (8*(149 + 36*z + 149*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 3, 1, z])/(1 + z) + 
           (1952*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) - 
           (16*(-17 + 22*z + z^2)*H[1, -2, 0, z])/(3*(-1 + z)) - 
           (160*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) + 
           (4*(133 - 318*z + 121*z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
           (848*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
           (8*(143 - 759*z + 206*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (4*(91 - 12*z + 61*z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
           (96*(1 + z^2)*H[1, 2, 2, z])/(-1 + z) + 
           (616*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) + 
           (320*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) + 
           (32*(51 + 33*z + 53*z^2 + 35*z^3)*H[2, -2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (4*(-1529 - 1937*z - 1559*z^2 + 865*z^3)*
             H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (4*(-373 - 1057*z - 826*z^2 + 734*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (176*(1 + z^2)*H[2, 1, 1, z])/
            (9*(-1 + z)) - (32*(-35 + 10*z - 26*z^2 + 19*z^3)*H[2, 1, 2, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-127 + 53*z - 95*z^2 + 85*z^3)*
             H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (88*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) + 
           (8*(11 - 37*z + 87*z^2 + 23*z^3)*H[3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(55 + 55*z + 39*z^2 + 55*z^3)*
             H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (64*(-2 + 6*z - 3*z^2 + 7*z^3)*H[-2, -1, -1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(269 + 83*z + 165*z^2 + 187*z^3)*
             H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(225 + 103*z + 205*z^2 + 123*z^3)*H[-2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-1, -2, -1, 0, z])/
            (1 + z) - (760*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
           (16*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
           (8*(7 + 366*z + 7*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
           (1600*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) - 
           (4*(2719 + 4602*z + 2647*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
           (2576*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
           (896*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
           (4*(293 + 18*z + 563*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (16*(39 + 8*z + 39*z^2)*H[-1, 2, 0, 0, z])/(1 + z) - 
           (32*(47 + 6*z + 47*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
           (8*(1555 - 373*z + 1010*z^2 + 771*z^3)*H[0, 0, 0, 0, z])/
            (9*(-1 + z)*(1 + z)) + (160*(1 + z^2)*H[1, -2, -1, 0, z])/
            (3*(-1 + z)) + (480*(1 + z^2)*H[1, -2, 0, 0, z])/(-1 + z) - 
           (8*(152 + 225*z + 107*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) + 
           (160*(1 + z^2)*H[1, 1, -2, 0, z])/(-1 + z) + 
           (4*(437 - 1106*z + 417*z^2)*H[1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(287 - 753*z + 290*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) + 
           (512*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) + 
           (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) + 
           (120*(1 + z^2)*H[1, 2, 1, 0, z])/(-1 + z) - 
           (8*(-165 + 127*z - 181*z^2 + 111*z^3)*H[2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-263 + 221*z - 223*z^2 + 261*z^3)*
             H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-191 + 97*z - 143*z^2 + 145*z^3)*H[2, 1, 1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (864*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
            (1 + z) + (320*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(1 + z) + 
           (16*(17 - 30*z + 17*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) + 
           (16*(15 + 73*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (904*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
           (416*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(-95 + 157*z - 111*z^2 + 173*z^3)*H[-3, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (16*(-49 + 121*z - 55*z^2 + 127*z^3)*
             H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
           (1168*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) + 
           (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(-1 + z) - 
           (1600*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
           (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
           (8*H[-1, 2, z]*(4501 + 8106*z + 4501*z^2 + 162*zeta[2] - 
              216*z*zeta[2] + 162*z^2*zeta[2]))/(27*(1 + z)) - 
           (2*H[1, 2, z]*(223 - 2094*z + 847*z^2 + 270*zeta[2] + 
              270*z^2*zeta[2]))/(9*(-1 + z)) - (2*H[1, 1, 0, z]*
             (237 - 1282*z - 27*z^2 + 486*zeta[2] + 486*z^2*zeta[2]))/
            (9*(-1 + z)) - (4*H[1, 0, 0, z]*(-292 - 347*z - 241*z^2 + 
              516*zeta[2] + 516*z^2*zeta[2]))/(3*(-1 + z)) - 
           (8*H[-1, -1, 0, z]*(-929 - 1394*z - 1001*z^2 + 750*zeta[2] + 
              750*z^2*zeta[2]))/(9*(1 + z)) + (4*H[-1, 0, 0, z]*
             (2606 - 588*z + 2174*z^2 + 11907*zeta[2] - 648*z*zeta[2] + 
              11907*z^2*zeta[2]))/(27*(1 + z)) - 
           (4*H[2, 1, z]*(-19 + 166*z - 237*z^2 - 422*z^3 - 168*zeta[2] + 
              312*z*zeta[2] - 120*z^2*zeta[2] + 360*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-5584 + 2960*z - 
              15571*z^2 - 17683*z^3 + 9882*zeta[2] + 1926*z*zeta[2] + 
              8442*z^2*zeta[2] + 486*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           (2*H[3, z]*(1332 + 6920*z + 8601*z^2 - 571*z^3 - 3654*zeta[2] + 
              882*z*zeta[2] - 3222*z^2*zeta[2] + 3042*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (8*H[-2, 0, z]*(-379 + 3706*z - 
              1024*z^2 - 2069*z^3 - 3348*zeta[2] + 3600*z*zeta[2] - 
              3816*z^2*zeta[2] + 4068*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[0, 0, 0, z]*(-911 + 3891*z - 44717*z^2 - 21027*z^3 - 
              1206*zeta[2] + 18144*z*zeta[2] - 4086*z^2*zeta[2] + 
              13824*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           Lp^3*((-44*Lh*(1 + z))/3 + (4*(37 + 106*z^2)*H[0, z])/
              (9*(-1 + z)) + (88*(1 + z)*H[1, z])/3 - 
             (8*(1 + z^2)*H[-1, 0, z])/(1 + z) - (8*(1 + z^2)*H[0, 0, z])/
              ((-1 + z)*(1 + z)) + (2*(-11 - 268*z - 257*z^2 + 18*zeta[2] + 
                72*z*zeta[2] + 18*z^2*zeta[2]))/(9*(1 + z))) - 
           (2*H[1, 0, z]*(86491 - 155625*z + 83350*z^2 + 3978*zeta[2] - 
              8964*z*zeta[2] + 5922*z^2*zeta[2] - 16200*zeta[3] - 
              16200*z^2*zeta[3]))/(81*(-1 + z)) + 
           (4*H[1, 1, z]*(-551 + 1026*z - 475*z^2 + 58*zeta[2] - 
              324*z*zeta[2] + 106*z^2*zeta[2] + 432*zeta[3] + 
              432*z^2*zeta[3]))/(9*(-1 + z)) + 
           (4*H[-1, -1, z]*(3955*zeta[2] + 7518*z*zeta[2] + 3955*z^2*zeta[
                2] + 2382*zeta[3] + 2382*z^2*zeta[3]))/(9*(1 + z)) + 
           (H[0, 0, z]*(-219200 + 68720*z + 135914*z^2 - 134358*z^3 + 
              3456*z^4 + 63819*zeta[2] + 100719*z*zeta[2] - 55089*z^2*zeta[
                2] - 121869*z^3*zeta[2] + 77760*zeta[3] + 85536*z^2*zeta[3]))/
            (81*(-1 + z)*(1 + z)) - (2*H[2, z]*(24466 - 66539*z - 8828*z^2 + 
              82177*z^3 - 11520*zeta[2] - 8928*z*zeta[2] + 16020*z^2*zeta[
                2] + 12348*z^3*zeta[2] - 14796*zeta[3] - 35964*z*zeta[3] - 
              15228*z^2*zeta[3] - 36396*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
           (4*H[-1, 0, z]*(1296 + 12775*z + 15090*z^2 + 11911*z^3 + 864*z^4 - 
              3069*z*zeta[2] + 4374*z^2*zeta[2] - 1773*z^3*zeta[2] - 
              15552*z*zeta[3] - 2592*z^2*zeta[3] - 15552*z^3*zeta[3]))/
            (81*z*(1 + z)) - (8*H[-2, z]*(280*zeta[2] - 790*z*zeta[2] - 
              77*z^2*zeta[2] + 587*z^3*zeta[2] + 393*zeta[3] - 
              669*z*zeta[3] + 441*z^2*zeta[3] - 717*z^3*zeta[3]))/
            (9*(-1 + z)*(1 + z)) + Lh*((4*(-1 + z)*(-202 + 189*zeta[3]))/9 - 
             (8*(1 + z^2)*H[0, z]*(-202 + 189*zeta[3]))/(27*(-1 + z))) + 
           Lp^2*((-8*(7 + 15*z^2)*H[2, z])/(-1 + z) + 
             (4*(9 + z)*(1 + z^2)*H[3, z])/((-1 + z)*(1 + z)) + 
             (8*(3 + 7*z^2)*H[-2, 0, z])/(1 + z) - (4*(29 - 30*z + 29*z^2)*H[
                -1, 0, z])/(3*(1 + z)) + (32*(1 + z^2)*H[-1, 2, z])/(1 + z) - 
             ((175 + 11*z + 727*z^2 + 539*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + 
                z)) - (16*(5 + z + 5*z^2)*H[1, 0, z])/(-1 + z) + 
             (4*(1 + z^2)*H[1, 2, z])/(-1 + z) - (4*(1 + z^2)*H[2, 0, z])/
              (1 + z) - (56*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
             (60*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + (4*(13 + 21*z^2)*H[0, 0, 
                0, z])/((-1 + z)*(1 + z)) + (24*(1 + z^2)*H[1, 0, 0, z])/
              (-1 + z) + (4*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
             (60*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (2*H[1, z]*(163 - 1226*z + 144*zeta[2] + 144*z*zeta[2]))/9 - 
             (H[0, z]*(-1103 + 7*z - 1321*z^2 - 2431*z^3 + 612*zeta[2] + 
                180*z*zeta[2] + 900*z^2*zeta[2] + 180*z^3*zeta[2]))/
              (9*(-1 + z)*(1 + z)) + Lh*((8*(5 + 17*z^2)*H[0, z])/
                (3*(-1 + z)) - (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - 
               (16*(1 + z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
               (2*(77 - 536*z - 613*z^2 + 36*zeta[2] + 144*z*zeta[2] + 
                  36*z^2*zeta[2]))/(9*(1 + z))) + (1379 - 571*z - 1379*z^2 + 
               571*z^3 + 423*zeta[2] - 1701*z*zeta[2] + 1161*z^2*zeta[2] + 
               117*z^3*zeta[2] - 2160*zeta[3] - 756*z*zeta[3] - 2700*z^2*
                zeta[3] + 1296*z^3*zeta[3])/(27*(-1 + z)*(1 + z))) - 
           (4*H[-1, z]*(6215*zeta[2] + 12030*z*zeta[2] + 5999*z^2*zeta[2] + 
              8268*zeta[3] + 16686*z*zeta[3] + 8430*z^2*zeta[3] - 
              6786*zeta[4] - 1188*z*zeta[4] - 6786*z^2*zeta[4]))/
            (27*(1 + z)) + (2*H[1, z]*(22408 - 43568*z + 21160*z^2 + 
              5430*zeta[2] - 14145*z*zeta[2] + 8859*z^2*zeta[2] - 
              7116*zeta[3] + 12348*z*zeta[3] - 7764*z^2*zeta[3] + 
              1458*zeta[4] + 1458*z^2*zeta[4]))/(27*(-1 + z)) + 
           (H[0, z]*(-127266 + 71330*z + 138707*z^2 - 57945*z^3 + 
              25551*zeta[2] - 57867*z*zeta[2] - 7605*z^2*zeta[2] + 
              92397*z^3*zeta[2] + 40140*zeta[3] + 15156*z*zeta[3] - 
              50580*z^2*zeta[3] - 21780*z^3*zeta[3] - 25650*zeta[4] - 
              5886*z*zeta[4] - 41418*z^2*zeta[4] - 45846*z^3*zeta[4]))/
            (81*(-1 + z)*(1 + z)) + Lp*((-4*(-105 - 275*z - 189*z^2 + 
                229*z^3)*H[3, z])/(3*(-1 + z)*(1 + z)) - 
             (8*(27 + 25*z + 17*z^2 + 15*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
             (16*(-3 + 7*z - 13*z^2 + 13*z^3)*H[-3, 0, z])/((-1 + z)*(1 + 
                z)) - (8*(43 - 163*z - 17*z^2 + 65*z^3)*H[-2, 0, z])/
              (3*(-1 + z)*(1 + z)) + (64*(-7 + 5*z)*(1 + z^2)*H[-2, 2, z])/
              ((-1 + z)*(1 + z)) + (32*(68 + 105*z + 68*z^2)*H[-1, 2, z])/
              (3*(1 + z)) + (336*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
             16*H[1, 1, z] + (32*(1 + 9*z + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
             (192*(1 + z^2)*H[1, 3, z])/(-1 + z) + (8*(54 + 25*z + 144*z^2 + 
                85*z^3)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (88*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
             (8*(3 - z + 5*z^2 + z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) + 
             (8*(-15 - z - 17*z^2 + z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
             (32*(1 + z^2)*H[3, 1, z])/(-1 + z) - (16*(25 + 3*z + 19*z^2 + 
                9*z^3)*H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
             (40*(1 + z)^2*H[-2, 0, 0, z])/(-1 + z) + 
             (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 
             (16*(31 + 18*z + 31*z^2)*H[-1, -1, 0, z])/(3*(1 + z)) - 
             (928*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
             (8*(119 + 96*z + 119*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
             (112*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
             (2*(651 - 145*z + 1225*z^2 + 717*z^3)*H[0, 0, 0, z])/
              (3*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[1, -2, 0, z])/
              (-1 + z) + (4*(281 - 72*z + 281*z^2)*H[1, 0, 0, z])/
              (3*(-1 + z)) + (32*(1 + 9*z + z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) - (48*(1 + z^2)*H[1, 1, 2, z])/(-1 + z) - 
             (32*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) - (32*(1 + z^2)*H[1, 2, 1, 
                z])/(-1 + z) - (16*(-1 - 3*z + 5*z^2 + 3*z^3)*H[2, 0, 0, z])/
              ((-1 + z)*(1 + z)) - (8*(3 - z + 5*z^2 + z^3)*H[2, 1, 0, z])/
              ((-1 + z)*(1 + z)) + (96*(1 + z^2)*H[-1, -1, -1, 0, z])/
              (1 + z) - (256*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
             (200*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
             (8*(17 + 59*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (24*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
             (48*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
             (48*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
             (8*(-31 + 43*z - 37*z^2 + 49*z^3)*H[-2, z]*zeta[2])/
              ((-1 + z)*(1 + z)) + (976*(1 + z^2)*H[-1, -1, z]*zeta[2])/
              (1 + z) + (8*H[1, 0, z]*(-781 + 807*z - 772*z^2 + 162*zeta[2] + 
                162*z^2*zeta[2]))/(9*(-1 + z)) - (8*H[-1, 0, z]*(136 - 
                264*z + 136*z^2 + 621*zeta[2] + 621*z^2*zeta[2]))/
              (9*(1 + z)) - (4*H[2, z]*(572 - 469*z + 920*z^2 + 1961*z^3 - 
                504*zeta[2] - 432*z^2*zeta[2] + 72*z^3*zeta[2]))/
              (9*(-1 + z)*(1 + z)) + (4*H[0, 0, z]*(-603 + 545*z - 2294*z^2 - 
                2370*z^3 + 288*zeta[2] + 486*z*zeta[2] + 468*z^2*zeta[2] + 
                378*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (4*H[1, z]*(6665 - 14847*z + 8182*z^2 + 270*zeta[2] - 
                540*z*zeta[2] + 270*z^2*zeta[2] - 1404*zeta[3] - 
                2916*z^2*zeta[3]))/(27*(-1 + z)) - (8*H[-1, z]*(241*zeta[2] + 
                402*z*zeta[2] + 241*z^2*zeta[2] + 288*zeta[3] + 
                288*z^2*zeta[3]))/(3*(1 + z)) + (2*H[0, z]*(9941 + 3251*z - 
                6354*z^2 + 2280*z^3 - 2619*zeta[2] - 5499*z*zeta[2] + 
                2133*z^2*zeta[2] + 7245*z^3*zeta[2] - 2700*zeta[3] - 
                1620*z^2*zeta[3] - 1296*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
             Lh*(-4*H[1, z] + (8*(1 + z^2)*H[3, z])/(-1 + z) + (16*(1 + z^2)*
                 H[-2, 0, z])/(1 + z) - 24*(1 + z)*H[-1, 0, z] - 
               (2*(-37 + 12*z + 47*z^2)*H[0, 0, z])/(3*(-1 + z)) + 16*
                (-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
               (8*(1 + z^2)*H[2, 0, z])/(1 + z) + (16*(1 + z^2)*H[-1, -1, 0, 
                  z])/(1 + z) + (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
               (72*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
               (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*
                 H[1, 1, 0, z])/(-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/
                (1 + z) - (2*H[0, z]*(-649 + 522*z - 829*z^2 + 180*zeta[2] + 
                  180*z^2*zeta[2]))/(9*(-1 + z)) + (2*(-2129 + 3745*z + 
                  2129*z^2 - 3745*z^3 + 864*zeta[2] - 540*z*zeta[2] - 
                  864*z^2*zeta[2] + 540*z^3*zeta[2] - 810*zeta[3] - 
                  1134*z*zeta[3] + 702*z^2*zeta[3] + 378*z^3*zeta[3]))/
                (27*(-1 + z)*(1 + z))) - (-145448 + 150304*z + 145448*z^2 - 
               150304*z^3 + 45819*zeta[2] + 7659*z*zeta[2] - 65115*z^2*
                zeta[2] + 11637*z^3*zeta[2] + 46890*zeta[3] + 6714*z*
                zeta[3] - 52722*z^2*zeta[3] - 24210*z^3*zeta[3] + 10854*
                zeta[4] + 26730*z*zeta[4] - 25758*z^2*zeta[4] - 2106*z^3*
                zeta[4])/(81*(-1 + z)*(1 + z))) - 
           (-43842 + 43842*z + 43842*z^2 - 43842*z^3 + 52720*zeta[2] + 
             27038*z*zeta[2] - 73892*z^2*zeta[2] - 15010*z^3*zeta[2] + 
             3456*z^4*zeta[2] + 10326*zeta[3] + 58890*z*zeta[3] - 
             107088*z^2*zeta[3] - 130020*z^3*zeta[3] + 20952*zeta[2]*
              zeta[3] - 26028*z*zeta[2]*zeta[3] + 40284*z^2*zeta[2]*zeta[3] - 
             21384*z^3*zeta[2]*zeta[3] - 25875*zeta[4] - 75285*z*zeta[4] + 
             10710*z^2*zeta[4] + 16920*z^3*zeta[4] - 49896*zeta[5] + 
             14256*z*zeta[5] - 103032*z^2*zeta[5] + 31104*z^3*zeta[5])/
            (81*(-1 + z)*(1 + z))) + CF*Nf*TF*
          ((8*(-361 - 447*z + 225*z^2 + 511*z^3)*H[4, z])/
            (9*(-1 + z)*(1 + z)) - (976*(1 + z)*H[5, z])/3 - 
           (64*(-37 + 17*z)*H[-4, 0, z])/3 + (32*(182 + 231*z + 53*z^2)*
             H[-3, 0, z])/(9*(1 + z)) - (32*(44 + 39*z + 5*z^2)*H[-2, 2, z])/
            (9*(1 + z)) + 16*(-1 + z)*H[-2, 3, z] - 
           (8*(167 + 270*z + 167*z^2)*H[-1, 3, z])/(9*(1 + z)) - 
           (8*(477 - 987*z + 470*z^2)*H[1, 2, z])/(9*(-1 + z)) - 
           (16*(271 - 510*z + 271*z^2)*H[1, 3, z])/(9*(-1 + z)) + 
           (8*(-349 - 61*z + 293*z^2 + 53*z^3)*H[2, 2, z])/
            (9*(-1 + z)*(1 + z)) + (608*(1 + z)*H[2, 3, z])/3 + 
           (8*(628 - 230*z - 701*z^2 + 271*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) + (8*(-55 - 95*z + 39*z^2 + 95*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (16*(1 + 5*z)*H[3, 2, z])/3 - 
           (32*(71 + 38*z)*H[4, 0, z])/3 - (368*(1 + z)*H[4, 1, z])/3 - 
           64*(-1 + z)*H[-3, -1, 0, z] - (32*(-71 + 51*z)*H[-3, 0, 0, z])/3 + 
           (32*(-1 + z)*H[-2, -2, 0, z])/3 + (32*(-23 + 24*z + 43*z^2)*
             H[-2, -1, 0, z])/(9*(1 + z)) - (32*(-1 + z)*H[-2, -1, 2, z])/3 + 
           (16*(493 + 963*z + 460*z^2)*H[-2, 0, 0, z])/(9*(1 + z)) - 
           (32*(-1 + z)*H[-2, 2, 0, z])/3 - (16*(25 + 42*z + 25*z^2)*
             H[-1, -2, 0, z])/(9*(1 + z)) - (32*(73 + 166*z + 73*z^2)*
             H[-1, -1, 0, z])/(9*(1 + z)) - (16*(9 + 10*z + 9*z^2)*
             H[-1, -1, 2, z])/(3*(1 + z)) - (16*(11 + 18*z + 11*z^2)*
             H[-1, 2, 0, z])/(3*(1 + z)) - (128*(2 + 3*z + 2*z^2)*
             H[-1, 2, 1, z])/(9*(1 + z)) + 48*(1 + z)*H[-1, 3, 0, z] - 
           (224*(-1 + z)*H[1, -2, 0, z])/3 + (16*(303 - 556*z + 303*z^2)*
             H[1, 0, 0, z])/(9*(-1 + z)) + (8*(175 - 303*z + 168*z^2)*
             H[1, 1, 0, z])/(9*(-1 + z)) - (520*(-1 + z)*H[1, 1, 1, z])/9 - 
           (8*(281 - 546*z + 281*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
           (56*(31 - 54*z + 31*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (16*(31 - 60*z + 31*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) + 
           (64*(1 + z)*H[2, -2, 0, z])/3 + (32*(139 - 155*z - 185*z^2 + 
              145*z^3)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(38 - 10*z - 73*z^2 + 5*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (16*(-43 + 35*z)*H[2, 1, 1, z])/9 + 
           (272*(1 + z)*H[2, 1, 2, z])/3 + (208*(1 + z)*H[2, 2, 0, z])/3 + 
           64*(1 + z)*H[2, 2, 1, z] - (64*(31 + 18*z)*H[3, 0, 0, z])/3 - 
           (224*(2 + z)*H[3, 1, 0, z])/3 + 32*(1 + z)*H[3, 1, 1, z] - 
           (64*(-1 + z)*H[-2, -1, -1, 0, z])/3 - 
           (80*(-1 + z)*H[-2, -1, 0, 0, z])/3 - 
           (736*(-1 + z)*H[-2, 0, 0, 0, z])/3 + (32*(7 + 30*z + 7*z^2)*
             H[-1, -1, -1, 0, z])/(9*(1 + z)) - (40*(7 + 6*z + 7*z^2)*
             H[-1, -1, 0, 0, z])/(9*(1 + z)) + (32*(158 + 315*z + 158*z^2)*
             H[-1, 0, 0, 0, z])/(9*(1 + z)) + 64*(1 + z)*H[-1, 2, 0, 0, z] + 
           32*(1 + z)*H[-1, 2, 1, 0, z] - (8*(-4670 - 2842*z + 5001*z^2 + 
              2887*z^3)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (8*(607 - 1446*z + 607*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
           (8*(109 - 150*z + 109*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
           (8*(235 - 438*z + 235*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
           (160*(-1 + z)*H[1, 1, 1, 1, z])/3 - 208*(1 + z)*H[2, 0, 0, 0, z] + 
           16*(1 + z)*H[2, 1, 0, 0, z] + (176*(1 + z)*H[2, 1, 1, 0, z])/3 + 
           (64*(1 + z)*H[2, 1, 1, 1, z])/3 + 80*(1 + z)*H[-1, 0, 0, 0, 0, 
             z] + 32*(-147 + 34*z)*H[0, 0, 0, 0, 0, z] - 32*(-1 + z)*H[-3, z]*
            zeta[2] + (32*(17 + 30*z + 17*z^2)*H[-1, -1, z]*zeta[2])/
            (9*(1 + z)) - (8*H[2, 1, z]*(-1139 - 392*z + 360*zeta[2] + 
              360*z*zeta[2]))/27 - (16*H[-2, 0, z]*(55 - 735*z - 890*z^2 - 
              36*zeta[2] + 36*z^2*zeta[2]))/(27*(1 + z)) + 
           (16*H[-1, 2, z]*(-91 - 222*z - 91*z^2 + 54*zeta[2] + 
              108*z*zeta[2] + 54*z^2*zeta[2]))/(27*(1 + z)) + 
           (8*H[-1, 0, 0, z]*(409 + 498*z + 409*z^2 + 162*zeta[2] + 
              324*z*zeta[2] + 162*z^2*zeta[2]))/(27*(1 + z)) + 
           (8*H[1, 1, z]*(-1898 + 3787*z - 1889*z^2 + 768*zeta[2] - 
              1584*z*zeta[2] + 768*z^2*zeta[2]))/(27*(-1 + z)) + 
           (8*H[1, 0, z]*(-2079 + 4147*z - 2070*z^2 + 989*zeta[2] - 
              1938*z*zeta[2] + 989*z^2*zeta[2]))/(9*(-1 + z)) - 
           (8*H[2, 0, z]*(249 + 1526*z - 286*z^2 - 1483*z^3 - 414*zeta[2] - 
              414*z*zeta[2] + 414*z^2*zeta[2] + 414*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) + (16*H[0, 0, 0, z]*(602 - 7325*z + 52*z^2 + 
              7479*z^3 - 1161*zeta[2] - 423*z*zeta[2] + 1161*z^2*zeta[2] + 
              423*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (8*H[3, z]*(4237 + 2711*z - 4386*z^2 - 2780*z^3 - 918*zeta[2] - 
              810*z*zeta[2] + 918*z^2*zeta[2] + 810*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + Lp^3*((16*(53 + 38*z)*H[0, z])/9 - 
             (80*(-1 + z)*H[1, z])/3 + (32*(1 + z)*H[2, z])/3 - 
             (32*(-2 + z)*H[0, 0, z])/3 - (8*(-647 + 691*z + 36*zeta[2] + 
                36*z*zeta[2]))/27) + (8*H[1, z]*(2458 - 4772*z + 2314*z^2 + 
              7362*zeta[2] - 14535*z*zeta[2] + 7173*z^2*zeta[2] - 
              1530*zeta[3] + 3348*z*zeta[3] - 1530*z^2*zeta[3]))/
            (81*(-1 + z)) + (16*H[-2, z]*(65*zeta[2] + 102*z*zeta[2] + 
              53*z^2*zeta[2] + 3*zeta[3] - 3*z^2*zeta[3]))/(9*(1 + z)) - 
           (8*H[0, 0, z]*(13439 - 47094*z - 11528*z^2 + 48584*z^3 + 27*z^4 - 
              4113*zeta[2] - 3285*z*zeta[2] + 2862*z^2*zeta[2] + 
              3096*z^3*zeta[2] + 4752*zeta[3] + 2160*z*zeta[3] - 
              4752*z^2*zeta[3] - 2160*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           (8*H[-1, 0, z]*(81 - 3020*z - 5808*z^2 - 3128*z^3 + 27*z^4 + 
              1332*z*zeta[2] + 1944*z^2*zeta[2] + 1332*z^3*zeta[2] - 
              648*z*zeta[3] - 1296*z^2*zeta[3] - 648*z^3*zeta[3]))/
            (81*z*(1 + z)) + (8*H[2, z]*(-13490 + 19432*z + 13481*z^2 - 
              19441*z^3 + 6579*zeta[2] - 2493*z*zeta[2] - 6705*z^2*zeta[2] + 
              2475*z^3*zeta[2] - 540*zeta[3] - 540*z*zeta[3] + 
              540*z^2*zeta[3] + 540*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           Lp^2*((-136*(-1 + z)*H[1, z])/3 + (16*(-17 + 31*z)*H[2, z])/3 - 
             96*(1 + z)*H[3, z] - 64*(-1 + z)*H[-2, 0, z] + 
             (64*(7 + 15*z + 7*z^2)*H[-1, 0, z])/(3*(1 + z)) - 
             (16*(-134 - 109*z + 138*z^2 + 109*z^3)*H[0, 0, z])/
              (3*(-1 + z)*(1 + z)) + 80*(-1 + z)*H[1, 0, z] - 
             32*(1 + z)*H[2, 0, z] + 64*(-5 + 2*z)*H[0, 0, 0, z] + 
             (16*H[0, z]*(262 - 807*z + 567*z^2 - 54*zeta[2] + 36*z*zeta[2] + 
                18*z^2*zeta[2]))/(9*(-1 + z)) - (4*(-4553 + 578*z + 
                5131*z^2 - 612*zeta[2] - 648*z*zeta[2] + 36*z^2*zeta[2] - 
                864*zeta[3] - 432*z*zeta[3] + 432*z^2*zeta[3]))/
              (27*(1 + z))) - (8*H[-1, z]*(256*zeta[2] + 552*z*zeta[2] + 
              256*z^2*zeta[2] + 57*zeta[3] + 162*z*zeta[3] + 57*z^2*zeta[3] + 
              297*zeta[4] + 594*z*zeta[4] + 297*z^2*zeta[4]))/(27*(1 + z)) + 
           (4*H[0, z]*(-85228 - 195484*z + 99976*z^2 + 210232*z^3 + 
              121986*zeta[2] - 20052*z*zeta[2] - 128592*z^2*zeta[2] + 
              14166*z^3*zeta[2] + 76356*z*zeta[3] + 6696*z^2*zeta[3] - 
              69228*z^3*zeta[3] + 8343*zeta[4] - 3159*z*zeta[4] - 
              8343*z^2*zeta[4] + 3159*z^3*zeta[4]))/(243*(-1 + z)*(1 + z)) + 
           Lp*((-8*(35 - 161*z - 47*z^2 + 165*z^3)*H[3, z])/(3*(-1 + z)*(1 + 
                z)) + 304*(1 + z)*H[4, z] + 32*(-13 + 9*z)*H[-3, 0, z] - 
             (16*(85 + 174*z + 85*z^2)*H[-2, 0, z])/(3*(1 + z)) - 
             (16*(17 - 6*z + 17*z^2)*H[-1, 0, z])/(9*(1 + z)) + 
             (128*(2 + 3*z + 2*z^2)*H[-1, 2, z])/(3*(1 + z)) - 
             136*(-1 + z)*H[1, 0, z] + (328*(-1 + z)*H[1, 1, z])/3 + 
             (64*(8 - 15*z + 8*z^2)*H[1, 2, z])/(3*(-1 + z)) - 
             (16*(-70 + 9*z + 83*z^2)*H[2, 0, z])/(3*(1 + z)) - 
             (16*(-5 + 16*z)*H[2, 1, z])/3 - 64*(1 + z)*H[2, 2, z] + 
             32*(11 + 9*z)*H[3, 0, z] + 64*(1 + z)*H[3, 1, z] + 
             256*(-1 + z)*H[-2, 0, 0, z] + (64*(1 + z^2)*H[-1, -1, 0, z])/
              (3*(1 + z)) - (32*(55 + 114*z + 55*z^2)*H[-1, 0, 0, z])/
              (3*(1 + z)) + (32*(-238 - 191*z + 252*z^2 + 191*z^3)*H[0, 0, 0, 
                z])/(3*(-1 + z)*(1 + z)) - (8*(55 - 138*z + 55*z^2)*H[1, 0, 
                0, z])/(3*(-1 + z)) + (32*(1 + z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) + 80*(-1 + z)*H[1, 1, 1, z] + 80*(1 + z)*
              H[2, 0, 0, z] - 32*(1 + z)*H[2, 1, 1, z] - 32*(-62 + 19*z)*
              H[0, 0, 0, 0, z] - (32*(7 + 12*z + 7*z^2)*H[-1, z]*zeta[2])/
              (3*(1 + z)) + (16*H[2, z]*(-259 - 169*z + 108*zeta[2] + 
                108*z*zeta[2]))/9 - (16*H[1, z]*(577 - 574*z - 270*zeta[2] + 
                270*z*zeta[2]))/9 - (8*H[0, 0, z]*(452 - 2999*z - 284*z^2 + 
                3087*z^3 - 522*zeta[2] - 126*z*zeta[2] + 522*z^2*zeta[2] + 
                126*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (8*H[0, z]*(5406 - 6504*z - 4810*z^2 + 7100*z^3 + 549*zeta[2] - 
                117*z*zeta[2] - 729*z^2*zeta[2] + 9*z^3*zeta[2] + 
                1404*zeta[3] - 432*z*zeta[3] - 1404*z^2*zeta[3] + 
                432*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) - 
             (4*(-2921 - 1181*z + 2921*z^2 + 1181*z^3 + 17208*zeta[2] - 
                972*z*zeta[2] - 17928*z^2*zeta[2] + 1692*z^3*zeta[2] - 
                6480*zeta[3] + 5508*z*zeta[3] + 7776*z^2*zeta[3] - 
                4212*z^3*zeta[3] - 6561*zeta[4] - 243*z*zeta[4] + 
                6561*z^2*zeta[4] + 243*z^3*zeta[4]))/(81*(-1 + z)*(1 + z))) + 
           (2*(-1881193 + 1943819*z + 1881193*z^2 - 1943819*z^3 + 
              512748*zeta[2] - 633096*z*zeta[2] - 505980*z^2*zeta[2] + 
              624708*z^3*zeta[2] + 972*z^4*zeta[2] - 70956*zeta[3] - 
              402084*z*zeta[3] + 50760*z^2*zeta[3] + 355968*z^3*zeta[3] + 
              15552*zeta[2]*zeta[3] + 77760*z*zeta[2]*zeta[3] - 
              15552*z^2*zeta[2]*zeta[3] - 77760*z^3*zeta[2]*zeta[3] + 
              649701*zeta[4] + 268191*z*zeta[4] - 597375*z^2*zeta[4] - 
              211005*z^3*zeta[4] + 338256*zeta[5] - 87480*z*zeta[5] - 
              338256*z^2*zeta[5] + 87480*z^3*zeta[5]))/(729*(-1 + z)*
             (1 + z))))) + delta[1 - z]*(as*CF*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CF*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CF^2*(2*Lh*Lp^3 + Lp^4/2 + 
           Lp^2*(2*Lh^2 - 7*zeta[2]) + 2*Lh*Lp*zeta[2] + (5*zeta[4])/4) + 
         CA*CF*((-22*Lp^3)/9 + Lp^2*((-11*Lh)/3 + (-67 + 18*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 18*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (2428 - 1809*zeta[2] - 
             1386*zeta[3] + 810*zeta[4])/162)) + 
       as^3*(CF*Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
           Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
           (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
             (64*(5*zeta[2] + 3*zeta[3]))/27) - 
           (8*(64 + 8262*zeta[2] + 3780*zeta[3] + 2673*zeta[4]))/6561) + 
         CF^2*Nf*TF*((-20/9 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-80*Lh)/9 - (8*Lh^2)/3 + (8*(3 + 8*zeta[2]))/9) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(1 + 45*zeta[2]))/27 + 
             (1813 + 2430*zeta[2] - 1548*zeta[3])/81) + 
           Lp*((-224*Lh^2)/27 - (2*Lh*(-1813 + 450*zeta[2] + 1548*zeta[3]))/
              81 + (4*(278*zeta[2] - 45*zeta[4]))/27) + 
           (Lh*(1711 - 112*zeta[2] - 912*zeta[3] - 432*zeta[4]))/27 + 
           (-42727 + 16818*zeta[2] + 20928*zeta[3] - 14472*zeta[2]*zeta[3] + 
             4158*zeta[4] + 12096*zeta[5])/486) + 
         CA*(CF*Nf*TF*((44*Lp^4)/9 + Lp^3*((176*Lh)/27 - (8*(-289 + 
                  36*zeta[2]))/81) + Lp^2*((-4*Lh*(-289 + 36*zeta[2]))/27 + 
               (2*(2051 + 432*zeta[2]))/81) + 
             Lp*((-4*Lh*(-2051 + 360*zeta[2]))/81 + (4*(578*zeta[2] + 
                  264*zeta[3] - 369*zeta[4]))/27) - 
             (2*Lh*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
              729 + (-412765 + 670770*zeta[2] + 660312*zeta[3] + 29160*
                zeta[2]*zeta[3] - 101088*zeta[4] - 402408*zeta[5])/6561) + 
           CF^2*((22*Lp^5)/9 + Lp^4*((77*Lh)/9 + (67 - 18*zeta[2])/9) + 
             Lp^3*((22*Lh^2)/3 - (176*zeta[2])/9 - (4*Lh*(-67 + 18*zeta[2]))/
                9) - (2*Lh*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + (Lh*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81 + 
               (-3232*zeta[2] + 3024*zeta[2]*zeta[3] + 495*zeta[4])/27) + 
             Lp^2*((-4*Lh^2*(-67 + 18*zeta[2]))/9 + (Lh*(404 + 495*zeta[2] - 
                  378*zeta[3]))/27 + (-2428 - 16281*zeta[2] + 1386*zeta[3] + 
                 11340*zeta[4])/162) + (-4856*zeta[2] + 2772*zeta[2]*
                zeta[3] + 9045*zeta[4] - 2835*zeta[6])/324)) + 
         CA^2*CF*((-121*Lp^4)/18 + Lp^3*((-242*Lh)/27 + 
             (8*(-445 + 99*zeta[2]))/81) + Lp^2*((4*Lh*(-445 + 99*zeta[2]))/
              27 + (-15503 + 468*zeta[2] + 7128*zeta[3] - 3564*zeta[4])/
              162) + Lp*((Lh*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 
                3564*zeta[4]))/81 + (-3560*zeta[2] - 1452*zeta[3] + 4059*
                zeta[4])/27) + (Lh*(-297029 + 57528*zeta[2] + 
              332856*zeta[3] - 42768*zeta[2]*zeta[3] + 37422*zeta[4] - 
              139968*zeta[5]))/1458 + (5211949 - 5354658*zeta[2] - 
             8161128*zeta[3] + 1603800*zeta[2]*zeta[3] + 1353024*zeta[3]^2 + 
             1773414*zeta[4] + 2630232*zeta[5] - 1499796*zeta[6])/26244) + 
         CF^3*(-(Lh*Lp^5) - Lp^6/6 + Lp^4*(-2*Lh^2 + (15*zeta[2])/2) + 
           Lp^3*((-4*Lh^3)/3 + 14*Lh*zeta[2] - (64*zeta[3])/3) - 
           (5*Lh*Lp*zeta[4])/2 + Lp^2*(-2*Lh^2*zeta[2] + (75*zeta[4])/4) - 
           (35*zeta[6])/48)))


==> anc/dFFLarinN.m <==
dFFLarinN["-"] = 1.*delta[1 - z] + as*(-8. - 3.447421299397187*z^4 + 
       0.818297331639136*z^5 - 0.12869565217391304*z^6 - 
       2.1932454224643014*delta[1 - z] - 1.3333333333333333*Lp^2*
        delta[1 - z] + 5.333333333333333*Log[z] + 
       z*(7.99787104622871 + 5.333333333333333*Log[z]) + 
       z^3*(-7.063901345291479 + 6.882659713168188*Log[z]) + 
       z^2*(-0.8428184281842819 + 10.466990965948575*Log[z]) + 
       Lp*(2.6666666666666665 + 2.6666666666666665*z - 2.6666666666666665*Lh*
          delta[1 - z] - 5.333333333333333*plusD[0, 1 - z])) + 
     as^2*(-143.3914575882256 - 177.3623181678499*z^4 + 
       10.04838162756654*z^5 - 0.1976519878721012*z^6 - 
       30.608535416484305*delta[1 - z] + 7.463334725085424*Lh*delta[1 - z] + 
       0.8888888888888888*Lp^4*delta[1 - z] - 22.22222222222222*Log[1 - z] + 
       7.111111111111111*Log[1 - z]^2 + 1.*(1 - z)*(40.79040678934767 + 
         47.111111111111114*Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
       1.*(1 - z)^3*(12.779257849666983*Log[1 - z] - 2.863063063063063*
          Log[1 - z]^2) + 1.*(1 - z)^2*(16.374068554396423*Log[1 - z] + 
         2.4952978056426334*Log[1 - z]^2) + 25.20410250722147*Log[z] + 
       24.666666666666668*Log[z]^2 - 6.518518518518518*Log[z]^3 + 
       z^2*(679.9635904843441 + 128.97029922369137*Log[z] + 
         22.474261603375528*Log[z]^2 - 24.272047832585947*Log[z]^3) + 
       z*(-42.980613052254085 - 41.4625641594452*Log[z] - 
         32.22222222222222*Log[z]^2 - 3.8518518518518516*Log[z]^3) + 
       z^3*(-469.75373265144765 + 634.1485053335816*Log[z] - 
         61.911382734912145*Log[z]^2 + 36.66054464851172*Log[z]^3) + 
       Lp*(5.255794612219294 - 61.68105493042838*(1 - z) - 
         7.120822622107969*z^4 + 0.4133420536298234*z^5 - 
         0.40063593004769477*z^6 - 48.25139929421464*delta[1 - z] + 
         85.33333333333333*Log[1 - z] + 28.331826401446655*(1 - z)^2*
          Log[1 - z] + 11.274432379072064*(1 - z)^3*Log[1 - z] + 
         Lh*(21.333333333333332 + 9.193123465059164*z^4 - 2.1821262177043623*
            z^5 + 0.3431884057971014*z^6 - 27.387956026079134*delta[1 - z] + 
           z^2*(2.247515808491418 - 27.911975909196197*Log[z]) + 
           z^3*(18.83707025411061 - 18.353759235115167*Log[z]) + 
           z*(-21.327656123276558 - 14.222222222222221*Log[z]) - 
           14.222222222222221*Log[z]) + 22.22222222222222*Log[z] + 
         10.666666666666666*Log[z]^2 + z^3*(-140.32070365358592 + 
           57.6153536977492*Log[z] + 1.8616207951070336*Log[z]^2) + 
         z*(135.34433239059322 + 61.333333333333336*Log[z] + 
           8.88888888888889*Log[z]^2) + z^2*(24.271273192578374 + 
           118.87690631808279*Log[z] + 43.67295226870949*Log[z]^2) - 
         54.77591205215827*plusD[0, 1 - z]) + 14.926669450170849*
        plusD[0, 1 - z] + Lp^3*(-3.5555555555555554 - 3.5555555555555554*z - 
         9.777777777777779*delta[1 - z] + 3.5555555555555554*Lh*
          delta[1 - z] + 7.111111111111111*plusD[0, 1 - z]) + 
       Nf*(-1.9753086419753094 + 4.246913580246914*(1 - z) - 
         1.1642728904847397*z^4 + 0.10468594217347957*z^5 - 
         0.009333333333333334*z^6 + 3.4489756184793317*delta[1 - z] + 
         2.765432098765432*Lh*delta[1 - z] + 0.5925925925925926*Lp^3*
          delta[1 - z] - 4.444444444444445*Log[z] + 0.4444444444444444*
          Log[z]^2 + z*(-3.5555601811378006 - 4.444444444444445*Log[z] + 
           0.4444444444444444*Log[z]^2) + z^2*(-0.4012345679012346 - 
           8.9925705794948*Log[z] + 0.8817787418655098*Log[z]^2) + 
         z^3*(10.359047619047619 - 4.647992530345472*Log[z] + 
           1.703971119133574*Log[z]^2) + 5.530864197530864*plusD[0, 1 - z] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - z) + 
           1.4814814814814814*delta[1 - z] + 0.8888888888888888*Lh*
            delta[1 - z] + 1.7777777777777777*plusD[0, 1 - z]) + 
         Lp*(-4.148148148148148 + 2.962962962962963*(1 - z) + 
           1.1491395793499044*z^4 - 0.2727666955767563*z^5 + 
           0.042899408284023666*z^6 + 2.9243272299524024*delta[1 - z] + 
           2.962962962962963*Lh*delta[1 - z] + z^2*(0.2809394760614273 - 
             3.488997555012225*Log[z]) + z^3*(2.354634831460674 - 
             2.2942206654991244*Log[z]) + z*(-1.7770676832230814 - 
             1.7777777777777777*Log[z]) - 1.7777777777777777*Log[z] + 
           5.925925925925926*plusD[0, 1 - z])) + 
       Lp^2*(54.22222222222222 + 10.346625753016138*z^4 - 
         2.6988168146674605*z^5 + 0.5101851597860376*z^6 - 
         37.088595852658784*delta[1 - z] + 3.5555555555555554*Lh^2*
          delta[1 - z] - 28.444444444444443*Log[1 - z] - 
         0.04628330995792426*(1 - z)^2*Log[1 - z] - 0.48483316481294236*
          (1 - z)^3*Log[1 - z] + 1.*(1 - z)*(-36. + 14.222222222222221*
            Log[1 - z]) + z^2*(3.281524894536971 - 27.978798844958657*
            Log[z]) + z^3*(17.531430260020684 - 18.938036122900137*Log[z]) + 
         z*(-25.415390561638276 - 10.666666666666666*Log[z]) - 
         10.666666666666666*Log[z] - 29.333333333333332*plusD[0, 1 - z] + 
         Lh*(-7.111111111111111 - 7.111111111111111*z - 14.666666666666666*
            delta[1 - z] + 14.222222222222221*plusD[0, 1 - z]) + 
         28.444444444444443*plusD[1, 1 - z])) + 
     as^3*(47.202662932553096 + 71217.41078342265*z^4 + 
       2038.3461635365452*z^5 - 437.0639686726565*z^6 - 
       2288.3131081781535*delta[1 - z] - 0.3950617283950617*Lp^6*
        delta[1 - z] - 1777.6850782771153*Log[1 - z] - 
       10.506040485317314*Log[1 - z]^2 + 34.76543209876543*Log[1 - z]^3 + 
       (1 - z)*(-2.1932454224643014*(40.79040678934767 + 47.111111111111114*
            Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
         1.*(-1007.2369066556957 + 1430.41896594782*Log[1 - z] + 
           32.86256955180806*Log[1 - z]^2 - 42.666666666666664*
            Log[1 - z]^3)) + (1 - z)^2*(-2.1932454224643014*
          (16.374068554396423*Log[1 - z] + 2.4952978056426334*Log[1 - z]^2) + 
         1.*(1441.3848920863309*Log[1 - z] + 144.1813898704358*Log[1 - z]^2 + 
           21.44111969111969*Log[1 - z]^3)) + 
       (1 - z)^3*(-2.1932454224643014*(12.779257849666983*Log[1 - z] - 
           2.863063063063063*Log[1 - z]^2) + 
         1.*(5644.801560758083*Log[1 - z] - 2.036427732079906*Log[1 - z]^2 + 
           344.59023668639054*Log[1 - z]^3)) + 1426.7265173627127*Log[z] - 
       164.02561180892005*Log[z]^2 - 328.7699763788984*Log[z]^3 + 
       68.54320987654322*Log[z]^4 - 7.42716049382716*Log[z]^5 + 
       z^3*(-44087.51393041107 - 255661.4263204656*Log[z] + 
         71207.17210268341*Log[z]^2 - 45660.41356260298*Log[z]^3 + 
         2302.6077294685992*Log[z]^4 - 1174.9635294117647*Log[z]^5) + 
       z*(12473.64426262959 + 1700.764877698868*Log[z] - 
         544.4664845726287*Log[z]^2 + 428.73224011885725*Log[z]^3 - 
         91.4156378600823*Log[z]^4 - 12.138271604938272*Log[z]^5) + 
       z^2*(-42829.19059797566 + 165460.5534698198*Log[z] + 
         58216.57591978121*Log[z]^2 + 8637.496038589908*Log[z]^3 + 
         685.0229057591623*Log[z]^4 + 19.296432964329643*Log[z]^5) + 
       Lh*(-59.706677800683394 - 25.72925909579014*z^4 + 
         6.107226890667107*z^5 - 0.9604987298370807*z^6 + 
         53.699084514520536*delta[1 - z] + 39.80445186712227*Log[z] + 
         z*(59.690788706074024 + 39.80445186712227*Log[z]) + 
         z^3*(-52.720260204891545 + 51.367593238234626*Log[z]) + 
         z^2*(-6.290236042009667 + 78.11865714331942*Log[z])) + 
       Nf^2*(9.224931661318639 - 7.0486799204295085*(1 - z) - 
         3.9578559738134205*z^4 + 0.21228070175438596*z^5 - 
         0.01394585726004922*z^6 - 8.57238037207872*delta[1 - z] - 
         4.546622307260784*Lh*delta[1 - z] - 0.2962962962962963*Lp^4*
          delta[1 - z] + 6.189300411522634*Log[z] - 3.2263374485596708*
          Log[z]^2 + 0.4609053497942387*Log[z]^3 + 
         z*(-0.1317962497044851 + 0.13168724279835392*Log[z] - 
           0.06584362139917696*Log[z]^2 + 0.4609053497942387*Log[z]^3) + 
         z^2*(-2.6942028985507247 + 5.159904534606206*Log[z] - 
           3.4705709240729843*Log[z]^2 + 0.9118825100133512*Log[z]^3) + 
         z^3*(0.1328437917222964 + 8.494468085106384*Log[z] - 
           1.112917795844625*Log[z]^2 + 1.137391304347826*Log[z]^3) + 
         Lp*(5.004115226337449 - 5.662551440329218*(1 - z) + 
           2.42960944595822*z^4 - 0.26061493411420206*z^5 + 
           0.025879917184265012*z^6 - 9.34782502219845*delta[1 - z] - 
           3.292181069958847*Lh*delta[1 - z] + 6.320987654320987*Log[z] - 
           1.1851851851851851*Log[z]^2 + z^3*(-9.195414847161572 + 
             3.7457507082152977*Log[z] - 2.4844315713251266*Log[z]^2) + 
           z^2*(-0.9009640666082384 + 7.590030518819939*Log[z] - 
             2.400728597449909*Log[z]^2) + z*(1.5805160929780753 + 
             1.5802469135802468*Log[z] - 1.1851851851851851*Log[z]^2) - 
           6.584362139917696*plusD[0, 1 - z]) + 
         Lp^2*(2.765432098765432 - 1.9753086419753085*(1 - z) - 
           0.7660944206008584*z^4 + 0.1818448883666275*z^5 - 
           0.028599605522682446*z^6 - 3.5956420216143585*delta[1 - z] - 
           1.9753086419753085*Lh*delta[1 - z] + 1.1851851851851851*Log[z] + 
           z*(1.1847117888153877 + 1.1851851851851851*Log[z]) + 
           z^3*(-1.56975505857295 + 1.5294797687861272*Log[z]) + 
           z^2*(-0.18729372937293728 + 2.3259972489683634*Log[z]) - 
           3.950617283950617*plusD[0, 1 - z]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*(1 - z) - 
           1.3168724279835389*delta[1 - z] - 0.3950617283950617*Lh*
            delta[1 - z] - 0.7901234567901234*plusD[0, 1 - z]) - 
         9.09324461452157*plusD[0, 1 - z]) + 
       Lp^5*(2.3703703703703702 + 2.3703703703703702*z + 
         13.03703703703704*delta[1 - z] - 2.3703703703703702*Lh*
          delta[1 - z] - 4.7407407407407405*plusD[0, 1 - z]) + 
       107.39816902903988*plusD[0, 1 - z] + 
       Nf*(-24.49945626561842 + 1939.5116836772645*z^4 - 
         145.41504637674117*z^5 + 16.17278929910087*z^6 + 
         306.7976732366431*delta[1 - z] - 0.7901234567901234*Lp^5*
          delta[1 - z] + 13.835559334197875*Log[1 - z] - 
         10.37037037037037*Log[1 - z]^2 - 2.1069958847736627*Log[1 - z]^3 + 
         1.*(1 - z)^3*(-181.42060606060605*Log[1 - z] + 0.030571198712791632*
            Log[1 - z]^2 - 9.563451776649746*Log[1 - z]^3) + 
         1.*(1 - z)^2*(-93.93011216566005*Log[1 - z] - 11.489289740698986*
            Log[1 - z]^2 - 0.992553983618764*Log[1 - z]^3) + 
         (1 - z)*(-9.314523769478022 + 1.*(298.5088629939318 - 
             79.9919571991573*Log[1 - z] - 3.5555555555555554*Log[1 - z]^2 + 
             1.0534979423868314*Log[1 - z]^3)) - 319.52684204084267*Log[z] + 
         83.43015482263293*Log[z]^2 - 2.1728395061728394*Log[z]^3 - 
         0.9218106995884774*Log[z]^4 + z^3*(-2667.3163064540904 - 
           1197.2289084574688*Log[z] - 932.5299651323915*Log[z]^2 - 
           107.02746931618937*Log[z]^3 - 36.32424812030075*Log[z]^4) + 
         z^2*(1335.3099409219967 - 76.7136869857709*Log[z] + 
           95.96823505361019*Log[z]^2 + 25.719326383319967*Log[z]^3 - 
           3.8915733647613435*Log[z]^4) + z*(-223.77056497972805 + 
           29.758925842524143*Log[z] + 67.1915703370111*Log[z]^2 - 
           6.869684499314129*Log[z]^3 + 0.6255144032921811*Log[z]^4) + 
         Lh*(-22.123456790123456 - 9.533609519320615*z^4 + 
           2.2629457072489685*z^5 - 0.35589908749329036*z^6 + 
           71.06334487294696*delta[1 - z] + 14.748971193415636*Log[z] + 
           z*(22.11756931302754 + 14.748971193415636*Log[z]) + 
           z^3*(-19.534739522781372 + 19.033528095674985*Log[z]) + 
           z^2*(-2.330757134731841 + 28.945752794721983*Log[z])) + 
         Lp^4*(3.950617283950617 - 1.1851851851851851*(1 - z) + 
           1.5802469135802468*z + 7.80246913580247*delta[1 - z] - 
           2.765432098765432*Lh*delta[1 - z] - 5.530864197530864*
            plusD[0, 1 - z]) + 142.12668974589383*plusD[0, 1 - z] + 
         Lp^2*(-115.93610962392134 + 0.9559229496419812*z^4 + 
           0.7872901423792625*z^5 + 0.09283381531072224*z^6 + 
           179.71640628041797*delta[1 - z] - 7.901234567901234*Lh^2*
            delta[1 - z] + (1 - z)*(-7.612102926964153 + 
             1.*(133.2688514351004 - 26.864197530864196*Log[1 - z])) + 
           6.320987654320987*Log[1 - z] - 18.888204225352112*(1 - z)^2*
            Log[1 - z] - 7.520112254443405*(1 - z)^3*Log[1 - z] - 
           15.012345679012348*Log[z] - 7.703703703703703*Log[z]^2 + 
           z^2*(-17.74116554554862 - 59.51300734913576*Log[z] - 
             30.31182503202647*Log[z]^2) + z*(-57.695668648933406 - 
             36.345679012345684*Log[z] - 6.518518518518518*Log[z]^2) + 
           z^3*(77.86919377417135 - 26.127705963536954*Log[z] - 
             2.56878515044754*Log[z]^2) + Lh*(11.851851851851851 - 
             7.901234567901234*(1 - z) - 6.128746699952799*z^4 + 
             1.4547532607728042*z^5 - 0.22879455735643023*z^6 + 
             58.204221573942185*delta[1 - z] + 9.481481481481481*Log[z] + 
             z*(19.749300430921636 + 9.481481481481481*Log[z]) + 
             z^3*(-12.558049635265334 + 12.23584151970272*Log[z]) + 
             z^2*(-1.4983438723276121 + 18.607985449764662*Log[z]) - 
             31.604938271604937*plusD[0, 1 - z]) + 116.4084431478844*
            plusD[0, 1 - z] - 63.20987654320987*plusD[1, 1 - z]) + 
         Lp*(-163.6637404115195 + 192.21378052570756*z^4 - 
           1.756283743548218*z^5 - 1.6595527771325222*z^6 + 
           311.2094570786569*delta[1 - z] - 7.3744855967078164*Lh^2*
            delta[1 - z] - 85.20164609053498*Log[1 - z] - 9.481481481481481*
            Log[1 - z]^2 + 1.*(1 - z)^2*(-62.049881235154395*Log[1 - z] - 
             3.433968926553672*Log[1 - z]^2) + 1.*(1 - z)^3*
            (-26.11946446961895*Log[1 - z] + 6.936726272352132*
              Log[1 - z]^2) + (1 - z)*(-6.498504955449782 + 
             1.*(324.96616539201716 - 76.11522633744856*Log[1 - z] + 
               4.7407407407407405*Log[1 - z]^2)) - 209.9608013114929*Log[z] + 
           1.9753086419753085*Log[z]^2 + 5.135802469135802*Log[z]^3 + 
           z^3*(1278.1541833983572 - 1110.8310817736367*Log[z] + 
             144.04556962025316*Log[z]^2 - 56.92435424354244*Log[z]^3) + 
           z*(-183.77564808272228 - 89.91355019007489*Log[z] + 
             33.18518518518518*Log[z]^2 + 2.3703703703703702*Log[z]^3) + 
           z^2*(-1142.3751682314034 - 688.3542103912405*Log[z] - 
             73.91250515889394*Log[z]^2 + 17.7369640787949*Log[z]^3) + 
           Lh*(-11.061728395061728 - 11.325102880658436*(1 - z) - 
             7.109853919884211*z^4 + 2.145422173875568*z^5 - 
             0.35643156199677933*z^6 + 126.78633515573378*delta[1 - z] + 
             27.654320987654316*Log[z] - 1.1851851851851851*Log[z]^2 + 
             z^3*(-48.55420504424988 + 32.78771256438255*Log[z] - 
               4.543922984356197*Log[z]^2) + z^2*(-1.4272809394760615 + 
               54.993494777759686*Log[z] - 2.351409978308026*Log[z]^2) + 
             z*(40.55337510560479 + 27.654320987654316*Log[z] - 
               1.1851851851851851*Log[z]^2) - 29.497942386831273*
              plusD[0, 1 - z]) + 253.57267031146756*plusD[0, 1 - z] - 
           58.99588477366255*plusD[1, 1 - z]) + 
         Lp^3*(-30.81481481481482 - 7.40847848878975*z^4 + 
           1.920441668580164*z^5 - 0.3591914565623044*z^6 + 
           58.15708913236683*delta[1 - z] - 2.3703703703703702*Lh^2*
            delta[1 - z] + (1 - z)*(-3.950617283950617 + 
             1.*(27.25925925925926 - 9.481481481481481*Log[1 - z])) + 
           18.962962962962962*Log[1 - z] + 0.030855539971949508*(1 - z)^2*
            Log[1 - z] + 0.32322175732217573*(1 - z)^3*Log[1 - z] + 
           7.901234567901234*Log[z] + z*(20.893893699629533 + 
             7.901234567901234*Log[z]) + z^3*(-12.734125558583475 + 
             13.645012067220016*Log[z]) + z^2*(-2.3125452523852816 + 
             20.20319819915641*Log[z]) + Lh*(7.111111111111111 - 
             2.3703703703703702*(1 - z) + 2.3703703703703702*z + 
             5.135802469135802*delta[1 - z] - 9.481481481481481*
              plusD[0, 1 - z]) + 10.271604938271604*plusD[0, 1 - z] - 
           18.962962962962962*plusD[1, 1 - z])) + 
       Lp*(-1939.3509066888575 - 72751.35043720479*z^4 + 
         3498.1027962579533*z^5 - 240.11530009763234*z^6 - 
         1189.0889508086368*delta[1 - z] - 19.90222593356113*Lh^2*
          delta[1 - z] + 1837.461336351952*Log[1 - z] + 
         274.962962962963*Log[1 - z]^2 - 37.925925925925924*Log[1 - z]^3 + 
         (1 - z)^2*(-62.138648565026116*Log[1 - z] + 
           1.*(599.0992779783394*Log[1 - z] + 3.3397412199630314*
              Log[1 - z]^2 - 12.145747316267547*Log[1 - z]^3)) + 
         (1 - z)*(135.28169137893119 + 1.*(-95.41679940503445 - 
             171.53856111140954*Log[1 - z] - 424.2962962962963*Log[1 - z]^2 + 
             18.962962962962962*Log[1 - z]^3)) + (1 - z)^3*
          (-24.727597206283107*Log[1 - z] + 1.*(732.510395010395*Log[1 - z] - 
             110.33152173913044*Log[1 - z]^2 + 24.53227771010962*
              Log[1 - z]^3)) + 1115.068237768944*Log[z] + 
         461.52415787904977*Log[z]^2 - 64.19753086419753*Log[z]^3 - 
         7.506172839506172*Log[z]^4 + z^2*(-534722.942661925 - 
           197727.80423687742*Log[z] - 28902.410300055657*Log[z]^2 - 
           2577.417844522968*Log[z]^3 - 120.8115157480315*Log[z]^4) + 
         z*(2057.647956172016 + 141.3334312211121*Log[z] - 
           518.1650697116444*Log[z]^2 - 61.23456790123457*Log[z]^3 - 
           1.6296296296296295*Log[z]^4) + z^3*(602340.2822422273 - 
           268415.914387556*Log[z] + 128774.41347375598*Log[z]^2 - 
           8763.158075601375*Log[z]^3 + 3329.333734939759*Log[z]^4) + 
         Lh*(668.1723300567008 + 587.546780690082*z^4 - 53.993114013587416*
            z^5 + 4.804479230202956*z^6 - 268.73696704558654*delta[1 - z] + 
           59.25925925925925*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 - 
           2.6666666666666665*(1 - z)*(40.79040678934767 + 47.111111111111114*
              Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) - 
           2.6666666666666665*(1 - z)^3*(12.779257849666983*Log[1 - z] - 
             2.863063063063063*Log[1 - z]^2) - 2.6666666666666665*(1 - z)^2*
            (16.374068554396423*Log[1 - z] + 2.4952978056426334*
              Log[1 - z]^2) - 244.4728626111716*Log[z] - 65.77777777777777*
            Log[z]^2 + 17.382716049382715*Log[z]^3 + 
           z^3*(1487.4567579287311 - 1919.818960883696*Log[z] + 
             165.09702062643237*Log[z]^2 - 97.76145239603125*Log[z]^3) + 
           z*(-131.3049306077271 - 66.69508483339379*Log[z] + 
             85.92592592592592*Log[z]^2 + 10.271604938271604*Log[z]^3) + 
           z^2*(-1785.2238134836136 - 691.8080996253891*Log[z] - 
             59.931364275668074*Log[z]^2 + 64.72546088689586*Log[z]^3) - 
           79.60890373424454*plusD[0, 1 - z]) - 537.4739340911725*
          plusD[0, 1 - z] - 159.21780746848913*plusD[1, 1 - z]) + 
       Lp^4*(-91.25925925925927 - 10.731126515668462*z^4 + 
         2.8710470136551596*z^5 - 0.5658507444490163*z^6 - 
         29.265654043153358*delta[1 - z] - 4.7407407407407405*Lh^2*
          delta[1 - z] + 37.925925925925924*Log[1 - z] + 
         0.061711079943899017*(1 - z)^2*Log[1 - z] + 0.6464442197505897*
          (1 - z)^3*Log[1 - z] - 1.3333333333333333*(1 - z)*
          (-36. + 14.222222222222221*Log[1 - z]) + 9.481481481481481*Log[z] + 
         z*(0.7038946336847758 + 9.481481481481481*Log[z]) + 
         z^3*(-17.096216928657377 + 19.132795085495125*Log[z]) + 
         z^2*(-3.6261945898854884 + 28.001073156879478*Log[z]) + 
         Lh*(9.481481481481481 + 9.481481481481481*z + 45.629629629629626*
            delta[1 - z] - 18.962962962962962*plusD[0, 1 - z]) + 
         91.25925925925925*plusD[0, 1 - z] - 37.925925925925924*
          plusD[1, 1 - z]) + Lp^2*(1231.5109209013667 + 2134.9765177655777*
          z^4 - 263.62328408297924*z^5 + 34.94479032531345*z^6 - 
         1196.9920877250138*delta[1 - z] + 207.8564757231792*Log[1 - z] - 
         312.88888888888886*Log[1 - z]^2 + (1 - z)^3*
          (1.063358119384866*Log[1 - z] + 1.*(48.22836694860117*Log[1 - z] - 
             71.76712678936606*Log[1 - z]^2) - 1.3333333333333333*
            (12.779257849666983*Log[1 - z] - 2.863063063063063*
              Log[1 - z]^2)) + (1 - z)^2*(0.1015106577017138*Log[1 - z] + 
           1.*(472.7845982142857*Log[1 - z] - 100.41770401106501*
              Log[1 - z]^2) - 1.3333333333333333*(16.374068554396423*
              Log[1 - z] + 2.4952978056426334*Log[1 - z]^2)) + 
         (1 - z)*(-2.1932454224643014*(-36. + 14.222222222222221*
              Log[1 - z]) - 1.3333333333333333*(40.79040678934767 + 
             47.111111111111114*Log[1 - z] - 3.5555555555555554*
              Log[1 - z]^2) + 1.*(-1709.7000566198103 + 352.1534748134583*
              Log[1 - z] + 37.925925925925924*Log[1 - z]^2)) - 
         104.23128033877137*Log[z] + 98.66666666666666*Log[z]^2 + 
         15.012345679012345*Log[z]^3 + z^3*(126.17522418651959 - 
           3821.477233736722*Log[z] + 102.96593019817921*Log[z]^2 - 
           234.64283692465924*Log[z]^3) + z*(449.64714523069637 + 
           478.26165904417076*Log[z] + 173.92592592592592*Log[z]^2 + 
           9.876543209876543*Log[z]^3) + z^2*(-2251.5253284069167 - 
           474.31675557489086*Log[z] + 583.629376938428*Log[z]^2 + 
           81.5627607510703*Log[z]^3) + Lh^2*(-28.444444444444443 - 
           12.25749795341222*z^4 + 2.9095016236058164*z^5 - 
           0.4575845410628019*z^6 + 80.83275534941743*delta[1 - z] + 
           18.962962962962962*Log[z] + z*(28.43687483103541 + 
             18.962962962962962*Log[z]) + z^3*(-25.11609367214748 + 
             24.471678980153555*Log[z]) + z^2*(-2.9966877446552243 + 
             37.21596787892826*Log[z])) - 701.4316613304434*plusD[0, 1 - z] + 
         Lh*(14.686919738124715 + 164.482813147809*(1 - z) + 
           69.55103938344665*z^4 - 13.10393967372019*z^5 + 
           2.955898712011244*z^6 - 350.7158306652217*delta[1 - z] - 
           227.55555555555554*Log[1 - z] - 75.5515370705244*(1 - z)^2*
            Log[1 - z] - 30.065153010858836*(1 - z)^3*Log[1 - z] - 
           137.48148148148147*Log[z] - 28.444444444444443*Log[z]^2 + 
           z^2*(-52.3620582335062 - 470.5209510154665*Log[z] - 
             116.46120604989196*Log[z]^2) + z*(-566.8512896822267 - 
             241.77777777777777*Log[z] - 23.703703703703702*Log[z]^2) + 
           z^3*(477.79242947383744 - 254.58661898713126*Log[z] - 
             4.964322120285423*Log[z]^2) + 323.3310213976697*
            plusD[0, 1 - z]) + 646.6620427953393*plusD[1, 1 - z]) + 
       Lp^3*(312.02131578702847 + 54.14123303334166*z^4 - 
         11.963380487478583*z^5 + 2.6725715956937757*z^6 - 
         566.7478358117281*delta[1 - z] - 3.1604938271604937*Lh^3*
          delta[1 - z] - 502.51851851851853*Log[1 - z] + 
         75.85185185185185*Log[1 - z]^2 + (1 - z)*(82.2414065739045 + 
           1.*(-368.33040181039814 + 270.22222222222223*Log[1 - z] - 
             37.925925925925924*Log[1 - z]^2)) + (1 - z)^3*
          (-15.032576505429418*Log[1 - z] + 
           1.*(-8.019616584930896*Log[1 - z] - 1.1469147894221352*
              Log[1 - z]^2)) + (1 - z)^2*(-37.7757685352622*Log[1 - z] + 
           1.*(-24.295550847457626*Log[1 - z] + 0.09271284271284272*
              Log[1 - z]^2)) - 130.37037037037035*Log[z] - 
         15.802469135802468*Log[z]^2 + z^2*(-51.96995883467551 - 
           483.9259733044664*Log[z] - 71.67041472635822*Log[z]^2) + 
         z*(-573.4928540458519 - 182.51851851851853*Log[z] - 
           13.432098765432098*Log[z]^2) + z^3*(507.7839131837875 - 
           284.4774297466956*Log[z] + 20.965148356897647*Log[z]^2) + 
         Lh^2*(9.481481481481481 + 9.481481481481481*z + 39.11111111111111*
            delta[1 - z] - 18.962962962962962*plusD[0, 1 - z]) + 
         71.32569473235957*plusD[0, 1 - z] + Lh*(-183.7037037037037 - 
           27.591002008043034*z^4 + 7.196844839113227*z^5 - 
           1.3604937594294335*z^6 + 35.66284736617976*delta[1 - z] + 
           75.85185185185185*Log[1 - z] + 0.12342215988779803*(1 - z)^2*
            Log[1 - z] + 1.2928884395011795*(1 - z)^3*Log[1 - z] - 
           2.6666666666666665*(1 - z)*(-36. + 14.222222222222221*
              Log[1 - z]) + 28.444444444444443*Log[z] + 
           z*(28.663263719924295 + 28.444444444444443*Log[z]) + 
           z^3*(-46.75048069338849 + 50.50142966106702*Log[z]) + 
           z^2*(-8.750733052098589 + 74.61013025322308*Log[z]) + 
           156.44444444444443*plusD[0, 1 - z] - 75.85185185185185*
            plusD[1, 1 - z]) + 312.8888888888889*plusD[1, 1 - z] - 
         75.85185185185185*plusD[2, 1 - z]))
 
dFFLarinN["+"] = 1.*delta[1 - z] + as*(-8. - 3.447421299397187*z^4 + 
       0.818297331639136*z^5 - 0.12869565217391304*z^6 - 
       2.1932454224643014*delta[1 - z] - 1.3333333333333333*Lp^2*
        delta[1 - z] + 5.333333333333333*Log[z] + 
       z*(7.99787104622871 + 5.333333333333333*Log[z]) + 
       z^3*(-7.063901345291479 + 6.882659713168188*Log[z]) + 
       z^2*(-0.8428184281842819 + 10.466990965948575*Log[z]) + 
       Lp*(2.6666666666666665 + 2.6666666666666665*z - 2.6666666666666665*Lh*
          delta[1 - z] - 5.333333333333333*plusD[0, 1 - z])) + 
     as^2*(-131.2477387751078 + 351.5594511590896*z^4 - 
       26.922487129198217*z^5 + 1.9753791275495824*z^6 - 
       30.608535416484305*delta[1 - z] + 7.463334725085424*Lh*delta[1 - z] + 
       0.8888888888888888*Lp^4*delta[1 - z] - 22.22222222222222*Log[1 - z] + 
       7.111111111111111*Log[1 - z]^2 + 1.*(1 - z)*(38.123740122681 + 
         47.111111111111114*Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
       1.*(1 - z)^3*(14.068003487358325*Log[1 - z] - 1.2593457943925233*
          Log[1 - z]^2) + 1.*(1 - z)^2*(15.432915921288014*Log[1 - z] + 
         2.4101583833970506*Log[1 - z]^2) + 31.426324729443685*Log[z] + 
       28.22222222222222*Log[z]^2 - 3.8518518518518516*Log[z]^3 + 
       z^3*(251.68584689605058 - 607.2422243935966*Log[z] - 
         40.265966046887634*Log[z]^2 - 53.35228539576366*Log[z]^3) + 
       z^2*(-529.8528812293051 - 312.7499515978834*Log[z] - 
         25.19384793964016*Log[z]^2 - 21.546021840873635*Log[z]^3) + 
       z*(-60.87137322356804 - 35.24034193722297*Log[z] - 
         37.55555555555556*Log[z]^2 - 6.518518518518518*Log[z]^3) + 
       Lp*(3.993337961012994 - 61.68105493042838*(1 - z) - 
         84.61176760216642*z^4 + 15.52662721893491*z^5 - 
         2.5011857707509884*z^6 - 48.25139929421464*delta[1 - z] + 
         85.33333333333333*Log[1 - z] + 28.387809187279153*(1 - z)^2*
          Log[1 - z] + 12.015098722415795*(1 - z)^3*Log[1 - z] + 
         Lh*(21.333333333333332 + 9.193123465059164*z^4 - 2.1821262177043623*
            z^5 + 0.3431884057971014*z^6 - 27.387956026079134*delta[1 - z] + 
           z^2*(2.247515808491418 - 27.911975909196197*Log[z]) + 
           z^3*(18.83707025411061 - 18.353759235115167*Log[z]) + 
           z*(-21.327656123276558 - 14.222222222222221*Log[z]) - 
           14.222222222222221*Log[z]) + 18.666666666666668*Log[z] + 
         8.88888888888889*Log[z]^2 + z*(130.2916090030543 + 
           64.88888888888889*Log[z] + 10.666666666666666*Log[z]^2) + 
         z^3*(-79.00747065101388 + 119.77864077669904*Log[z] + 
           18.251376146788992*Log[z]^2) + z^2*(33.75142857142857 + 
           105.86639260020554*Log[z] + 39.96636085626911*Log[z]^2) - 
         54.77591205215827*plusD[0, 1 - z]) + 14.926669450170849*
        plusD[0, 1 - z] + Lp^3*(-3.5555555555555554 - 3.5555555555555554*z - 
         9.777777777777779*delta[1 - z] + 3.5555555555555554*Lh*
          delta[1 - z] + 7.111111111111111*plusD[0, 1 - z]) + 
       Nf*(-1.9753086419753094 + 4.246913580246914*(1 - z) - 
         1.1642728904847397*z^4 + 0.10468594217347957*z^5 - 
         0.009333333333333334*z^6 + 3.4489756184793317*delta[1 - z] + 
         2.765432098765432*Lh*delta[1 - z] + 0.5925925925925926*Lp^3*
          delta[1 - z] - 4.444444444444445*Log[z] + 0.4444444444444444*
          Log[z]^2 + z*(-3.5555601811378006 - 4.444444444444445*Log[z] + 
           0.4444444444444444*Log[z]^2) + z^2*(-0.4012345679012346 - 
           8.9925705794948*Log[z] + 0.8817787418655098*Log[z]^2) + 
         z^3*(10.359047619047619 - 4.647992530345472*Log[z] + 
           1.703971119133574*Log[z]^2) + 5.530864197530864*plusD[0, 1 - z] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - z) + 
           1.4814814814814814*delta[1 - z] + 0.8888888888888888*Lh*
            delta[1 - z] + 1.7777777777777777*plusD[0, 1 - z]) + 
         Lp*(-4.148148148148148 + 2.962962962962963*(1 - z) + 
           1.1491395793499044*z^4 - 0.2727666955767563*z^5 + 
           0.042899408284023666*z^6 + 2.9243272299524024*delta[1 - z] + 
           2.962962962962963*Lh*delta[1 - z] + z^2*(0.2809394760614273 - 
             3.488997555012225*Log[z]) + z^3*(2.354634831460674 - 
             2.2942206654991244*Log[z]) + z*(-1.7770676832230814 - 
             1.7777777777777777*Log[z]) - 1.7777777777777777*Log[z] + 
           5.925925925925926*plusD[0, 1 - z])) + 
       Lp^2*(54.22222222222222 + 10.346625753016138*z^4 - 
         2.6988168146674605*z^5 + 0.5101851597860376*z^6 - 
         37.088595852658784*delta[1 - z] + 3.5555555555555554*Lh^2*
          delta[1 - z] - 28.444444444444443*Log[1 - z] - 
         0.04628330995792426*(1 - z)^2*Log[1 - z] - 0.48483316481294236*
          (1 - z)^3*Log[1 - z] + 1.*(1 - z)*(-36. + 14.222222222222221*
            Log[1 - z]) + z^2*(3.281524894536971 - 27.978798844958657*
            Log[z]) + z^3*(17.531430260020684 - 18.938036122900137*Log[z]) + 
         z*(-25.415390561638276 - 10.666666666666666*Log[z]) - 
         10.666666666666666*Log[z] - 29.333333333333332*plusD[0, 1 - z] + 
         Lh*(-7.111111111111111 - 7.111111111111111*z - 14.666666666666666*
            delta[1 - z] + 14.222222222222221*plusD[0, 1 - z]) + 
         28.444444444444443*plusD[1, 1 - z])) + 
     as^3*(238.55678253890622 - 78109.666283633*z^4 - 
       1748.3409906527593*z^5 + 416.5588541359534*z^6 - 
       2288.3131081781535*delta[1 - z] - 0.3950617283950617*Lp^6*
        delta[1 - z] - 1777.6850782771153*Log[1 - z] - 
       10.506040485317314*Log[1 - z]^2 + 34.76543209876543*Log[1 - z]^3 + 
       (1 - z)^3*(-2.1932454224643014*(14.068003487358325*Log[1 - z] - 
           1.2593457943925233*Log[1 - z]^2) + 
         1.*(-4925.669119192768*Log[1 - z] - 124.12518853695325*
            Log[1 - z]^2 - 318.06261343012704*Log[1 - z]^3)) + 
       (1 - z)*(-2.1932454224643014*(38.123740122681 + 47.111111111111114*
            Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
         1.*(-1028.8585857202124 + 1380.0971490821125*Log[1 - z] + 
           32.86256955180806*Log[1 - z]^2 - 42.666666666666664*
            Log[1 - z]^3)) + (1 - z)^2*(-2.1932454224643014*
          (15.432915921288014*Log[1 - z] + 2.4101583833970506*Log[1 - z]^2) + 
         1.*(-1631.292407108239*Log[1 - z] - 246.5267791636097*Log[1 - z]^2 + 
           3.3666044776119404*Log[1 - z]^3)) + 1269.5804828447972*Log[z] - 
       214.55327313221883*Log[z]^2 - 227.33360350254188*Log[z]^3 + 
       35.96707818930041*Log[z]^4 - 12.138271604938272*Log[z]^5 + 
       z^2*(37703.50684961492 - 147177.62758549704*Log[z] - 
         60088.14718659299*Log[z]^2 - 8624.702187384431*Log[z]^3 - 
         648.5179661016949*Log[z]^4 - 32.91007751937985*Log[z]^5) + 
       z*(-194.1515088290356 + 2413.4072993480277*Log[z] - 
         1162.9850987439486*Log[z]^2 + 167.62508534949666*Log[z]^3 - 
         45.45679012345679*Log[z]^4 - 7.42716049382716*Log[z]^5) + 
       z^3*(40116.371678939875 + 266532.10028362303*Log[z] - 
         67691.3058741232*Log[z]^2 + 45683.95475988893*Log[z]^3 - 
         1920.3121577217962*Log[z]^4 + 1155.8703374777974*Log[z]^5) + 
       Lh*(-59.706677800683394 - 25.72925909579014*z^4 + 
         6.107226890667107*z^5 - 0.9604987298370807*z^6 + 
         53.699084514520536*delta[1 - z] + 39.80445186712227*Log[z] + 
         z*(59.690788706074024 + 39.80445186712227*Log[z]) + 
         z^3*(-52.720260204891545 + 51.367593238234626*Log[z]) + 
         z^2*(-6.290236042009667 + 78.11865714331942*Log[z])) + 
       Nf^2*(9.224931661318639 - 7.0486799204295085*(1 - z) - 
         3.9578559738134205*z^4 + 0.21228070175438596*z^5 - 
         0.01394585726004922*z^6 - 8.57238037207872*delta[1 - z] - 
         4.546622307260784*Lh*delta[1 - z] - 0.2962962962962963*Lp^4*
          delta[1 - z] + 6.189300411522634*Log[z] - 3.2263374485596708*
          Log[z]^2 + 0.4609053497942387*Log[z]^3 + 
         z*(-0.1317962497044851 + 0.13168724279835392*Log[z] - 
           0.06584362139917696*Log[z]^2 + 0.4609053497942387*Log[z]^3) + 
         z^2*(-2.6942028985507247 + 5.159904534606206*Log[z] - 
           3.4705709240729843*Log[z]^2 + 0.9118825100133512*Log[z]^3) + 
         z^3*(0.1328437917222964 + 8.494468085106384*Log[z] - 
           1.112917795844625*Log[z]^2 + 1.137391304347826*Log[z]^3) + 
         Lp*(5.004115226337449 - 5.662551440329218*(1 - z) + 
           2.42960944595822*z^4 - 0.26061493411420206*z^5 + 
           0.025879917184265012*z^6 - 9.34782502219845*delta[1 - z] - 
           3.292181069958847*Lh*delta[1 - z] + 6.320987654320987*Log[z] - 
           1.1851851851851851*Log[z]^2 + z^3*(-9.195414847161572 + 
             3.7457507082152977*Log[z] - 2.4844315713251266*Log[z]^2) + 
           z^2*(-0.9009640666082384 + 7.590030518819939*Log[z] - 
             2.400728597449909*Log[z]^2) + z*(1.5805160929780753 + 
             1.5802469135802468*Log[z] - 1.1851851851851851*Log[z]^2) - 
           6.584362139917696*plusD[0, 1 - z]) + 
         Lp^2*(2.765432098765432 - 1.9753086419753085*(1 - z) - 
           0.7660944206008584*z^4 + 0.1818448883666275*z^5 - 
           0.028599605522682446*z^6 - 3.5956420216143585*delta[1 - z] - 
           1.9753086419753085*Lh*delta[1 - z] + 1.1851851851851851*Log[z] + 
           z*(1.1847117888153877 + 1.1851851851851851*Log[z]) + 
           z^3*(-1.56975505857295 + 1.5294797687861272*Log[z]) + 
           z^2*(-0.18729372937293728 + 2.3259972489683634*Log[z]) - 
           3.950617283950617*plusD[0, 1 - z]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*(1 - z) - 
           1.3168724279835389*delta[1 - z] - 0.3950617283950617*Lh*
            delta[1 - z] - 0.7901234567901234*plusD[0, 1 - z]) - 
         9.09324461452157*plusD[0, 1 - z]) + 
       Lp^5*(2.3703703703703702 + 2.3703703703703702*z + 
         13.03703703703704*delta[1 - z] - 2.3703703703703702*Lh*
          delta[1 - z] - 4.7407407407407405*plusD[0, 1 - z]) + 
       107.39816902903988*plusD[0, 1 - z] + 
       Nf*(-67.72747973952838 - 1353.9949068614162*z^4 + 
         130.2514251777411*z^5 - 15.817209408994495*z^6 + 
         306.7976732366431*delta[1 - z] - 0.7901234567901234*Lp^5*
          delta[1 - z] + 13.835559334197875*Log[1 - z] - 
         10.37037037037037*Log[1 - z]^2 - 2.1069958847736627*Log[1 - z]^3 + 
         1.*(1 - z)^2*(8.737889847378899*Log[1 - z] + 1.563892145369285*
            Log[1 - z]^2 - 0.3865336658354115*Log[1 - z]^3) + 
         1.*(1 - z)^3*(164.1848275862069*Log[1 - z] + 2.323430114787306*
            Log[1 - z]^2 + 12.083650190114069*Log[1 - z]^3) + 
         (1 - z)*(-9.314523769478022 + 1.*(299.694048179117 - 
             77.62158682878692*Log[1 - z] - 3.5555555555555554*Log[1 - z]^2 + 
             1.0534979423868314*Log[1 - z]^3)) - 326.3291816164178*Log[z] + 
         83.7841629296037*Log[z]^2 - 3.4458161865569275*Log[z]^3 + 
         0.6255144032921811*Log[z]^4 + z^3*(-1292.4872568435808 + 
           2604.783836724475*Log[z] + 37.39963627981205*Log[z]^2 + 
           170.92627206645898*Log[z]^3 - 3.0100719424460434*Log[z]^4) + 
         z*(300.8472010512978 + 1.0400527363308854*Log[z] + 
           87.11739762098684*Log[z]^2 - 2.567901234567901*Log[z]^3 - 
           0.9218106995884774*Log[z]^4) + z^2*(2528.9212636758753 + 
           1108.0981247958457*Log[z] + 293.1360514538195*Log[z]^2 + 
           35.361666666666665*Log[z]^3 - 0.05320033250207814*Log[z]^4) + 
         Lh*(-22.123456790123456 - 9.533609519320615*z^4 + 
           2.2629457072489685*z^5 - 0.35589908749329036*z^6 + 
           71.06334487294696*delta[1 - z] + 14.748971193415636*Log[z] + 
           z*(22.11756931302754 + 14.748971193415636*Log[z]) + 
           z^3*(-19.534739522781372 + 19.033528095674985*Log[z]) + 
           z^2*(-2.330757134731841 + 28.945752794721983*Log[z])) + 
         Lp^4*(3.950617283950617 - 1.1851851851851851*(1 - z) + 
           1.5802469135802468*z + 7.80246913580247*delta[1 - z] - 
           2.765432098765432*Lh*delta[1 - z] - 5.530864197530864*
            plusD[0, 1 - z]) + 142.12668974589383*plusD[0, 1 - z] + 
         Lp^2*(-115.09447185645047 + 52.61655318446223*z^4 - 
           9.288233290813317*z^5 + 1.4931992237499483*z^6 + 
           179.71640628041797*delta[1 - z] - 7.901234567901234*Lh^2*
            delta[1 - z] + (1 - z)*(-7.612102926964153 + 
             1.*(133.2688514351004 - 26.864197530864196*Log[1 - z])) + 
           6.320987654320987*Log[1 - z] - 18.925524222704265*(1 - z)^2*
            Log[1 - z] - 8.013891903624918*(1 - z)^3*Log[1 - z] - 
           12.641975308641975*Log[z] - 6.518518518518518*Log[z]^2 + 
           z^2*(-24.061268206964307 - 50.839331688550146*Log[z] - 
             27.840765230117867*Log[z]^2) + z^3*(36.993704931291205 - 
             67.56989638305393*Log[z] - 13.495290083927744*Log[z]^2) + 
           z*(-54.327186855569906 - 38.71604938271605*Log[z] - 
             7.703703703703703*Log[z]^2) + Lh*(11.851851851851851 - 
             7.901234567901234*(1 - z) - 6.128746699952799*z^4 + 
             1.4547532607728042*z^5 - 0.22879455735643023*z^6 + 
             58.204221573942185*delta[1 - z] + 9.481481481481481*Log[z] + 
             z*(19.749300430921636 + 9.481481481481481*Log[z]) + 
             z^3*(-12.558049635265334 + 12.23584151970272*Log[z]) + 
             z^2*(-1.4983438723276121 + 18.607985449764662*Log[z]) - 
             31.604938271604937*plusD[0, 1 - z]) + 116.4084431478844*
            plusD[0, 1 - z] - 63.20987654320987*plusD[1, 1 - z]) + 
         Lp*(-174.23886741916155 - 450.07532617471986*z^4 + 
           25.490404414095476*z^5 - 0.687567108334575*z^6 + 
           311.2094570786569*delta[1 - z] - 7.3744855967078164*Lh^2*
            delta[1 - z] - 85.20164609053498*Log[1 - z] - 9.481481481481481*
            Log[1 - z]^2 + 1.*(1 - z)^2*(-58.994359387590656*Log[1 - z] - 
             3.1606583072100314*Log[1 - z]^2) + 1.*(1 - z)^3*
            (-31.59825327510917*Log[1 - z] + 1.3837876614060258*
              Log[1 - z]^2) + (1 - z)*(-6.498504955449782 + 
             1.*(324.96616539201716 - 76.11522633744856*Log[1 - z] + 
               4.7407407407407405*Log[1 - z]^2)) - 212.382685992544*Log[z] + 
           2.3703703703703702*Log[z]^3 + z*(-159.7942869487735 - 
             106.45462847198672*Log[z] + 32.79012345679013*Log[z]^2 + 
             5.135802469135802*Log[z]^3) + z^2*(970.8710675415182 + 
             120.11816142138252*Log[z] + 25.527877697841728*Log[z]^2 + 
             16.87749546279492*Log[z]^3) + z^3*(-234.42785607808707 + 
             814.0245870414049*Log[z] + 30.00301431801055*Log[z]^2 + 
             85.18775933609959*Log[z]^3) + Lh*(-11.061728395061728 - 
             11.325102880658436*(1 - z) - 7.109853919884211*z^4 + 
             2.145422173875568*z^5 - 0.35643156199677933*z^6 + 
             126.78633515573378*delta[1 - z] + 27.654320987654316*Log[z] - 
             1.1851851851851851*Log[z]^2 + z^3*(-48.55420504424988 + 
               32.78771256438255*Log[z] - 4.543922984356197*Log[z]^2) + 
             z^2*(-1.4272809394760615 + 54.993494777759686*Log[z] - 
               2.351409978308026*Log[z]^2) + z*(40.55337510560479 + 
               27.654320987654316*Log[z] - 1.1851851851851851*Log[z]^2) - 
             29.497942386831273*plusD[0, 1 - z]) + 253.57267031146756*
            plusD[0, 1 - z] - 58.99588477366255*plusD[1, 1 - z]) + 
         Lp^3*(-30.81481481481482 - 7.40847848878975*z^4 + 
           1.920441668580164*z^5 - 0.3591914565623044*z^6 + 
           58.15708913236683*delta[1 - z] - 2.3703703703703702*Lh^2*
            delta[1 - z] + (1 - z)*(-3.950617283950617 + 
             1.*(27.25925925925926 - 9.481481481481481*Log[1 - z])) + 
           18.962962962962962*Log[1 - z] + 0.030855539971949508*(1 - z)^2*
            Log[1 - z] + 0.32322175732217573*(1 - z)^3*Log[1 - z] + 
           7.901234567901234*Log[z] + z*(20.893893699629533 + 
             7.901234567901234*Log[z]) + z^3*(-12.734125558583475 + 
             13.645012067220016*Log[z]) + z^2*(-2.3125452523852816 + 
             20.20319819915641*Log[z]) + Lh*(7.111111111111111 - 
             2.3703703703703702*(1 - z) + 2.3703703703703702*z + 
             5.135802469135802*delta[1 - z] - 9.481481481481481*
              plusD[0, 1 - z]) + 10.271604938271604*plusD[0, 1 - z] - 
           18.962962962962962*plusD[1, 1 - z])) + 
       Lp*(-1614.5068930967113 + 74309.16886309678*z^4 - 
         3766.522287044056*z^5 + 280.31471087980367*z^6 - 
         1189.0889508086368*delta[1 - z] - 19.90222593356113*Lh^2*
          delta[1 - z] + 1837.461336351952*Log[1 - z] + 
         274.962962962963*Log[1 - z]^2 - 37.925925925925924*Log[1 - z]^3 + 
         (1 - z)^3*(-26.352060273395118*Log[1 - z] + 
           1.*(42.82274509803921*Log[1 - z] - 208.23116883116884*
              Log[1 - z]^2 - 17.95926680244399*Log[1 - z]^3)) + 
         (1 - z)^2*(-62.261432553790044*Log[1 - z] + 
           1.*(499.4466273739358*Log[1 - z] - 7.505448449287511*
              Log[1 - z]^2 - 12.549104983067247*Log[1 - z]^3)) + 
         (1 - z)*(135.28169137893119 + 1.*(-109.63902162725617 - 
             157.31633888918736*Log[1 - z] - 424.2962962962963*Log[1 - z]^2 + 
             18.962962962962962*Log[1 - z]^3)) + 1182.5463317790418*Log[z] + 
         437.09418954761486*Log[z]^2 + 1.9753086419753085*Log[z]^3 - 
         1.6296296296296295*Log[z]^4 + z^3*(-528989.3831657117 + 
           220390.64918648216*Log[z] - 114272.90633311612*Log[z]^2 + 
           5948.955311973019*Log[z]^3 - 3008.9893676552883*Log[z]^4) + 
         z*(1174.5403212256665 + 936.1898265121797*Log[z] - 
           321.8832495283576*Log[z]^2 - 138.46913580246914*Log[z]^3 - 
           7.506172839506172*Log[z]^4) + z^2*(456848.66214240005 + 
           169290.66006466481*Log[z] + 25646.91936306895*Log[z]^2 + 
           1540.3093179634966*Log[z]^3 + 14.262626262626263*Log[z]^4) + 
         Lh*(635.7890798883867 - 822.9112708484232*z^4 + 44.59586933778526*
            z^5 - 0.990270410921533*z^6 - 268.73696704558654*delta[1 - z] + 
           59.25925925925925*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 - 
           2.6666666666666665*(1 - z)*(38.123740122681 + 47.111111111111114*
              Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) - 
           2.6666666666666665*(1 - z)^3*(14.068003487358325*Log[1 - z] - 
             1.2593457943925233*Log[1 - z]^2) - 2.6666666666666665*(1 - z)^2*
            (15.432915921288014*Log[1 - z] + 2.4101583833970506*
              Log[1 - z]^2) - 261.06545520376415*Log[z] - 75.25925925925925*
            Log[z]^2 + 10.271604938271604*Log[z]^3 + 
           z*(-83.59623681755654 - 83.2876774259864*Log[z] + 
             100.14814814814815*Log[z]^2 + 17.382716049382715*Log[z]^3) + 
           z^2*(1440.9534444194508 + 486.1125692321436*Log[z] + 
             67.18359450570709*Log[z]^2 + 57.45605824232969*Log[z]^3) + 
           z^3*(-436.3821208645974 + 1390.5563183887796*Log[z] + 
             107.37590945836702*Log[z]^2 + 142.27276105536976*Log[z]^3) - 
           79.60890373424454*plusD[0, 1 - z]) - 537.4739340911725*
          plusD[0, 1 - z] - 159.21780746848913*plusD[1, 1 - z]) + 
       Lp^4*(-91.25925925925927 - 10.731126515668462*z^4 + 
         2.8710470136551596*z^5 - 0.5658507444490163*z^6 - 
         29.265654043153358*delta[1 - z] - 4.7407407407407405*Lh^2*
          delta[1 - z] + 37.925925925925924*Log[1 - z] + 
         0.061711079943899017*(1 - z)^2*Log[1 - z] + 0.6464442197505897*
          (1 - z)^3*Log[1 - z] - 1.3333333333333333*(1 - z)*
          (-36. + 14.222222222222221*Log[1 - z]) + 9.481481481481481*Log[z] + 
         z*(0.7038946336847758 + 9.481481481481481*Log[z]) + 
         z^3*(-17.096216928657377 + 19.132795085495125*Log[z]) + 
         z^2*(-3.6261945898854884 + 28.001073156879478*Log[z]) + 
         Lh*(9.481481481481481 + 9.481481481481481*z + 45.629629629629626*
            delta[1 - z] - 18.962962962962962*plusD[0, 1 - z]) + 
         91.25925925925925*plusD[0, 1 - z] - 37.925925925925924*
          plusD[1, 1 - z]) + Lp^2*(1233.5551912669796 - 1767.6064021171294*
          z^4 + 256.3339776842075*z^5 - 31.918792539619464*z^6 - 
         1196.9920877250138*delta[1 - z] + 207.8564757231792*Log[1 - z] - 
         312.88888888888886*Log[1 - z]^2 + (1 - z)^3*
          (1.063358119384866*Log[1 - z] + 1.*(96.51313969571231*Log[1 - z] - 
             30.206008583690988*Log[1 - z]^2) - 1.3333333333333333*
            (14.068003487358325*Log[1 - z] - 1.2593457943925233*
              Log[1 - z]^2)) + (1 - z)^2*(0.1015106577017138*Log[1 - z] + 
           1.*(451.3469565217391*Log[1 - z] - 102.31228861330327*
              Log[1 - z]^2) - 1.3333333333333333*(15.432915921288014*
              Log[1 - z] + 2.4101583833970506*Log[1 - z]^2)) + 
         (1 - z)*(-2.1932454224643014*(-36. + 14.222222222222221*
              Log[1 - z]) - 1.3333333333333333*(38.123740122681 + 
             47.111111111111114*Log[1 - z] - 3.5555555555555554*
              Log[1 - z]^2) + 1.*(-1709.7000566198103 + 352.1534748134583*
              Log[1 - z] + 37.925925925925924*Log[1 - z]^2)) - 
         142.77537799286625*Log[z] + 64.88888888888889*Log[z]^2 + 
         9.876543209876543*Log[z]^3 + z^3*(2837.399533677266 - 
           196.81295709541507*Log[z] + 1129.8984224351968*Log[z]^2 - 
           24.349973566086987*Log[z]^3) + z*(309.02606097965304 + 
           462.2872381797471*Log[z] + 210.07407407407408*Log[z]^2 + 
           15.012345679012345*Log[z]^3) + z^2*(-1374.6835782986623 - 
           379.4814634169875*Log[z] + 483.19782523993644*Log[z]^2 + 
           66.9928462712279*Log[z]^3) + Lh^2*(-28.444444444444443 - 
           12.25749795341222*z^4 + 2.9095016236058164*z^5 - 
           0.4575845410628019*z^6 + 80.83275534941743*delta[1 - z] + 
           18.962962962962962*Log[z] + z*(28.43687483103541 + 
             18.962962962962962*Log[z]) + z^3*(-25.11609367214748 + 
             24.471678980153555*Log[z]) + z^2*(-2.9966877446552243 + 
             37.21596787892826*Log[z])) - 701.4316613304434*plusD[0, 1 - z] + 
         Lh*(18.053470808008182 + 164.482813147809*(1 - z) + 
           276.1935593302692*z^4 - 53.40603344786709*z^5 + 
           8.557364953886694*z^6 - 350.7158306652217*delta[1 - z] - 
           227.55555555555554*Log[1 - z] - 75.70082449941107*(1 - z)^2*
            Log[1 - z] - 32.04026325977545*(1 - z)^3*Log[1 - z] - 
           128.*Log[z] - 23.703703703703702*Log[z]^2 + 
           z^2*(-77.6424725771067 - 435.82624776779386*Log[z] - 
             106.57696228338429*Log[z]^2) + z^3*(314.290474800312 - 
             420.3553845309975*Log[z] - 48.67033639143731*Log[z]^2) + 
           z*(-553.3773606487896 - 251.25925925925924*Log[z] - 
             28.444444444444443*Log[z]^2) + 323.3310213976697*
            plusD[0, 1 - z]) + 646.6620427953393*plusD[1, 1 - z]) + 
       Lp^3*(313.7045913219702 + 157.46249300675294*z^4 - 
         32.11442737455204*z^5 + 5.4733047166315*z^6 - 566.7478358117281*
          delta[1 - z] - 3.1604938271604937*Lh^3*delta[1 - z] - 
         502.51851851851853*Log[1 - z] + 75.85185185185185*Log[1 - z]^2 + 
         (1 - z)*(82.2414065739045 + 1.*(-368.33040181039814 + 
             270.22222222222223*Log[1 - z] - 37.925925925925924*
              Log[1 - z]^2)) + (1 - z)^3*(-16.020131629887725*Log[1 - z] + 
           1.*(-8.019616584930896*Log[1 - z] - 1.1469147894221352*
              Log[1 - z]^2)) + (1 - z)^2*(-37.850412249705535*Log[1 - z] + 
           1.*(-24.295550847457626*Log[1 - z] + 0.09271284271284272*
              Log[1 - z]^2)) - 125.62962962962962*Log[z] - 
         13.432098765432098*Log[z]^2 + z^2*(-64.61016600647577 - 
           466.5786216806301*Log[z] - 66.72829284310438*Log[z]^2) + 
         z*(-566.7558895291334 - 187.25925925925924*Log[z] - 
           15.802469135802468*Log[z]^2) + z^3*(426.03293584702476 - 
           367.36181251862865*Log[z] - 0.8878587786782965*Log[z]^2) + 
         Lh^2*(9.481481481481481 + 9.481481481481481*z + 39.11111111111111*
            delta[1 - z] - 18.962962962962962*plusD[0, 1 - z]) + 
         71.32569473235957*plusD[0, 1 - z] + Lh*(-183.7037037037037 - 
           27.591002008043034*z^4 + 7.196844839113227*z^5 - 
           1.3604937594294335*z^6 + 35.66284736617976*delta[1 - z] + 
           75.85185185185185*Log[1 - z] + 0.12342215988779803*(1 - z)^2*
            Log[1 - z] + 1.2928884395011795*(1 - z)^3*Log[1 - z] - 
           2.6666666666666665*(1 - z)*(-36. + 14.222222222222221*
              Log[1 - z]) + 28.444444444444443*Log[z] + 
           z*(28.663263719924295 + 28.444444444444443*Log[z]) + 
           z^3*(-46.75048069338849 + 50.50142966106702*Log[z]) + 
           z^2*(-8.750733052098589 + 74.61013025322308*Log[z]) + 
           156.44444444444443*plusD[0, 1 - z] - 75.85185185185185*
            plusD[1, 1 - z]) + 312.8888888888889*plusD[1, 1 - z] - 
         75.85185185185185*plusD[2, 1 - z]))
 
dFFLarinN["dabc2"] = as^3*Nf*(-950.5484315432399 + 597.4865366759517*z^4 - 
      12.828711256117455*z^5 + 0.20896551724137932*z^6 + 
      1.*(1 - z)*(34.945368941293154 - 0.7744867914814151*Log[1 - z] - 
        0.42943427214289276*Log[1 - z]^2) + 1.*(1 - z)^2*
       (-9.311475409836065*Log[1 - z] + 0.022457067371202115*Log[1 - z]^2) + 
      1.*(1 - z)^3*(-0.7592105263157894*Log[1 - z] + 0.4005006257822278*
         Log[1 - z]^2) - 599.6631308484705*Log[z] - 255.87863262083522*
       Log[z]^2 - 82.85593818198474*Log[z]^3 + 
      z^3*(-368.1507936507937 - 1047.63416988417*Log[z] + 
        1.4426450742240216*Log[z]^2 - 169.58716475095787*Log[z]^3 - 
        1.5861148197596795*Log[z]^4 - 3.7616822429906542*Log[z]^5) + 
      z^2*(-334.6159718144451 + 166.9791469194313*Log[z] + 
        139.7806146572104*Log[z]^2 + 10.483976992604767*Log[z]^3 + 
        1.198165137614679*Log[z]^4 + 0.033203125*Log[z]^5) + 
      z*(1068.4484087395317 - 141.50223279967383*Log[z] + 
        265.3330898934448*Log[z]^2 + 15.386948794928685*Log[z]^3 - 
        28.14814814814815*Log[z]^4 + 2.074074074074074*Log[z]^5) + 
      Lp*(140.3547075789629 - 1009.4267015706806*z^4 + 
        52.944142746314974*z^5 - 4.604244694132334*z^6 + 
        1.*(1 - z)*(17.198241782619366 - 2.5766056328573548*Log[1 - z]) - 
        0.06697674418604652*(1 - z)^2*Log[1 - z] + 7.485143692157818*
         (1 - z)^3*Log[1 - z] + 131.59472534785812*Log[z] + 
        43.864908449286034*Log[z]^2 + z^2*(-12377.348960456584 - 
          4885.133977900552*Log[z] - 764.414273281114*Log[z]^2 - 
          57.20847651775487*Log[z]^3 - 1.7571381686905152*Log[z]^4) + 
        z*(-272.5286265431106 - 83.34667419571781*Log[z] - 
          6.891819251189943*Log[z]^2 + 20.74074074074074*Log[z]^3 - 
          1.4814814814814814*Log[z]^4) + z^3*(13470.609682299546 - 
          6747.104612850082*Log[z] + 2590.4659161976233*Log[z]^2 - 
          248.9455732946299*Log[z]^3 + 57.992280285035626*Log[z]^4)))
 
dFFLarinN["gg"] = 1.*delta[1 - z] + as*(-23.999998203968154 - 
       7.756698821007503*z^4 + 1.8411703239289445*z^5 - 
       0.2895662368112544*z^6 - 4.934802200544679*delta[1 - z] - 
       3.*Lp^2*delta[1 - z] + z*(23.995211492418196 - 24.*Log[z]) + 
       48.*Log[z] + z^3*(-15.893778452200305 + 15.485986881335718*Log[z]) + 
       z^2*(-1.8963396778916544 + 23.55073195355881*Log[z]) + 
       Lp*(-12. + 24.*z - 6.*Lh*delta[1 - z] - 12.*plusD[0, 1 - z])) + 
     as^2*(-240.26220463454365 - 4576.258487080448*z^4 + 
       315.4069282273151*z^5 - 18.852542250117132*z^6 - 
       62.104684476395086*delta[1 - z] + 16.792503131442203*Lh*delta[1 - z] + 
       4.5*Lp^4*delta[1 - z] - 6.*Log[1 - z] + 36.*Log[1 - z]^2 + 
       1.*(1 - z)^3*(263.2756981580511*Log[1 - z] - 46.79176379176379*
          Log[1 - z]^2) + 1.*(1 - z)*(247.25814455844954 + 216.*Log[1 - z] - 
         18.*Log[1 - z]^2) + 1.*(1 - z)^2*(171.10888252148996*Log[1 - z] + 
         68.29945269741987*Log[1 - z]^2) + 1758.647471869277*Log[z] - 
       21.*Log[z]^2 - 744.*Log[z]^3 + z^2*(11237.06671754619 + 
         4602.07597602532*Log[z] + 772.9536266349584*Log[z]^2 - 
         209.9288174512055*Log[z]^3) + z*(1346.6587099955402 - 
         298.82373593463853*Log[z] + 663.*Log[z]^2 - 132.*Log[z]^3) + 
       z^3*(-8614.21463698557 + 12741.862932377553*Log[z] - 
         664.9893333333333*Log[z]^2 + 814.1048304213772*Log[z]^3) + 
       Lp*(-688.0881349323396 + 221.56980519480518*z^4 - 
         52.734877734877735*z^5 - 1.716672349130583*z^6 - 
         108.56564841198295*delta[1 - z] + 432.*Log[1 - z] + 
         788.4235727440147*(1 - z)^2*Log[1 - z] + 310.0099728014506*(1 - z)^3*
          Log[1 - z] + 1.*(1 - z)*(-713.1294943738554 + 72.*Log[1 - z]) + 
         1380.*Log[z] + 1008.*Log[z]^2 + z^3*(137.23768472906403 - 
           264.1545275590551*Log[z] + 23.302171860245515*Log[z]^2) + 
         z*(2025.5822428873796 - 1212.*Log[z] + 216.*Log[z]^2) + 
         z^2*(-1551.5029197080291 + 31.153684210526315*Log[z] + 
           289.77024291497975*Log[z]^2) + Lh*(143.99998922380894 + 
           46.540192926045016*z^4 - 11.047021943573666*z^5 + 
           1.7373974208675262*z^6 - 45.17356039019579*delta[1 - z] + 
           z^2*(11.378038067349927 - 141.30439172135286*Log[z]) + 
           z^3*(95.36267071320182 - 92.91592128801432*Log[z]) - 288.*Log[z] + 
           z*(-143.97126895450918 + 144.*Log[z])) - 90.34712078039158*
          plusD[0, 1 - z]) + 33.585006262884406*plusD[0, 1 - z] + 
       Lp^3*(36. - 72.*z - 22.*delta[1 - z] + 18.*Lh*delta[1 - z] + 
         36.*plusD[0, 1 - z]) + Nf*(-9.777777777777771 + 
         57.888888888888886*(1 - z) - 3.9283819628647216*z^4 + 
         0.15381831342743396*z^5 - 0.007829977628635347*z^6 + 
         7.760195141578497*delta[1 - z] + 6.222222222222221*Lh*delta[1 - z] + 
         1.3333333333333333*Lp^3*delta[1 - z] + 2.*Log[1 - z] - 
         0.000020835503698301906*(1 - z)^2*Log[1 - z] - 
         0.00022306491188935982*(1 - z)^3*Log[1 - z] - 108.*Log[z] - 
         35.333333333333336*Log[z]^2 + 9.777777777777779*Log[z]^3 + 
         z^2*(16.472006890611542 - 7.782231852654387*Log[z] - 
           7.324269889224572*Log[z]^2 + 0.029953917050691243*Log[z]^3) + 
         z^3*(0.6438401048492791 + 15.89822718319107*Log[z] - 
           4.557580174927113*Log[z]^2 + 1.7672833495618305*Log[z]^3) + 
         z*(1.3332121652732312 + 78.66666666666667*Log[z] - 
           35.333333333333336*Log[z]^2 + 9.777777777777779*Log[z]^3) + 
         12.444444444444445*plusD[0, 1 - z] + Lp^2*(6.666666666666664 + 
           10.666666666666666*(1 - z) + 3.3333333333333335*delta[1 - z] + 
           2.*Lh*delta[1 - z] + 5.333333333333333*Log[z] + 
           z*(-10.666666666666666 + 5.333333333333333*Log[z]) + 
           4.*plusD[0, 1 - z]) + Lp*(24. + 56.*(1 - z) + 6.579736267392906*
            delta[1 - z] + 6.666666666666667*Lh*delta[1 - z] - 
           18.666666666666668*Log[z] - 16.*Log[z]^2 + 
           z*(-37.33333333333333 + 56.*Log[z] - 16.*Log[z]^2) + 
           13.333333333333334*plusD[0, 1 - z])) + 
       Lp^2*(-114.00000922794317 + 177.33458410198037*z + 
         52.37979034057353*z^4 - 13.66276330823543*z^5 + 
         2.5828149619165623*z^6 - 141.02203300817018*delta[1 - z] + 
         18.*Lh^2*delta[1 - z] - 144.*Log[1 - z] - 0.23431294678316125*
          (1 - z)^2*Log[1 - z] - 2.4544715447154473*(1 - z)^3*Log[1 - z] + 
         1.*(1 - z)*(-456. + 288.*Log[1 - z]) + 
         z^2*(16.612709238686353 - 141.64267902319472*Log[z]) + 
         z^3*(88.75287264731628 - 95.87381297842626*Log[z]) - 432.*Log[z] - 
         66.*plusD[0, 1 - z] + Lh*(72. - 144.*z - 33.*delta[1 - z] + 
           72.*plusD[0, 1 - z]) + 144.*plusD[1, 1 - z])) + 
     as^3*(-14426.662334997842 - 4.458545460187391*^6*z^4 + 
       185598.49189588238*z^5 - 13671.622442906628*z^6 - 
       4961.132012905556*delta[1 - z] - 4.5*Lp^6*delta[1 - z] - 
       7129.69554127133*Log[1 - z] + 662.1708567150301*Log[1 - z]^2 + 
       176.*Log[1 - z]^3 + (1 - z)*(-4.934802200544679*(247.25814455844954 + 
           216.*Log[1 - z] - 18.*Log[1 - z]^2) + 
         1.*(3332.5385904455034 + 11505.620239954991*Log[1 - z] - 
           1179.391186796732*Log[1 - z]^2 - 376.*Log[1 - z]^3)) + 
       (1 - z)^2*(-4.934802200544679*(171.10888252148996*Log[1 - z] + 
           68.29945269741987*Log[1 - z]^2) + 
         1.*(10850.093415007657*Log[1 - z] + 2992.06157635468*Log[1 - z]^2 + 
           432.98872604284105*Log[1 - z]^3)) + 
       (1 - z)^3*(-4.934802200544679*(263.2756981580511*Log[1 - z] - 
           46.79176379176379*Log[1 - z]^2) + 
         1.*(68740.12058627582*Log[1 - z] - 1261.5505935556812*Log[1 - z]^2 + 
           3525.8523173605654*Log[1 - z]^3)) + 107153.55811028603*Log[z] + 
       9487.539026741977*Log[z]^2 - 18962.840590139458*Log[z]^3 + 
       13028.*Log[z]^4 + 3873.6*Log[z]^5 + 
       z*(45789.47657600866 - 112922.73699630119*Log[z] + 
         65108.50828296153*Log[z]^2 - 11804.2151918026*Log[z]^3 + 
         2018.*Log[z]^4 - 14.4*Log[z]^5) + z^2*(1.951680842650441*^6 - 
         436370.16409036634*Log[z] - 272092.3817083414*Log[z]^2 - 
         49185.18579693359*Log[z]^3 - 4483.135084427768*Log[z]^4 + 
         550.381046396841*Log[z]^5) + z^3*(2.289669604198908*^6 + 
         6.611452646740184*^6*Log[z] + 742363.812249378*Log[z]^2 + 
         858980.6647900423*Log[z]^3 + 47005.95042194093*Log[z]^4 + 
         17360.638181818184*Log[z]^5) + Lh*(-403.0200449947425 - 
         130.25438924142253*z^4 + 30.917858430095254*z^5 - 
         4.862541938412924*z^6 + 74.78533937673132*delta[1 - z] + 
         z*(402.9396641260505 - 403.02007515461287*Log[z]) + 
         806.0401503092257*Log[z] + z^3*(-266.89632442902223 + 
           260.0484831983029*Log[z]) + z^2*(-31.844289979273704 + 
           395.4757400778922*Log[z])) + Lp^5*(-54. + 108.*z + 
         66.*delta[1 - z] - 27.*Lh*delta[1 - z] - 54.*plusD[0, 1 - z]) + 
       Nf^2*(-12.418516015595301 + 20.027288732394368*z^4 - 
         0.6511494252873563*z^5 + 0.09939148073022312*z^6 - 
         19.287855837177126*delta[1 - z] - 10.229900191336764*Lh*
          delta[1 - z] - 0.6666666666666666*Lp^4*delta[1 - z] - 
         6.222222222222222*Log[1 - z] - 0.8888888888888888*Log[1 - z]^2 + 
         1.*(1 - z)^3*(2.892927308447937*Log[1 - z] - 2.360810810810811*
            Log[1 - z]^2 + 0.004117344312918168*Log[1 - z]^3) + 
         1.*(1 - z)^2*(-4.38849165815458*Log[1 - z] - 1.0562613430127041*
            Log[1 - z]^2 + 0.0059931506849315065*Log[1 - z]^3) + 
         1.*(1 - z)*(-91.386689315697 - 20.282736857042988*Log[1 - z] - 
           1.7901234567901234*Log[1 - z]^2 + 0.19753086419753085*
            Log[1 - z]^3) + 135.94560671390704*Log[z] + 
         32.0300203446031*Log[z]^2 - 13.662551440329219*Log[z]^3 + 
         1.1851851851851851*Log[z]^4 + z^3*(-216.40447504302927 + 
           102.37012113055182*Log[z] - 44.4581589958159*Log[z]^2 + 
           4.92204628501827*Log[z]^3 - 1.4104859335038362*Log[z]^4) + 
         z^2*(183.9673913043478 + 79.42894736842105*Log[z] + 
           16.816836262719704*Log[z]^2 + 3.140198511166253*Log[z]^3 + 
           0.022010707911957167*Log[z]^4) + z*(47.22476291319602 - 
           161.14057722700625*Log[z] + 112.30162528287471*Log[z]^2 - 
           34.205761316872426*Log[z]^3 + 1.1851851851851851*Log[z]^4) + 
         Lp*(-73.38742735350249 - 29.215041128084607*z^4 + 
           3.331290432414028*z^5 - 0.4771689497716895*z^6 - 
           21.032606299946515*delta[1 - z] - 7.4074074074074066*Lh*
            delta[1 - z] + 1.*(1 - z)*(-99.40101262351332 - 13.11111111111111*
              Log[1 - z]) - 2.6666666666666665*Log[1 - z] - 
           7.146653543307087*(1 - z)^2*Log[1 - z] - 0.541907514450867*
            (1 - z)^3*Log[1 - z] + 103.98721043221181*Log[z] + 48.*Log[z]^2 - 
           9.481481481481481*Log[z]^3 + z*(73.71502550342873 - 
             192.38315993815854*Log[z] + 90.66666666666667*Log[z]^2 - 
             9.481481481481481*Log[z]^3) + z^2*(104.30619266055047 + 
             33.5559655596556*Log[z] + 4.504739336492891*Log[z]^2 + 
             0.22343324250681199*Log[z]^3) + z^3*(-68.79138872043663 + 
             81.95370121130551*Log[z] - 6.910514541387025*Log[z]^2 + 
             4.953686200378072*Log[z]^3) - 14.814814814814815*
            plusD[0, 1 - z]) + Lp^2*(-51.40101262351332 - 1.083358501963153*
            z^4 + 0.22936660268714013*z^5 - 0.06683804627249357*z^6 - 
           8.090194548632308*delta[1 - z] - 4.444444444444445*Lh*
            delta[1 - z] + 1.*(1 - z)*(-39.7037037037037 - 3.5555555555555554*
              Log[1 - z]) - 0.01314459049544995*(1 - z)^2*Log[1 - z] + 
           0.845984598459846*(1 - z)^3*Log[1 - z] + 4.148148148148148*
            Log[z] + 14.222222222222221*Log[z]^2 + 
           z^2*(-0.9758961681087762 - 0.21724137931034482*Log[z] - 
             0.02044989775051125*Log[z]^2) + z^3*(3.1250022589681032 + 
             0.13495072024260804*Log[z] + 0.3147230977037371*Log[z]^2) + 
           z*(59.06162771717582 - 66.96296296296296*Log[z] + 
             14.222222222222221*Log[z]^2) - 8.88888888888889*
            plusD[0, 1 - z]) + Lp^3*(-7.703703703703703 - 5.925925925925926*
            (1 - z) - 2.962962962962963*delta[1 - z] - 0.8888888888888888*Lh*
            delta[1 - z] + z*(9.481481481481481 - 4.7407407407407405*
              Log[z]) - 4.7407407407407405*Log[z] - 1.7777777777777777*
            plusD[0, 1 - z]) - 20.45980038267353*plusD[0, 1 - z]) + 
       149.57067875345635*plusD[0, 1 - z] + 
       Nf*(-990.8267660502873 + 131869.40412351053*z^4 - 
         4616.908407878662*z^5 + 286.9828397110254*z^6 + 
         669.0197491928262*delta[1 - z] - 4.*Lp^5*delta[1 - z] + 
         51.17556311254077*Log[1 - z] - 64.53627106775602*Log[1 - z]^2 - 
         10.666666666666666*Log[1 - z]^3 + (1 - z)^2*
          (0.00010281908949983705*Log[1 - z] + 
           1.*(-3577.4595404595407*Log[1 - z] - 675.3843930635838*
              Log[1 - z]^2 - 53.70404984423676*Log[1 - z]^3 - 
             1.0878243512974053*Log[1 - z]^4)) + 
         (1 - z)*(-285.6702162759753 + 1.*(3113.516920688949 - 
             162.01561652807328*Log[1 - z] + 75.59331463724968*Log[1 - z]^2 + 
             5.234567901234568*Log[1 - z]^3 - 0.49382716049382713*
              Log[1 - z]^4)) + (1 - z)^3*(0.0011007812180559178*Log[1 - z] + 
           1.*(-4860.248762376237*Log[1 - z] + 1424.7009615384616*
              Log[1 - z]^2 - 149.75341959334565*Log[1 - z]^3 + 
             30.89821182943604*Log[1 - z]^4)) - 18085.505236033907*Log[z] - 
         1439.1584110475085*Log[z]^2 + 2814.8767118777605*Log[z]^3 + 
         35.03703703703704*Log[z]^4 - 114.02962962962962*Log[z]^5 + 
         z^3*(-61503.92413673687 - 235472.60151391363*Log[z] - 
           2506.964444147504*Log[z]^2 - 32313.12848377825*Log[z]^3 - 
           676.8181411974978*Log[z]^4 - 695.0339116719243*Log[z]^5) + 
         z^2*(-53649.07564919135 + 37293.914318527546*Log[z] + 
           18423.90264385305*Log[z]^2 + 3202.7237530478455*Log[z]^3 + 
           260.20175164216454*Log[z]^4 + 5.662576687116564*Log[z]^5) + 
         z*(-10106.985438878462 + 12159.238276377082*Log[z] - 
           10565.941391472823*Log[z]^2 + 2702.492173447065*Log[z]^3 - 
           437.75925925925924*Log[z]^4 + 32.237037037037034*Log[z]^5) + 
         Lh*(-149.33332215802406 - 48.26390377515779*z^4 + 
           11.456170904446765*z^5 - 1.8017454734922493*z^6 + 
           142.83395045607492*delta[1 - z] + z*(149.30353817504655 - 
             149.33333333333331*Log[z]) + 298.66666666666663*Log[z] + 
           z^3*(-98.89462148035744 + 96.35725170608892*Log[z]) + 
           z^2*(-11.799446884659181 + 146.53788771103257*Log[z])) + 
         Lp^4*(-35.99999999999999 - 32.*(1 - z) + 12.*delta[1 - z] - 
           14.*Lh*delta[1 - z] + z*(64. - 16.*Log[z]) - 16.*Log[z] - 
           28.*plusD[0, 1 - z]) + 285.6679009121497*plusD[0, 1 - z] + 
         Lp^2*(4563.690956388318 + 1293.3775377046502*z^4 - 
           91.94949768904836*z^5 + 12.37745570408093*z^6 + 
           528.5060944656618*delta[1 - z] - 40.*Lh^2*delta[1 - z] + 
           (1 - z)*(-226.3045568058099 + 1.*(2343.58060063184 - 
               954.6666666666666*Log[1 - z])) + 122.*Log[1 - z] - 
           429.22276729526607*(1 - z)^2*Log[1 - z] - 163.34643098101125*
            (1 - z)^3*Log[1 - z] + 141.18652033341522*Log[z] - 
           1710.888888888889*Log[z]^2 - 230.81481481481484*Log[z]^3 + 
           z^3*(4071.3533848447846 - 4585.995990002571*Log[z] + 
             506.0721719391381*Log[z]^2 - 302.44181632187264*Log[z]^3) + 
           z^2*(-4846.059810108223 - 1870.5289043905034*Log[z] - 
             407.86877809634666*Log[z]^2 - 14.215948707673812*Log[z]^3) + 
           z*(-5481.1371422662305 + 4684.41273755462*Log[z] - 
             1063.7777777777778*Log[z]^2 + 46.51851851851851*Log[z]^3) + 
           Lh*(-271.9999964079363 - 336.*(1 - z) - 15.513397642015006*z^4 + 
             3.682340647857889*z^5 - 0.5791324736225087*z^6 + 
             93.17356039019579*delta[1 - z] + 208.*Log[z] + 96.*Log[z]^2 + 
             z^3*(-31.78755690440061 + 30.971973762671436*Log[z]) + 
             z^2*(-3.7926793557833087 + 47.10146390711762*Log[z]) + 
             z*(431.99042298483636 - 384.*Log[z] + 96.*Log[z]^2) - 
             160.*plusD[0, 1 - z]) + 186.34712078039155*plusD[0, 1 - z] - 
           320.*plusD[1, 1 - z]) + Lp*(6376.743185036843 + 
           15019.11612305609*z^4 - 424.5419190770031*z^5 - 
           7.666660357449661*z^6 + 818.6511619295711*delta[1 - z] - 
           37.33333333333333*Lh^2*delta[1 - z] - 497.3333333333333*
            Log[1 - z] - 72.*Log[1 - z]^2 + 1.*(1 - z)^2*
            (-1605.573137074517*Log[1 - z] - 44.11811414392059*Log[1 - z]^2 + 
             1.9865824782951855*Log[1 - z]^3) + 1.*(1 - z)^3*
            (586.2534504391468*Log[1 - z] + 62.3685534591195*Log[1 - z]^2 + 
             84.38243243243244*Log[1 - z]^3) + (1 - z)*(-276.348923230502 + 
             1.*(4661.769324716444 - 736.0542221482767*Log[1 - z] + 
               32.888888888888886*Log[1 - z]^2 - 2.962962962962963*
                Log[1 - z]^3)) - 10998.883307563172*Log[z] - 
           5450.818613023465*Log[z]^2 + 1155.4074074074074*Log[z]^3 + 
           274.5925925925926*Log[z]^4 + z^3*(-192837.4494176953 + 
             97122.6420797933*Log[z] - 39183.930841121495*Log[z]^2 + 
             3487.484555984556*Log[z]^3 - 978.7086466165414*Log[z]^4) + 
           z*(-7750.714745562672 + 15212.164650864617*Log[z] - 
             6655.3769619445975*Log[z]^2 + 1279.111111111111*Log[z]^3 - 
             90.07407407407408*Log[z]^4) + z^2*(179634.14975267614 + 
             68016.27374865623*Log[z] + 9717.10460251046*Log[z]^2 + 
             780.9825242718447*Log[z]^3 + 21.986*Log[z]^4) + 
           Lh*(-175.99998802645442 - 347.3333333333333*(1 - z) - 
             28.141033696195024*z^4 + 11.35155894562836*z^5 - 
             1.8834617129698839*z^6 + 241.12489177460347*delta[1 - z] - 
             12.*Log[1 - z] + 0.00012501302218981145*(1 - z)^2*Log[1 - z] + 
             0.0013383894713361588*(1 - z)^3*Log[1 - z] + 968.*Log[z] + 
             212.*Log[z]^2 - 58.66666666666667*Log[z]^3 + 
             z*(301.30213695781526 - 632.*Log[z] + 212.*Log[z]^2 - 
               58.66666666666667*Log[z]^3) + z^3*(-109.82156364376438 + 
               7.850549443091708*Log[z] + 27.34548104956268*Log[z]^2 - 
               10.603700097370982*Log[z]^3) + z^2*(-111.47430586294696 + 
               203.6982708063184*Log[z] + 43.94561933534743*Log[z]^2 - 
               0.17972350230414746*Log[z]^3) - 149.33333333333331*
              plusD[0, 1 - z]) + 482.2497835492069*plusD[0, 1 - z] - 
           298.6666666666667*plusD[1, 1 - z]) + 
         Lp^3*(626.2197369827718 - 16.77322277841832*z^4 + 
           4.1994538409244955*z^5 - 0.9014356501586784*z^6 + 
           160.09672284734938*delta[1 - z] - 12.*Lh^2*delta[1 - z] + 
           (1 - z)*(-168. + 1.*(394.962962962963 - 218.07407407407408*
                Log[1 - z])) + 96.*Log[1 - z] - 0.09439124487004104*(1 - z)^2*
            Log[1 - z] + 6.228102189781022*(1 - z)^3*Log[1 - z] + 
           698.3703703703703*Log[z] + 93.03703703703704*Log[z]^2 + 
           z^3*(-53.268289109975996 + 47.92825156674358*Log[z] - 
             3.7310975609756096*Log[z]^2) + z^2*(-4.268381813808146 + 
             79.42192411889428*Log[z] - 0.01678445229681979*Log[z]^2) + 
           z*(-613.874527898759 + 104.*Log[z] + 29.037037037037038*
              Log[z]^2) + Lh*(-63.999999999999986 - 64.*(1 - z) - 
             10.666666666666666*delta[1 - z] + z*(112. - 32.*Log[z]) - 
             32.*Log[z] - 48.*plusD[0, 1 - z]) - 21.333333333333336*
            plusD[0, 1 - z] - 96.*plusD[1, 1 - z])) + 
       Lp*(-39453.854171435334 - 1.382079340802459*^6*z^4 + 
         48860.27210381652*z^5 - 1182.9694931341423*z^6 - 
         2009.5104438013373*delta[1 - z] - 100.75501878865326*Lh^2*
          delta[1 - z] + 14766.205599673924*Log[1 - z] + 864.*Log[1 - z]^2 - 
         432.*Log[1 - z]^3 + (1 - z)^3*(-1529.8378959713946*Log[1 - z] + 
           1.*(-30016.30712166172*Log[1 - z] - 6606.2793196060875*
              Log[1 - z]^2 - 2998.9802631578946*Log[1 - z]^3)) + 
         (1 - z)^2*(-3890.7143817384613*Log[1 - z] + 
           1.*(16046.117770767612*Log[1 - z] - 1234.2611662531017*
              Log[1 - z]^2 - 878.5442122186495*Log[1 - z]^3)) + 
         (1 - z)*(-4.934802200544679*(-713.1294943738554 + 72.*Log[1 - z]) + 
           1.*(-4509.46186906318 - 5590.360918767488*Log[1 - z] - 
             4068.*Log[1 - z]^2 + 216.*Log[1 - z]^3)) + 
         92175.8407627765*Log[z] + 26989.68370889422*Log[z]^2 - 
         39816.*Log[z]^3 - 9000.*Log[z]^4 + z^2*(-1.4249868278526887*^7 - 
           5.385301506427224*^6*Log[z] - 804553.8884620188*Log[z]^2 - 
           59265.270267248125*Log[z]^3 - 3311.074537540805*Log[z]^4) + 
         z*(24433.882635511818 - 81603.91206074967*Log[z] + 
           49389.63665716861*Log[z]^2 - 10140.*Log[z]^3 + 684.*Log[z]^4) + 
         z^3*(1.5591556717062805*^7 - 7.63631697922398*^6*Log[z] + 
           3.206429785399337*^6*Log[z]^2 - 268728.68957617413*Log[z]^3 + 
           80724.21977582066*Log[z]^4) + Lh*(3034.840022161564 + 
           28037.615271567247*z^4 - 2030.128656377144*z^5 + 
           134.76970400197544*z^6 - 210.66115828700453*delta[1 - z] + 
           36.*Log[1 - z] - 216.*Log[1 - z]^2 - 6.*(1 - z)^3*
            (263.2756981580511*Log[1 - z] - 46.79176379176379*Log[1 - z]^2) - 
           6.*(1 - z)*(247.25814455844954 + 216.*Log[1 - z] - 
             18.*Log[1 - z]^2) - 6.*(1 - z)^2*(171.10888252148996*
              Log[1 - z] + 68.29945269741987*Log[1 - z]^2) - 
           14141.43876370193*Log[z] + 126.*Log[z]^2 + 4464.*Log[z]^3 + 
           z^3*(52873.86229993761 - 77609.25645068884*Log[z] + 
             3989.9359999999997*Log[z]^2 - 4884.628982528263*Log[z]^3) + 
           z*(-9471.351055098823 + 3587.719381850964*Log[z] - 
             3978.*Log[z]^2 + 792.*Log[z]^3) + z^2*(-67280.58752302492 - 
             29373.635491502486*Log[z] - 4637.72175980975*Log[z]^2 + 
             1259.572904707233*Log[z]^3) - 403.02007515461287*
            plusD[0, 1 - z]) - 421.32231657401076*plusD[0, 1 - z] - 
         806.0401503092262*plusD[1, 1 - z]) + 
       Lp^4*(714.0000196016863 - 122.23422632718682*z^4 + 
         32.70302346702604*z^5 - 6.445396820099043*z^6 + 
         263.7727089269616*delta[1 - z] - 54.*Lh^2*delta[1 - z] + 
         432.*Log[1 - z] + 0.7029388403494837*(1 - z)^2*Log[1 - z] + 
         7.363414634146341*(1 - z)^3*Log[1 - z] - 3.*(1 - z)*
          (-456. + 288.*Log[1 - z]) + 1080.*Log[z] + 
         z*(-1167.982204021823 + 108.*Log[z]) + 
         z^3*(-194.7366149070475 + 217.93449796926808*Log[z]) + 
         z^2*(-41.30459916554661 + 318.94974327856954*Log[z]) + 
         Lh*(-216. + 432.*z + 231.*delta[1 - z] - 216.*plusD[0, 1 - z]) + 
         462.*plusD[0, 1 - z] - 432.*plusD[1, 1 - z]) + 
       Lp^2*(-32063.598093153425 + 84319.0929034361*z^4 - 
         10047.755060551091*z^5 + 1340.2810194272506*z^6 - 
         3667.387939639137*delta[1 - z] + 307.057584392169*Log[1 - z] - 
         3564.*Log[1 - z]^2 + (1 - z)^3*(12.112331580036086*Log[1 - z] + 
           1.*(258.91406512252433*Log[1 - z] - 3202.784543325527*
              Log[1 - z]^2) - 3.*(263.2756981580511*Log[1 - z] - 
             46.79176379176379*Log[1 - z]^2)) + 
         (1 - z)*(-4.934802200544679*(-456. + 288.*Log[1 - z]) + 
           1.*(-23912.920786206505 + 11283.10786497253*Log[1 - z]) - 
           3.*(247.25814455844954 + 216.*Log[1 - z] - 18.*Log[1 - z]^2)) + 
         (1 - z)^2*(1.1562880454016524*Log[1 - z] + 
           1.*(17968.49459684123*Log[1 - z] - 6329.194525904203*
              Log[1 - z]^2) - 3.*(171.10888252148996*Log[1 - z] + 
             68.29945269741987*Log[1 - z]^2)) + 13890.042976768553*Log[z] + 
         38367.*Log[z]^2 + 7992.*Log[z]^3 + z^3*(12181.974791668663 - 
           129870.4662374174*Log[z] - 7730.485618756372*Log[z]^2 - 
           7450.833648352254*Log[z]^3) + z*(48575.35759535787 - 
           45825.280618149045*Log[z] + 7731.*Log[z]^2 - 180.*Log[z]^3) + 
         z^2*(-94003.50730364089 - 33264.43575673806*Log[z] - 
           1164.0356454632724*Log[z]^2 + 1449.903869183362*Log[z]^3) + 
         Lh^2*(-431.99996767142676 - 139.62057877813504*z^4 + 
           33.141065830721*z^5 - 5.212192262602579*z^6 + 359.8678019509789*
            delta[1 - z] + z*(431.91380686352755 - 432.*Log[z]) + 
           864.*Log[z] + z^3*(-286.0880121396055 + 278.74776386404295*
              Log[z]) + z^2*(-34.13411420204978 + 423.91317516405854*
              Log[z])) - 729.4825116651141*plusD[0, 1 - z] + 
         Lh*(5817.917233446554 - 1073.4477700755835*z^4 + 255.65064571961125*
            z^5 + 19.855719909554892*z^6 - 364.74125583255693*delta[1 - z] - 
           2592.*Log[1 - z] - 4730.541436464088*(1 - z)^2*Log[1 - z] - 
           1860.0598368087035*(1 - z)^3*Log[1 - z] - 6.*(1 - z)*
            (-713.1294943738554 + 72.*Log[1 - z]) - 9864.*Log[z] - 
           6048.*Log[z]^2 + z^2*(9371.596727618598 - 964.0962597305986*
              Log[z] - 1738.6214574898786*Log[z]^2) + 
           z*(-14740.11240281721 + 8064.*Log[z] - 1296.*Log[z]^2) + 
           z^3*(-298.9314194517741 + 1073.8895982702518*Log[z] - 
             139.81303116147308*Log[z]^2) + 1439.4712078039158*
            plusD[0, 1 - z]) + 2878.942415607831*plusD[1, 1 - z]) + 
       Lp^3*(-8049.81836037608 - 361.39602399547346*z^4 + 
         81.86516514796386*z^5 + 21.590336158132928*z^6 - 
         2313.314036534525*delta[1 - z] - 36.*Lh^3*delta[1 - z] - 
         3744.*Log[1 - z] + 864.*Log[1 - z]^2 + 
         (1 - z)*(-3.*(-713.1294943738554 + 72.*Log[1 - z]) + 
           1.*(-5289.553932486265 + 7056.*Log[1 - z] - 1728.*Log[1 - z]^2)) + 
         (1 - z)^2*(-2365.270718232044*Log[1 - z] + 
           1.*(-1604.7540919719409*Log[1 - z] - 1.6036988110964332*
              Log[1 - z]^2)) + (1 - z)^3*(-930.0299184043517*Log[1 - z] + 
           1.*(-687.7730125523012*Log[1 - z] + 98.6495983935743*
              Log[1 - z]^2)) - 15276.*Log[z] - 4176.*Log[z]^2 + 
         z^2*(7398.049953349178 - 1476.0377616704789*Log[z] - 
           1019.2236575048338*Log[z]^2) + z*(427.9142173961418 + 
           1644.*Log[z] - 504.*Log[z]^2) + z^3*(144.83604386950012 - 
           449.93203675819746*Log[z] + 53.850480001001316*Log[z]^2) + 
         Lh^2*(-216. + 432.*z + 198.*delta[1 - z] - 216.*plusD[0, 1 - z]) + 
         1656.9586376588254*plusD[0, 1 - z] + Lh*(1080.0000553676591 - 
           1856.007504611882*z - 314.2787420434412*z^4 + 81.97657984941259*
            z^5 - 15.496889771499376*z^6 + 828.4793188294127*delta[1 - z] + 
           864.*Log[1 - z] + 1.4058776806989675*(1 - z)^2*Log[1 - z] + 
           14.726829268292683*(1 - z)^3*Log[1 - z] - 6.*(1 - z)*
            (-456. + 288.*Log[1 - z]) + 2592.*Log[z] + 
           z^3*(-532.5172358838977 + 575.2428778705575*Log[z]) + 
           z^2*(-99.67625543211813 + 849.8560741391684*Log[z]) + 
           792.*plusD[0, 1 - z] - 864.*plusD[1, 1 - z]) + 
         1584.*plusD[1, 1 - z] - 864.*plusD[2, 1 - z]))
 
dFFLarinN["gq"] = as*(-5.333333333333333 + Lp*(-5.333333333333334 + 
         2.6666666666666665*z) + z*(5.333333333333333 - 
         5.333333333333333*Log[z]) + 10.666666666666666*Log[z]) + 
     as^2*(391.63494658472763 + Lp^3*(7.1111111111111125 - 
         3.5555555555555554*z) - 41.93218623481781*z^4 + 
       2.9357495881383855*z^5 + 0.6010544815465729*z^6 - 
       48.30935289373048*Log[1 - z] + 1.4814814814814814*Log[1 - z]^3 + 
       1.*(1 - z)^3*(-51.23047619047619*Log[1 - z] + 4.9754040758959945*
          Log[1 - z]^2 - 5.92300805729633*Log[1 - z]^3) + 
       1.*(1 - z)^2*(14.577173913043477*Log[1 - z] + 22.403538331929234*
          Log[1 - z]^2 - 0.13549337260677466*Log[1 - z]^3) + 
       1.*(1 - z)*(-411.396867043884 - 52.75379733817492*Log[1 - z] + 
         25.77777777777778*Log[1 - z]^2 + 1.4814814814814814*Log[1 - z]^3) + 
       Lp^2*(-81.77777777777777 + Lh*(14.222222222222225 - 
           7.111111111111111*z) + 23.11111111111111*Log[1 - z] + 
         1.*(1 - z)*(-28.444444444444443 + 23.11111111111111*Log[1 - z]) + 
         z*(76.44444444444443 - 5.333333333333334*Log[z]) - 
         85.33333333333334*Log[z]) + 596.4444444444445*Log[z] + 
       26.666666666666668*Log[z]^2 - 178.37037037037038*Log[z]^3 + 
       z*(-416.65844966665185 - 115.55555555555557*Log[z] + 
         151.55555555555554*Log[z]^2 - 22.814814814814813*Log[z]^3) + 
       z^2*(153.01098901098902 - 2.650546021840874*Log[z] + 
         7.297235023041475*Log[z]^2 + 0.3363028953229399*Log[z]^3) + 
       z^3*(-130.84934853420197 + 150.9959404600812*Log[z] - 
         5.087829360100376*Log[z]^2 + 12.871601208459214*Log[z]^3) + 
       Lp*(-256.3994143885961 + 14.732849604221636*z^4 - 
         3.0905562742561448*z^5 + 0.46350832266325226*z^6 + 
         8.88888888888889*Log[1 - z]^2 + 1.*(1 - z)^3*
          (31.956120092378754*Log[1 - z] - 5.860381861575179*Log[1 - z]^2) + 
         1.*(1 - z)^2*(92.47792408985283*Log[1 - z] + 0.15205992509363295*
            Log[1 - z]^2) + 1.*(1 - z)*(-138.65414412852448 + 
           88.88888888888889*Log[1 - z] + 8.88888888888889*Log[1 - z]^2) + 
         206.22222222222223*Log[z] + 245.33333333333334*Log[z]^2 + 
         z^3*(38.06594323873122 - 2.5202334630350194*Log[z] - 
           3.134935304990758*Log[z]^2) + z^2*(-207.46887417218542 + 
           0.48375768217734855*Log[z] + 0.03265765765765766*Log[z]^2) + 
         z*(295.11327795834836 - 250.66666666666666*Log[z] + 
           37.333333333333336*Log[z]^2) + Lh*(14.222222222222221 - 
           28.444444444444443*Log[z] + z*(-14.222222222222221 + 
             14.222222222222221*Log[z])))) + 
     as^3*(11787.359118350321 - 23034.024532716554*z^4 + 
       888.0683948607514*z^5 - 83.55335074224836*z^6 + 
       Lp^5*(-4.740740740740741 + 2.3703703703703702*z) - 
       2071.847885645849*Log[1 - z] - 464.0818494004443*Log[1 - z]^2 + 
       115.71799397031197*Log[1 - z]^3 + 6.296296296296297*Log[1 - z]^4 - 
       2.4691358024691357*Log[1 - z]^5 + 
       (1 - z)*(-2.1932454224643014*(-411.396867043884 - 52.75379733817492*
            Log[1 - z] + 25.77777777777778*Log[1 - z]^2 + 1.4814814814814814*
            Log[1 - z]^3) + 1.*(-15791.24427282659 - 2935.817224275817*
            Log[1 - z] + 902.0254166089999*Log[1 - z]^2 + 140.9260941846624*
            Log[1 - z]^3 - 24.814814814814813*Log[1 - z]^4 - 
           2.4691358024691357*Log[1 - z]^5)) + 
       (1 - z)^2*(-2.1932454224643014*(14.577173913043477*Log[1 - z] + 
           22.403538331929234*Log[1 - z]^2 - 0.13549337260677466*
            Log[1 - z]^3) + 1.*(7089.609200343938*Log[1 - z] + 
           1607.7493333333334*Log[1 - z]^2 - 69.15891132572432*Log[1 - z]^3 - 
           39.603034134007586*Log[1 - z]^4 - 0.04793863854266539*
            Log[1 - z]^5)) + (1 - z)^3*(-2.1932454224643014*
          (-51.23047619047619*Log[1 - z] + 4.9754040758959945*Log[1 - z]^2 - 
           5.92300805729633*Log[1 - z]^3) + 
         1.*(16694.39015817223*Log[1 - z] - 2183.3941979522183*Log[1 - z]^2 + 
           1194.166767738023*Log[1 - z]^3 - 9.306967984934087*Log[1 - z]^4 + 
           27.715217391304346*Log[1 - z]^5)) + 30734.644280843833*Log[z] - 
       586.3333494272255*Log[z]^2 - 7898.795572225342*Log[z]^3 + 
       2557.794238683128*Log[z]^4 + 1016.1711934156378*Log[z]^5 + 
       Lh*(-39.80445186712227 + z*(39.80445186712227 - 39.80445186712227*
            Log[z]) + 79.60890373424454*Log[z]) + 
       z*(-2273.453027397114 - 25935.699473890214*Log[z] + 
         12254.648715986254*Log[z]^2 - 2619.716722075322*Log[z]^3 + 
         602.6090534979423*Log[z]^4 - 34.88395061728395*Log[z]^5) + 
       z^2*(4590.454013777319 + 7272.050047046041*Log[z] - 
         553.6064084814154*Log[z]^2 + 1474.209324645551*Log[z]^3 - 
         0.8298653610771114*Log[z]^4 - 0.11185308848080133*Log[z]^5) + 
       z^3*(6454.745224215564 + 49527.90132034527*Log[z] - 
         2835.1512376995265*Log[z]^2 + 4710.1512355085715*Log[z]^3 + 
         94.9214402618658*Log[z]^4 + 61.91825095057034*Log[z]^5) + 
       Lp^4*(165.92592592592592 + Lh*(-18.962962962962965 + 
           9.481481481481481*z) - 30.814814814814813*Log[1 - z] - 
         1.3333333333333333*(1 - z)*(-28.444444444444443 + 
           23.11111111111111*Log[1 - z]) + 104.29629629629629*Log[z] + 
         z*(-132.74074074074073 + 11.851851851851851*Log[z])) + 
       Lp^3*(-1409.8057170927107 - 16.998836327332366*z^4 + 
         2.8797087004429125*z^5 - 0.04484680739675051*z^6 + 
         Lh^2*(-18.962962962962965 + 9.481481481481481*z) + 
         162.96296296296296*Log[1 - z] - 116.93827160493827*Log[1 - z]^2 + 
         (1 - z)^2*(1.*(-280.81843771991555*Log[1 - z] - 0.4789325842696629*
              Log[1 - z]^2) - 1.3333333333333333*(92.47792408985283*
              Log[1 - z] + 0.15205992509363295*Log[1 - z]^2)) + 
         (1 - z)*(1.*(-332.0286570739247 + 373.1358024691358*Log[1 - z] - 
             105.08641975308642*Log[1 - z]^2) - 1.3333333333333333*
            (-138.65414412852448 + 88.88888888888889*Log[1 - z] + 
             8.88888888888889*Log[1 - z]^2)) + (1 - z)^3*
          (-1.3333333333333333*(31.956120092378754*Log[1 - z] - 
             5.860381861575179*Log[1 - z]^2) + 
           1.*(-126.89052890528906*Log[1 - z] + 22.076266363118954*
              Log[1 - z]^2)) - 2284.2469135802467*Log[z] - 
         614.716049382716*Log[z]^2 + z*(1020.6008328593571 - 
           25.481481481481524*Log[z] - 23.308641975308642*Log[z]^2) + 
         z^2*(1046.4440222815479 - 0.44803566935952016*Log[z] - 
           0.019702483940894532*Log[z]^2) + z^3*(-294.45509575222115 - 
           6.89793835727325*Log[z] + 5.160103231805076*Log[z]^2) + 
         Lh*(296.2962962962963 - 61.629629629629626*Log[1 - z] - 
           2.6666666666666665*(1 - z)*(-28.444444444444443 + 
             23.11111111111111*Log[1 - z]) + 227.55555555555554*Log[z] + 
           z*(-242.96296296296293 + 14.222222222222221*Log[z]))) + 
       Lp^2*(-11173.056346621817 + 1442.5869685810972*z^4 - 
         191.03225731248642*z^5 + 31.989344593217158*z^6 + 
         1633.6264392014875*Log[1 - z] + 66.66666666666667*Log[1 - z]^2 - 
         79.01234567901234*Log[1 - z]^3 + (1 - z)^2*
          (1.*(694.6651884700665*Log[1 - z] - 642.3784355179704*
              Log[1 - z]^2 - 0.7759784075573549*Log[1 - z]^3) - 
           1.3333333333333333*(14.577173913043477*Log[1 - z] + 
             22.403538331929234*Log[1 - z]^2 - 0.13549337260677466*
              Log[1 - z]^3)) + (1 - z)*(-2.1932454224643014*
            (-28.444444444444443 + 23.11111111111111*Log[1 - z]) + 
           1.*(-1674.0718693906706 + 1845.6800851067997*Log[1 - z] - 
             285.3333333333333*Log[1 - z]^2 - 77.03703703703704*
              Log[1 - z]^3) - 1.3333333333333333*(-411.396867043884 - 
             52.75379733817492*Log[1 - z] + 25.77777777777778*Log[1 - z]^2 + 
             1.4814814814814814*Log[1 - z]^3)) + (1 - z)^3*
          (-1.3333333333333333*(-51.23047619047619*Log[1 - z] + 
             4.9754040758959945*Log[1 - z]^2 - 5.92300805729633*
              Log[1 - z]^3) + 1.*(-273.1292392300642*Log[1 - z] - 
             142.63685932388222*Log[1 - z]^2 + 13.447872340425532*
              Log[1 - z]^3)) - 522.4187453208117*Log[z] + 
         7146.666666666667*Log[z]^2 + 1656.888888888889*Log[z]^3 + 
         Lh^2*(-18.962962962962962 + z*(18.962962962962962 - 
             18.962962962962962*Log[z]) + 37.925925925925924*Log[z]) + 
         z^3*(-2121.7816935931933 - 1442.7877314881462*Log[z] - 
           230.80437341652268*Log[z]^2 - 89.62058499129762*Log[z]^3) + 
         z*(11588.46685254878 - 8368.303407801783*Log[z] + 
           1498.074074074074*Log[z]^2 - 75.4567901234568*Log[z]^3) + 
         z^2*(-427.1443949767083 + 682.8200480164106*Log[z] - 
           19.00449759202084*Log[z]^2 - 0.7242190778218909*Log[z]^3) + 
         Lh*(939.2159165170594 - 39.287598944591025*z^4 + 8.241483398016385*
            z^5 - 1.2360221937686726*z^6 - 23.703703703703702*Log[1 - z]^2 - 
           2.6666666666666665*(1 - z)^3*(31.956120092378754*Log[1 - z] - 
             5.860381861575179*Log[1 - z]^2) - 2.6666666666666665*(1 - z)^2*
            (92.47792408985283*Log[1 - z] + 0.15205992509363295*
              Log[1 - z]^2) - 2.6666666666666665*(1 - z)*
            (-138.65414412852448 + 88.88888888888889*Log[1 - z] + 
             8.88888888888889*Log[1 - z]^2) - 706.3703703703703*Log[z] - 
           654.2222222222222*Log[z]^2 + z*(-953.8219247404417 + 
             746.6666666666665*Log[z] - 99.55555555555556*Log[z]^2) + 
           z^2*(553.2503311258278 - 1.2900204858062627*Log[z] - 
             0.08708708708708708*Log[z]^2) + z^3*(-101.50918196994992 + 
             6.720622568093384*Log[z] + 8.359827479975355*Log[z]^2))) + 
       Lp*(-4747.254094079029 - 19779.717957555615*z^4 + 
         1004.8069445885557*z^5 - 13.242552995862432*z^6 - 
         947.3539624288042*Log[1 - z] + 802.7071716071991*Log[1 - z]^2 + 
         32.592592592592595*Log[1 - z]^3 - 22.71604938271605*Log[1 - z]^4 + 
         (1 - z)^3*(-2.1932454224643014*(31.956120092378754*Log[1 - z] - 
             5.860381861575179*Log[1 - z]^2) + 
           1.*(15767.618788819876*Log[1 - z] - 6350.382113821138*
              Log[1 - z]^2 + 384.0861040068201*Log[1 - z]^3 - 
             113.18791064388962*Log[1 - z]^4)) + 
         (1 - z)*(-2.1932454224643014*(-138.65414412852448 + 
             88.88888888888889*Log[1 - z] + 8.88888888888889*Log[1 - z]^2) + 
           1.*(-7859.215117692271 + 4752.967224136695*Log[1 - z] + 
             873.7582420291042*Log[1 - z]^2 - 203.65432098765433*
              Log[1 - z]^3 - 22.71604938271605*Log[1 - z]^4)) + 
         (1 - z)^2*(-2.1932454224643014*(92.47792408985283*Log[1 - z] + 
             0.15205992509363295*Log[1 - z]^2) + 
           1.*(14951.598927875244*Log[1 - z] + 1282.3176567656765*
              Log[1 - z]^2 - 189.2284003421728*Log[1 - z]^3 + 
             3.3658210947930574*Log[1 - z]^4)) + 23137.17133017551*Log[z] + 
         11978.6238698802*Log[z]^2 - 7667.753086419753*Log[z]^3 - 
         2184.5925925925926*Log[z]^4 + z^2*(-216648.80240492843 - 
           52953.309234616136*Log[z] - 10729.076164836079*Log[z]^2 - 
           606.9622727272728*Log[z]^3 - 17.42583935401615*Log[z]^4) + 
         z*(37647.11299693486 - 17580.225090197127*Log[z] + 
           9434.705702944146*Log[z]^2 - 1921.8765432098764*Log[z]^3 + 
           125.72839506172839*Log[z]^4) + z^3*(197616.06257615477 - 
           76223.31934047957*Log[z] + 38042.75036711631*Log[z]^2 - 
           2304.270053475936*Log[z]^3 + 1015.4655367231638*Log[z]^4) + 
         Lh*(-906.9023868344817 + 111.81916329284749*z^4 - 
           7.828665568369027*z^5 - 1.6028119507908611*z^6 + 
           128.82494104994794*Log[1 - z] - 3.950617283950617*Log[1 - z]^3 - 
           2.6666666666666665*(1 - z)^3*(-51.23047619047619*Log[1 - z] + 
             4.9754040758959945*Log[1 - z]^2 - 5.92300805729633*
              Log[1 - z]^3) - 2.6666666666666665*(1 - z)^2*
            (14.577173913043477*Log[1 - z] + 22.403538331929234*
              Log[1 - z]^2 - 0.13549337260677466*Log[1 - z]^3) - 
           2.6666666666666665*(1 - z)*(-411.396867043884 - 52.75379733817492*
              Log[1 - z] + 25.77777777777778*Log[1 - z]^2 + 
             1.4814814814814814*Log[1 - z]^3) - 1945.042363702347*Log[z] - 
           71.11111111111111*Log[z]^2 + 475.65432098765433*Log[z]^3 + 
           z^3*(348.9315960912052 - 402.6558412268831*Log[z] + 
             13.56754496026767*Log[z]^2 - 34.32426988922457*Log[z]^3) + 
           z^2*(-408.02930402930406 + 7.068122724908997*Log[z] - 
             19.459293394777266*Log[z]^2 - 0.896807720861173*Log[z]^3) + 
           z*(953.7295024527184 + 485.41007074006245*Log[z] - 
             404.1481481481481*Log[z]^2 + 60.8395061728395*Log[z]^3))) + 
       Nf*(-119.92044567767812 + 1091.1412520064205*z^4 - 
         45.450365726227794*z^5 + 3.471026490066225*z^6 + 
         Lp^4*(-3.1604938271604945 + 1.5802469135802468*z) + 
         124.32327857102095*Log[1 - z] + 28.31955695916522*Log[1 - z]^2 - 
         2.1947873799725652*Log[1 - z]^3 - 0.411522633744856*Log[1 - z]^4 + 
         1.*(1 - z)*(913.4383862496567 + 166.14702589862043*Log[1 - z] - 
           3.022006826843011*Log[1 - z]^2 - 6.474622770919067*Log[1 - z]^3 - 
           0.411522633744856*Log[1 - z]^4) + 1.*(1 - z)^3*
          (74.86967015285599*Log[1 - z] - 30.962481962481963*Log[1 - z]^2 + 
           4.567324955116697*Log[1 - z]^3 + 0.003925417075564278*
            Log[1 - z]^4) + 1.*(1 - z)^2*(71.44401041666667*Log[1 - z] - 
           37.81283232896136*Log[1 - z]^2 - 4.910294117647059*Log[1 - z]^3 + 
           0.015710382513661202*Log[1 - z]^4) - 2838.6956382505687*Log[z] - 
         393.42653164541224*Log[z]^2 + 186.9519890260631*Log[z]^3 - 
         5.728395061728395*Log[z]^4 - 8.059259259259258*Log[z]^5 + 
         Lh*(-14.748971193415636 + z*(14.748971193415636 - 14.748971193415636*
              Log[z]) + 29.497942386831273*Log[z]) + 
         z^3*(-632.2156549520766 - 1613.8454106280194*Log[z] - 
           152.17086092715232*Log[z]^2 - 223.93837209302325*Log[z]^3 - 
           8.656964656964657*Log[z]^4 - 4.518666666666666*Log[z]^5) + 
         z^2*(-548.6291000841043 + 269.23916967509024*Log[z] + 
           101.61032575291948*Log[z]^2 + 16.352486187845304*Log[z]^3 + 
           1.1407035175879396*Log[z]^4 + 0.03134328358208955*Log[z]^5) + 
         z*(387.231731538349 + 2668.625155912379*Log[z] - 
           1464.1135710097*Log[z]^2 + 361.997256515775*Log[z]^3 - 
           62.22222222222222*Log[z]^4 + 4.029629629629629*Log[z]^5) + 
         Lp^3*(59.25925925925926 + Lh*(-4.740740740740741 + 
             2.3703703703703702*z) + 1.*(1 - z)*(7.901234567901234 - 
             6.716049382716049*Log[1 - z]) - 6.716049382716049*Log[1 - z] + 
           52.148148148148145*Log[z] + 4.7407407407407405*Log[z]^2 + 
           z*(-62.02469135802468 + 20.14814814814815*Log[z] - 
             2.3703703703703702*Log[z]^2)) + Lp^2*(544.352341756918 + 
           5.730370370370371*z^4 - 0.15196328403875572*z^5 + 
           0.03009458297506449*z^6 - 25.679012345679013*Log[1 - z] - 
           2.962962962962963*Log[1 - z]^2 + 1.*(1 - z)*(99.54711818691209 - 
             55.30864197530864*Log[1 - z] - 2.962962962962963*Log[1 - z]^2) + 
           1.*(1 - z)^2*(-30.66568047337278*Log[1 - z] - 0.03613053613053613*
              Log[1 - z]^2) + 1.*(1 - z)^3*(-10.880914826498422*Log[1 - z] + 
             1.6802827965435978*Log[1 - z]^2) + 74.66666666666666*Log[z] - 
           130.37037037037038*Log[z]^2 - 18.962962962962962*Log[z]^3 + 
           Lh*(-20.543209876543212 + z*(12.641975308641975 - 
               4.7407407407407405*Log[z]) + 9.481481481481481*Log[z]) + 
           z^3*(3.013803680981595 - 24.21123321123321*Log[z] + 
             2.5788113695090438*Log[z]^2 - 1.6486988847583643*Log[z]^3) + 
           z^2*(49.77053344623201 - 10.437669376693767*Log[z] - 
             1.3712948517940717*Log[z]^2 - 0.06614173228346457*Log[z]^3) + 
           z*(-558.0086105472395 + 410.6666666666667*Log[z] - 
             105.48148148148148*Log[z]^2 + 9.481481481481481*Log[z]^3)) + 
         Lp*(1316.1477161057012 + 228.75197628458497*z^4 - 
           9.753574432296046*z^5 + 0.29572649572649573*z^6 + 
           54.10658205283653*Log[1 - z] - 9.876543209876543*Log[1 - z]^2 - 
           1.9753086419753085*Log[1 - z]^3 + 1.*(1 - z)*(523.3694910656533 - 
             67.76996115704003*Log[1 - z] - 20.54320987654321*Log[1 - z]^2 - 
             1.9753086419753085*Log[1 - z]^3) + 1.*(1 - z)^2*
            (-134.75227502527807*Log[1 - z] - 15.1158940397351*Log[1 - z]^2 + 
             0.038020519010259504*Log[1 - z]^3) + 1.*(1 - z)^3*
            (-19.671014492753624*Log[1 - z] + 5.383048620236531*
              Log[1 - z]^2 + 3.3725961538461537*Log[1 - z]^3) - 
           830.8240532723962*Log[z] - 490.0740740740741*Log[z]^2 + 
           73.87654320987654*Log[z]^3 + 22.51851851851852*Log[z]^4 + 
           Lh*(-30.55144032921811 + z*(23.176954732510286 - 
               15.802469135802468*Log[z]) + 31.604938271604937*Log[z]) + 
           z^3*(-2250.8772136953953 + 1006.6635838150289*Log[z] - 
             462.86451211932877*Log[z]^2 + 32.17051153460381*Log[z]^3 - 
             11.877677954388389*Log[z]^4) + z*(-1357.8669378489426 + 
             1786.551560556573*Log[z] - 696.8888888888889*Log[z]^2 + 
             144.39506172839506*Log[z]^3 - 11.25925925925926*Log[z]^4) + 
           z^2*(2300.9339805825243 + 718.6150895140665*Log[z] + 
             110.53447727994916*Log[z]^2 + 7.9472450175849945*Log[z]^3 + 
             0.23127272727272727*Log[z]^4))))
 
dFFLarinN["qg"] = as*Nf*(4. + Lp*(2. - 4.*z) - 4.*Log[z] + 
       z*(-4. + 8.*Log[z])) + 
     as^2*(Nf^2*(-9.098255280073463 + Lp^2*(1.3333333333333333 - 
           2.6666666666666665*(1 - z)) - 0.05234159779614325*z^4 + 
         0.0210016155088853*z^5 + 0.000014003837051352071*z^6 + 
         2.2222222222222223*Log[1 - z] + 0.6666666666666666*Log[1 - z]^2 + 
         1.*(1 - z)*(9.752065127378401 - 3.111111111111111*Log[1 - z] - 
           1.3333333333333333*Log[1 - z]^2) + 1.*(1 - z)^2*
          (-6.080528846153846*Log[1 - z] - 0.0067226890756302525*
            Log[1 - z]^2) + 1.*(1 - z)^3*(-1.7932454695222406*Log[1 - z] + 
           0.27012025901942643*Log[1 - z]^2) + 4.*Log[z] - 
         0.6666666666666666*Log[z]^2 + Lp*(1.7777777777777777 + 
           1.*(1 - z)*(-6.222222222222222 - 5.333333333333333*Log[1 - z]) + 
           2.6666666666666665*Log[1 - z] + z*(2.666666666666666 - 
             5.333333333333333*Log[z]) + 2.6666666666666665*Log[z]) + 
         z^3*(-7.706088992974239 + 1.7932263814616756*Log[z] - 
           0.27026361172702634*Log[z]^2) + z^2*(11.611224489795918 + 
           6.080647579073602*Log[z] + 0.006734006734006734*Log[z]^2) + 
         z*(2.792859198941274 - 14.666666666666666*Log[z] + 
           1.3333333333333333*Log[z]^2)) + Nf*(74.28369181520083 - 
         56.01935914552737*z^4 + 1.1801801801801801*z^5 + 
         1.1560798548094373*z^6 + Lp^3*(-6. + 12.*z) + 3.565348003631197*
          Log[1 - z] - 7.*Log[1 - z]^2 - 1.1111111111111112*Log[1 - z]^3 + 
         1.*(1 - z)^3*(-81.89455547898001*Log[1 - z] + 8.541176470588235*
            Log[1 - z]^2 - 4.518214936247723*Log[1 - z]^3) + 
         1.*(1 - z)^2*(32.09013785790032*Log[1 - z] + 2.5948051948051947*
            Log[1 - z]^2 - 0.161873459326212*Log[1 - z]^3) + 
         1.*(1 - z)*(-158.31650646351838 - 34.46402934059573*Log[1 - z] + 
           16.666666666666668*Log[1 - z]^2 + 2.2222222222222223*
            Log[1 - z]^3) - 355.0043955434516*Log[z] + 24.*Log[z]^2 + 
         66.88888888888889*Log[z]^3 + Lp^2*(15.333333333333343 + 
           Lh*(-12. + 24.*z) + 1.*(1 - z)*(70.66666666666667 - 
             34.666666666666664*Log[1 - z]) + 17.333333333333332*Log[1 - z] + 
           z*(-33.333333333333336 - 5.333333333333332*Log[z]) + 
           38.66666666666667*Log[z]) + z^2*(535.5245781364637 - 
           67.89083557951483*Log[z] - 35.721978021978025*Log[z]^2 + 
           0.429948109710897*Log[z]^3) + z^3*(-183.27835051546393 + 
           165.964316057774*Log[z] + 3.4833174451858913*Log[z]^2 + 
           15.450498848810437*Log[z]^3) + z*(-331.05098029567864 + 
           278.0087910869031*Log[z] - 277.3333333333333*Log[z]^2 + 
           34.22222222222222*Log[z]^3) + Lp*(293.93775078041296 + 
           27.878483835005575*z^4 - 5.023478260869565*z^5 + 
           0.8407037565382787*z^6 - 28.*Log[1 - z] - 6.666666666666667*
            Log[1 - z]^2 + 1.*(1 - z)^2*(-88.7046511627907*Log[1 - z] - 
             0.05580865603644647*Log[1 - z]^2) + 1.*(1 - z)^3*
            (-27.136049723756905*Log[1 - z] + 3.1053159478435304*
              Log[1 - z]^2) + 1.*(1 - z)*(-7.073142952215534 + 
             66.66666666666667*Log[1 - z] + 13.333333333333334*
              Log[1 - z]^2) - 192.*Log[z] - 92.*Log[z]^2 + 
           Lh*(-24. + z*(24. - 48.*Log[z]) + 24.*Log[z]) + 
           z*(-368.35346773665395 + 389.3333333333333*Log[z] - 
             56.*Log[z]^2) + z^3*(-110.40232312565998 - 13.624090006618134*
              Log[z] - 6.15807962529274*Log[z]^2) + 
           z^2*(179.19517102615694 + 85.75908479138627*Log[z] + 
             0.14308811641067098*Log[z]^2)))) + 
     as^3*(Nf^3*(6.628968580163373 + Lp^3*(-0.8888888888888888 + 
           1.7777777777777777*(1 - z)) + 0.1336459554513482*z^4 + 
         0.08616404308202154*z^5 - 0.01327433628318584*z^6 + 
         2.5314416011297043*Log[1 - z] - 3.7037037037037037*Log[1 - z]^2 - 
         0.7407407407407407*Log[1 - z]^3 + 1.*(1 - z)^3*
          (-0.13067953357458786*Log[1 - z] + 0.812907045589106*Log[1 - z]^2 - 
           0.40526849037487334*Log[1 - z]^3) + 1.*(1 - z)^2*
          (10.518079800498754*Log[1 - z] + 4.543381887270424*Log[1 - z]^2 - 
           0.005309734513274336*Log[1 - z]^3) + 1.*(1 - z)*
          (-12.311094217493313 - 14.248068387444594*Log[1 - z] + 
           5.185185185185185*Log[1 - z]^2 + 1.4814814814814814*
            Log[1 - z]^3) + 1.38489214895508*Log[z] + 4.592592592592593*
          Log[z]^2 - 1.037037037037037*Log[z]^3 + 
         z^3*(13.766855702583491 - 4.53527815468114*Log[z] + 
           1.4947121034077555*Log[z]^2 - 0.12999150382327954*Log[z]^3) + 
         z^2*(-13.990407673860911 - 18.279816513761467*Log[z] + 
           3.271950271950272*Log[z]^2 - 0.0027247956403269754*Log[z]^3) + 
         z*(0.2167249568750904 + 7.0079934798676184*Log[z] - 
           10.518518518518519*Log[z]^2 + 2.074074074074074*Log[z]^3) + 
         Lp^2*(-1.7777777777777777 - 2.6666666666666665*Log[1 - z] + 
           1.*(1 - z)*(6.222222222222222 + 5.333333333333333*Log[1 - z]) - 
           2.6666666666666665*Log[z] + z*(-2.666666666666666 + 
             5.333333333333333*Log[z])) + Lp*(10.25446224256293 + 
           0.06978967495219886*z^4 - 0.02800189843379212*z^5 - 
           0.000018671346950969044*z^6 - 8.88888888888889*Log[1 - z] - 
           2.6666666666666665*Log[1 - z]^2 + 1.*(1 - z)^3*
            (2.390995260663507*Log[1 - z] - 0.36015831134564646*
              Log[1 - z]^2) + 1.*(1 - z)^2*(8.10737294201861*Log[1 - z] + 
             0.008964143426294821*Log[1 - z]^2) + 1.*(1 - z)*
            (-11.62003745378849 + 12.444444444444445*Log[1 - z] + 
             5.333333333333333*Log[1 - z]^2) - 8.88888888888889*Log[z] + 
           2.6666666666666665*Log[z]^2 + z*(-3.7238117525607173 + 
             23.11111111111111*Log[z] - 5.333333333333333*Log[z]^2) + 
           z^2*(-15.481632653061224 - 8.107529411764705*Log[z] - 
             0.008978675645342313*Log[z]^2) + z^3*(10.274784482758621 - 
             2.390969162995595*Log[z] + 0.360352422907489*Log[z]^2))) + 
       Nf^2*(-774.6172305811142 + Lp^4*(-1.3333333333333335 + 8.*(1 - z) - 
           5.333333333333333*z) - 1181.5636859921642*z^4 + 
         31.752491585540575*z^5 - 1.2480318535465722*z^6 - 
         71.60219120543921*Log[1 - z] + 49.06771931261981*Log[1 - z]^2 + 
         22.502057613168724*Log[1 - z]^3 + 2.1604938271604937*Log[1 - z]^4 + 
         (1 - z)*(-4.934802200544679*(9.752065127378401 - 3.111111111111111*
              Log[1 - z] - 1.3333333333333333*Log[1 - z]^2) + 
           1.*(660.347328628978 + 358.2125539105102*Log[1 - z] - 
             74.86332304078064*Log[1 - z]^2 - 48.8559670781893*Log[1 - z]^3 - 
             4.320987654320987*Log[1 - z]^4)) + (1 - z)^3*
          (-4.934802200544679*(-1.7932454695222406*Log[1 - z] + 
             0.27012025901942643*Log[1 - z]^2) + 
           1.*(-20.606847697756788*Log[1 - z] - 38.08271186440678*
              Log[1 - z]^2 + 5.872539831302718*Log[1 - z]^3 - 
             1.5658536585365854*Log[1 - z]^4)) + (1 - z)^2*
          (-4.934802200544679*(-6.080528846153846*Log[1 - z] - 
             0.0067226890756302525*Log[1 - z]^2) + 
           1.*(-308.90313111545987*Log[1 - z] - 101.33603603603603*
              Log[1 - z]^2 + 1.2933049946865036*Log[1 - z]^3 + 
             0.02882703777335984*Log[1 - z]^4)) + 2025.5288604242173*Log[z] - 
         109.51432108606856*Log[z]^2 - 107.11934156378601*Log[z]^3 + 
         2.3950617283950617*Log[z]^4 + 3.022222222222222*Log[z]^5 + 
         z*(1095.3929270077028 - 2237.05904807895*Log[z] + 
           2346.5545264588127*Log[z]^2 - 568.4279835390946*Log[z]^3 + 
           64.09876543209876*Log[z]^4 - 6.044444444444444*Log[z]^5) + 
         z^2*(255.2521191145146 - 61.048250340381244*Log[z] + 
           44.63807115792879*Log[z]^2 - 137.64954337899545*Log[z]^3 - 
           1.9709677419354839*Log[z]^4 - 0.05368421052631579*Log[z]^5) + 
         z^3*(403.6687259912032 + 2030.6558805459038*Log[z] + 
           134.19998480584925*Log[z]^2 + 275.499*Log[z]^3 + 
           12.87302371541502*Log[z]^4 + 7.09625*Log[z]^5) + 
         Lh*(24.888888888888886 - 24.888888888888886*Log[z] + 
           z*(-24.888888888888886 + 49.77777777777777*Log[z])) + 
         Lp^3*(-45.48148148148149 + Lh*(-4. + 16.*(1 - z) - 8.*z) - 
           24.59259259259259*Log[1 - z] + (1 - z)*
            (-3.*(-6.222222222222222 - 5.333333333333333*Log[1 - z]) + 
             1.*(-82.96296296296296 + 33.18518518518518*Log[1 - z])) - 
           53.62962962962963*Log[z] - 1.7777777777777777*Log[z]^2 + 
           z*(50.37037037037039 - 10.074074074074076*Log[z] + 
             3.5555555555555554*Log[z]^2)) + Lp^2*(-573.2403412544368 - 
           25.4941870085083*z^4 + 4.846631127777412*z^5 - 0.8439398355414284*
            z^6 + 2.2222222222222223*Log[1 - z] - 18.444444444444443*
            Log[1 - z]^2 + (1 - z)^2*(-3.*(-6.080528846153846*Log[1 - z] - 
               0.0067226890756302525*Log[1 - z]^2) + 1.*(80.73467520585544*
                Log[1 - z] + 0.05757368060315284*Log[1 - z]^2)) + 
           (1 - z)^3*(1.*(27.60714713994484*Log[1 - z] - 3.3741285824941905*
                Log[1 - z]^2) - 3.*(-1.7932454695222406*Log[1 - z] + 
               0.27012025901942643*Log[1 - z]^2)) + 
           (1 - z)*(13.15947253478581 - 3.*(9.752065127378401 - 
               3.111111111111111*Log[1 - z] - 1.3333333333333333*
                Log[1 - z]^2) + 1.*(-259.0398338845151 - 97.77777777777777*
                Log[1 - z] + 32.888888888888886*Log[1 - z]^2)) + 
           117.33333333333331*Log[z] + 122.88888888888889*Log[z]^2 + 
           7.111111111111111*Log[z]^3 + z*(698.9316949715608 - 
             763.1111111111112*Log[z] + 148.88888888888889*Log[z]^2 - 
             14.222222222222221*Log[z]^3) + z^3*(173.71284872797216 - 
             16.61502712973301*Log[z] + 11.303937153319428*Log[z]^2 - 
             0.8025682182985554*Log[z]^3) + z^2*(-179.05946206927706 - 
             143.06996287144898*Log[z] - 1.5670122936071569*Log[z]^2 - 
             0.07612903225806451*Log[z]^3) + Lh*(10.66666666666667 - 
             6.*(1 - z)*(-6.222222222222222 - 5.333333333333333*Log[1 - z]) - 
             16.*Log[1 - z] - 24.*Log[z] + z*(-50.66666666666667 + 48.*
                Log[z]))) + Lp*(-1760.6240511084432 + 564.5923016496465*z^4 - 
           31.88121314237574*z^5 + 2.433675748101831*z^6 + 
           146.72857192085823*Log[1 - z] + 56.888888888888886*Log[1 - z]^2 + 
           2.3703703703703702*Log[1 - z]^3 + 1.*(1 - z)^3*
            (-90.03425042111174*Log[1 - z] + 28.784557907845578*
              Log[1 - z]^2 - 6.374545454545455*Log[1 - z]^3) + 
           1.*(1 - z)^2*(-186.48182521268367*Log[1 - z] + 82.87352024922119*
              Log[1 - z]^2 - 0.10851648351648352*Log[1 - z]^3) + 
           (1 - z)*(-4.934802200544679*(-6.222222222222222 - 
               5.333333333333333*Log[1 - z]) + 1.*(418.9605315387287 - 
               362.4427555779548*Log[1 - z] - 154.66666666666666*
                Log[1 - z]^2 - 4.7407407407407405*Log[1 - z]^3)) + 
           1360.189761069669*Log[z] + 237.1851851851852*Log[z]^2 - 
           76.44444444444444*Log[z]^3 - 8.444444444444445*Log[z]^4 + 
           z^3*(-2421.1797257590597 + 594.0529010238907*Log[z] - 
             548.4655623365301*Log[z]^2 - 1.3252314814814814*Log[z]^3 - 
             16.1025824964132*Log[z]^4) + z^2*(2226.913623188406 + 
             433.076871657754*Log[z] + 264.69014925373136*Log[z]^2 + 
             6.090766823161189*Log[z]^3 + 0.1650185414091471*Log[z]^4) + 
           z*(1320.172747994332 - 3042.385909959427*Log[z] + 
             1257.1851851851852*Log[z]^2 - 177.77777777777777*Log[z]^3 + 
             16.88888888888889*Log[z]^4) + Lh*(93.7006427915519 + 
             0.3140495867768595*z^4 - 0.1260096930533118*z^5 - 
             0.00008402302230811243*z^6 - 13.333333333333334*Log[1 - z] - 
             4.*Log[1 - z]^2 - 6.*(1 - z)*(9.752065127378401 - 
               3.111111111111111*Log[1 - z] - 1.3333333333333333*
                Log[1 - z]^2) - 6.*(1 - z)^2*(-6.080528846153846*Log[1 - z] - 
               0.0067226890756302525*Log[1 - z]^2) - 6.*(1 - z)^3*
              (-1.7932454695222406*Log[1 - z] + 0.27012025901942643*
                Log[1 - z]^2) - 50.66666666666667*Log[z] + 4.*Log[z]^2 + 
             z*(-68.3127107492032 + 141.33333333333334*Log[z] - 8.*
                Log[z]^2) + z^2*(-69.66734693877551 - 36.483885474441614*
                Log[z] - 0.0404040404040404*Log[z]^2) + 
             z^3*(46.23653395784544 - 10.759358288770054*Log[z] + 
               1.6215816703621582*Log[z]^2)))) + 
       Nf*(9263.274922096269 + Lp^5*(9. - 18.*z) + 10876.570788595714*z^4 - 
         199.49478745655708*z^5 + 369.13947860992874*z^6 + 
         532.4436095523364*Log[1 - z] - 22.396131190377318*Log[1 - z]^2 - 
         104.15461262444272*Log[1 - z]^3 - 24.166666666666668*Log[1 - z]^4 - 
         1.8518518518518519*Log[1 - z]^5 + (1 - z)^3*
          (-4.934802200544679*(-81.89455547898001*Log[1 - z] + 
             8.541176470588235*Log[1 - z]^2 - 4.518214936247723*
              Log[1 - z]^3) + 1.*(-33825.868517165814*Log[1 - z] - 
             8576.684323550466*Log[1 - z]^2 - 7434.883955600404*
              Log[1 - z]^3 - 260.8500407497963*Log[1 - z]^4 - 
             175.21039182282794*Log[1 - z]^5)) + (1 - z)^2*
          (-4.934802200544679*(32.09013785790032*Log[1 - z] + 
             2.5948051948051947*Log[1 - z]^2 - 0.161873459326212*
              Log[1 - z]^3) + 1.*(36957.46663270504*Log[1 - z] + 
             10601.250543084721*Log[1 - z]^2 + 1226.072590738423*
              Log[1 - z]^3 + 72.93405405405406*Log[1 - z]^4 + 
             2.163023679417122*Log[1 - z]^5)) + 
         (1 - z)*(-4.934802200544679*(-158.31650646351838 - 34.46402934059573*
              Log[1 - z] + 16.666666666666668*Log[1 - z]^2 + 
             2.2222222222222223*Log[1 - z]^3) + 1.*(-5599.063755348924 - 
             3376.201975400756*Log[1 - z] - 219.7289897097328*Log[1 - z]^2 + 
             278.2877980402193*Log[1 - z]^3 + 57.46913580246913*
              Log[1 - z]^4 + 3.7037037037037037*Log[1 - z]^5)) + 
         Lp^4*(-108.00000000000003 + Lh*(36. - 72.*z) - 
           3.*(1 - z)*(70.66666666666667 - 34.666666666666664*Log[1 - z]) - 
           52.*Log[1 - z] + z*(206. - 20.*Log[z]) - 98.*Log[z]) - 
         13935.748180594901*Log[z] + 3822.9079142045807*Log[z]^2 + 
         881.736978845785*Log[z]^3 - 1970.0740740740741*Log[z]^4 - 
         356.9654320987654*Log[z]^5 + z*(-2539.72408516206 + 
           24162.839449718977*Log[z] - 24295.459149709768*Log[z]^2 + 
           5535.269031909746*Log[z]^3 - 610.3641975308642*Log[z]^4 - 
           9.303703703703704*Log[z]^5) + z^2*(-9510.395714131595 - 
           44432.799000822975*Log[z] - 13509.394440572205*Log[z]^2 - 
           1314.1076290924705*Log[z]^3 + 260.0810502283105*Log[z]^4 - 
           3.5804953560371517*Log[z]^5) + z^3*(-6983.644017705949 + 
           31993.409245366518*Log[z] - 4940.59569216679*Log[z]^2 + 
           9689.674559728532*Log[z]^3 - 127.6284289276808*Log[z]^4 + 
           250.10811836115326*Log[z]^5) + Lh*(67.17001252576881 - 
           67.17001252576881*Log[z] + z*(-67.17001252576881 + 
             134.34002505153762*Log[z])) + Lp^3*(924.6522624530148 + 
           Lh^2*(36. - 72.*z) - 81.13506953404652*z^4 + 14.727461443250357*
            z^5 - 2.4937632735249045*z^6 + 327.55555555555554*Log[1 - z] - 
           58.81481481481481*Log[1 - z]^2 + (1 - z)^2*
            (-3.*(-88.7046511627907*Log[1 - z] - 0.05580865603644647*
                Log[1 - z]^2) + 1.*(32.05298507462687*Log[1 - z] + 
               0.15135542168674698*Log[1 - z]^2)) + (1 - z)^3*
            (1.*(29.683788121990368*Log[1 - z] - 6.607284768211921*
                Log[1 - z]^2) - 3.*(-27.136049723756905*Log[1 - z] + 
               3.1053159478435304*Log[1 - z]^2)) + 
           (1 - z)*(-3.*(-7.073142952215534 + 66.66666666666667*Log[1 - z] + 
               13.333333333333334*Log[1 - z]^2) + 1.*(812.2652078331093 - 
               802.3703703703703*Log[1 - z] + 157.62962962962962*
                Log[1 - z]^2)) + 1888.5925925925926*Log[z] + 
           383.85185185185185*Log[z]^2 + z^2*(-487.3146770021048 - 
             377.07895108677815*Log[z] - 0.561119658450216*Log[z]^2) + 
           z^3*(460.35296761796496 + 5.517640390224777*Log[z] + 
             23.78088540155798*Log[z]^2) + z*(-852.5801528016032 - 
             714.6666666666666*Log[z] + 128.2962962962963*Log[z]^2) + 
           Lh*(-158.00000000000006 - 6.*(1 - z)*(70.66666666666667 - 
               34.666666666666664*Log[1 - z]) - 104.*Log[1 - z] - 
             232.*Log[z] + z*(332. + 32.*Log[z]))) + 
         Lp^2*(10412.825012763129 + 2806.7390559687838*z^4 - 
           310.21073454406786*z^5 + 42.39234743766813*z^6 - 
           547.3706478457237*Log[1 - z] + 167.*Log[1 - z]^2 + 
           61.111111111111114*Log[1 - z]^3 + (1 - z)^3*
            (1.*(-1833.705499276411*Log[1 - z] + 284.2278630460449*
                Log[1 - z]^2 - 72.5905325443787*Log[1 - z]^3) - 
             3.*(-81.89455547898001*Log[1 - z] + 8.541176470588235*
                Log[1 - z]^2 - 4.518214936247723*Log[1 - z]^3)) + 
           (1 - z)^2*(1.*(-3532.894*Log[1 - z] + 510.0279652844744*
                Log[1 - z]^2 - 2.2097884899163796*Log[1 - z]^3) - 
             3.*(32.09013785790032*Log[1 - z] + 2.5948051948051947*
                Log[1 - z]^2 - 0.161873459326212*Log[1 - z]^3)) + 
           (1 - z)*(-4.934802200544679*(70.66666666666667 - 
               34.666666666666664*Log[1 - z]) + 1.*(1331.345811098396 + 
               1265.8316202730005*Log[1 - z] - 268.8888888888889*
                Log[1 - z]^2 - 115.55555555555556*Log[1 - z]^3) - 
             3.*(-158.31650646351838 - 34.46402934059573*Log[1 - z] + 
               16.666666666666668*Log[1 - z]^2 + 2.2222222222222223*
                Log[1 - z]^3)) - 3748.8390518383558*Log[z] - 
           4669.777777777777*Log[z]^2 - 732.8148148148148*Log[z]^3 + 
           z^3*(-3745.158095527936 - 3517.6819445457527*Log[z] - 
             415.08022756491545*Log[z]^2 - 215.8902442215708*Log[z]^3) + 
           z^2*(5267.507883237668 + 634.1445036485484*Log[z] + 
             655.613682579103*Log[z]^2 - 3.2505675211526412*Log[z]^3) + 
           z*(-14693.666858253584 + 12530.516796753429*Log[z] - 
             1752.*Log[z]^2 + 56.14814814814815*Log[z]^3) + 
           Lh^2*(72. - 72.*Log[z] + z*(-72. + 144.*Log[z])) + 
           Lh*(-2045.1912518694055 - 167.27090301003346*z^4 + 
             30.14086956521739*z^5 - 5.044222539229672*z^6 + 
             168.*Log[1 - z] + 40.*Log[1 - z]^2 - 6.*(1 - z)^2*
              (-88.7046511627907*Log[1 - z] - 0.05580865603644647*
                Log[1 - z]^2) - 6.*(1 - z)^3*(-27.136049723756905*
                Log[1 - z] + 3.1053159478435304*Log[1 - z]^2) - 
             6.*(1 - z)*(-7.073142952215534 + 66.66666666666667*Log[1 - z] + 
               13.333333333333334*Log[1 - z]^2) + 1284.*Log[z] + 
             552.*Log[z]^2 + z^2*(-1075.1710261569417 - 514.5545087483176*
                Log[z] - 0.8585286984640259*Log[z]^2) + 
             z^3*(662.4139387539599 + 81.74454003970881*Log[z] + 
               36.94847775175644*Log[z]^2) + z*(2641.2503007937794 - 2600.*
                Log[z] + 336.*Log[z]^2))) + Lp*(10004.218226717425 + 
           2124.4540566520254*z^4 - 214.0402489058002*z^5 + 
           164.7293323116149*z^6 - 822.4224769719083*Log[1 - z] - 
           481.4302564529173*Log[1 - z]^2 - 33.77777777777778*Log[1 - z]^3 + 
           2.2222222222222223*Log[1 - z]^4 + (1 - z)^3*
            (-4.934802200544679*(-27.136049723756905*Log[1 - z] + 
               3.1053159478435304*Log[1 - z]^2) + 1.*(30116.563604240284*
                Log[1 - z] - 14949.722276741904*Log[1 - z]^2 + 
               988.7188226181255*Log[1 - z]^3 - 382.3304239401496*
                Log[1 - z]^4)) + (1 - z)*(-4.934802200544679*
              (-7.073142952215534 + 66.66666666666667*Log[1 - z] + 
               13.333333333333334*Log[1 - z]^2) + 1.*(-6368.205528087148 + 
               1947.2452955113122*Log[1 - z] + 1741.5467644686523*
                Log[1 - z]^2 + 97.77777777777777*Log[1 - z]^3 - 
               4.444444444444445*Log[1 - z]^4)) + (1 - z)^2*
            (-4.934802200544679*(-88.7046511627907*Log[1 - z] - 
               0.05580865603644647*Log[1 - z]^2) + 1.*(24606.720782173714*
                Log[1 - z] + 3012.1064049586776*Log[1 - z]^2 + 
               140.552861299709*Log[1 - z]^3 + 7.793483972674724*
                Log[1 - z]^4)) - 22740.12202760323*Log[z] - 
           690.1706404736019*Log[z]^2 + 5010.074074074074*Log[z]^3 + 
           823.6666666666666*Log[z]^4 + z*(43904.47125030126 + 
             30721.672609026933*Log[z] - 17377.03442653418*Log[z]^2 + 
             2831.703703703704*Log[z]^3 - 188.59259259259258*Log[z]^4) + 
           z^2*(-210724.0245182678 - 44415.72181366109*Log[z] - 
             7165.084177929802*Log[z]^2 - 1266.114264919942*Log[z]^3 - 
             13.210480349344978*Log[z]^4) + z^3*(156051.64181827335 - 
             62344.693682747944*Log[z] + 22225.68417593562*Log[z]^2 - 
             2136.485319516408*Log[z]^3 + 595.2361359570662*Log[z]^4) + 
           Lh*(-711.246639002176 + 336.1161548731642*z^4 - 7.081081081081081*
              z^5 - 6.936479128856623*z^6 - 21.39208802178718*Log[1 - z] + 
             42.*Log[1 - z]^2 + 6.666666666666667*Log[1 - z]^3 - 
             6.*(1 - z)^3*(-81.89455547898001*Log[1 - z] + 8.541176470588235*
                Log[1 - z]^2 - 4.518214936247723*Log[1 - z]^3) - 
             6.*(1 - z)^2*(32.09013785790032*Log[1 - z] + 2.5948051948051947*
                Log[1 - z]^2 - 0.161873459326212*Log[1 - z]^3) - 
             6.*(1 - z)*(-158.31650646351838 - 34.46402934059573*Log[1 - z] + 
               16.666666666666668*Log[1 - z]^2 + 2.2222222222222223*
                Log[1 - z]^3) + 2429.1558676345653*Log[z] - 144.*Log[z]^2 - 
             401.3333333333333*Log[z]^3 + z*(2218.2653636221585 - 
               2266.3117352691297*Log[z] + 1664.*Log[z]^2 - 
               205.33333333333331*Log[z]^3) + z^3*(1099.6701030927836 - 
               995.785896346644*Log[z] - 20.899904671115348*Log[z]^2 - 
               92.70299309286261*Log[z]^3) + z^2*(-3213.147468818782 + 
               407.34501347708897*Log[z] + 214.33186813186813*Log[z]^2 - 
               2.5796886582653817*Log[z]^3)))))
 
dFFLarinN["qq"] = 1.*delta[1 - z] + as*(-8. - 3.447421299397187*z^4 + 
       0.818297331639136*z^5 - 0.12869565217391304*z^6 - 
       2.1932454224643014*delta[1 - z] - 1.3333333333333333*Lp^2*
        delta[1 - z] + 5.333333333333333*Log[z] + 
       z*(7.99787104622871 + 5.333333333333333*Log[z]) + 
       z^3*(-7.063901345291479 + 6.882659713168188*Log[z]) + 
       z^2*(-0.8428184281842819 + 10.466990965948575*Log[z]) + 
       Lp*(2.6666666666666665 + 2.6666666666666665*z - 2.6666666666666665*Lh*
          delta[1 - z] - 5.333333333333333*plusD[0, 1 - z])) + 
     as^2*(-131.2477387751078 + 351.5594511590896*z^4 - 
       26.922487129198217*z^5 + 1.9753791275495824*z^6 - 
       30.608535416484305*delta[1 - z] + 7.463334725085424*Lh*delta[1 - z] + 
       0.8888888888888888*Lp^4*delta[1 - z] - 22.22222222222222*Log[1 - z] + 
       7.111111111111111*Log[1 - z]^2 + 1.*(1 - z)*(38.123740122681 + 
         47.111111111111114*Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
       1.*(1 - z)^3*(14.068003487358325*Log[1 - z] - 1.2593457943925233*
          Log[1 - z]^2) + 1.*(1 - z)^2*(15.432915921288014*Log[1 - z] + 
         2.4101583833970506*Log[1 - z]^2) + 31.426324729443685*Log[z] + 
       28.22222222222222*Log[z]^2 - 3.8518518518518516*Log[z]^3 + 
       z^3*(251.68584689605058 - 607.2422243935966*Log[z] - 
         40.265966046887634*Log[z]^2 - 53.35228539576366*Log[z]^3) + 
       z^2*(-529.8528812293051 - 312.7499515978834*Log[z] - 
         25.19384793964016*Log[z]^2 - 21.546021840873635*Log[z]^3) + 
       z*(-60.87137322356804 - 35.24034193722297*Log[z] - 
         37.55555555555556*Log[z]^2 - 6.518518518518518*Log[z]^3) + 
       Lp*(3.993337961012994 - 61.68105493042838*(1 - z) - 
         84.61176760216642*z^4 + 15.52662721893491*z^5 - 
         2.5011857707509884*z^6 - 48.25139929421464*delta[1 - z] + 
         85.33333333333333*Log[1 - z] + 28.387809187279153*(1 - z)^2*
          Log[1 - z] + 12.015098722415795*(1 - z)^3*Log[1 - z] + 
         Lh*(21.333333333333332 + 9.193123465059164*z^4 - 2.1821262177043623*
            z^5 + 0.3431884057971014*z^6 - 27.387956026079134*delta[1 - z] + 
           z^2*(2.247515808491418 - 27.911975909196197*Log[z]) + 
           z^3*(18.83707025411061 - 18.353759235115167*Log[z]) + 
           z*(-21.327656123276558 - 14.222222222222221*Log[z]) - 
           14.222222222222221*Log[z]) + 18.666666666666668*Log[z] + 
         8.88888888888889*Log[z]^2 + z*(130.2916090030543 + 
           64.88888888888889*Log[z] + 10.666666666666666*Log[z]^2) + 
         z^3*(-79.00747065101388 + 119.77864077669904*Log[z] + 
           18.251376146788992*Log[z]^2) + z^2*(33.75142857142857 + 
           105.86639260020554*Log[z] + 39.96636085626911*Log[z]^2) - 
         54.77591205215827*plusD[0, 1 - z]) + 14.926669450170849*
        plusD[0, 1 - z] + Lp^3*(-3.5555555555555554 - 3.5555555555555554*z - 
         9.777777777777779*delta[1 - z] + 3.5555555555555554*Lh*
          delta[1 - z] + 7.111111111111111*plusD[0, 1 - z]) + 
       Nf*(-5.7626785955942275 + 9.580246913580247*(1 - z) - 
         0.4467005076142132*z^4 + 0.040372670807453416*z^5 - 
         0.0032175032175032173*z^6 + 3.4489756184793317*delta[1 - z] + 
         2.765432098765432*Lh*delta[1 - z] + 0.5925925925925926*Lp^3*
          delta[1 - z] - 81.77777777777777*Log[z] - 6.222222222222222*
          Log[z]^2 + 9.777777777777779*Log[z]^3 + 
         z^3*(16.18791208791209 - 8.766633565044687*Log[z] + 
           2.2569395017793594*Log[z]^2 - 0.1618181818181818*Log[z]^3) + 
         z^2*(3.7772567409144195 - 15.756898817345597*Log[z] + 
           0.6861336664584634*Log[z]^2 - 0.009838369641602248*Log[z]^3) + 
         z*(-10.43491900200337 + 62.22222222222222*Log[z] - 
           59.55555555555556*Log[z]^2 + 9.777777777777779*Log[z]^3) + 
         5.530864197530864*plusD[0, 1 - z] + Lp^2*(8.88888888888889 + 
           3.5555555555555554*(1 - z) + 1.4814814814814814*delta[1 - z] + 
           0.8888888888888888*Lh*delta[1 - z] + 5.333333333333333*Log[z] + 
           z*(-10.666666666666666 + 5.333333333333333*Log[z]) + 
           1.7777777777777777*plusD[0, 1 - z]) + 
         Lp*(49.18518518518518 + 8.296296296296296*(1 - z) - 
           0.151902032308494*z^4 + 0.004172461752433936*z^5 + 
           0.00022311468094600624*z^6 + 2.9243272299524024*delta[1 - z] + 
           2.962962962962963*Lh*delta[1 - z] - 17.77777777777778*Log[z] - 
           16.*Log[z]^2 + z*(-55.111052415331336 + 67.55555555555556*Log[z] - 
             16.*Log[z]^2) + z^2*(-0.4434589800443459 - 3.687786960514233*
              Log[z] - 0.011095700416088766*Log[z]^2) + 
           z^3*(4.146460537021969 - 1.9460020768431983*Log[z] + 
             0.46338535414165666*Log[z]^2) + 5.925925925925926*
            plusD[0, 1 - z])) + Lp^2*(54.22222222222222 + 
         10.346625753016138*z^4 - 2.6988168146674605*z^5 + 
         0.5101851597860376*z^6 - 37.088595852658784*delta[1 - z] + 
         3.5555555555555554*Lh^2*delta[1 - z] - 28.444444444444443*
          Log[1 - z] - 0.04628330995792426*(1 - z)^2*Log[1 - z] - 
         0.48483316481294236*(1 - z)^3*Log[1 - z] + 
         1.*(1 - z)*(-36. + 14.222222222222221*Log[1 - z]) + 
         z^2*(3.281524894536971 - 27.978798844958657*Log[z]) + 
         z^3*(17.531430260020684 - 18.938036122900137*Log[z]) + 
         z*(-25.415390561638276 - 10.666666666666666*Log[z]) - 
         10.666666666666666*Log[z] - 29.333333333333332*plusD[0, 1 - z] + 
         Lh*(-7.111111111111111 - 7.111111111111111*z - 14.666666666666666*
            delta[1 - z] + 14.222222222222221*plusD[0, 1 - z]) + 
         28.444444444444443*plusD[1, 1 - z])) + 
     as^3*(238.55678253890622 - 78109.666283633*z^4 - 
       1748.3409906527593*z^5 + 416.5588541359534*z^6 - 
       2288.3131081781535*delta[1 - z] - 0.3950617283950617*Lp^6*
        delta[1 - z] - 1777.6850782771153*Log[1 - z] - 
       10.506040485317314*Log[1 - z]^2 + 34.76543209876543*Log[1 - z]^3 + 
       (1 - z)^3*(-2.1932454224643014*(14.068003487358325*Log[1 - z] - 
           1.2593457943925233*Log[1 - z]^2) + 
         1.*(-4925.669119192768*Log[1 - z] - 124.12518853695325*
            Log[1 - z]^2 - 318.06261343012704*Log[1 - z]^3)) + 
       (1 - z)*(-2.1932454224643014*(38.123740122681 + 47.111111111111114*
            Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
         1.*(-1028.8585857202124 + 1380.0971490821125*Log[1 - z] + 
           32.86256955180806*Log[1 - z]^2 - 42.666666666666664*
            Log[1 - z]^3)) + (1 - z)^2*(-2.1932454224643014*
          (15.432915921288014*Log[1 - z] + 2.4101583833970506*Log[1 - z]^2) + 
         1.*(-1631.292407108239*Log[1 - z] - 246.5267791636097*Log[1 - z]^2 + 
           3.3666044776119404*Log[1 - z]^3)) + 1269.5804828447972*Log[z] - 
       214.55327313221883*Log[z]^2 - 227.33360350254188*Log[z]^3 + 
       35.96707818930041*Log[z]^4 - 12.138271604938272*Log[z]^5 + 
       z^2*(37703.50684961492 - 147177.62758549704*Log[z] - 
         60088.14718659299*Log[z]^2 - 8624.702187384431*Log[z]^3 - 
         648.5179661016949*Log[z]^4 - 32.91007751937985*Log[z]^5) + 
       z*(-194.1515088290356 + 2413.4072993480277*Log[z] - 
         1162.9850987439486*Log[z]^2 + 167.62508534949666*Log[z]^3 - 
         45.45679012345679*Log[z]^4 - 7.42716049382716*Log[z]^5) + 
       z^3*(40116.371678939875 + 266532.10028362303*Log[z] - 
         67691.3058741232*Log[z]^2 + 45683.95475988893*Log[z]^3 - 
         1920.3121577217962*Log[z]^4 + 1155.8703374777974*Log[z]^5) + 
       Lh*(-59.706677800683394 - 25.72925909579014*z^4 + 
         6.107226890667107*z^5 - 0.9604987298370807*z^6 + 
         53.699084514520536*delta[1 - z] + 39.80445186712227*Log[z] + 
         z*(59.690788706074024 + 39.80445186712227*Log[z]) + 
         z^3*(-52.720260204891545 + 51.367593238234626*Log[z]) + 
         z^2*(-6.290236042009667 + 78.11865714331942*Log[z])) + 
       Nf^2*(-15.474329575920457 - 7.114939200926462*z^4 + 
         0.222011385199241*z^5 - 0.04248088360237893*z^6 - 
         8.57238037207872*delta[1 - z] - 4.546622307260784*Lh*delta[1 - z] - 
         0.2962962962962963*Lp^4*delta[1 - z] + 1.*(1 - z)*
          (-13.40014182707568 - 5.73982290635034*Log[1 - z] - 
           1.5802469135802468*Log[1 - z]^2 - 0.19753086419753085*
            Log[1 - z]^3) + 1.*(1 - z)^2*(-16.31914476265202*Log[1 - z] - 
           3.455790784557908*Log[1 - z]^2 + 0.004155124653739612*
            Log[1 - z]^3) + 1.*(1 - z)^3*(-5.823909531502423*Log[1 - z] + 
           1.3237022526934379*Log[1 - z]^2 + 0.5441030723488602*
            Log[1 - z]^3) + 94.82326091024686*Log[z] - 8.969239840770491*
          Log[z]^2 + 10.074074074074074*Log[z]^3 + 1.5802469135802468*
          Log[z]^4 + z^3*(-45.00737618545838 + 35.73662119622246*Log[z] - 
           9.084889643463498*Log[z]^2 + 2.527829313543599*Log[z]^3 - 
           0.037732627625064026*Log[z]^4) + z^2*(37.15663082437276 + 
           42.60620756547042*Log[z] - 15.784031413612565*Log[z]^2 + 
           1.0502923976608187*Log[z]^3 + 0.0038510911424903724*Log[z]^4) + 
         z*(33.03274167452258 - 117.88538568366855*Log[z] + 
           120.41347620861222*Log[z]^2 - 36.148148148148145*Log[z]^3 + 
           1.5802469135802468*Log[z]^4) + Lp*(-58.892856315958 + 
           0.3612463485881207*z^4 - 0.0592396109637489*z^5 + 
           0.007588532883642495*z^6 - 9.34782502219845*delta[1 - z] - 
           3.292181069958847*Lh*delta[1 - z] + 1.*(1 - z)*
            (-8.659797937158014 - 9.481481481481481*Log[1 - z] - 
             1.7777777777777777*Log[1 - z]^2) + 1.*(1 - z)^2*
            (-14.176749703440095*Log[1 - z] + 0.003703703703703704*
              Log[1 - z]^2) + 1.*(1 - z)^3*(-3.493656286043829*Log[1 - z] + 
             0.44589308996088656*Log[1 - z]^2) + 56.9062976854678*Log[z] - 
           8.88888888888889*Log[z]^2 - 5.925925925925926*Log[z]^3 + 
           z*(45.29865975764615 - 129.16777638860628*Log[z] + 
             65.77777777777777*Log[z]^2 - 5.925925925925926*Log[z]^3) + 
           z^2*(39.52713891444342 + 17.15908730787514*Log[z] - 
             2.0979325353645266*Log[z]^2 + 0.012629161882893225*Log[z]^3) + 
           z^3*(-27.559410234171725 + 12.233382570162481*Log[z] - 
             3.3885135135135136*Log[z]^2 + 0.3892694063926941*Log[z]^3) - 
           6.584362139917696*plusD[0, 1 - z]) + Lp^2*(-25.524469413636766 - 
           1.0087173100871731*z^4 + 0.2324805339265851*z^5 - 
           0.06808859721082855*z^6 - 3.5956420216143585*delta[1 - z] - 
           1.9753086419753085*Lh*delta[1 - z] + 1.*(1 - z)*
            (-7.901234567901234 - 3.5555555555555554*Log[1 - z]) - 
           0.013043478260869565*(1 - z)^2*Log[1 - z] + 0.8471910112359551*
            (1 - z)^3*Log[1 - z] + 10.666666666666666*Log[z] + 
           7.111111111111111*Log[z]^2 + z^2*(-0.7085253456221198 + 
             2.232808022922636*Log[z] - 0.013876040703052728*Log[z]^2) + 
           z^3*(0.4094775212636695 + 1.4332627118644068*Log[z] + 
             0.016536964980544747*Log[z]^2) + z*(28.248089685946518 - 
             39.111111111111114*Log[z] + 7.111111111111111*Log[z]^2) - 
           3.950617283950617*plusD[0, 1 - z]) + 
         Lp^3*(-3.950617283950617 - 1.5802469135802468*(1 - z) - 
           1.3168724279835389*delta[1 - z] - 0.3950617283950617*Lh*
            delta[1 - z] + z*(4.7407407407407405 - 2.3703703703703702*
              Log[z]) - 2.3703703703703702*Log[z] - 0.7901234567901234*
            plusD[0, 1 - z]) - 9.09324461452157*plusD[0, 1 - z]) + 
       Lp^5*(2.3703703703703702 + 2.3703703703703702*z + 
         13.03703703703704*delta[1 - z] - 2.3703703703703702*Lh*
          delta[1 - z] - 4.7407407407407405*plusD[0, 1 - z]) + 
       107.39816902903988*plusD[0, 1 - z] + 
       Nf*(1299.0762118330217 - 222.14036765788728*z^4 + 
         68.799498188814*z^5 - 16.20208664945686*z^6 + 306.7976732366431*
          delta[1 - z] - 0.7901234567901234*Lp^5*delta[1 - z] + 
         13.835559334197875*Log[1 - z] - 10.37037037037037*Log[1 - z]^2 - 
         2.1069958847736627*Log[1 - z]^3 + 1.*(1 - z)^2*
          (-1172.1005361930295*Log[1 - z] - 162.5310421286031*Log[1 - z]^2 - 
           8.55055055055055*Log[1 - z]^3 - 0.37344913151364767*
            Log[1 - z]^4) + 1.*(1 - z)^3*(-1425.895584725537*Log[1 - z] + 
           756.1058064516129*Log[1 - z]^2 - 43.87019730010384*Log[1 - z]^3 + 
           18.665182546749776*Log[1 - z]^4) + (1 - z)*(-21.01183268928763 + 
           1.*(496.2274813370918 + 21.122085887528826*Log[1 - z] - 
             11.55138137617482*Log[1 - z]^2 + 1.1522633744855968*
              Log[1 - z]^3 + 0.49382716049382713*Log[1 - z]^4)) - 
         3583.7027206045764*Log[z] + 1032.1537576701135*Log[z]^2 + 
         394.8446498288541*Log[z]^3 - 326.0411522633745*Log[z]^4 - 
         86.45925925925926*Log[z]^5 + z^3*(1786.6456248847446 - 
           3949.6423264729383*Log[z] + 1227.3761946775687*Log[z]^2 - 
           410.3935167208959*Log[z]^3 + 19.485519591141397*Log[z]^4 - 
           10.044959128065395*Log[z]^5) + z^2*(1689.0801627529922 - 
           719.2212039770328*Log[z] + 654.5529872899104*Log[z]^2 + 
           82.52589116422409*Log[z]^3 + 2.9612842304060436*Log[z]^4 + 
           0.10869565217391304*Log[z]^5) + z*(-4375.266010240414 + 
           4540.705669556492*Log[z] - 4709.798412162207*Log[z]^2 + 
           1466.8413121716599*Log[z]^3 - 163.29218106995884*Log[z]^4 + 
           10.074074074074074*Log[z]^5) + Lh*(-22.123456790123456 - 
           9.533609519320615*z^4 + 2.2629457072489685*z^5 - 
           0.35589908749329036*z^6 + 71.06334487294696*delta[1 - z] + 
           14.748971193415636*Log[z] + z*(22.11756931302754 + 
             14.748971193415636*Log[z]) + z^3*(-19.534739522781372 + 
             19.033528095674985*Log[z]) + z^2*(-2.330757134731841 + 
             28.945752794721983*Log[z])) + Lp^4*(-10.271604938271604 - 
           4.7407407407407405*(1 - z) + 7.80246913580247*delta[1 - z] - 
           2.765432098765432*Lh*delta[1 - z] + z*(15.802469135802468 - 
             7.111111111111111*Log[z]) - 7.111111111111111*Log[z] - 
           5.530864197530864*plusD[0, 1 - z]) + 142.12668974589383*
          plusD[0, 1 - z] + Lp^2*(2093.3579201181274 - 12.114913467877942*
            z^4 - 2.148973139377857*z^5 + 0.7056449879726454*z^6 + 
           179.71640628041797*delta[1 - z] - 7.901234567901234*Lh^2*
            delta[1 - z] + (1 - z)*(-20.571868497980066 + 
             1.*(296.54090026214783 - 17.97530864197531*Log[1 - z])) + 
           6.320987654320987*Log[1 - z] - 125.66854990583803*(1 - z)^2*
            Log[1 - z] - 35.57042957042957*(1 - z)^3*Log[1 - z] - 
           365.7227077143537*Log[z] - 815.4074074074074*Log[z]^2 - 
           138.66666666666669*Log[z]^3 + z^2*(505.010766153192 + 
             29.904883964078756*Log[z] - 18.520530920749728*Log[z]^2 + 
             0.4197237487400558*Log[z]^3) + z*(-2500.611648044119 + 
             2355.8738798772215*Log[z] - 459.25925925925924*Log[z]^2 + 
             10.666666666666664*Log[z]^3) + z^3*(-195.86650423152668 + 
             124.85295870917177*Log[z] - 28.890066622527517*Log[z]^2 + 
             12.788102550811033*Log[z]^3) + Lh*(-130.37037037037035 - 
             22.123456790123456*(1 - z) - 2.6593024021970706*z^4 + 
             0.7162488412282969*z^5 - 0.11499110774822316*z^6 + 
             58.204221573942185*delta[1 - z] + 52.148148148148145*Log[z] + 
             42.666666666666664*Log[z]^2 + z^3*(-17.33625151676212 + 
               11.307258616620251*Log[z] - 1.2356942777110844*Log[z]^2) + 
             z^2*(0.4333853439544497 + 19.13809053110335*Log[z] + 
               0.029588534442903373*Log[z]^2) + z*(161.97325971654365 - 
               175.40740740740742*Log[z] + 42.666666666666664*Log[z]^2) - 
             31.604938271604937*plusD[0, 1 - z]) + 116.4084431478844*
            plusD[0, 1 - z] - 63.20987654320987*plusD[1, 1 - z]) + 
         Lp*(839.5481880218266 - 1789.390490895026*z^4 + 102.46985284918898*
            z^5 - 8.98938367074258*z^6 + 311.2094570786569*delta[1 - z] - 
           7.3744855967078164*Lh^2*delta[1 - z] - 85.20164609053498*
            Log[1 - z] - 9.481481481481481*Log[1 - z]^2 + 
           1.*(1 - z)^2*(52.90044052863436*Log[1 - z] - 9.59691011235955*
              Log[1 - z]^2 + 0.06785714285714285*Log[1 - z]^3) + 
           1.*(1 - z)^3*(-33.15568666011144*Log[1 - z] + 29.144941634241246*
              Log[1 - z]^2 + 4.830945558739255*Log[1 - z]^3) + 
           (1 - z)*(-18.19581387525939 + 1.*(539.063209351803 - 
               73.69369769592544*Log[1 - z] + 14.518518518518519*
                Log[1 - z]^2 + 2.962962962962963*Log[1 - z]^3)) - 
           5046.638777841133*Log[z] - 778.0119954426552*Log[z]^2 + 
           879.4074074074074*Log[z]^3 + 187.85185185185185*Log[z]^4 + 
           z*(-1248.5561201976475 + 6088.5548432309315*Log[z] - 
             3508.4273026775113*Log[z]^2 + 597.7283950617284*Log[z]^3 - 
             28.14814814814815*Log[z]^4) + z^2*(-8363.938248499322 - 
             3792.260991963594*Log[z] - 465.5325427127317*Log[z]^2 - 
             17.64426877470356*Log[z]^3 - 0.9337199668599834*Log[z]^4) + 
           z^3*(10445.993779099159 - 3895.060100838933*Log[z] + 
             2273.708297577807*Log[z]^2 - 75.28206724782068*Log[z]^3 + 
             57.48111658456486*Log[z]^4) + Lh*(-0.9620751854112797 - 
             25.547325102880656*(1 - z) - 9.023380274205614*z^4 + 
             2.316924230851638*z^5 - 0.37274044230565967*z^6 + 
             126.78633515573378*delta[1 - z] + 233.8765432098765*Log[z] + 
             16.59259259259259*Log[z]^2 - 26.074074074074076*Log[z]^3 + 
             z*(58.89833196124631 - 150.12345679012347*Log[z] + 
               158.8148148148148*Log[z]^2 - 26.074074074074076*Log[z]^3) + 
             z^2*(-12.569924429651138 + 73.03170341202848*Log[z] - 
               1.829689777222569*Log[z]^2 + 0.026235652377605993*Log[z]^3) + 
             z^3*(-64.09784362788847 + 43.77075532358046*Log[z] - 
               6.018505338078292*Log[z]^2 + 0.43151515151515146*Log[z]^3) - 
             29.497942386831273*plusD[0, 1 - z]) + 253.57267031146756*
            plusD[0, 1 - z] - 58.99588477366255*plusD[1, 1 - z]) + 
         Lp^3*(269.1226568618195 - 7.680419536661467*z^4 + 
           1.7914510063984876*z^5 - 0.4602920612170803*z^6 + 
           58.15708913236683*delta[1 - z] - 2.3703703703703702*Lh^2*
            delta[1 - z] + (1 - z)*(-11.061728395061728 + 
             1.*(70.51851851851852 - 29.62962962962963*Log[1 - z])) + 
           18.962962962962962*Log[1 - z] - 0.07409274193548387*(1 - z)^2*
            Log[1 - z] + 4.7986942328618065*(1 - z)^3*Log[1 - z] + 
           257.9753086419753*Log[z] + 47.407407407407405*Log[z]^2 + 
           z^2*(-4.368305991643091 + 19.68898357052074*Log[z] - 
             0.07478368282161463*Log[z]^2) + z^3*(-2.869141404279665 + 
             12.631214238063091*Log[z] - 0.027320018916657585*Log[z]^2) + 
           z*(-286.35076308592534 + 43.4567901234568*Log[z] + 
             15.407407407407407*Log[z]^2) + Lh*(-21.333333333333332 - 
             9.481481481481481*(1 - z) + 5.135802469135802*delta[1 - z] + 
             z*(30.814814814814813 - 14.222222222222221*Log[z]) - 
             14.222222222222221*Log[z] - 9.481481481481481*plusD[0, 1 - z]) + 
           10.271604938271604*plusD[0, 1 - z] - 18.962962962962962*
            plusD[1, 1 - z])) + Lp*(-1614.5068930967113 + 
         74309.16886309678*z^4 - 3766.522287044056*z^5 + 
         280.31471087980367*z^6 - 1189.0889508086368*delta[1 - z] - 
         19.90222593356113*Lh^2*delta[1 - z] + 1837.461336351952*Log[1 - z] + 
         274.962962962963*Log[1 - z]^2 - 37.925925925925924*Log[1 - z]^3 + 
         (1 - z)^3*(-26.352060273395118*Log[1 - z] + 
           1.*(42.82274509803921*Log[1 - z] - 208.23116883116884*
              Log[1 - z]^2 - 17.95926680244399*Log[1 - z]^3)) + 
         (1 - z)^2*(-62.261432553790044*Log[1 - z] + 
           1.*(499.4466273739358*Log[1 - z] - 7.505448449287511*
              Log[1 - z]^2 - 12.549104983067247*Log[1 - z]^3)) + 
         (1 - z)*(135.28169137893119 + 1.*(-109.63902162725617 - 
             157.31633888918736*Log[1 - z] - 424.2962962962963*Log[1 - z]^2 + 
             18.962962962962962*Log[1 - z]^3)) + 1182.5463317790418*Log[z] + 
         437.09418954761486*Log[z]^2 + 1.9753086419753085*Log[z]^3 - 
         1.6296296296296295*Log[z]^4 + z^3*(-528989.3831657117 + 
           220390.64918648216*Log[z] - 114272.90633311612*Log[z]^2 + 
           5948.955311973019*Log[z]^3 - 3008.9893676552883*Log[z]^4) + 
         z*(1174.5403212256665 + 936.1898265121797*Log[z] - 
           321.8832495283576*Log[z]^2 - 138.46913580246914*Log[z]^3 - 
           7.506172839506172*Log[z]^4) + z^2*(456848.66214240005 + 
           169290.66006466481*Log[z] + 25646.91936306895*Log[z]^2 + 
           1540.3093179634966*Log[z]^3 + 14.262626262626263*Log[z]^4) + 
         Lh*(635.7890798883867 - 822.9112708484232*z^4 + 44.59586933778526*
            z^5 - 0.990270410921533*z^6 - 268.73696704558654*delta[1 - z] + 
           59.25925925925925*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 - 
           2.6666666666666665*(1 - z)*(38.123740122681 + 47.111111111111114*
              Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) - 
           2.6666666666666665*(1 - z)^3*(14.068003487358325*Log[1 - z] - 
             1.2593457943925233*Log[1 - z]^2) - 2.6666666666666665*(1 - z)^2*
            (15.432915921288014*Log[1 - z] + 2.4101583833970506*
              Log[1 - z]^2) - 261.06545520376415*Log[z] - 75.25925925925925*
            Log[z]^2 + 10.271604938271604*Log[z]^3 + 
           z*(-83.59623681755654 - 83.2876774259864*Log[z] + 
             100.14814814814815*Log[z]^2 + 17.382716049382715*Log[z]^3) + 
           z^2*(1440.9534444194508 + 486.1125692321436*Log[z] + 
             67.18359450570709*Log[z]^2 + 57.45605824232969*Log[z]^3) + 
           z^3*(-436.3821208645974 + 1390.5563183887796*Log[z] + 
             107.37590945836702*Log[z]^2 + 142.27276105536976*Log[z]^3) - 
           79.60890373424454*plusD[0, 1 - z]) - 537.4739340911725*
          plusD[0, 1 - z] - 159.21780746848913*plusD[1, 1 - z]) + 
       Lp^4*(-91.25925925925927 - 10.731126515668462*z^4 + 
         2.8710470136551596*z^5 - 0.5658507444490163*z^6 - 
         29.265654043153358*delta[1 - z] - 4.7407407407407405*Lh^2*
          delta[1 - z] + 37.925925925925924*Log[1 - z] + 
         0.061711079943899017*(1 - z)^2*Log[1 - z] + 0.6464442197505897*
          (1 - z)^3*Log[1 - z] - 1.3333333333333333*(1 - z)*
          (-36. + 14.222222222222221*Log[1 - z]) + 9.481481481481481*Log[z] + 
         z*(0.7038946336847758 + 9.481481481481481*Log[z]) + 
         z^3*(-17.096216928657377 + 19.132795085495125*Log[z]) + 
         z^2*(-3.6261945898854884 + 28.001073156879478*Log[z]) + 
         Lh*(9.481481481481481 + 9.481481481481481*z + 45.629629629629626*
            delta[1 - z] - 18.962962962962962*plusD[0, 1 - z]) + 
         91.25925925925925*plusD[0, 1 - z] - 37.925925925925924*
          plusD[1, 1 - z]) + Lp^2*(1233.5551912669796 - 1767.6064021171294*
          z^4 + 256.3339776842075*z^5 - 31.918792539619464*z^6 - 
         1196.9920877250138*delta[1 - z] + 207.8564757231792*Log[1 - z] - 
         312.88888888888886*Log[1 - z]^2 + (1 - z)^3*
          (1.063358119384866*Log[1 - z] + 1.*(96.51313969571231*Log[1 - z] - 
             30.206008583690988*Log[1 - z]^2) - 1.3333333333333333*
            (14.068003487358325*Log[1 - z] - 1.2593457943925233*
              Log[1 - z]^2)) + (1 - z)^2*(0.1015106577017138*Log[1 - z] + 
           1.*(451.3469565217391*Log[1 - z] - 102.31228861330327*
              Log[1 - z]^2) - 1.3333333333333333*(15.432915921288014*
              Log[1 - z] + 2.4101583833970506*Log[1 - z]^2)) + 
         (1 - z)*(-2.1932454224643014*(-36. + 14.222222222222221*
              Log[1 - z]) - 1.3333333333333333*(38.123740122681 + 
             47.111111111111114*Log[1 - z] - 3.5555555555555554*
              Log[1 - z]^2) + 1.*(-1709.7000566198103 + 352.1534748134583*
              Log[1 - z] + 37.925925925925924*Log[1 - z]^2)) - 
         142.77537799286625*Log[z] + 64.88888888888889*Log[z]^2 + 
         9.876543209876543*Log[z]^3 + z^3*(2837.399533677266 - 
           196.81295709541507*Log[z] + 1129.8984224351968*Log[z]^2 - 
           24.349973566086987*Log[z]^3) + z*(309.02606097965304 + 
           462.2872381797471*Log[z] + 210.07407407407408*Log[z]^2 + 
           15.012345679012345*Log[z]^3) + z^2*(-1374.6835782986623 - 
           379.4814634169875*Log[z] + 483.19782523993644*Log[z]^2 + 
           66.9928462712279*Log[z]^3) + Lh^2*(-28.444444444444443 - 
           12.25749795341222*z^4 + 2.9095016236058164*z^5 - 
           0.4575845410628019*z^6 + 80.83275534941743*delta[1 - z] + 
           18.962962962962962*Log[z] + z*(28.43687483103541 + 
             18.962962962962962*Log[z]) + z^3*(-25.11609367214748 + 
             24.471678980153555*Log[z]) + z^2*(-2.9966877446552243 + 
             37.21596787892826*Log[z])) - 701.4316613304434*plusD[0, 1 - z] + 
         Lh*(18.053470808008182 + 164.482813147809*(1 - z) + 
           276.1935593302692*z^4 - 53.40603344786709*z^5 + 
           8.557364953886694*z^6 - 350.7158306652217*delta[1 - z] - 
           227.55555555555554*Log[1 - z] - 75.70082449941107*(1 - z)^2*
            Log[1 - z] - 32.04026325977545*(1 - z)^3*Log[1 - z] - 
           128.*Log[z] - 23.703703703703702*Log[z]^2 + 
           z^2*(-77.6424725771067 - 435.82624776779386*Log[z] - 
             106.57696228338429*Log[z]^2) + z^3*(314.290474800312 - 
             420.3553845309975*Log[z] - 48.67033639143731*Log[z]^2) + 
           z*(-553.3773606487896 - 251.25925925925924*Log[z] - 
             28.444444444444443*Log[z]^2) + 323.3310213976697*
            plusD[0, 1 - z]) + 646.6620427953393*plusD[1, 1 - z]) + 
       Lp^3*(313.7045913219702 + 157.46249300675294*z^4 - 
         32.11442737455204*z^5 + 5.4733047166315*z^6 - 566.7478358117281*
          delta[1 - z] - 3.1604938271604937*Lh^3*delta[1 - z] - 
         502.51851851851853*Log[1 - z] + 75.85185185185185*Log[1 - z]^2 + 
         (1 - z)*(82.2414065739045 + 1.*(-368.33040181039814 + 
             270.22222222222223*Log[1 - z] - 37.925925925925924*
              Log[1 - z]^2)) + (1 - z)^3*(-16.020131629887725*Log[1 - z] + 
           1.*(-8.019616584930896*Log[1 - z] - 1.1469147894221352*
              Log[1 - z]^2)) + (1 - z)^2*(-37.850412249705535*Log[1 - z] + 
           1.*(-24.295550847457626*Log[1 - z] + 0.09271284271284272*
              Log[1 - z]^2)) - 125.62962962962962*Log[z] - 
         13.432098765432098*Log[z]^2 + z^2*(-64.61016600647577 - 
           466.5786216806301*Log[z] - 66.72829284310438*Log[z]^2) + 
         z*(-566.7558895291334 - 187.25925925925924*Log[z] - 
           15.802469135802468*Log[z]^2) + z^3*(426.03293584702476 - 
           367.36181251862865*Log[z] - 0.8878587786782965*Log[z]^2) + 
         Lh^2*(9.481481481481481 + 9.481481481481481*z + 39.11111111111111*
            delta[1 - z] - 18.962962962962962*plusD[0, 1 - z]) + 
         71.32569473235957*plusD[0, 1 - z] + Lh*(-183.7037037037037 - 
           27.591002008043034*z^4 + 7.196844839113227*z^5 - 
           1.3604937594294335*z^6 + 35.66284736617976*delta[1 - z] + 
           75.85185185185185*Log[1 - z] + 0.12342215988779803*(1 - z)^2*
            Log[1 - z] + 1.2928884395011795*(1 - z)^3*Log[1 - z] - 
           2.6666666666666665*(1 - z)*(-36. + 14.222222222222221*
              Log[1 - z]) + 28.444444444444443*Log[z] + 
           z*(28.663263719924295 + 28.444444444444443*Log[z]) + 
           z^3*(-46.75048069338849 + 50.50142966106702*Log[z]) + 
           z^2*(-8.750733052098589 + 74.61013025322308*Log[z]) + 
           156.44444444444443*plusD[0, 1 - z] - 75.85185185185185*
            plusD[1, 1 - z]) + 312.8888888888889*plusD[1, 1 - z] - 
         75.85185185185185*plusD[2, 1 - z]))


==> anc/dFFMSb.m <==
dFFMSb["-"] = delta[1 - z] + as*CF*(-2*(-1 + z) + 2*Lp*(1 + z) - 
       (4*(1 + z^2)*H[0, z])/(-1 + z)) - 32*as^3*CF^3*Lp^3*plusD[2, 1 - z] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + z))/3 - (4*(37 + 19*z))/27 + 
         (4*(9 - 8*z + 9*z^2)*H[0, z])/(3*(-1 + z)) + 
         Lp*((-16*(1 + 4*z))/9 + (8*(1 + z^2)*H[0, z])/(3*(-1 + z))) - 
         (4*(1 + z^2)*H[0, 0, z])/(3*(-1 + z))) + 
       CA*CF*((11*Lp^2*(1 + z))/3 + 2*H[1, z] - (4*(1 + z^2)*H[3, z])/
          (-1 + z) + (8*(1 + z^2)*H[-2, 0, z])/(1 + z) + 
         4*(1 + z)*H[-1, 0, z] - ((-11 - 12*z + z^2)*H[0, 0, z])/
          (3*(-1 + z)) - (4*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
         (4*(1 + z^2)*H[2, 0, z])/(1 + z) + (8*(1 + z^2)*H[-1, -1, 0, z])/
          (1 + z) + (12*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
         (36*z*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
         (8*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (4*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) + (4*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-129 + 118*z - 129*z^2 + 36*zeta[2] + 36*z^2*zeta[2]))/
          (3*(-1 + z)) + Lp*((-22*(1 + z^2)*H[0, z])/(3*(-1 + z)) - 
           (8*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*z*(1 + z^2)*H[0, 0, z])/
            ((-1 + z)*(1 + z)) - (4*(-8 - 67*z - 59*z^2 + 18*zeta[2] + 
              18*z*zeta[2] + 18*z^2*zeta[2]))/(9*(1 + z))) + 
         (-395 - 413*z + 395*z^2 + 413*z^3 - 108*z*zeta[2] + 
           108*z^3*zeta[2] + 756*zeta[3] + 432*z*zeta[3] - 324*z^3*zeta[3])/
          (27*(-1 + z)*(1 + z))) + CF^2*(-2*Lp^3*(1 + z) - 2*H[1, z] + 
         Lp^2*(6*(-1 + z) - 4*Lh*(1 + z) + (2*(3 + 5*z^2)*H[0, z])/(-1 + z) + 
           8*(1 + z)*H[1, z]) + 4*(-1 + z)*H[2, z] + (28*(1 + z^2)*H[3, z])/
          (-1 + z) - (16*(1 + z^2)*H[-2, 0, z])/(1 + z) - 
         8*(1 + z)*H[-1, 0, z] + (2*(6 - 26*z + 5*z^2)*H[0, 0, z])/(-1 + z) + 
         20*(-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) + 
         (4*(11 + 15*z)*(1 + z^2)*H[2, 0, z])/((-1 + z)*(1 + z)) + 
         (4*(1 + z^2)*H[2, 1, z])/(-1 + z) - (16*(1 + z^2)*H[-1, -1, 0, z])/
          (1 + z) - (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
         (2*(11 + 47*z + 33*z^2 + 69*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (36*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) - (8*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (4*H[0, z]*(2 - 9*z + 11*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
          (-1 + z) + Lp*((-4*(3 - 8*z + 2*z^2)*H[0, z])/(-1 + z) + 
           Lh*(4*(-1 + z) + (8*(1 + z^2)*H[0, z])/(-1 + z)) - 
           8*(-1 + z)*H[1, z] - (24*(1 + z^2)*H[2, z])/(-1 + z) + 
           (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - (4*(3 + 7*z + 9*z^2 + 13*z^3)*
             H[0, 0, z])/((-1 + z)*(1 + z)) - (24*(1 + z^2)*H[1, 0, z])/
            (-1 + z) + (2*(6 - 6*z^2 + 3*zeta[2] - 2*z*zeta[2] + 
              3*z^2*zeta[2]))/(1 + z)) + (2*(-20 + 20*z + 20*z^2 - 20*z^3 + 
            11*zeta[2] - 7*z*zeta[2] - 11*z^2*zeta[2] + 7*z^3*zeta[2] + 
            16*zeta[3] + 28*z*zeta[3] + 16*z^2*zeta[3] + 28*z^3*zeta[3]))/
          ((-1 + z)*(1 + z)))) + plusD[1, 1 - z]*(16*as^2*CF^2*Lp^2 + 
       as^3*(CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - z]*
      (-4*as*CF*Lp + as^2*(CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF*Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((154*Lp^4)/9 + Lp^3*((88*Lh)/3 - (8*(-67 + 18*zeta[2]))/
                9) + Lp^2*((-16*Lh*(-67 + 18*zeta[2]))/9 + 
               (2*(404 + 495*zeta[2] - 378*zeta[3]))/27) - 
             (4*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + (2*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81)) + 
           CF*Nf*TF*((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^3*(-8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           Lp^3*(-8*Lh^2 + 28*zeta[2]) - 5*Lp*zeta[4]) + 
         CF^2*Nf*TF*((-160/9 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(1 + 45*zeta[2]))/27) + 
           Lp*((-896*Lh)/27 - (4*(-1813 + 450*zeta[2] + 1548*zeta[3]))/81) - 
           (2*(-1711 + 112*zeta[2] + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + z))/27 - 
         (32*(67 - 86*z + 67*z^2)*H[0, z])/(81*(-1 + z)) + 
         Lp^2*((64*(1 + 4*z))/27 - (32*(1 + z^2)*H[0, z])/(9*(-1 + z))) + 
         (32*(37 - 24*z + 37*z^2)*H[0, 0, z])/(81*(-1 + z)) + 
         Lp*((160*(-1 + 11*z))/81 - (128*(4 - 3*z + 4*z^2)*H[0, z])/
            (27*(-1 + z)) + (64*(1 + z^2)*H[0, 0, z])/(9*(-1 + z))) - 
         (224*(1 + z^2)*H[0, 0, 0, z])/(27*(-1 + z)) + 
         (64*(-41 + 157*z + 81*zeta[3] + 81*z*zeta[3]))/729) + 
       CF^2*Nf*TF*((28*Lp^4*(1 + z))/9 + Lh*((-224*(-1 + z))/27 - 
           (448*(1 + z^2)*H[0, z])/(27*(-1 + z))) + 
         Lp^3*((16*Lh*(1 + z))/3 + (40*(3 + z))/9 - (16*(5 + 8*z^2)*H[0, z])/
            (9*(-1 + z)) - (32*(1 + z)*H[1, z])/3) - 
         (16*(356 + 192*z - 7*z^2 + 237*z^3)*H[3, z])/(27*(-1 + z)*(1 + z)) + 
         (32*(1 + 51*z)*(1 + z^2)*H[4, z])/(9*(-1 + z)*(1 + z)) + 
         (128*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) + 
         (64*(43 + 18*z + 25*z^2)*H[-2, 0, z])/(27*(1 + z)) - 
         (320*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) + 
         (64*(7 - 6*z + 7*z^2)*H[-1, 2, z])/(27*(1 + z)) - 
         (512*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) - 
         (32*(19 - 18*z + 19*z^2)*H[1, 2, z])/(9*(-1 + z)) + 
         (160*(1 + z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (16*(394 + 238*z + 97*z^2 + 493*z^3)*H[2, 0, z])/
          (27*(-1 + z)*(1 + z)) - (64*(4 - z + 2*z^2)*H[2, 1, z])/
          (9*(-1 + z)) + (64*(1 + 3*z)*(1 + z^2)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-1 + 41*z)*(1 + z^2)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (64*(3 + 5*z)*(1 + z^2)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) - (128*(1 + z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) - (160*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) + 
         (128*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
         (32*(107 + 54*z + 107*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) - 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
         (128*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (8*(477 + 967*z + 747*z^2 + 2257*z^3)*H[0, 0, 0, z])/
          (27*(-1 + z)*(1 + z)) - (80*(3 - 2*z + 3*z^2)*H[1, 0, 0, z])/
          (-1 + z) - (64*(9 - 8*z + 9*z^2)*H[1, 1, 0, z])/(9*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
         (544*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (128*(1 + z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
         (64*(4 + 31*z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (32*(1 + 25*z)*(1 + z^2)*H[2, 1, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (64*(1 + z^2)*H[2, 1, 1, z])/(9*(-1 + z)) - 
         (512*(1 + z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
         (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
         (32*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (32*(7 + 101*z + 21*z^2 + 115*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) + (608*(1 + z^2)*H[1, 0, 0, 0, z])/
          (3*(-1 + z)) + (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
         (256*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
         (256*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) + 
         (32*H[1, 1, z]*(-3 + 7*z - 4*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
          (9*(-1 + z)) + (128*H[-1, 0, z]*(-7 + 42*z - 7*z^2 + 45*zeta[2] + 
            45*z^2*zeta[2]))/(81*(1 + z)) - 
         (16*H[1, 0, z]*(137 - 870*z + 173*z^2 + 126*zeta[2] + 
            126*z^2*zeta[2]))/(81*(-1 + z)) + 
         (8*H[2, z]*(-262 + 1172*z + 1445*z^2 + 11*z^3 - 360*zeta[2] + 
            72*z*zeta[2] - 360*z^2*zeta[2] + 72*z^3*zeta[2]))/
          (81*(-1 + z)*(1 + z)) - (4*H[0, 0, z]*(-332 - 5560*z - 4338*z^2 - 
            902*z^3 + 1557*zeta[2] + 2709*z*zeta[2] + 1557*z^2*zeta[2] + 
            2709*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
         Lp^2*((-4*(49 + 36*z + 101*z^2)*H[0, z])/(9*(-1 + z)) + 
           Lh*((8*(17 + 23*z))/9 - (32*(1 + z^2)*H[0, z])/(3*(-1 + z))) - 
           (16*(17 + 23*z)*H[1, z])/9 + (32*(1 + z^2)*H[2, z])/(-1 + z) - 
           (64*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (4*(13 + 29*z + 37*z^2 + 53*z^3)*H[0, 0, z])/(3*(-1 + z)*
             (1 + z)) + (32*(1 + z^2)*H[1, 0, z])/(-1 + z) - 
           (4*(-160 - 2*z + 158*z^2 + 27*zeta[2] - 90*z*zeta[2] + 
              27*z^2*zeta[2]))/(27*(1 + z))) + 
         (128*H[-1, z]*(7*zeta[2] + 9*z*zeta[2] + 7*z^2*zeta[2] + 3*zeta[3] + 
            3*z^2*zeta[3]))/(27*(1 + z)) + 
         (8*H[1, z]*(-161 + 283*z - 122*z^2 + 12*zeta[2] - 24*z*zeta[2] + 
            12*z^2*zeta[2] + 12*zeta[3] + 12*z^2*zeta[3]))/(27*(-1 + z)) - 
         (4*H[0, z]*(-1630 - 3972*z + 953*z^2 + 3295*z^3 - 687*zeta[2] - 
            1575*z*zeta[2] + 933*z^2*zeta[2] + 1341*z^3*zeta[2] + 
            1476*zeta[3] + 2628*z*zeta[3] + 1476*z^2*zeta[3] + 
            2628*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
         Lp*((16*(-158 + 55*z)*H[1, z])/27 + (16*(85 - 36*z + 61*z^2)*
             H[2, z])/(9*(-1 + z)) - (16*(7 + 15*z)*(1 + z^2)*H[3, z])/
            (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) - 
           (64*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) + 
           (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) + 
           (16*(41 + 72*z + 96*z^2 + 145*z^3)*H[0, 0, z])/
            (9*(-1 + z)*(1 + z)) + Lh*((8*(95 + 17*z))/27 - 
             (8*(47 - 24*z + 47*z^2)*H[0, z])/(9*(-1 + z)) + 
             (8*(1 + z^2)*H[0, 0, z])/(3*(-1 + z))) + 
           (16*(67 - 24*z + 67*z^2)*H[1, 0, z])/(9*(-1 + z)) - 
           (64*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
           (32*(5 + 9*z)*(1 + z^2)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) + 
           (128*(1 + z^2)*H[-1, -1, 0, z])/(3*(1 + z)) + 
           (128*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(1 + 5*z)*(13 + 4*z + 19*z^2)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (304*(1 + z^2)*H[1, 0, 0, z])/
            (3*(-1 + z)) - (64*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (64*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           (8*H[0, z]*(170 - 382*z - 471*z^2 + 81*z^3 + 9*zeta[2] + 
              81*z*zeta[2] + 9*z^2*zeta[2] + 81*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) - (2*(4201 + 3626*z - 575*z^2 + 
              18*zeta[2] - 1764*z*zeta[2] + 1098*z^2*zeta[2] - 1548*zeta[3] - 
              3096*z*zeta[3] - 1548*z^2*zeta[3]))/(81*(1 + z))) + 
         (23503 - 13237*z - 23503*z^2 + 13237*z^3 + 2824*zeta[2] - 
           4504*z*zeta[2] + 256*z^2*zeta[2] + 416*z^3*zeta[2] - 
           11640*zeta[3] - 4008*z*zeta[3] + 456*z^2*zeta[3] - 
           18696*z^3*zeta[3] - 4824*zeta[4] - 10872*z*zeta[4] - 
           2232*z^2*zeta[4] - 8280*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
       CF^3*(Lp^5*(1 + z) + Lp^4*(-5*(-1 + z) + 4*Lh*(1 + z) - 
           (4*(1 + 2*z^2)*H[0, z])/(-1 + z) - 8*(1 + z)*H[1, z]) + 
         (8*(-452 - 152*z + 287*z^2 + 287*z^3)*H[4, z])/
          (3*(-1 + z)*(1 + z)) - (32*(122 + 109*z + 148*z^2 + 135*z^3)*
           H[5, z])/(3*(-1 + z)*(1 + z)) + (32*(-41 + 31*z - 65*z^2 + 95*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - (16*(-50 - 34*z + 19*z^2)*
           H[-3, 0, z])/(3*(1 + z)) - (64*(-41 + 38*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(149 + 146*z + 30*z^2)*H[-2, 2, z])/
          (3*(1 + z)) - (32*(-57 + 53*z - 60*z^2 + 56*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) - (32*(61 + 98*z + 61*z^2)*H[-1, 3, z])/
          (3*(1 + z)) - (3872*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) + 
         (32*(9 - 23*z + 8*z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (2672*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
         (8*(-109 - 85*z + 70*z^2 + 130*z^3)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(67 + 239*z + 49*z^2 + 221*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(-137 + 175*z + 227*z^2 + 137*z^3)*H[3, 0, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-39 - 17*z + 21*z^2 + 23*z^3)*
           H[3, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(123 + 103*z + 127*z^2 + 115*z^3)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(123 + 283*z + 233*z^2 + 453*z^3)*
           H[4, 0, z])/(3*(-1 + z)*(1 + z)) - (32*(39 + 43*z^2)*H[4, 1, z])/
          (3*(-1 + z)) - (32*(31 + 63*z + 51*z^2 + 43*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(19 + 57*z - 49*z^2 + 173*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(-27 + 59*z - 21*z^2 + 53*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(47 + 64*z + 2*z^2)*H[-2, -1, 0, z])/
          (3*(1 + z)) + (64*(-18 + 14*z - 19*z^2 + 15*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-27 + 25*z + 4*z^2 + 14*z^3)*
           H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - (64*(2 + z^2)*H[-2, 2, 0, z])/
          (3*(1 + z)) - (320*(1 + z^2)*H[-2, 2, 1, z])/(3*(1 + z)) - 
         (928*(1 + z^2)*H[-1, -3, 0, z])/(3*(1 + z)) - 
         (32*(10 + 10*z + 9*z^2)*H[-1, -2, 0, z])/(3*(1 + z)) + 
         (352*(1 + z^2)*H[-1, -2, 2, z])/(1 + z) - 
         (32*(23 + 28*z + 23*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
         (1984*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) - 
         (64*(14 + 19*z + 14*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
         (32*(5 + 8*z + 5*z^2)*H[-1, 2, 1, z])/(1 + z) - 
         (416*(1 + z^2)*H[-1, 2, 2, z])/(1 + z) - 
         (32*(2 - 9*z + 2*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (320*(1 + z^2)*H[1, -3, 0, z])/(-1 + z) - 
         (32*(-17 + 15*z)*H[1, -2, 0, z])/3 + (64*(1 + z^2)*H[1, -2, 2, z])/
          (-1 + z) + (8*(-61 + 63*z)*H[1, 1, 2, z])/3 - 
         (256*(1 + z^2)*H[1, 1, 3, z])/(-1 + z) - 
         (8*(39 - 124*z + 43*z^2)*H[1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(-1 + 2*z)*H[1, 2, 1, z])/3 - (240*(1 + z^2)*H[1, 2, 2, z])/
          (-1 + z) - (2272*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (416*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) - 
         (128*(6 + 7*z)*(1 + z^2)*H[2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(-11 + 125*z + 188*z^2 + 244*z^3)*H[2, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-91 - 69*z + 85*z^2 + 147*z^3)*
           H[2, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(3 + 41*z - 3*z^2 + 35*z^3)*H[2, 1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(127 + 251*z + 125*z^2 + 249*z^3)*
           H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (448*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) - 
         (16*(107 + 175*z + 207*z^2 + 315*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(51 + 62*z + 56*z^2 + 69*z^3)*
           H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[3, 1, 1, z])/
          (-1 + z) - (64*(-11 + 7*z)*(1 + z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-11 + 75*z + 8*z^2 + 56*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-23 + 63*z - 31*z^2 + 71*z^3)*H[-2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (128*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) - 
         (432*(1 + z^2)*H[-1, -2, 0, 0, z])/(1 + z) - 
         (160*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) - 
         (16*(17 + 19*z)*H[-1, -1, -1, 0, z])/3 + 
         (1408*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) - 
         (8*(47 - 20*z + 41*z^2)*H[-1, -1, 0, 0, z])/(3*(1 + z)) + 
         (2528*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(1 + z) - 
         (8*(101 + 4*z + 101*z^2)*H[-1, 0, 0, 0, z])/(3*(1 + z)) - 
         (32*(19 - 12*z + 19*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) - 
         (32*(29 - 6*z + 29*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(-57 + 1409*z + 573*z^2 + 271*z^3)*H[0, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, -2, -1, 0, z])/
          (3*(-1 + z)) - (832*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (64*(4 + 19*z + 4*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (320*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) + 
         (8*(-143 + 153*z)*H[1, 1, 0, 0, z])/3 + 
         (8*(-117 + 119*z)*H[1, 1, 1, 0, z])/3 - 
         (288*(1 + z^2)*H[1, 1, 2, 0, z])/(-1 + z) - 
         (1904*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (800*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) - 
         (32*(22 + 56*z + 31*z^2 + 65*z^3)*H[2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (16*(1 + 229*z - 9*z^2 + 219*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-19 + 109*z - 37*z^2 + 91*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (576*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) + (832*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) + 
         (80*(35 + 6*z + 35*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) - 
         (8*(17 + 161*z + 119*z^2 + 551*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (3280*(1 + z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (1952*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) + 
         (16*(-195 + 89*z - 215*z^2 + 109*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) - (32*(-47 + 35*z - 49*z^2 + 37*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
         (416*(1 + z^2)*H[-1, -2, z]*zeta[2])/(1 + z) - 
         (160*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) - 
         (1408*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
         (28*H[1, 1, 0, z]*(25 - 54*z + 29*z^2 + 10*zeta[2] + 
            10*z^2*zeta[2]))/(3*(-1 + z)) - 
         (4*H[1, 2, z]*(375 - 680*z + 297*z^2 + 10*zeta[2] + 10*z^2*zeta[2]))/
          (3*(-1 + z)) + (16*H[-1, 2, z]*(-65 - 162*z - 65*z^2 + 24*zeta[2] + 
            12*z*zeta[2] + 24*z^2*zeta[2]))/(3*(1 + z)) - 
         (16*H[-1, -1, 0, z]*(-89 - 186*z - 97*z^2 + 100*zeta[2] + 
            100*z^2*zeta[2]))/(3*(1 + z)) + 
         (4*H[1, 0, 0, z]*(-127 + 92*z - 89*z^2 + 233*zeta[2] + 
            233*z^2*zeta[2]))/(3*(-1 + z)) + 
         (8*H[-1, 0, 0, z]*(10 - 92*z - 6*z^2 + 581*zeta[2] + 36*z*zeta[2] + 
            581*z^2*zeta[2]))/(3*(1 + z)) - 
         (4*H[2, 1, z]*(71 + 43*z - 75*z^2 - 47*z^3 - 73*zeta[2] + 
            87*z*zeta[2] - 97*z^2*zeta[2] + 63*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (4*H[2, 0, z]*(-318 + 174*z + 34*z^2 - 
            458*z^3 - 73*zeta[2] + 203*z*zeta[2] - 153*z^2*zeta[2] + 
            123*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         (16*H[-2, 0, z]*(-12 + 59*z + z^2 - 38*z^3 - 158*zeta[2] + 
            122*z*zeta[2] - 178*z^2*zeta[2] + 142*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (4*H[3, z]*(-1012 - 276*z + 1112*z^2 + 
            248*z^3 - 29*zeta[2] + 163*z*zeta[2] - 77*z^2*zeta[2] + 
            163*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         (2*H[0, 0, 0, z]*(-234 - 706*z - 384*z^2 - 336*z^3 + 1527*zeta[2] + 
            251*z*zeta[2] + 1029*z^2*zeta[2] + 297*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + Lp^3*(4*Lh^2*(1 + z) + 
           (4*(-2 + z)*(-2 + 5*z)*H[0, z])/(-1 + z) + 24*(-1 + z)*H[1, z] + 
           Lh*(-12*(-1 + z) - (4*(3 + 5*z^2)*H[0, z])/(-1 + z) - 
             16*(1 + z)*H[1, z]) + (16*(2 + 3*z^2)*H[2, z])/(-1 + z) - 
           (16*(1 + z^2)*H[-1, 0, z])/(1 + z) + 
           (8*(5 + 11*z + 17*z^2 + 23*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (40*(1 + z^2)*H[1, 0, z])/(-1 + z) + 32*(1 + z)*H[1, 1, z] - 
           (2*(10 - 10*z^2 + 15*zeta[2] + 22*z*zeta[2] + 15*z^2*zeta[2]))/
            (1 + z)) + (8*H[1, 1, z]*(-43 + 92*z - 49*z^2 + 48*zeta[2] - 
            96*z*zeta[2] + 48*z^2*zeta[2] - 132*zeta[3] - 132*z^2*zeta[3]))/
          (3*(-1 + z)) - (4*H[1, 0, z]*(-2 - 4*z + 30*z^2 + 203*zeta[2] - 
            558*z*zeta[2] + 175*z^2*zeta[2] + 248*zeta[3] + 248*z^2*zeta[3]))/
          (3*(-1 + z)) + (8*H[-1, 0, z]*(-81 - 150*z - 81*z^2 + 313*zeta[2] + 
            546*z*zeta[2] + 311*z^2*zeta[2] + 328*zeta[3] - 48*z*zeta[3] + 
            328*z^2*zeta[3]))/(3*(1 + z)) + 
         (8*H[-1, -1, z]*(75*zeta[2] + 76*z*zeta[2] + 73*z^2*zeta[2] + 
            366*zeta[3] + 366*z^2*zeta[3]))/(3*(1 + z)) + 
         (2*H[2, z]*(-2248 + 116*z + 2231*z^2 - 133*z^3 - 314*zeta[2] + 
            170*z*zeta[2] + 590*z^2*zeta[2] + 58*z^3*zeta[2] - 1920*zeta[3] - 
            1376*z*zeta[3] - 2064*z^2*zeta[3] - 1520*z^3*zeta[3]))/
          (3*(-1 + z)*(1 + z)) + (32*H[-2, z]*(-98*zeta[2] - 7*z*zeta[2] + 
            89*z^2*zeta[2] + 16*z^3*zeta[2] - 52*zeta[3] + 42*z*zeta[3] - 
            55*z^2*zeta[3] + 45*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(-294 + 182*z + 199*z^2 - 133*z^3 - 1614*zeta[2] - 
            1916*z*zeta[2] + 93*z^2*zeta[2] + 995*z^3*zeta[2] + 240*zeta[3] + 
            1520*z*zeta[3] + 720*z^2*zeta[3] + 1840*z^3*zeta[3]))/
          (3*(-1 + z)*(1 + z)) + Lp^2*(Lh^2*(-4*(-1 + z) - 
             (8*(1 + z^2)*H[0, z])/(-1 + z)) - (4*(17 - 42*z + 13*z^2)*
             H[2, z])/(-1 + z) - (4*(23 + 39*z + 55*z^2 + 71*z^3)*H[3, z])/
            ((-1 + z)*(1 + z)) + (16*(3 + 7*z^2)*H[-2, 0, z])/(1 + z) + 
           72*(1 + z)*H[-1, 0, z] + (64*(1 + z^2)*H[-1, 2, z])/(1 + z) - 
           (2*(20 - 126*z + 67*z^2)*H[0, 0, z])/(-1 + z) - 
           (4*(19 - 50*z + 19*z^2)*H[1, 0, z])/(-1 + z) - 
           32*(-1 + z)*H[1, 1, z] - (136*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
           (4*(35 + 39*z + 51*z^2 + 55*z^3)*H[2, 0, z])/((-1 + z)*(1 + z)) - 
           (132*(1 + z^2)*H[2, 1, z])/(-1 + z) - 
           (112*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
           (120*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (2*(19 + 71*z + 89*z^2 + 173*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (196*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (136*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
           (120*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
           2*H[1, z]*(-25 + 24*z + 4*zeta[2] + 4*z*zeta[2]) + 
           (2*H[0, z]*(-26 + 36*z + 18*z^2 - 44*z^3 + 3*zeta[2] + 
              51*z*zeta[2] + 17*z^2*zeta[2] + 97*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) + Lh*((8*(3 - 8*z + 2*z^2)*H[0, z])/(-1 + z) + 
             16*(-1 + z)*H[1, z] + (48*(1 + z^2)*H[2, z])/(-1 + z) - 
             (32*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*(3 + 7*z + 9*z^2 + 
                13*z^3)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (48*(1 + z^2)*H[1, 0, z])/(-1 + z) - (4*(6 - 6*z^2 + 3*zeta[2] - 
                2*z*zeta[2] + 3*z^2*zeta[2]))/(1 + z)) + 
           (2*(-4 + 4*z + 4*z^2 - 4*z^3 - 17*zeta[2] - 11*z*zeta[2] + 
              17*z^2*zeta[2] + 11*z^3*zeta[2] - 16*zeta[3] + 36*z*zeta[3] - 
              64*z^2*zeta[3] + 84*z^3*zeta[3]))/((-1 + z)*(1 + z))) - 
         (2*H[1, z]*(2549 - 5057*z + 2508*z^2 - 87*zeta[2] - 83*z*zeta[2] + 
            186*z^2*zeta[2] + 1172*zeta[3] - 2784*z*zeta[3] + 
            1180*z^2*zeta[3] + 348*zeta[4] + 348*z^2*zeta[4]))/(3*(-1 + z)) + 
         (8*H[-1, z]*(219*zeta[2] + 510*z*zeta[2] + 227*z^2*zeta[2] + 
            2*zeta[3] + 48*z*zeta[3] + 4*z^2*zeta[3] + 560*zeta[4] - 
            66*z*zeta[4] + 560*z^2*zeta[4]))/(3*(1 + z)) - 
         (H[0, z]*(-1388 - 5446*z + 1339*z^2 + 5349*z^3 - 3440*zeta[2] - 
            3388*z*zeta[2] + 5336*z^2*zeta[2] + 4436*z^3*zeta[2] - 
            216*zeta[3] - 2920*z*zeta[3] - 840*z^2*zeta[3] + 
            2008*z^3*zeta[3] + 477*zeta[4] + 1517*z*zeta[4] + 
            925*z^2*zeta[4] + 2941*z^3*zeta[4]))/(3*(-1 + z)*(1 + z)) + 
         Lp*((-8*(-44 + 8*z + 47*z^2 + 19*z^3)*H[3, z])/((-1 + z)*(1 + z)) + 
           (96*(4 + 7*z + 8*z^2 + 11*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
           (64*(-3 + 3*z - 7*z^2 + 9*z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (48*(-3 - 4*z + z^2)*H[-2, 0, z])/(1 + z) + 
           (256*(1 + z^2)*H[-2, 2, z])/(1 + z) + (64*(7 + 11*z + 7*z^2)*
             H[-1, 2, z])/(1 + z) + (160*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           16*H[1, 1, z] + 144*(-1 + z)*H[1, 2, z] + 
           (416*(1 + z^2)*H[1, 3, z])/(-1 + z) + (8*(17 - 70*z + 17*z^2)*
             H[2, 0, z])/(-1 + z) + 40*(-1 + z)*H[2, 1, z] + 
           (16*(25 + 29*z + 27*z^2 + 31*z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) + 
           (8*(41 + 69*z + 87*z^2 + 123*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(37 + 39*z^2)*H[3, 1, z])/(-1 + z) + 
           (32*(-3 + 15*z - z^2 + 13*z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(-3 + 15*z - 17*z^2 + 29*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
           (256*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) - 160*(1 + z)*
            H[-1, -1, 0, z] - (832*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
           (144*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (224*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
           (4*(19 - 225*z - 109*z^2 + 63*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
           (12*(11 - 48*z + 11*z^2)*H[1, 0, 0, z])/(-1 + z) + 
           144*(-1 + z)*H[1, 1, 0, z] + (96*(1 + z^2)*H[1, 1, 2, z])/
            (-1 + z) + (464*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (80*(1 + z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (8*(61 + 69*z + 91*z^2 + 99*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(25 + 29*z + 27*z^2 + 31*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (48*(1 + z^2)*H[2, 1, 1, z])/
            (-1 + z) + (192*(1 + z^2)*H[-1, -1, -1, 0, z])/(1 + z) - 
           (592*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (4*(19 + 111*z + 133*z^2 + 409*z^3)*H[0, 0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (656*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
           (16*(-13 + z - 15*z^2 + 3*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) + (928*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + (8*H[1, 0, z]*(20 - 31*z + 19*z^2 + 3*zeta[2] + 
              3*z^2*zeta[2]))/(-1 + z) - (16*H[-1, 0, z]*(2 + 4*z + 2*z^2 + 
              25*zeta[2] + 25*z^2*zeta[2]))/(1 + z) - 
           (4*H[2, z]*(-98 - 35*z + 82*z^2 + 19*z^3 - 6*zeta[2] + 
              42*z*zeta[2] - 6*z^2*zeta[2] + 42*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) - (4*H[0, 0, z]*(-31 - 30*z + 2*z^2 + z^3 + 
              37*zeta[2] + 81*z*zeta[2] + 15*z^2*zeta[2] + 139*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) - (48*H[-1, z]*(11*zeta[2] + 18*z*zeta[2] + 
              11*z^2*zeta[2] + 16*zeta[3] + 16*z^2*zeta[3]))/(1 + z) + 
           (4*H[1, z]*(91 - 182*z + 91*z^2 + 26*zeta[2] - 52*z*zeta[2] + 
              26*z^2*zeta[2] + 100*zeta[3] + 100*z^2*zeta[3]))/(-1 + z) + 
           (2*H[0, z]*(2 - 274*z - 23*z^2 + 301*z^3 - 98*zeta[2] - 
              202*z*zeta[2] - 88*z^2*zeta[2] + 160*z^3*zeta[2] + 36*zeta[3] + 
              12*z*zeta[3] + 204*z^2*zeta[3] - 60*z^3*zeta[3]))/
            ((-1 + z)*(1 + z)) + Lh*(4*H[1, z] - 8*(-1 + z)*H[2, z] - 
             (56*(1 + z^2)*H[3, z])/(-1 + z) + (32*(1 + z^2)*H[-2, 0, z])/
              (1 + z) + 16*(1 + z)*H[-1, 0, z] - (4*(6 - 26*z + 5*z^2)*H[0, 
                0, z])/(-1 + z) - 40*(-1 + z)*H[1, 0, z] - 
             (16*(1 + z^2)*H[1, 2, z])/(-1 + z) - (8*(11 + 15*z)*(1 + z^2)*H[
                2, 0, z])/((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 1, z])/
              (-1 + z) + (32*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
             (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (4*(11 + 47*z + 33*z^2 + 
                69*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (72*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (16*(1 + z^2)*H[1, 1, 0, 
                z])/(-1 + z) + (16*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (8*H[0, z]*(2 - 9*z + 11*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
              (-1 + z) - (4*(-20 + 20*z + 20*z^2 - 20*z^3 + 11*zeta[2] - 
                7*z*zeta[2] - 11*z^2*zeta[2] + 7*z^3*zeta[2] + 16*zeta[3] + 
                28*z*zeta[3] + 16*z^2*zeta[3] + 28*z^3*zeta[3]))/
              ((-1 + z)*(1 + z))) + (-532 + 532*z + 532*z^2 - 532*z^3 - 
             360*zeta[2] - 512*z*zeta[2] + 360*z^2*zeta[2] + 
             512*z^3*zeta[2] - 72*zeta[3] - 1416*z*zeta[3] - 
             504*z^2*zeta[3] + 1416*z^3*zeta[3] + 895*zeta[4] - 
             449*z*zeta[4] + 1057*z^2*zeta[4] - 831*z^3*zeta[4])/
            (2*(-1 + z)*(1 + z))) + (3184 - 3184*z - 3184*z^2 + 3184*z^3 + 
           11712*zeta[2] - 2096*z*zeta[2] - 11740*z^2*zeta[2] + 
           1876*z^3*zeta[2] + 1232*zeta[3] + 13152*z*zeta[3] - 
           5504*z^2*zeta[3] - 15888*z^3*zeta[3] - 3072*zeta[2]*zeta[3] - 
           208*z*zeta[2]*zeta[3] - 3008*z^2*zeta[2]*zeta[3] + 
           1264*z^3*zeta[2]*zeta[3] - 1979*zeta[4] + 8003*z*zeta[4] + 
           2663*z^2*zeta[4] - 5927*z^3*zeta[4] - 2208*zeta[5] - 
           14944*z*zeta[5] - 3360*z^2*zeta[5] - 24224*z^3*zeta[5])/
          (6*(-1 + z)*(1 + z))) + CA^2*CF*((242*Lp^3*(1 + z))/27 + 
         (4*(-782 - 37*z + 358*z^2 + 713*z^3)*H[4, z])/(9*(-1 + z)*(1 + z)) + 
         (4*(-277 + 31*z - 171*z^2 + 137*z^3)*H[5, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(7 + 8*z + 2*z^2 + 13*z^3)*H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(23 + 130*z + 41*z^2 + 76*z^3)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(-27 + 35*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(292 + 297*z + 115*z^2)*H[-2, 2, z])/
          (9*(1 + z)) - (4*(-199 + 215*z - 205*z^2 + 221*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) - (64*(35 + 48*z + 35*z^2)*H[-1, 3, z])/
          (9*(1 + z)) - (1600*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) + 
         (4*(236 - 165*z + 209*z^2)*H[1, 3, z])/(9*(-1 + z)) - 
         (664*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
         (4*(-65 - 104*z + 127*z^2 + 430*z^3)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) - (8*(11 + 107*z - 7*z^2 + 89*z^3)*H[2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (4*(-292 + 11*z - 73*z^2 + 602*z^3)*
           H[3, 0, z])/(9*(-1 + z)*(1 + z)) + (8*(-18 - 2*z + 9*z^2 + 37*z^3)*
           H[3, 1, z])/(9*(-1 + z)*(1 + z)) + 
         (4*(-47 + 21*z - 25*z^2 + 35*z^3)*H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(-25 + 2*z - 15*z^2 + 18*z^3)*H[4, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-21 - 5*z - 15*z^2 + z^3)*H[4, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(15 + 21*z + 22*z^2 + 14*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-32 + 22*z - 49*z^2 + 35*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(13 + 43*z + 27*z^2 + 29*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-152 - 174*z + 49*z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) + (8*(-73 + 17*z - 75*z^2 + 19*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (4*(-544 - 197*z + 335*z^2 + 118*z^3)*
           H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (8*(-39 + 47*z - 37*z^2 + 45*z^3)*H[-2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-3 + 5*z)*(1 + z^2)*H[-2, 2, 1, z])/
          (3*(-1 + z)*(1 + z)) - (496*(1 + z^2)*H[-1, -3, 0, z])/
          (3*(1 + z)) + (8*(29 + 108*z + 62*z^2)*H[-1, -2, 0, z])/
          (9*(1 + z)) + (368*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) - 
         (16*(9 - 4*z + 9*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
         (608*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) - 
         (8*(51 + 80*z + 60*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
         (16*(29 + 36*z + 29*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (464*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
         (4*(109 - 18*z + 109*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
         (128*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (736*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) - 
         (16*(14 - 23*z + 6*z^2)*H[1, -2, 0, z])/(3*(-1 + z)) + 
         (32*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) + 
         (4*(155 - 237*z + 170*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
         (224*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
         (4*(268 - 153*z + 211*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (4*(14 - z + 9*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
         (88*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (16*(21 + 37*z + 23*z^2 + 39*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (4*(245 + 134*z - 16*z^2 + 1103*z^3)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (4*(-61 - 64*z + 107*z^2 + 566*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) - (4*(-35 + 69*z - 53*z^2 + 51*z^3)*
           H[2, 1, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-5 + 51*z - 31*z^2 + 25*z^3)*H[2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 2, 1, z])/(-1 + z) + 
         (16*(14 + 19*z + 11*z^2 + 22*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-11 - 7*z^2 + 14*z^3)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(1 + z)^2*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)) - (4*(105 + 119*z + 171*z^2 + 53*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-43 - 9*z - 54*z^2 + 2*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) - 
         (56*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
         (48*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) - 
         (8*(91 + 3*z + 88*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
         (448*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (4*(31 + 309*z + 58*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
         (656*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
         (4*(487 + 987*z + 622*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
         (16*(37 - 6*z + 37*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) - 
         (8*(53 - 6*z + 53*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*z*(476 - 45*z + 1133*z^2)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(1 + z^2)*H[1, -2, -1, 0, z])/(-1 + z) - 
         (512*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (4*(956 - 627*z + 821*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
         (160*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) + 
         (4*(580 - 813*z + 607*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) + 
         (32*(41 - 60*z + 41*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) - 
         (80*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 2, 0, 0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) + 
         (4*(115 + 27*z + 153*z^2 + 65*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(-163 + 93*z - 193*z^2 + 63*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-67 + 93*z - 97*z^2 + 63*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (288*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) + (272*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) - 
         (4*(27 - 10*z + 27*z^2)*H[-1, 0, 0, 0, 0, z])/(1 + z) + 
         (56*z*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (296*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(-1 + z) + 
         (320*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) + 
         (16*(-69 + 49*z - 76*z^2 + 56*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) - (16*(-37 + 7*z - 39*z^2 + 9*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
         (272*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) - 
         (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) - 
         (448*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
         (8*H[-1, 2, z]*(-385 - 1074*z - 385*z^2 + 81*zeta[2] + 
            54*z*zeta[2] + 81*z^2*zeta[2]))/(27*(1 + z)) + 
         (2*H[1, 2, z]*(-1167 + 1674*z - 1043*z^2 + 168*zeta[2] + 
            168*z^2*zeta[2]))/(9*(-1 + z)) - 
         (8*H[-1, -1, 0, z]*(-337 - 430*z - 361*z^2 + 225*zeta[2] + 
            225*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(-647 + 822*z - 711*z^2 + 312*zeta[2] + 
            312*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[1, 0, 0, z]*(-444 + 155*z - 405*z^2 + 534*zeta[2] + 
            534*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[-1, 0, 0, z]*(892 - 612*z + 748*z^2 + 3663*zeta[2] + 
            162*z*zeta[2] + 3663*z^2*zeta[2]))/(27*(1 + z)) - 
         (4*H[2, 1, z]*(27 + 28*z - 27*z^2 - 28*z^3 - 28*zeta[2] + 
            12*z*zeta[2] - 36*z^2*zeta[2] + 4*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (2*H[2, 0, z]*(-152 - 416*z + 601*z^2 - 
            207*z^3 - 66*zeta[2] + 846*z*zeta[2] - 222*z^2*zeta[2] + 
            690*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
         (2*H[3, z]*(-7116 - 2966*z + 6789*z^2 + 1423*z^3 - 486*zeta[2] + 
            918*z*zeta[2] - 1314*z^2*zeta[2] + 738*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) + (8*H[-2, 0, z]*(-632 + 956*z - 137*z^2 - 
            349*z^3 - 1089*zeta[2] + 1125*z*zeta[2] - 1233*z^2*zeta[2] + 
            1269*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, 0, z]*(847 + 11297*z + 847*z^2 + 3689*z^3 - 
            5238*zeta[2] + 1566*z*zeta[2] - 3402*z^2*zeta[2] + 
            3906*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^2*((-242*(1 + z^2)*H[0, z])/(9*(-1 + z)) - 
           (88*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (88*z*(1 + z^2)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (2*(-329 - 1780*z - 1451*z^2 + 396*zeta[2] + 396*z*zeta[2] + 
              396*z^2*zeta[2]))/(27*(1 + z))) + 
         (4*H[1, 1, z]*(-101 + 241*z - 140*z^2 + 158*zeta[2] - 
            216*z*zeta[2] + 146*z^2*zeta[2] - 108*zeta[3] - 108*z^2*zeta[3]))/
          (9*(-1 + z)) - (2*H[1, 0, z]*(613 - 1335*z + 790*z^2 + 
            478*zeta[2] - 522*z*zeta[2] + 340*z^2*zeta[2] + 384*zeta[3] + 
            384*z^2*zeta[3]))/(9*(-1 + z)) + 
         (4*H[-1, -1, z]*(17*zeta[2] - 51*z*zeta[2] + 20*z^2*zeta[2] + 
            642*zeta[3] + 642*z^2*zeta[3]))/(9*(1 + z)) + 
         (4*H[-1, 0, z]*(433 + 4422*z + 433*z^2 + 6219*zeta[2] + 
            8262*z*zeta[2] + 5598*z^2*zeta[2] + 2052*zeta[3] - 
            648*z*zeta[3] + 2052*z^2*zeta[3]))/(81*(1 + z)) + 
         (2*H[2, z]*(-2730 - 19*z + 2693*z^2 - 18*z^3 - 382*zeta[2] + 
            134*z*zeta[2] + 458*z^2*zeta[2] + 326*z^3*zeta[2] - 
            1308*zeta[3] - 540*z*zeta[3] - 1332*z^2*zeta[3] - 
            564*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) + 
         (4*H[-2, z]*(-736*zeta[2] - 32*z*zeta[2] + 587*z^2*zeta[2] + 
            181*z^3*zeta[2] - 357*zeta[3] + 141*z*zeta[3] - 387*z^2*zeta[3] + 
            171*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(-6739 - 12713*z - 2575*z^2 - 1121*z^3 - 
            8640*zeta[2] - 3582*z*zeta[2] + 9990*z^2*zeta[2] + 
            4464*z^3*zeta[2] + 10800*z*zeta[3] + 13824*z^3*zeta[3]))/
          (81*(-1 + z)*(1 + z)) - (2*H[1, z]*(3595 - 6909*z + 3314*z^2 - 
            179*zeta[2] + 130*z*zeta[2] + 49*z^2*zeta[2] + 938*zeta[3] - 
            1734*z*zeta[3] + 824*z^2*zeta[3] + 18*zeta[4] + 18*z^2*zeta[4]))/
          (9*(-1 + z)) + (4*H[-1, z]*(1781*zeta[2] + 3438*z*zeta[2] + 
            1853*z^2*zeta[2] + 249*zeta[3] + 225*z*zeta[3] + 
            159*z^2*zeta[3] + 279*zeta[4] - 297*z*zeta[4] + 279*z^2*zeta[4]))/
          (27*(1 + z)) - (H[0, z]*(46198 - 68076*z - 7776*z^2 + 105850*z^3 - 
            54936*zeta[2] - 45888*z*zeta[2] + 35190*z^2*zeta[2] + 
            23574*z^3*zeta[2] - 7776*zeta[3] - 8244*z*zeta[3] - 
            3240*z^2*zeta[3] + 4716*z^3*zeta[3] + 13203*zeta[4] - 
            3699*z*zeta[4] + 8613*z^2*zeta[4] - 2781*z^3*zeta[4]))/
          (81*(-1 + z)*(1 + z)) + Lp*((-4*(-47 - 3*z + 25*z^2 + 69*z^3)*
             H[3, z])/(3*(-1 + z)*(1 + z)) - (4*(-15 + z - 9*z^2 + 7*z^3)*
             H[4, z])/((-1 + z)*(1 + z)) + (8*(1 + 3*z - z^2 + 5*z^3)*
             H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(-29 - 13*z - 11*z^2 + 17*z^3)*H[-2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(-3 + 5*z)*(1 + z^2)*H[-2, 2, z])/
            ((-1 + z)*(1 + z)) + (16*(29 + 36*z + 29*z^2)*H[-1, 2, z])/
            (3*(1 + z)) + (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           (88*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + (64*(1 + z^2)*H[1, 3, z])/
            (-1 + z) - (88*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
           (16*(3 + 2*z + 3*z^2)*H[-2, -1, 0, z])/(-1 + z) + 
           (8*(-9 + 5*z - 11*z^2 + 7*z^3)*H[-2, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(1 + 24*z + z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) - (256*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
           (32*(13 + 15*z + 13*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*z*(53 + 83*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(101 - 48*z + 101*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - 
           (88*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
           (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
           (8*z*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
           (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) + 
           (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) - 
           (16*(1 + z^2)*H[1, 0, z]*zeta[2])/(-1 + z) - 
           (8*H[2, z]*(14 + 28*z + 14*z^2 + 3*zeta[2] - 2*z*zeta[2] + 
              3*z^2*zeta[2]))/(1 + z) - (8*H[-1, 0, z]*(149 + 30*z + 
              149*z^2 + 198*zeta[2] + 198*z^2*zeta[2]))/(9*(1 + z)) + 
           (4*H[0, 0, z]*(121 + 611*z + 121*z^2 + 167*z^3 - 135*zeta[2] + 
              63*z*zeta[2] - 81*z^2*zeta[2] + 153*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (8*H[-1, z]*(59*zeta[2] + 96*z*zeta[2] + 
              59*z^2*zeta[2] + 72*zeta[3] + 72*z^2*zeta[3]))/(3*(1 + z)) + 
           (4*H[1, z]*(121 - 253*z + 132*z^2 + 24*zeta[2] - 48*z*zeta[2] + 
              24*z^2*zeta[2] + 108*zeta[3] + 108*z^2*zeta[3]))/(3*(-1 + z)) + 
           (4*H[0, z]*(-1451 - 1454*z - 590*z^2 - 263*z^3 - 27*zeta[2] - 
              261*z*zeta[2] + 621*z^2*zeta[2] + 927*z^3*zeta[2] + 
              756*z*zeta[3] + 972*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) - 
           (-5455 + 36461*z + 5455*z^2 - 36461*z^3 - 576*zeta[2] + 
             7992*z*zeta[2] - 9072*z^2*zeta[2] + 1656*z^3*zeta[2] - 
             8424*zeta[3] + 2592*z*zeta[3] - 11016*z^3*zeta[3] + 
             567*zeta[4] - 5103*z*zeta[4] - 2511*z^2*zeta[4] - 
             9801*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
         (141325 - 735383*z - 141325*z^2 + 735383*z^3 + 1029384*zeta[2] - 
           197100*z*zeta[2] - 911412*z^2*zeta[2] + 59040*z^3*zeta[2] + 
           563976*zeta[3] + 1586520*z*zeta[3] - 133812*z^2*zeta[3] - 
           1480356*z^3*zeta[3] - 353808*zeta[2]*zeta[3] - 104976*z*zeta[2]*
            zeta[3] - 252720*z^2*zeta[2]*zeta[3] + 42768*z^3*zeta[2]*
            zeta[3] - 355104*zeta[4] + 136728*z*zeta[4] - 
           343926*z^2*zeta[4] - 788130*z^3*zeta[4] - 157464*zeta[5] + 
           38880*z*zeta[5] + 64152*z^2*zeta[5] + 124416*z^3*zeta[5])/
          (1458*(-1 + z)*(1 + z))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + z))/27 + 
           (8*(210 + 130*z - 141*z^2 + 19*z^3)*H[3, z])/(27*(-1 + z)*
             (1 + z)) - (32*(-8 + 17*z)*(1 + z^2)*H[4, z])/
            (9*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) - 
           (32*(43 + 18*z + 25*z^2)*H[-2, 0, z])/(27*(1 + z)) + 
           (160*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) - 
           (32*(7 - 6*z + 7*z^2)*H[-1, 2, z])/(27*(1 + z)) + 
           (256*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) + 
           (8*(42 - 51*z + 49*z^2)*H[1, 2, z])/(9*(-1 + z)) - 
           (256*(1 + z^2)*H[1, 3, z])/(9*(-1 + z)) + 
           (8*(-2 + 22*z - 41*z^2 + 15*z^3)*H[2, 0, z])/(9*(-1 + z)*
             (1 + z)) - (16*(1 + z)*H[2, 1, z])/3 - 
           (16*(-1 + 14*z + 5*z^2 + 14*z^3)*H[2, 2, z])/(9*(-1 + z)*
             (1 + z)) - (16*(-17 + 25*z)*(1 + z^2)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) - (64*z*(1 + z^2)*H[3, 1, z])/
            (9*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-2, -1, 0, z])/
            (9*(1 + z)) + (80*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) + 
           (64*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) - 
           (64*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) + 
           (64*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
           (16*(107 + 54*z + 107*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) + 
           (32*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
           (64*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
           (16*(77 + 306*z + 77*z^2 + 348*z^3)*H[0, 0, 0, z])/
            (27*(-1 + z)*(1 + z)) + (32*(21 - 17*z + 21*z^2)*H[1, 0, 0, z])/
            (9*(-1 + z)) + (8*(40 - 33*z + 33*z^2)*H[1, 1, 0, z])/
            (9*(-1 + z)) - (64*(1 + z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
           (224*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (16*(1 + z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
           (16*(1 + 55*z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (16*(1 + 22*z - 5*z^2 + 22*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) + (256*(1 + z^2)*H[-1, -1, -1, 0, z])/
            (9*(1 + z)) + (160*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
           (16*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (1504*z*(1 + z^2)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (928*(1 + z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
           (272*(1 + z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
           (128*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
           (128*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) - 
           (8*H[1, 1, z]*(-8 + 19*z - 11*z^2 + 8*zeta[2] + 8*z^2*zeta[2]))/
            (9*(-1 + z)) + (8*H[1, 0, z]*(26 - 63*z + 35*z^2 + 20*zeta[2] + 
              20*z^2*zeta[2]))/(9*(-1 + z)) - (64*H[-1, 0, z]*
             (-7 + 42*z - 7*z^2 + 45*zeta[2] + 45*z^2*zeta[2]))/
            (81*(1 + z)) - (8*H[2, z]*(-51 + 49*z + 52*z^2 - 48*z^3 + 
              10*zeta[2] + 16*z*zeta[2] - 26*z^2*zeta[2] + 16*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) + (16*H[0, 0, z]*(-527 - 738*z - 218*z^2 - 
              231*z^3 + 108*zeta[2] + 252*z*zeta[2] + 108*z^2*zeta[2] + 
              252*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
           Lp^2*((176*(1 + z^2)*H[0, z])/(9*(-1 + z)) + 
             (32*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) - 
             (32*z*(1 + z^2)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (4*(-121 - 578*z - 457*z^2 + 72*zeta[2] + 72*z*zeta[2] + 
                72*z^2*zeta[2]))/(27*(1 + z))) - 
           (8*H[1, z]*(-38 + 60*z - 22*z^2 - 2*zeta[2] - 17*z*zeta[2] + 
              19*z^2*zeta[2] - 16*zeta[3] - 16*z^2*zeta[3]))/(9*(-1 + z)) - 
           (64*H[-1, z]*(7*zeta[2] + 9*z*zeta[2] + 7*z^2*zeta[2] + 
              3*zeta[3] + 3*z^2*zeta[3]))/(27*(1 + z)) - 
           (8*H[0, z]*(-2961 + 701*z + 503*z^2 - 3159*z^3 + 990*zeta[2] + 
              762*z*zeta[2] - 9*z^2*zeta[2] + 339*z^3*zeta[2] - 432*zeta[3] - 
              720*z*zeta[3] - 432*z^2*zeta[3] - 720*z^3*zeta[3]))/
            (81*(-1 + z)*(1 + z)) + Lp*((-16*(-5 + 6*z)*H[1, z])/3 + 
             16*(1 + z)*H[2, z] + (16*(-1 + 3*z)*(1 + z^2)*H[3, z])/
              (3*(-1 + z)*(1 + z)) - (32*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
             (32*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
             (64*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) - 
             (16*(22 + 45*z + 22*z^2 + 39*z^3)*H[0, 0, z])/(9*(-1 + z)*(1 + 
                z)) + (32*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) - (64*(1 + z^2)*H[-1, -1, 
                0, z])/(3*(1 + z)) - (64*(1 + z^2)*H[-1, 0, 0, z])/
              (3*(1 + z)) + (224*z*(1 + z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + 
                z)) + (112*(1 + z^2)*H[1, 0, 0, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) - 
             (8*H[0, z]*(-457 - 247*z - 139*z^2 - 349*z^3 + 54*zeta[2] + 
                90*z*zeta[2] + 54*z^2*zeta[2] + 90*z^3*zeta[2]))/
              (27*(-1 + z)*(1 + z)) + (4*(-583 + 4685*z + 583*z^2 - 
                4685*z^3 - 396*zeta[2] + 108*z*zeta[2] - 324*z^2*zeta[2] + 
                612*z^3*zeta[2] - 648*zeta[3] - 648*z*zeta[3] - 
                648*z^2*zeta[3] - 648*z^3*zeta[3]))/(81*(-1 + z)*(1 + z))) - 
           (2*(17161 - 79787*z - 17161*z^2 + 79787*z^3 + 25236*zeta[2] - 
              20628*z*zeta[2] - 16848*z^2*zeta[2] + 12888*z^3*zeta[2] + 
              33804*zeta[3] + 37692*z*zeta[3] + 12312*z^2*zeta[3] - 
              17496*z^3*zeta[3] - 33696*zeta[4] - 36612*z*zeta[4] - 
              7452*z^2*zeta[4] - 31752*z^3*zeta[4]))/(729*(-1 + z)*
             (1 + z))) + CF^2*((-77*Lp^4*(1 + z))/9 - 
           (4*(-2477 - 759*z + 1252*z^2 + 2634*z^3)*H[4, z])/
            (9*(-1 + z)*(1 + z)) - (16*(-230 - 63*z - 142*z^2 + 25*z^3)*
             H[5, z])/(3*(-1 + z)*(1 + z)) - (16*(-69 - z - 73*z^2 + 43*z^3)*
             H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-104 + 308*z + 241*z^2 + 95*z^3)*H[-3, 0, z])/
            (9*(-1 + z)*(1 + z)) + (32*(-95 + 108*z)*(1 + z^2)*H[-3, 2, z])/
            (3*(-1 + z)*(1 + z)) + (8*(1031 + 1032*z + 320*z^2)*H[-2, 2, z])/
            (9*(1 + z)) + (8*(-313 + 321*z - 325*z^2 + 333*z^3)*H[-2, 3, z])/
            (3*(-1 + z)*(1 + z)) + (16*(463 + 678*z + 463*z^2)*H[-1, 3, z])/
            (9*(1 + z)) + (1712*(1 + z^2)*H[-1, 4, z])/(1 + z) - 
           (4*(237 - 306*z + 223*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
           (2104*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
           (8*(-44 - 82*z + 61*z^2 + 229*z^3)*H[2, 2, z])/
            (3*(-1 + z)*(1 + z)) + (16*(1 + 183*z - 27*z^2 + 155*z^3)*
             H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
           (4*(-493 + 131*z - 46*z^2 + 1952*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) - (4*(-39 - 23*z + 123*z^2 + 355*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (32*(25 + 3*z + 19*z^2 + z^3)*
             H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(38 + 91*z + 6*z^2 + 83*z^3)*H[4, 0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(55 + 39*z + 43*z^2 + 27*z^3)*H[4, 1, z])/
            (3*(-1 + z)*(1 + z)) + (16*(91 + 147*z + 139*z^2 + 99*z^3)*
             H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(147 - 31*z + 147*z^2 + 33*z^3)*H[-3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(-7 + 51*z + 3*z^2 + 41*z^3)*
             H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(-293 - 366*z + 43*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
           (16*(-109 + 45*z - 113*z^2 + 49*z^3)*H[-2, -1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (4*(-1331 - 169*z + 706*z^2 + 362*z^3)*
             H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(-43 + 51*z - 39*z^2 + 47*z^3)*H[-2, 2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(-11 + 15*z)*(1 + z^2)*H[-2, 2, 1, z])/
            (3*(-1 + z)*(1 + z)) + (1456*(1 + z^2)*H[-1, -3, 0, z])/
            (3*(1 + z)) - (16*(-1 + 78*z + 35*z^2)*H[-1, -2, 0, z])/
            (9*(1 + z)) - (1264*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) + 
           (16*(41 + 20*z + 41*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
           (736*(1 + z^2)*H[-1, -1, 3, z])/(1 + z) + 
           (16*(79 + 118*z + 88*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
           (16*(103 + 144*z + 103*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
           (1552*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) + 
           (8*(113 - 36*z + 113*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
           (128*(1 + z^2)*H[-1, 3, 1, z])/(1 + z) + 
           (1952*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
           (16*(15 - 26*z + 9*z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (160*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
           (4*(179 - 306*z + 191*z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
           (848*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) - 
           (8*(397 - 321*z + 334*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (4*(91 - 12*z + 61*z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
           (96*(1 + z^2)*H[1, 2, 2, z])/(-1 + z) + 
           (616*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) + 
           (320*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) + 
           (32*(33 + 51*z + 35*z^2 + 53*z^3)*H[2, -2, 0, z])/
            (3*(-1 + z)*(1 + z)) - (4*(641 + 305*z + 143*z^2 + 3071*z^3)*
             H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (4*(-329 - 353*z + 508*z^2 + 1696*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (176*(1 + z^2)*H[2, 1, 1, z])/
            (9*(-1 + z)) + (32*(-10 + 35*z - 19*z^2 + 26*z^3)*H[2, 1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (8*(-53 + 127*z - 85*z^2 + 95*z^3)*
             H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (88*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) + 
           (8*(-37 + 11*z + 23*z^2 + 87*z^3)*H[3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(55 + 55*z + 55*z^2 + 39*z^3)*
             H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (64*(-6 + 2*z - 7*z^2 + 3*z^3)*H[-2, -1, -1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(83 + 269*z + 187*z^2 + 165*z^3)*
             H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(103 + 225*z + 123*z^2 + 205*z^3)*H[-2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, -2, -1, 0, z])/
            (1 + z) + (760*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) - 
           (16*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
           (8*(233 + 114*z + 233*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
           (1600*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
           (4*(79 - 678*z + 7*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
           (2576*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
           (896*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) + 
           (4*(1277 + 1986*z + 1547*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
           (16*(31 - 8*z + 31*z^2)*H[-1, 2, 0, 0, z])/(1 + z) + 
           (32*(41 - 6*z + 41*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
           (8*(77 + 1279*z + 141*z^2 + 1466*z^3)*H[0, 0, 0, 0, z])/
            (9*(-1 + z)*(1 + z)) + (160*(1 + z^2)*H[1, -2, -1, 0, z])/
            (3*(-1 + z)) + (480*(1 + z^2)*H[1, -2, 0, 0, z])/(-1 + z) - 
           (8*(376 - 223*z + 331*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) + 
           (160*(1 + z^2)*H[1, 1, -2, 0, z])/(-1 + z) - 
           (4*(563 - 894*z + 583*z^2)*H[1, 1, 0, 0, z])/(3*(-1 + z)) - 
           (8*(505 - 831*z + 502*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) + 
           (512*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) + 
           (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) + 
           (120*(1 + z^2)*H[1, 2, 1, 0, z])/(-1 + z) + 
           (8*(-127 + 165*z - 111*z^2 + 181*z^3)*H[2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(-221 + 263*z - 261*z^2 + 223*z^3)*
             H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(-97 + 191*z - 145*z^2 + 143*z^3)*H[2, 1, 1, 0, z])/
            (3*(-1 + z)*(1 + z)) - (864*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
            (1 + z) - (320*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(1 + z) - 
           (16*(47 + 30*z + 47*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) + 
           (16*z*(15 + 73*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (904*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
           (416*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) - 
           (8*(-157 + 95*z - 173*z^2 + 111*z^3)*H[-3, z]*zeta[2])/
            ((-1 + z)*(1 + z)) + (16*(-121 + 49*z - 127*z^2 + 55*z^3)*
             H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
           (1168*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) + 
           (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(-1 + z) + 
           (1600*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
           (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) - 
           (2*H[1, 2, z]*(-3341 + 5034*z - 2717*z^2 + 270*zeta[2] + 
              270*z^2*zeta[2]))/(9*(-1 + z)) - 
           (8*H[-1, 2, z]*(-1355 - 3606*z - 1355*z^2 + 378*zeta[2] + 
              216*z*zeta[2] + 378*z^2*zeta[2]))/(27*(1 + z)) - 
           (2*H[1, 1, 0, z]*(-1839 + 2870*z - 2103*z^2 + 486*zeta[2] + 
              486*z^2*zeta[2]))/(9*(-1 + z)) - (4*H[1, 0, 0, z]*
             (-588 + 245*z - 537*z^2 + 516*zeta[2] + 516*z^2*zeta[2]))/
            (3*(-1 + z)) + (8*H[-1, -1, 0, z]*(-941 - 1418*z - 1013*z^2 + 
              750*zeta[2] + 750*z^2*zeta[2]))/(9*(1 + z)) - 
           (4*H[-1, 0, 0, z]*(1874 - 2052*z + 1442*z^2 + 12555*zeta[2] + 
              648*z*zeta[2] + 12555*z^2*zeta[2]))/(27*(1 + z)) + 
           (4*H[2, 1, z]*(431 + 342*z - 175*z^2 - 86*z^3 - 312*zeta[2] + 
              168*z*zeta[2] - 360*z^2*zeta[2] + 120*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (2*H[3, z]*(-26684 - 10668*z + 20335*z^2 + 
              735*z^3 - 882*zeta[2] + 3654*z*zeta[2] - 3042*z^2*zeta[2] + 
              3222*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (8*H[-2, 0, z]*(-1372 + 2443*z - 265*z^2 - 1040*z^3 - 
              3600*zeta[2] + 3348*z*zeta[2] - 4068*z^2*zeta[2] + 
              3816*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           (2*H[0, 0, 0, z]*(6867 + 27149*z + 10269*z^2 + 18479*z^3 - 
              18144*zeta[2] + 1206*z*zeta[2] - 13824*z^2*zeta[2] + 
              4086*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[2, 0, z]*(-14188 - 7624*z - 535*z^2 - 13531*z^3 + 
              1926*zeta[2] + 9882*z*zeta[2] + 486*z^2*zeta[2] + 
              8442*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           Lp^3*((-44*Lh*(1 + z))/3 + (44*(5 + 8*z^2)*H[0, z])/(9*(-1 + z)) + 
             (88*(1 + z)*H[1, z])/3 + (8*(1 + z^2)*H[-1, 0, z])/(1 + z) - 
             (8*z*(1 + z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (2*(-171 - 268*z - 97*z^2 + 54*zeta[2] + 72*z*zeta[2] + 
                54*z^2*zeta[2]))/(9*(1 + z))) - 
           (4*H[1, 1, z]*(-369 + 814*z - 445*z^2 + 422*zeta[2] - 
              636*z*zeta[2] + 374*z^2*zeta[2] - 432*zeta[3] - 
              432*z^2*zeta[3]))/(9*(-1 + z)) - 
           (4*H[-1, -1, z]*(259*zeta[2] + 126*z*zeta[2] + 259*z^2*zeta[2] + 
              2382*zeta[3] + 2382*z^2*zeta[3]))/(9*(1 + z)) - 
           (4*H[-1, 0, z]*(-1321 + 4794*z - 1321*z^2 + 20889*zeta[2] + 
              31266*z*zeta[2] + 19593*z^2*zeta[2] + 12960*zeta[3] - 
              2592*z*zeta[3] + 12960*z^2*zeta[3]))/(81*(1 + z)) + 
           (2*H[1, 0, z]*(17357 - 52071*z + 20498*z^2 + 7794*zeta[2] - 
              14580*z*zeta[2] + 5850*z^2*zeta[2] + 16200*zeta[3] + 
              16200*z^2*zeta[3]))/(81*(-1 + z)) - 
           (2*H[2, z]*(-71018 + 8305*z + 86656*z^2 + 7333*z^3 - 
              15948*zeta[2] + 1980*z*zeta[2] + 16776*z^2*zeta[2] + 
              5112*z^3*zeta[2] - 35964*zeta[3] - 14796*z*zeta[3] - 
              36396*z^2*zeta[3] - 15228*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
           (8*H[-2, z]*(-1324*zeta[2] - 74*z*zeta[2] + 1121*z^2*zeta[2] + 
              277*z^3*zeta[2] - 669*zeta[3] + 393*z*zeta[3] - 
              717*z^2*zeta[3] + 441*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) + 
           (H[0, 0, z]*(-6580 - 74900*z - 59058*z^2 - 4930*z^3 - 
              75213*zeta[2] - 49689*z*zeta[2] + 61839*z^2*zeta[2] + 
              50643*z^3*zeta[2] + 77760*z*zeta[3] + 85536*z^3*zeta[3]))/
            (81*(-1 + z)*(1 + z)) + Lh*((-4*(-1 + z)*(-202 + 189*zeta[3]))/
              27 - (8*(1 + z^2)*H[0, z]*(-202 + 189*zeta[3]))/
              (27*(-1 + z))) + Lp^2*((-88*(1 + z^2)*H[2, z])/(-1 + z) + 
             (4*(1 + 9*z)*(1 + z^2)*H[3, z])/((-1 + z)*(1 + z)) - 
             (8*(3 + 7*z^2)*H[-2, 0, z])/(1 + z) + (4*(17 - 54*z + 17*z^2)*H[
                -1, 0, z])/(3*(1 + z)) - (32*(1 + z^2)*H[-1, 2, z])/(1 + z) - 
             ((143 + 427*z + 407*z^2 + 475*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + 
                z)) - (88*(1 + z^2)*H[1, 0, z])/(-1 + z) + 
             (4*(1 + z^2)*H[1, 2, z])/(-1 + z) + (4*(1 + z^2)*H[2, 0, z])/
              (1 + z) + (56*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
             (60*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + (4*z*(13 + 21*z^2)*H[0, 
                0, 0, z])/((-1 + z)*(1 + z)) + (24*(1 + z^2)*H[1, 0, 0, z])/
              (-1 + z) + (4*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) + 
             (60*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (2*H[1, z]*(-389 - 674*z + 144*zeta[2] + 144*z*zeta[2]))/9 - 
             (H[0, z]*(-797 - 959*z - 1627*z^2 - 1465*z^3 + 180*zeta[2] + 
                612*z*zeta[2] + 180*z^2*zeta[2] + 900*z^3*zeta[2]))/
              (9*(-1 + z)*(1 + z)) + Lh*((88*(1 + z^2)*H[0, z])/
                (3*(-1 + z)) + (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - 
               (16*z*(1 + z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
               (2*(-199 - 536*z - 337*z^2 + 108*zeta[2] + 144*z*zeta[2] + 
                  108*z^2*zeta[2]))/(9*(1 + z))) - (-2837 + 2029*z + 2837*
                z^2 - 2029*z^3 + 405*zeta[2] - 2367*z*zeta[2] + 1179*z^2*
                zeta[2] + 783*z^3*zeta[2] + 756*zeta[3] + 2160*z*zeta[3] - 
               1296*z^2*zeta[3] + 2700*z^3*zeta[3])/(27*(-1 + z)*(1 + z))) + 
           (2*H[1, z]*(31636 - 62024*z + 30388*z^2 - 1086*zeta[2] - 
              1113*z*zeta[2] + 2343*z^2*zeta[2] + 8148*zeta[3] - 
              18180*z*zeta[3] + 7500*z^2*zeta[3] + 1458*zeta[4] + 
              1458*z^2*zeta[4]))/(27*(-1 + z)) - 
           (4*H[-1, z]*(5533*zeta[2] + 11466*z*zeta[2] + 5749*z^2*zeta[2] + 
              516*zeta[3] + 882*z*zeta[3] + 354*z^2*zeta[3] + 5598*zeta[4] - 
              1188*z*zeta[4] + 5598*z^2*zeta[4]))/(27*(1 + z)) + 
           (H[0, z]*(-10106 - 222198*z + 23491*z^2 + 233639*z^3 - 
              113955*zeta[2] - 108909*z*zeta[2] + 148485*z^2*zeta[2] + 
              126855*z^3*zeta[2] - 13356*zeta[3] - 43668*z*zeta[3] - 
              3636*z^2*zeta[3] + 43596*z^3*zeta[3] - 5886*zeta[4] - 
              25650*z*zeta[4] - 45846*z^2*zeta[4] - 41418*z^3*zeta[4]))/
            (81*(-1 + z)*(1 + z)) + Lp*((4*(-91 - 9*z + 137*z^2 + 303*z^3)*H[
                3, z])/(3*(-1 + z)*(1 + z)) - (8*(25 + 27*z + 15*z^2 + 
                17*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
             (16*(-7 + 3*z - 13*z^2 + 13*z^3)*H[-3, 0, z])/((-1 + z)*(1 + 
                z)) - (8*(-31 - 17*z - 67*z^2 + 43*z^3)*H[-2, 0, z])/
              (3*(-1 + z)*(1 + z)) - (64*(-5 + 7*z)*(1 + z^2)*H[-2, 2, z])/
              ((-1 + z)*(1 + z)) - (32*(50 + 69*z + 50*z^2)*H[-1, 2, z])/
              (3*(1 + z)) - (336*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
             16*H[1, 1, z] + (32*(4 + 3*z + 4*z^2)*H[1, 2, z])/(3*(-1 + z)) - 
             (192*(1 + z^2)*H[1, 3, z])/(-1 + z) + (8*(58 + 105*z + 52*z^2 + 
                93*z^3)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (88*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
             (8*(-1 + 3*z + z^2 + 5*z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) - 
             (8*(1 + 15*z - z^2 + 17*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
             (32*(1 + z^2)*H[3, 1, z])/(-1 + z) - (16*(3 + 25*z + 9*z^2 + 
                19*z^3)*H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
             (40*(3 - 2*z + 3*z^2)*H[-2, 0, 0, z])/(-1 + z) - 
             (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 
             (16*(17 + 78*z + 17*z^2)*H[-1, -1, 0, z])/(3*(1 + z)) + 
             (928*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
             (8*(131 + 120*z + 131*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
             (112*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
             (2*(143 + 939*z + 429*z^2 + 937*z^3)*H[0, 0, 0, z])/
              (3*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[1, -2, 0, z])/
              (-1 + z) + (4*(257 - 24*z + 257*z^2)*H[1, 0, 0, z])/
              (3*(-1 + z)) + (32*(4 + 3*z + 4*z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) - (48*(1 + z^2)*H[1, 1, 2, z])/(-1 + z) - 
             (32*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) - (32*(1 + z^2)*H[1, 2, 1, 
                z])/(-1 + z) - (16*(-3 - z + 3*z^2 + 5*z^3)*H[2, 0, 0, z])/
              ((-1 + z)*(1 + z)) - (8*(-1 + 3*z + z^2 + 5*z^3)*H[2, 1, 0, z])/
              ((-1 + z)*(1 + z)) - (96*(1 + z^2)*H[-1, -1, -1, 0, z])/
              (1 + z) + (256*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
             (200*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
             (8*z*(17 + 59*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (24*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
             (48*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
             (48*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) + 
             (8*(-43 + 31*z - 49*z^2 + 37*z^3)*H[-2, z]*zeta[2])/
              ((-1 + z)*(1 + z)) - (976*(1 + z^2)*H[-1, -1, z]*zeta[2])/
              (1 + z) + (8*H[1, 0, z]*(-493 + 231*z - 484*z^2 + 162*zeta[2] + 
                162*z^2*zeta[2]))/(9*(-1 + z)) + (8*H[-1, 0, z]*(316 + 96*z + 
                316*z^2 + 621*zeta[2] + 621*z^2*zeta[2]))/(9*(1 + z)) + 
             (4*H[2, z]*(-1814 - 1229*z + 322*z^2 - 263*z^3 + 504*z*zeta[2] - 
                72*z^2*zeta[2] + 432*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (4*H[0, 0, z]*(-616 - 1584*z - 1209*z^2 - 1313*z^3 + 
                486*zeta[2] + 288*z*zeta[2] + 378*z^2*zeta[2] + 
                468*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (8*H[-1, z]*(217*zeta[2] + 354*z*zeta[2] + 217*z^2*zeta[2] + 
                288*zeta[3] + 288*z^2*zeta[3]))/(3*(1 + z)) - 
             (4*H[1, z]*(4945 - 8373*z + 3428*z^2 + 594*zeta[2] - 
                1188*z*zeta[2] + 594*z^2*zeta[2] + 1404*zeta[3] + 
                2916*z^2*zeta[3]))/(27*(-1 + z)) - (2*H[0, z]*(2179 - 
                10607*z - 7710*z^2 + 7020*z^3 - 3141*zeta[2] - 
                3645*z*zeta[2] + 1395*z^2*zeta[2] + 4131*z^3*zeta[2] + 
                2700*z*zeta[3] + 1296*z^2*zeta[3] + 1620*z^3*zeta[3]))/
              (27*(-1 + z)*(1 + z)) + Lh*(-4*H[1, z] + (8*(1 + z^2)*H[3, z])/
                (-1 + z) - (16*(1 + z^2)*H[-2, 0, z])/(1 + z) - 8*(1 + z)*
                H[-1, 0, z] + (2*(-11 - 12*z + z^2)*H[0, 0, z])/
                (3*(-1 + z)) + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) + 
               (8*(1 + z^2)*H[2, 0, z])/(1 + z) - (16*(1 + z^2)*H[-1, -1, 0, 
                  z])/(1 + z) - (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
               (72*z*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
               (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*
                 H[1, 1, 0, z])/(-1 + z) - (8*(1 + z^2)*H[-1, z]*zeta[2])/
                (1 + z) - (2*H[0, z]*(-655 + 354*z - 655*z^2 + 180*zeta[2] + 
                  180*z^2*zeta[2]))/(9*(-1 + z)) - (2*(-1201 - 415*z + 
                  1201*z^2 + 415*z^3 + 108*zeta[2] - 216*z*zeta[2] - 
                  108*z^2*zeta[2] + 216*z^3*zeta[2] + 1134*zeta[3] + 
                  810*z*zeta[3] - 378*z^2*zeta[3] - 702*z^3*zeta[3]))/
                (27*(-1 + z)*(1 + z))) - (16624 - 11768*z - 16624*z^2 + 11768*
                z^3 - 21069*zeta[2] - 37341*z*zeta[2] + 40365*z^2*zeta[2] + 
               18045*z^3*zeta[2] - 15966*zeta[3] - 57438*z*zeta[3] - 1530*z^2*
                zeta[3] + 51606*z^3*zeta[3] + 26730*zeta[4] + 10854*z*
                zeta[4] - 2106*z^2*zeta[4] - 25758*z^3*zeta[4])/
              (81*(-1 + z)*(1 + z))) - (71570 - 71570*z - 71570*z^2 + 
             71570*z^3 + 149522*zeta[2] - 7028*z*zeta[2] - 
             137494*z^2*zeta[2] - 10688*z^3*zeta[2] - 29310*zeta[3] + 
             168366*z*zeta[3] - 41820*z^2*zeta[3] - 265128*z^3*zeta[3] - 
             26028*zeta[2]*zeta[3] + 20952*z*zeta[2]*zeta[3] - 
             21384*z^2*zeta[2]*zeta[3] + 40284*z^3*zeta[2]*zeta[3] + 
             2691*zeta[4] + 55125*z*zeta[4] - 46800*z^2*zeta[4] - 
             84546*z^3*zeta[4] + 14256*zeta[5] - 49896*z*zeta[5] + 
             31104*z^2*zeta[5] - 103032*z^3*zeta[5])/(81*(-1 + z)*
             (1 + z))))) + delta[1 - z]*(as*CF*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CF*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CF^2*(2*Lh*Lp^3 + Lp^4/2 + 
           Lp^2*(2*Lh^2 - 7*zeta[2]) + 2*Lh*Lp*zeta[2] + (5*zeta[4])/4) + 
         CA*CF*((-22*Lp^3)/9 + Lp^2*((-11*Lh)/3 + (-67 + 18*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 18*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (2428 - 1809*zeta[2] - 
             1386*zeta[3] + 810*zeta[4])/162)) + 
       as^3*(CF*Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
           Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
           (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
             (64*(5*zeta[2] + 3*zeta[3]))/27) - 
           (8*(64 + 8262*zeta[2] + 3780*zeta[3] + 2673*zeta[4]))/6561) + 
         CF^2*Nf*TF*((-20/9 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-80*Lh)/9 - (8*Lh^2)/3 + (8*(3 + 8*zeta[2]))/9) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(1 + 45*zeta[2]))/27 + 
             (1813 + 2430*zeta[2] - 1548*zeta[3])/81) + 
           Lp*((-224*Lh^2)/27 - (2*Lh*(-1813 + 450*zeta[2] + 1548*zeta[3]))/
              81 + (4*(278*zeta[2] - 45*zeta[4]))/27) + 
           (Lh*(1711 - 112*zeta[2] - 912*zeta[3] - 432*zeta[4]))/27 + 
           (-42727 + 16818*zeta[2] + 20928*zeta[3] - 14472*zeta[2]*zeta[3] + 
             4158*zeta[4] + 12096*zeta[5])/486) + 
         CA*(CF*Nf*TF*((44*Lp^4)/9 + Lp^3*((176*Lh)/27 - (8*(-289 + 
                  36*zeta[2]))/81) + Lp^2*((-4*Lh*(-289 + 36*zeta[2]))/27 + 
               (2*(2051 + 432*zeta[2]))/81) + 
             Lp*((-4*Lh*(-2051 + 360*zeta[2]))/81 + (4*(578*zeta[2] + 
                  264*zeta[3] - 369*zeta[4]))/27) - 
             (2*Lh*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
              729 + (-412765 + 670770*zeta[2] + 660312*zeta[3] + 29160*
                zeta[2]*zeta[3] - 101088*zeta[4] - 402408*zeta[5])/6561) + 
           CF^2*((22*Lp^5)/9 + Lp^4*((77*Lh)/9 + (67 - 18*zeta[2])/9) + 
             Lp^3*((22*Lh^2)/3 - (176*zeta[2])/9 - (4*Lh*(-67 + 18*zeta[2]))/
                9) - (2*Lh*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + (Lh*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81 + 
               (-3232*zeta[2] + 3024*zeta[2]*zeta[3] + 495*zeta[4])/27) + 
             Lp^2*((-4*Lh^2*(-67 + 18*zeta[2]))/9 + (Lh*(404 + 495*zeta[2] - 
                  378*zeta[3]))/27 + (-2428 - 16281*zeta[2] + 1386*zeta[3] + 
                 11340*zeta[4])/162) + (-4856*zeta[2] + 2772*zeta[2]*
                zeta[3] + 9045*zeta[4] - 2835*zeta[6])/324)) + 
         CA^2*CF*((-121*Lp^4)/18 + Lp^3*((-242*Lh)/27 + 
             (8*(-445 + 99*zeta[2]))/81) + Lp^2*((4*Lh*(-445 + 99*zeta[2]))/
              27 + (-15503 + 468*zeta[2] + 7128*zeta[3] - 3564*zeta[4])/
              162) + Lp*((Lh*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 
                3564*zeta[4]))/81 + (-3560*zeta[2] - 1452*zeta[3] + 4059*
                zeta[4])/27) + (Lh*(-297029 + 57528*zeta[2] + 
              332856*zeta[3] - 42768*zeta[2]*zeta[3] + 37422*zeta[4] - 
              139968*zeta[5]))/1458 + (5211949 - 5354658*zeta[2] - 
             8161128*zeta[3] + 1603800*zeta[2]*zeta[3] + 1353024*zeta[3]^2 + 
             1773414*zeta[4] + 2630232*zeta[5] - 1499796*zeta[6])/26244) + 
         CF^3*(-(Lh*Lp^5) - Lp^6/6 + Lp^4*(-2*Lh^2 + (15*zeta[2])/2) + 
           Lp^3*((-4*Lh^3)/3 + 14*Lh*zeta[2] - (64*zeta[3])/3) - 
           (5*Lh*Lp*zeta[4])/2 + Lp^2*(-2*Lh^2*zeta[2] + (75*zeta[4])/4) - 
           (35*zeta[6])/48)))
 
dFFMSb["+"] = delta[1 - z] + as*CF*(-2*(-1 + z) + 2*Lp*(1 + z) - 
       (4*(1 + z^2)*H[0, z])/(-1 + z)) - 32*as^3*CF^3*Lp^3*plusD[2, 1 - z] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + z))/3 - (4*(37 + 19*z))/27 + 
         (4*(9 - 8*z + 9*z^2)*H[0, z])/(3*(-1 + z)) + 
         Lp*((-16*(1 + 4*z))/9 + (8*(1 + z^2)*H[0, z])/(3*(-1 + z))) - 
         (4*(1 + z^2)*H[0, 0, z])/(3*(-1 + z))) + 
       CA*CF*((11*Lp^2*(1 + z))/3 + 2*H[1, z] - (4*(1 + z^2)*H[3, z])/
          (-1 + z) - (8*(1 + z^2)*H[-2, 0, z])/(1 + z) - 
         4*(1 + z)*H[-1, 0, z] + ((-85 + 60*z + 47*z^2)*H[0, 0, z])/
          (3*(-1 + z)) - 8*(-1 + z)*H[1, 0, z] - (4*(1 + z^2)*H[1, 2, z])/
          (-1 + z) + (4*(1 + z^2)*H[2, 0, z])/(1 + z) - 
         (8*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
         (12*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (36*(1 + z^2)*H[0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-243 + 262*z - 159*z^2 + 36*zeta[2] + 36*z^2*zeta[2]))/
          (3*(-1 + z)) + Lp*((-2*(-1 + 23*z^2)*H[0, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*(1 + z^2)*H[0, 0, z])/
            ((-1 + z)*(1 + z)) + (4*(-28 + 67*z + 95*z^2 - 18*z*zeta[2]))/
            (9*(1 + z))) - (1205 - 397*z - 1205*z^2 + 397*z^3 + 108*zeta[2] - 
           216*z*zeta[2] - 108*z^2*zeta[2] + 216*z^3*zeta[2] - 432*zeta[3] - 
           756*z*zeta[3] + 324*z^2*zeta[3])/(27*(-1 + z)*(1 + z))) + 
       CF^2*(-2*Lp^3*(1 + z) - 2*H[1, z] + Lp^2*(6*(-1 + z) - 4*Lh*(1 + z) + 
           (2*(3 + 5*z^2)*H[0, z])/(-1 + z) + 8*(1 + z)*H[1, z]) + 
         4*(-1 + z)*H[2, z] + (28*(1 + z^2)*H[3, z])/(-1 + z) + 
         (16*(1 + z^2)*H[-2, 0, z])/(1 + z) + 8*(1 + z)*H[-1, 0, z] - 
         (2*(-38 + 42*z + 11*z^2)*H[0, 0, z])/(-1 + z) + 
         36*(-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) + 
         (4*(15 + 11*z)*(1 + z^2)*H[2, 0, z])/((-1 + z)*(1 + z)) + 
         (4*(1 + z^2)*H[2, 1, z])/(-1 + z) + (16*(1 + z^2)*H[-1, -1, 0, z])/
          (1 + z) + (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
         (2*(47 + 11*z + 69*z^2 + 33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (36*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (4*H[0, z]*(21 - 33*z + 16*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
          (-1 + z) + Lp*((4*(-7 + 8*z + 2*z^2)*H[0, z])/(-1 + z) + 
           Lh*(4*(-1 + z) + (8*(1 + z^2)*H[0, z])/(-1 + z)) - 
           8*(-1 + z)*H[1, z] - (24*(1 + z^2)*H[2, z])/(-1 + z) - 
           (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - (4*(7 + 3*z + 13*z^2 + 9*z^3)*
             H[0, 0, z])/((-1 + z)*(1 + z)) - (24*(1 + z^2)*H[1, 0, z])/
            (-1 + z) - (2*(-22 + 22*z^2 + 5*zeta[2] + 2*z*zeta[2] + 
              5*z^2*zeta[2]))/(1 + z)) + (2*(10 - 10*z - 10*z^2 + 10*z^3 + 
            15*zeta[2] - 19*z*zeta[2] - 15*z^2*zeta[2] + 19*z^3*zeta[2] + 
            28*zeta[3] + 16*z*zeta[3] + 28*z^2*zeta[3] + 16*z^3*zeta[3]))/
          ((-1 + z)*(1 + z)))) + plusD[1, 1 - z]*(16*as^2*CF^2*Lp^2 + 
       as^3*(CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - z]*
      (-4*as*CF*Lp + as^2*(CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF*Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((154*Lp^4)/9 + Lp^3*((88*Lh)/3 - (8*(-67 + 18*zeta[2]))/
                9) + Lp^2*((-16*Lh*(-67 + 18*zeta[2]))/9 + 
               (2*(404 + 495*zeta[2] - 378*zeta[3]))/27) - 
             (4*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + (2*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81)) + 
           CF*Nf*TF*((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^3*(-8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           Lp^3*(-8*Lh^2 + 28*zeta[2]) - 5*Lp*zeta[4]) + 
         CF^2*Nf*TF*((-160/9 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(1 + 45*zeta[2]))/27) + 
           Lp*((-896*Lh)/27 - (4*(-1813 + 450*zeta[2] + 1548*zeta[3]))/81) - 
           (2*(-1711 + 112*zeta[2] + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + z))/27 - 
         (32*(67 - 86*z + 67*z^2)*H[0, z])/(81*(-1 + z)) + 
         Lp^2*((64*(1 + 4*z))/27 - (32*(1 + z^2)*H[0, z])/(9*(-1 + z))) + 
         (32*(37 - 24*z + 37*z^2)*H[0, 0, z])/(81*(-1 + z)) + 
         Lp*((160*(-1 + 11*z))/81 - (128*(4 - 3*z + 4*z^2)*H[0, z])/
            (27*(-1 + z)) + (64*(1 + z^2)*H[0, 0, z])/(9*(-1 + z))) - 
         (224*(1 + z^2)*H[0, 0, 0, z])/(27*(-1 + z)) + 
         (64*(-41 + 157*z + 81*zeta[3] + 81*z*zeta[3]))/729) + 
       CF^2*Nf*TF*((28*Lp^4*(1 + z))/9 + Lh*((-224*(-1 + z))/27 - 
           (448*(1 + z^2)*H[0, z])/(27*(-1 + z))) + 
         Lp^3*((16*Lh*(1 + z))/3 + (40*(3 + z))/9 - (16*(5 + 8*z^2)*H[0, z])/
            (9*(-1 + z)) - (32*(1 + z)*H[1, z])/3) - 
         (16*(144 + 44*z + 285*z^2 + 305*z^3)*H[3, z])/(27*(-1 + z)*
           (1 + z)) + (32*(51 + z)*(1 + z^2)*H[4, z])/(9*(-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) - 
         (64*(43 + 18*z + 25*z^2)*H[-2, 0, z])/(27*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) - 
         (64*(7 - 6*z + 7*z^2)*H[-1, 2, z])/(27*(1 + z)) + 
         (512*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) - 
         (32*(7 + 6*z + 7*z^2)*H[1, 2, z])/(9*(-1 + z)) + 
         (160*(1 + z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (16*(334 + 226*z + 397*z^2 + 265*z^3)*H[2, 0, z])/
          (27*(-1 + z)*(1 + z)) - (64*(2 - z + 4*z^2)*H[2, 1, z])/
          (9*(-1 + z)) + (64*(3 + z)*(1 + z^2)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-41 + z)*(1 + z^2)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (64*(5 + 3*z)*(1 + z^2)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) + (160*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) - 
         (128*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (32*(107 + 54*z + 107*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) + 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (8*(901 + 399*z + 2323*z^2 + 825*z^3)*H[0, 0, 0, z])/
          (27*(-1 + z)*(1 + z)) - (16*(3 + 14*z + 3*z^2)*H[1, 0, 0, z])/
          (-1 + z) + (64*(3 - 16*z + 3*z^2)*H[1, 1, 0, z])/(9*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
         (544*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (128*(1 + z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
         (64*(31 + 4*z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (32*(25 + z)*(1 + z^2)*H[2, 1, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (64*(1 + z^2)*H[2, 1, 1, z])/(9*(-1 + z)) + 
         (512*(1 + z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
         (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (32*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (32*(101 + 7*z + 115*z^2 + 21*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) + (608*(1 + z^2)*H[1, 0, 0, 0, z])/
          (3*(-1 + z)) + (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
         (256*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (256*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) + 
         (32*H[1, 1, z]*(5 - 9*z + 4*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
          (9*(-1 + z)) - (128*H[-1, 0, z]*(-7 + 42*z - 7*z^2 + 45*zeta[2] + 
            45*z^2*zeta[2]))/(81*(1 + z)) - 
         (16*H[1, 0, z]*(-151 - 294*z - 115*z^2 + 126*zeta[2] + 
            126*z^2*zeta[2]))/(81*(-1 + z)) - 
         (8*H[2, z]*(-1298 - 140*z + 115*z^2 - 1043*z^3 - 72*zeta[2] + 
            360*z*zeta[2] - 72*z^2*zeta[2] + 360*z^3*zeta[2]))/
          (81*(-1 + z)*(1 + z)) - (4*H[0, 0, z]*(428 + 2752*z - 6890*z^2 - 
            7422*z^3 + 2709*zeta[2] + 1557*z*zeta[2] + 2709*z^2*zeta[2] + 
            1557*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
         Lp^2*((-4*(1 + 36*z + 149*z^2)*H[0, z])/(9*(-1 + z)) + 
           Lh*((8*(17 + 23*z))/9 - (32*(1 + z^2)*H[0, z])/(3*(-1 + z))) - 
           (16*(17 + 23*z)*H[1, z])/9 + (32*(1 + z^2)*H[2, z])/(-1 + z) + 
           (64*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (4*(29 + 13*z + 53*z^2 + 37*z^3)*H[0, 0, z])/(3*(-1 + z)*
             (1 + z)) + (32*(1 + z^2)*H[1, 0, z])/(-1 + z) + 
           (4*(-128 + 2*z + 130*z^2 + 117*zeta[2] + 90*z*zeta[2] + 
              117*z^2*zeta[2]))/(27*(1 + z))) - 
         (128*H[-1, z]*(7*zeta[2] + 9*z*zeta[2] + 7*z^2*zeta[2] + 3*zeta[3] + 
            3*z^2*zeta[3]))/(27*(1 + z)) + 
         (8*H[1, z]*(45 - 103*z + 58*z^2 + 52*zeta[2] - 104*z*zeta[2] + 
            52*z^2*zeta[2] + 4*zeta[3] + 4*z^2*zeta[3]))/(9*(-1 + z)) + 
         (4*H[0, z]*(-1026 + 4772*z + 1703*z^2 - 4095*z^3 + 63*zeta[2] - 
            2121*z*zeta[2] + 171*z^2*zeta[2] + 1875*z^3*zeta[2] - 
            2628*zeta[3] - 1476*z*zeta[3] - 2628*z^2*zeta[3] - 
            1476*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
         Lp*((-16*(14 + 89*z)*H[1, z])/27 + (16*(61 - 36*z + 85*z^2)*H[2, z])/
            (9*(-1 + z)) - (16*(15 + 7*z)*(1 + z^2)*H[3, z])/
            (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
           (64*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) + 
           (16*(21 + 20*z + 196*z^2 + 117*z^3)*H[0, 0, z])/
            (9*(-1 + z)*(1 + z)) + Lh*((8*(95 + 17*z))/27 - 
             (8*(47 - 24*z + 47*z^2)*H[0, z])/(9*(-1 + z)) + 
             (8*(1 + z^2)*H[0, 0, z])/(3*(-1 + z))) + 
           (16*(43 + 24*z + 43*z^2)*H[1, 0, z])/(9*(-1 + z)) - 
           (64*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
           (32*(9 + 5*z)*(1 + z^2)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
           (128*(1 + z^2)*H[-1, -1, 0, z])/(3*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(69 + 13*z + 95*z^2 + 39*z^3)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (304*(1 + z^2)*H[1, 0, 0, z])/
            (3*(-1 + z)) - (64*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) + 
           (64*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           (8*H[0, z]*(-22 + 290*z - 279*z^2 - 591*z^3 + 81*zeta[2] + 
              9*z*zeta[2] + 81*z^2*zeta[2] + 9*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) - (2*(6505 + 3626*z - 2879*z^2 - 
              3726*zeta[2] - 36*z*zeta[2] + 810*z^2*zeta[2] - 1548*zeta[3] - 
              3096*z*zeta[3] - 1548*z^2*zeta[3]))/(81*(1 + z))) - 
         (-21935 + 11669*z + 21935*z^2 - 11669*z^3 + 12856*zeta[2] - 
           12328*z*zeta[2] - 8768*z^2*zeta[2] + 9248*z^3*zeta[2] + 
           23736*zeta[3] + 4584*z*zeta[3] - 1032*z^2*zeta[3] + 
           6600*z^3*zeta[3] + 10872*zeta[4] + 4824*z*zeta[4] + 
           8280*z^2*zeta[4] + 2232*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
       CF^3*(Lp^5*(1 + z) + Lp^4*(-5*(-1 + z) + 4*Lh*(1 + z) - 
           (4*(1 + 2*z^2)*H[0, z])/(-1 + z) - 8*(1 + z)*H[1, z]) - 
         (8*(166 - 386*z - 301*z^2 + 551*z^3)*H[4, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(109 + 122*z + 135*z^2 + 148*z^3)*H[5, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-31 + 41*z - 95*z^2 + 65*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - (16*(62 + 202*z + 137*z^2)*
           H[-3, 0, z])/(3*(1 + z)) + (64*(-38 + 41*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) + (16*(133 + 138*z + 38*z^2)*H[-2, 2, z])/
          (3*(1 + z)) + (32*(-53 + 57*z - 56*z^2 + 60*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (32*(19 + 30*z + 19*z^2)*H[-1, 3, z])/
          (1 + z) + (3872*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (32*(77 - 149*z + 78*z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (2672*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (8*(11 - 129*z - 56*z^2 + 168*z^3)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(239 + 67*z + 221*z^2 + 49*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(361 - 231*z - 637*z^2 + 105*z^3)*H[3, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(19 - 27*z - 25*z^2 + 45*z^3)*H[3, 1, z])/
          (3*(-1 + z)*(1 + z)) - (16*(103 + 123*z + 115*z^2 + 127*z^3)*
           H[3, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(283 + 123*z + 453*z^2 + 233*z^3)*H[4, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(39 + 43*z^2)*H[4, 1, z])/(3*(-1 + z)) - 
         (32*(63 + 31*z + 43*z^2 + 51*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-57 - 19*z - 173*z^2 + 49*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-59 + 27*z - 53*z^2 + 21*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(25 + 36*z + 26*z^2)*H[-2, -1, 0, z])/
          (3*(1 + z)) - (64*(-14 + 18*z - 15*z^2 + 19*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-55 - 323*z + 172*z^2 + 254*z^3)*
           H[-2, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(2 + z^2)*H[-2, 2, 0, z])/(3*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, 1, z])/(3*(1 + z)) + 
         (928*(1 + z^2)*H[-1, -3, 0, z])/(3*(1 + z)) + 
         (32*(42 + 74*z + 41*z^2)*H[-1, -2, 0, z])/(3*(1 + z)) - 
         (352*(1 + z^2)*H[-1, -2, 2, z])/(1 + z) + 
         (32*(31 + 44*z + 31*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (1984*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (64*(14 + 19*z + 14*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (32*(5 + 8*z + 5*z^2)*H[-1, 2, 1, z])/(1 + z) + 
         (416*(1 + z^2)*H[-1, 2, 2, z])/(1 + z) + 
         (32*(11 + 9*z + 11*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (320*(1 + z^2)*H[1, -3, 0, z])/(-1 + z) - 
         (32*(-21 + 19*z)*H[1, -2, 0, z])/3 + (64*(1 + z^2)*H[1, -2, 2, z])/
          (-1 + z) - (8*(-91 + 89*z)*H[1, 1, 2, z])/3 - 
         (256*(1 + z^2)*H[1, 1, 3, z])/(-1 + z) - 
         (8*(287 - 620*z + 291*z^2)*H[1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(-1 + 2*z)*H[1, 2, 1, z])/3 - (240*(1 + z^2)*H[1, 2, 2, z])/
          (-1 + z) - (2272*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (416*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) - 
         (128*(7 + 6*z)*(1 + z^2)*H[2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(91 - 405*z - 412*z^2 + 180*z^3)*H[2, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(85 - 181*z - 139*z^2 + 163*z^3)*
           H[2, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-41 - 3*z - 35*z^2 + 3*z^3)*H[2, 1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(251 + 127*z + 249*z^2 + 125*z^3)*
           H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (448*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) - 
         (16*(175 + 107*z + 315*z^2 + 207*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(62 + 51*z + 69*z^2 + 56*z^3)*
           H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[3, 1, 1, z])/
          (-1 + z) + (64*(-7 + 11*z)*(1 + z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(75 - 11*z + 56*z^2 + 8*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-63 + 23*z - 71*z^2 + 31*z^3)*H[-2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (432*(1 + z^2)*H[-1, -2, 0, 0, z])/(1 + z) + 
         (160*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (16*(1 + 3*z)*H[-1, -1, -1, 0, z])/3 - 
         (1408*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (8*(101 + 164*z + 99*z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
         (2528*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(1 + z) - 
         (8*(139 + 476*z + 139*z^2)*H[-1, 0, 0, 0, z])/(3*(1 + z)) + 
         (32*(31 + 12*z + 31*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (32*(35 + 6*z + 35*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(-793 + 81*z + 2353*z^2 + 555*z^3)*H[0, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, -2, -1, 0, z])/
          (3*(-1 + z)) - (832*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) - 
         (64*(47 - 121*z + 47*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (320*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (8*(-313 + 303*z)*H[1, 1, 0, 0, z])/3 - 
         (8*(-139 + 137*z)*H[1, 1, 1, 0, z])/3 - 
         (288*(1 + z^2)*H[1, 1, 2, 0, z])/(-1 + z) - 
         (1904*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (800*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) - 
         (32*(56 + 22*z + 65*z^2 + 31*z^3)*H[2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (16*(-229 - z - 219*z^2 + 9*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-109 + 19*z - 91*z^2 + 37*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (576*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (832*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) - 
         (80*(29 - 6*z + 29*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) - 
         (8*(161 + 17*z + 551*z^2 + 119*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (3280*(1 + z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (1952*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) - 
         (16*(-89 + 195*z - 109*z^2 + 215*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (32*(-35 + 47*z - 37*z^2 + 49*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (416*(1 + z^2)*H[-1, -2, z]*zeta[2])/(1 + z) - 
         (160*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (1408*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
         (4*H[1, 2, z]*(-29 + 128*z - 107*z^2 + 10*zeta[2] + 10*z^2*zeta[2]))/
          (3*(-1 + z)) - (16*H[-1, 2, z]*(-33 - 98*z - 33*z^2 + 12*zeta[2] - 
            12*z*zeta[2] + 12*z^2*zeta[2]))/(3*(1 + z)) - 
         (4*H[1, 1, 0, z]*(115 - 258*z + 143*z^2 + 70*zeta[2] + 
            70*z^2*zeta[2]))/(3*(-1 + z)) + (16*H[-1, -1, 0, z]*
           (3 - 2*z - 5*z^2 + 100*zeta[2] + 100*z^2*zeta[2]))/(3*(1 + z)) + 
         (4*H[1, 0, 0, z]*(-487 + 812*z - 449*z^2 + 233*zeta[2] + 
            233*z^2*zeta[2]))/(3*(-1 + z)) - 
         (8*H[-1, 0, 0, z]*(110 + 108*z + 94*z^2 + 545*zeta[2] - 
            36*z*zeta[2] + 545*z^2*zeta[2]))/(3*(1 + z)) - 
         (4*H[3, z]*(116 - 720*z - 88*z^2 + 620*z^3 - 163*zeta[2] + 
            29*z*zeta[2] - 163*z^2*zeta[2] + 77*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (4*H[2, 1, z]*(17 + 109*z - 13*z^2 - 
            105*z^3 - 87*zeta[2] + 73*z*zeta[2] - 63*z^2*zeta[2] + 
            97*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) - 
         (4*H[2, 0, z]*(786 - 734*z - 502*z^2 + 1018*z^3 - 203*zeta[2] + 
            73*z*zeta[2] - 123*z^2*zeta[2] + 153*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) - (16*H[-2, 0, z]*(-29 - 56*z + 8*z^2 + 
            67*z^3 - 122*zeta[2] + 158*z*zeta[2] - 142*z^2*zeta[2] + 
            178*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         (2*H[0, 0, 0, z]*(-2298 + 2070*z + 1256*z^2 - 2688*z^3 + 
            251*zeta[2] + 1527*z*zeta[2] + 297*z^2*zeta[2] + 
            1029*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         Lp^3*(4*Lh^2*(1 + z) + (4*(8 - 12*z + z^2)*H[0, z])/(-1 + z) + 
           24*(-1 + z)*H[1, z] + Lh*(-12*(-1 + z) - (4*(3 + 5*z^2)*H[0, z])/
              (-1 + z) - 16*(1 + z)*H[1, z]) + (16*(2 + 3*z^2)*H[2, z])/
            (-1 + z) + (16*(1 + z^2)*H[-1, 0, z])/(1 + z) + 
           (8*(11 + 5*z + 23*z^2 + 17*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (40*(1 + z^2)*H[1, 0, z])/(-1 + z) + 32*(1 + z)*H[1, 1, z] - 
           (2*(26 - 26*z^2 + 7*zeta[2] + 22*z*zeta[2] + 7*z^2*zeta[2]))/
            (1 + z)) + (4*H[1, 0, z]*(122 - 236*z + 90*z^2 + 73*zeta[2] + 
            6*z*zeta[2] + 101*z^2*zeta[2] - 248*zeta[3] - 248*z^2*zeta[3]))/
          (3*(-1 + z)) - (8*H[1, 1, z]*(-77 + 148*z - 71*z^2 + 32*zeta[2] - 
            64*z*zeta[2] + 32*z^2*zeta[2] + 132*zeta[3] + 132*z^2*zeta[3]))/
          (3*(-1 + z)) - (8*H[-1, -1, z]*(123*zeta[2] + 172*z*zeta[2] + 
            121*z^2*zeta[2] + 366*zeta[3] + 366*z^2*zeta[3]))/(3*(1 + z)) + 
         (2*H[2, z]*(832 - 500*z - 849*z^2 + 483*z^3 - 130*zeta[2] + 
            82*z*zeta[2] + 262*z^2*zeta[2] + 290*z^3*zeta[2] - 1376*zeta[3] - 
            1920*z*zeta[3] - 1520*z^2*zeta[3] - 2064*z^3*zeta[3]))/
          (3*(-1 + z)*(1 + z)) + (8*H[-1, 0, z]*(8 + 99*z + 166*z^2 + 
            91*z^3 + 4*z^4 - 241*z*zeta[2] - 402*z^2*zeta[2] - 
            239*z^3*zeta[2] - 376*z*zeta[3] - 48*z^2*zeta[3] - 
            376*z^3*zeta[3]))/(3*z*(1 + z)) - 
         (32*H[-2, z]*(-54*zeta[2] + 3*z*zeta[2] + 45*z^2*zeta[2] + 
            6*z^3*zeta[2] - 42*zeta[3] + 52*z*zeta[3] - 45*z^2*zeta[3] + 
            55*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(758 + 866*z - 725*z^2 - 961*z^3 + 16*z^4 + 
            442*zeta[2] + 684*z*zeta[2] - 1219*z^2*zeta[2] - 
            2349*z^3*zeta[2] + 1520*zeta[3] + 240*z*zeta[3] + 
            1840*z^2*zeta[3] + 720*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) + 
         Lp^2*(Lh^2*(-4*(-1 + z) - (8*(1 + z^2)*H[0, z])/(-1 + z)) + 
           (12*(-11 + 14*z + z^2)*H[2, z])/(-1 + z) - 
           (4*(39 + 23*z + 71*z^2 + 55*z^3)*H[3, z])/((-1 + z)*(1 + z)) - 
           (16*(3 + 7*z^2)*H[-2, 0, z])/(1 + z) - 72*(1 + z)*H[-1, 0, z] - 
           (64*(1 + z^2)*H[-1, 2, z])/(1 + z) + (2*(-84 + 110*z + 13*z^2)*
             H[0, 0, z])/(-1 + z) - (4*(23 - 58*z + 23*z^2)*H[1, 0, z])/
            (-1 + z) - 32*(-1 + z)*H[1, 1, z] - (136*(1 + z^2)*H[1, 2, z])/
            (-1 + z) - (4*(39 + 35*z + 55*z^2 + 51*z^3)*H[2, 0, z])/
            ((-1 + z)*(1 + z)) - (132*(1 + z^2)*H[2, 1, z])/(-1 + z) + 
           (112*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
           (120*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (2*(71 + 19*z + 173*z^2 + 89*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (196*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (136*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) + 
           (120*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
           2*H[1, z]*(-89 + 88*z + 4*zeta[2] + 4*z*zeta[2]) + 
           (2*H[0, z]*(-128 + 46*z + 120*z^2 - 54*z^3 + 51*zeta[2] + 
              3*z*zeta[2] + 97*z^2*zeta[2] + 17*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) + Lh*((-8*(-7 + 8*z + 2*z^2)*H[0, z])/
              (-1 + z) + 16*(-1 + z)*H[1, z] + (48*(1 + z^2)*H[2, z])/
              (-1 + z) + (32*(1 + z^2)*H[-1, 0, z])/(1 + z) + 
             (8*(7 + 3*z + 13*z^2 + 9*z^3)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (48*(1 + z^2)*H[1, 0, z])/(-1 + z) + (4*(-22 + 22*z^2 + 
                5*zeta[2] + 2*z*zeta[2] + 5*z^2*zeta[2]))/(1 + z)) - 
           (2*(162 - 162*z - 162*z^2 + 162*z^3 - 43*zeta[2] - 65*z*zeta[2] + 
              43*z^2*zeta[2] + 65*z^3*zeta[2] - 36*zeta[3] + 16*z*zeta[3] - 
              84*z^2*zeta[3] + 64*z^3*zeta[3]))/((-1 + z)*(1 + z))) - 
         (2*H[1, z]*(-515 + 1071*z - 556*z^2 + 257*zeta[2] - 771*z*zeta[2] + 
            530*z^2*zeta[2] + 628*zeta[3] - 1696*z*zeta[3] + 
            636*z^2*zeta[3] + 348*zeta[4] + 348*z^2*zeta[4]))/(3*(-1 + z)) - 
         (8*H[-1, z]*(63*zeta[2] + 198*z*zeta[2] + 71*z^2*zeta[2] - 
            38*zeta[3] - 32*z*zeta[3] - 36*z^2*zeta[3] + 626*zeta[4] + 
            66*z*zeta[4] + 626*z^2*zeta[4]))/(3*(1 + z)) - 
         (H[0, z]*(-2732 - 4758*z + 2635*z^2 + 4709*z^3 + 3172*zeta[2] + 
            840*z*zeta[2] - 2124*z^2*zeta[2] + 1056*z^3*zeta[2] + 
            3160*zeta[3] + 264*z*zeta[3] - 4456*z^2*zeta[3] - 
            936*z^3*zeta[3] + 1517*zeta[4] + 477*z*zeta[4] + 
            2941*z^2*zeta[4] + 925*z^3*zeta[4]))/(3*(-1 + z)*(1 + z)) + 
         Lp*((8*(56 - 36*z - 83*z^2 + 33*z^3)*H[3, z])/((-1 + z)*(1 + z)) + 
           (96*(7 + 4*z + 11*z^2 + 8*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
           (64*(-3 + 3*z - 9*z^2 + 7*z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (16*(13 + 36*z + 17*z^2)*H[-2, 0, z])/(1 + z) - 
           (256*(1 + z^2)*H[-2, 2, z])/(1 + z) - (64*(7 + 11*z + 7*z^2)*
             H[-1, 2, z])/(1 + z) - (160*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           16*H[1, 1, z] + 208*(-1 + z)*H[1, 2, z] + 
           (416*(1 + z^2)*H[1, 3, z])/(-1 + z) - (8*(-49 + 78*z + 7*z^2)*
             H[2, 0, z])/(-1 + z) + 40*(-1 + z)*H[2, 1, z] + 
           (16*(29 + 25*z + 31*z^2 + 27*z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) + 
           (8*(69 + 41*z + 123*z^2 + 87*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(37 + 39*z^2)*H[3, 1, z])/(-1 + z) - 
           (32*(-15 + 3*z - 13*z^2 + z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-15 + 3*z - 29*z^2 + 17*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (256*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) - 224*(1 + z)*
            H[-1, -1, 0, z] + (832*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
           (48*(1 + 8*z + z^2)*H[-1, 0, 0, z])/(1 + z) + 
           (224*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) - 
           (4*(-135 + 5*z + 297*z^2 + 85*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
           (4*(49 - 176*z + 49*z^2)*H[1, 0, 0, z])/(-1 + z) + 
           208*(-1 + z)*H[1, 1, 0, z] + (96*(1 + z^2)*H[1, 1, 2, z])/
            (-1 + z) + (464*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (80*(1 + z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (8*(69 + 61*z + 99*z^2 + 91*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(29 + 25*z + 31*z^2 + 27*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (48*(1 + z^2)*H[2, 1, 1, z])/
            (-1 + z) - (192*(1 + z^2)*H[-1, -1, -1, 0, z])/(1 + z) + 
           (592*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (4*(111 + 19*z + 409*z^2 + 133*z^3)*H[0, 0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (656*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) + 
           (16*(-1 + 13*z - 3*z^2 + 15*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (928*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + (8*H[1, 0, z]*(84 - 159*z + 83*z^2 + 3*zeta[2] + 
              3*z^2*zeta[2]))/(-1 + z) + (80*H[-1, 0, z]*(2 + 4*z + 2*z^2 + 
              5*zeta[2] + 5*z^2*zeta[2]))/(1 + z) + 
           (4*H[2, z]*(86 - 137*z - 70*z^2 + 153*z^3 - 42*zeta[2] + 
              6*z*zeta[2] - 42*z^2*zeta[2] + 6*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) - (4*H[0, 0, z]*(-217 + 136*z + 188*z^2 - 
              165*z^3 + 81*zeta[2] + 37*z*zeta[2] + 139*z^2*zeta[2] + 
              15*z^3*zeta[2]))/((-1 + z)*(1 + z)) - 
           (4*H[1, z]*(89 - 178*z + 89*z^2 + 22*zeta[2] - 44*z*zeta[2] + 
              22*z^2*zeta[2] - 100*zeta[3] - 100*z^2*zeta[3]))/(-1 + z) + 
           (48*H[-1, z]*(7*zeta[2] + 10*z*zeta[2] + 7*z^2*zeta[2] + 
              16*zeta[3] + 16*z^2*zeta[3]))/(1 + z) - 
           (2*H[0, z]*(-402 + 106*z + 375*z^2 - 85*z^3 + 82*zeta[2] - 
              22*z*zeta[2] - 40*z^2*zeta[2] + 208*z^3*zeta[2] - 12*zeta[3] - 
              36*z*zeta[3] + 60*z^2*zeta[3] - 204*z^3*zeta[3]))/
            ((-1 + z)*(1 + z)) + Lh*(4*H[1, z] - 8*(-1 + z)*H[2, z] - 
             (56*(1 + z^2)*H[3, z])/(-1 + z) - (32*(1 + z^2)*H[-2, 0, z])/
              (1 + z) - 16*(1 + z)*H[-1, 0, z] + (4*(-38 + 42*z + 11*z^2)*H[
                0, 0, z])/(-1 + z) - 72*(-1 + z)*H[1, 0, z] - 
             (16*(1 + z^2)*H[1, 2, z])/(-1 + z) - (8*(15 + 11*z)*(1 + z^2)*H[
                2, 0, z])/((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 1, z])/
              (-1 + z) - (32*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
             (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (4*(47 + 11*z + 69*z^2 + 
                33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (72*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (16*(1 + z^2)*H[1, 1, 0, 
                z])/(-1 + z) - (16*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (8*H[0, z]*(21 - 33*z + 16*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
              (-1 + z) - (4*(10 - 10*z - 10*z^2 + 10*z^3 + 15*zeta[2] - 
                19*z*zeta[2] - 15*z^2*zeta[2] + 19*z^3*zeta[2] + 28*zeta[3] + 
                16*z*zeta[3] + 28*z^2*zeta[3] + 16*z^3*zeta[3]))/
              ((-1 + z)*(1 + z))) + (396 - 396*z - 396*z^2 + 396*z^3 + 
             760*zeta[2] - 544*z*zeta[2] - 760*z^2*zeta[2] + 
             544*z^3*zeta[2] + 472*zeta[3] + 88*z*zeta[3] - 472*z^2*zeta[3] - 
             664*z^3*zeta[3] - 449*zeta[4] + 895*z*zeta[4] - 
             831*z^2*zeta[4] + 1057*z^3*zeta[4])/(2*(-1 + z)*(1 + z))) + 
         (16640 - 16640*z - 16640*z^2 + 16640*z^3 - 7608*zeta[2] + 
           4808*z*zeta[2] + 7324*z^2*zeta[2] - 4836*z^3*zeta[2] + 
           64*z^4*zeta[2] - 6144*zeta[3] + 624*z*zeta[3] + 3408*z^2*zeta[3] - 
           4896*z^3*zeta[3] - 208*zeta[2]*zeta[3] - 3072*z*zeta[2]*zeta[3] + 
           1264*z^2*zeta[2]*zeta[3] - 3008*z^3*zeta[2]*zeta[3] - 
           6819*zeta[4] + 475*z*zeta[4] + 9951*z^2*zeta[4] - 
           847*z^3*zeta[4] - 14944*zeta[5] - 2208*z*zeta[5] - 
           24224*z^2*zeta[5] - 3360*z^3*zeta[5])/(6*(-1 + z)*(1 + z))) + 
       CA^2*CF*((242*Lp^3*(1 + z))/27 - (4*(-560 - 1045*z - 116*z^2 + 
            1469*z^3)*H[4, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-31 + 277*z - 137*z^2 + 171*z^3)*H[5, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(8 + 7*z + 13*z^2 + 2*z^3)*H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(83 - 452*z - 289*z^2 + 388*z^3)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (32*(-35 + 27*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) + (8*(340 + 321*z + 91*z^2)*H[-2, 2, z])/
          (9*(1 + z)) + (4*(-215 + 199*z - 221*z^2 + 205*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (128*(19 + 27*z + 19*z^2)*H[-1, 3, z])/
          (9*(1 + z)) + (1600*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (4*(340 - 987*z + 367*z^2)*H[1, 3, z])/(9*(-1 + z)) - 
         (664*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (4*(-259 - 268*z - 67*z^2 + 206*z^3)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) + (8*(-107 - 11*z - 89*z^2 + 7*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-356 - 143*z - 203*z^2 + 454*z^3)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) - (8*(-28 - 48*z - 7*z^2 + 57*z^3)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) - (4*(-3 + 5*z)*(7 - 4*z + 5*z^2)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-2 + 25*z - 18*z^2 + 15*z^3)*H[4, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(5 + 21*z - z^2 + 15*z^3)*H[4, 1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(21 + 15*z + 14*z^2 + 22*z^3)*
           H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-22 + 32*z - 35*z^2 + 49*z^3)*H[-3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(43 + 13*z + 29*z^2 + 27*z^3)*
           H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(184 + 234*z + 121*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
         (8*(-17 + 73*z - 19*z^2 + 75*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (4*(304 - 715*z - 383*z^2 + 506*z^3)*
           H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (8*(-47 + 39*z - 45*z^2 + 37*z^3)*H[-2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, 1, z])/
          (3*(-1 + z)*(1 + z)) + (496*(1 + z^2)*H[-1, -3, 0, z])/
          (3*(1 + z)) + (8*(139 + 228*z + 106*z^2)*H[-1, -2, 0, z])/
          (9*(1 + z)) - (368*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) + 
         (16*(37 + 52*z + 37*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (608*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (8*(59 + 96*z + 68*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (16*(41 + 60*z + 41*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
         (464*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) + 
         (4*(127 + 18*z + 127*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (736*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) - 
         (16*(30 - 55*z + 22*z^2)*H[1, -2, 0, z])/(3*(-1 + z)) + 
         (32*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
         (4*(157 - 387*z + 142*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
         (224*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
         (4*(100 + 183*z + 43*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (4*(14 - z + 9*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
         (88*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (16*(37 + 21*z + 39*z^2 + 23*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(-809 - 530*z - 356*z^2 + 229*z^3)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-245 - 302*z - 221*z^2 + 220*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) + (4*(-69 + 35*z - 51*z^2 + 53*z^3)*
           H[2, 1, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-51 + 5*z - 25*z^2 + 31*z^3)*H[2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 2, 1, z])/(-1 + z) + 
         (16*(19 + 14*z + 22*z^2 + 11*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*z*(11 - 14*z + 7*z^2)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(3 - 2*z + 3*z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)) - (4*(119 + 105*z + 53*z^2 + 171*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(9 + 43*z - 2*z^2 + 54*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (56*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) - 
         (48*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (8*(67 - 45*z + 64*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
         (448*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (4*(641 + 1035*z + 614*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (656*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
         (4*(137 + 261*z + 2*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (16*(43 + 6*z + 43*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (8*(59 + 6*z + 59*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(1490 - 180*z + 29*z^2 + 225*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(1 + z^2)*H[1, -2, -1, 0, z])/(-1 + z) - 
         (512*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (4*(692 - 99*z + 557*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
         (160*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (4*(188 - 723*z + 161*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
         (32*(19 - 60*z + 19*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) - 
         (80*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 2, 0, 0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) + 
         (4*(27 + 115*z + 65*z^2 + 153*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (4*(-93 + 163*z - 63*z^2 + 193*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-93 + 67*z - 63*z^2 + 97*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (288*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (272*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) + 
         (4*(37 + 10*z + 37*z^2)*H[-1, 0, 0, 0, 0, z])/(1 + z) + 
         (56*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (296*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(-1 + z) + 
         (320*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) - 
         (16*(-49 + 69*z - 56*z^2 + 76*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (16*(-7 + 37*z - 9*z^2 + 39*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (272*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) - 
         (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (448*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) - 
         (8*H[-1, 2, z]*(-133 - 570*z - 133*z^2 + 27*zeta[2] - 54*z*zeta[2] + 
            27*z^2*zeta[2]))/(27*(1 + z)) + 
         (2*H[1, 2, z]*(-135 - 390*z - 11*z^2 + 168*zeta[2] + 
            168*z^2*zeta[2]))/(9*(-1 + z)) + 
         (8*H[-1, -1, 0, z]*(-73 + 98*z - 97*z^2 + 225*zeta[2] + 
            225*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(157 - 786*z + 93*z^2 + 312*zeta[2] + 
            312*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[1, 0, 0, z]*(228 - 1189*z + 267*z^2 + 534*zeta[2] + 
            534*z^2*zeta[2]))/(9*(-1 + z)) - 
         (4*H[-1, 0, 0, z]*(1216 + 36*z + 1072*z^2 + 3501*zeta[2] - 
            162*z*zeta[2] + 3501*z^2*zeta[2]))/(27*(1 + z)) + 
         (4*H[2, 1, z]*(59 + 56*z - 59*z^2 - 56*z^3 - 36*zeta[2] + 
            84*z*zeta[2] - 12*z^2*zeta[2] + 108*z^3*zeta[2]))/
          (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-752 - 228*z + 1375*z^2 - 
            221*z^3 - 846*zeta[2] + 66*z*zeta[2] - 690*z^2*zeta[2] + 
            222*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) - 
         (8*H[-2, 0, z]*(-245 + 119*z - 362*z^2 + 650*z^3 - 1125*zeta[2] + 
            1089*z*zeta[2] - 1269*z^2*zeta[2] + 1233*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) - (2*H[3, z]*(-1960 - 2610*z + 3503*z^2 + 
            2937*z^3 - 918*zeta[2] + 486*z*zeta[2] - 738*z^2*zeta[2] + 
            1314*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         (2*H[0, 0, 0, z]*(337 - 2761*z - 15323*z^2 + 1067*z^3 - 
            1566*zeta[2] + 5238*z*zeta[2] - 3906*z^2*zeta[2] + 
            3402*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^2*((-22*(-1 + 23*z^2)*H[0, z])/(9*(-1 + z)) + 
           (88*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + (88*(1 + z^2)*H[0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (2*(-463 + 1780*z + 2243*z^2 - 
              396*z*zeta[2]))/(27*(1 + z))) + 
         (2*H[1, 0, z]*(1203 - 2297*z + 1026*z^2 + 434*zeta[2] - 
            1302*z*zeta[2] + 572*z^2*zeta[2] - 384*zeta[3] - 
            384*z^2*zeta[3]))/(9*(-1 + z)) + 
         (4*H[1, 1, z]*(179 - 319*z + 140*z^2 + 38*zeta[2] + 24*z*zeta[2] + 
            26*z^2*zeta[2] - 108*zeta[3] - 108*z^2*zeta[3]))/(9*(-1 + z)) - 
         (4*H[-1, -1, z]*(377*zeta[2] + 669*z*zeta[2] + 380*z^2*zeta[2] + 
            642*zeta[3] + 642*z^2*zeta[3]))/(9*(1 + z)) - 
         (2*H[0, 0, z]*(-31985 + 7673*z + 17827*z^2 - 16987*z^3 + 324*z^4 + 
            12348*zeta[2] + 22302*z*zeta[2] - 10494*z^2*zeta[2] - 
            21924*z^3*zeta[2] + 10800*zeta[3] + 13824*z^2*zeta[3]))/
          (81*(-1 + z)*(1 + z)) + (2*H[2, z]*(3826 - 3341*z - 3937*z^2 + 
            3230*z^3 + 474*zeta[2] - 498*z*zeta[2] + 690*z^2*zeta[2] + 
            942*z^3*zeta[2] - 1620*zeta[3] - 3924*z*zeta[3] - 
            1692*z^2*zeta[3] - 3996*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
         (4*H[-1, 0, z]*(324 + 3671*z + 2976*z^2 + 3347*z^3 + 162*z^4 - 
            6435*z*zeta[2] - 8694*z^2*zeta[2] - 5814*z^3*zeta[2] - 
            2700*z*zeta[3] - 648*z^2*zeta[3] - 2700*z^3*zeta[3]))/
          (81*z*(1 + z)) - (4*H[-2, z]*(-496*zeta[2] + 88*z*zeta[2] + 
            347*z^2*zeta[2] + 61*z^3*zeta[2] - 141*zeta[3] + 357*z*zeta[3] - 
            171*z^2*zeta[3] + 387*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) + 
         (2*H[1, z]*(47 - 937*z + 890*z^2 + 861*zeta[2] - 1038*z*zeta[2] + 
            177*z^2*zeta[2] - 510*zeta[3] + 594*z*zeta[3] - 168*z^2*zeta[3] - 
            54*zeta[4] - 54*z^2*zeta[4]))/(27*(-1 + z)) - 
         (4*H[-1, z]*(485*zeta[2] + 846*z*zeta[2] + 557*z^2*zeta[2] - 
            399*zeta[3] - 1071*z*zeta[3] - 489*z^2*zeta[3] + 576*zeta[4] + 
            297*z*zeta[4] + 576*z^2*zeta[4]))/(27*(1 + z)) + 
         (H[0, z]*(3082 + 500*z - 40856*z^2 - 38922*z^3 + 6648*zeta[2] - 
            10800*z*zeta[2] + 15666*z^2*zeta[2] + 30546*z^3*zeta[2] - 
            19512*zeta[3] + 4212*z*zeta[3] + 25632*z^2*zeta[3] + 
            4212*z^3*zeta[3] + 3699*zeta[4] - 13203*z*zeta[4] + 
            2781*z^2*zeta[4] - 8613*z^3*zeta[4]))/(81*(-1 + z)*(1 + z)) + 
         Lp*((4*(-45 - 97*z - 21*z^2 + 119*z^3)*H[3, z])/(3*(-1 + z)*
             (1 + z)) + (4*(-1 + 15*z - 7*z^2 + 9*z^3)*H[4, z])/
            ((-1 + z)*(1 + z)) - (8*(-3 - z - 5*z^2 + z^3)*H[-3, 0, z])/
            ((-1 + z)*(1 + z)) + (8*(23 - 65*z - 19*z^2 + 25*z^3)*
             H[-2, 0, z])/(3*(-1 + z)*(1 + z)) - (32*(-5 + 3*z)*(1 + z^2)*
             H[-2, 2, z])/((-1 + z)*(1 + z)) - (16*(41 + 60*z + 41*z^2)*
             H[-1, 2, z])/(3*(1 + z)) - (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           (88*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + (64*(1 + z^2)*H[1, 3, z])/
            (-1 + z) + (88*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
           (16*(5 - 2*z + 5*z^2)*H[-2, -1, 0, z])/(-1 + z) - 
           (8*(-5 + 9*z - 7*z^2 + 11*z^3)*H[-2, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(23 + 24*z + 23*z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) + (256*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (32*(10 + 9*z + 10*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(89 + 47*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(101 - 48*z + 101*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - 
           (88*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) + 
           (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
           (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
           (8*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) - 
           (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) - 
           (16*H[1, 0, z]*(11 - 22*z + 11*z^2 + 3*zeta[2] + 3*z^2*zeta[2]))/
            (3*(-1 + z)) + (8*H[2, z]*(28 + 56*z + 28*z^2 + 15*zeta[2] + 
              6*z*zeta[2] + 15*z^2*zeta[2]))/(3*(1 + z)) + 
           (8*H[-1, 0, z]*(131 - 6*z + 131*z^2 + 198*zeta[2] + 
              198*z^2*zeta[2]))/(9*(1 + z)) - 
           (4*H[0, 0, z]*(103 - 43*z - 881*z^2 - 199*z^3 - 63*zeta[2] + 
              135*z*zeta[2] - 153*z^2*zeta[2] + 81*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[0, z]*(3455 - 322*z - 1738*z^2 + 
              2363*z^3 - 819*zeta[2] - 1269*z*zeta[2] + 153*z^2*zeta[2] + 
              675*z^3*zeta[2] - 756*zeta[3] - 972*z^2*zeta[3]))/
            (27*(-1 + z)*(1 + z)) - (4*H[1, z]*(159 - 307*z + 148*z^2 + 
              24*zeta[2] - 48*z*zeta[2] + 24*z^2*zeta[2] - 108*zeta[3] - 
              108*z^2*zeta[3]))/(3*(-1 + z)) + 
           (8*H[-1, z]*(59*zeta[2] + 96*z*zeta[2] + 59*z^2*zeta[2] + 
              72*zeta[3] + 72*z^2*zeta[3]))/(3*(1 + z)) - 
           (25577 + 5429*z - 25577*z^2 - 5429*z^3 - 1512*zeta[2] - 
             20448*z*zeta[2] + 11160*z^2*zeta[2] + 10800*z^3*zeta[2] - 
             24624*zeta[3] - 12312*z*zeta[3] + 16200*z^2*zeta[3] + 
             3888*z^3*zeta[3] - 5103*zeta[4] + 567*z*zeta[4] - 
             9801*z^2*zeta[4] - 2511*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
         (943837 - 1537895*z - 943837*z^2 + 1537895*z^3 - 484704*zeta[2] + 
           420156*z*zeta[2] + 334980*z^2*zeta[2] - 302184*z^3*zeta[2] + 
           11664*z^4*zeta[2] + 41040*zeta[3] + 816048*z*zeta[3] + 
           65124*z^2*zeta[3] - 385884*z^3*zeta[3] - 104976*zeta[2]*zeta[3] - 
           353808*z*zeta[2]*zeta[3] + 42768*z^2*zeta[2]*zeta[3] - 
           252720*z^3*zeta[2]*zeta[3] + 10368*zeta[4] - 630180*z*zeta[4] - 
           597618*z^2*zeta[4] - 133002*z^3*zeta[4] + 38880*zeta[5] - 
           157464*z*zeta[5] + 124416*z^2*zeta[5] + 64152*z^3*zeta[5])/
          (1458*(-1 + z)*(1 + z))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + z))/27 + 
           (8*(-2 - 18*z + 151*z^2 + 87*z^3)*H[3, z])/(27*(-1 + z)*(1 + z)) + 
           (32*(-17 + 8*z)*(1 + z^2)*H[4, z])/(9*(-1 + z)*(1 + z)) + 
           (64*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) + 
           (32*(43 + 18*z + 25*z^2)*H[-2, 0, z])/(27*(1 + z)) - 
           (160*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) + 
           (32*(7 - 6*z + 7*z^2)*H[-1, 2, z])/(27*(1 + z)) - 
           (256*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) + 
           (8*(18 - 3*z + 25*z^2)*H[1, 2, z])/(9*(-1 + z)) - 
           (256*(1 + z^2)*H[1, 3, z])/(9*(-1 + z)) - 
           (8*(22 - 18*z - 59*z^2 + 61*z^3)*H[2, 0, z])/(9*(-1 + z)*
             (1 + z)) + (16*(1 + z)*H[2, 1, z])/9 - 
           (16*(11 + 2*z + 17*z^2 + 2*z^3)*H[2, 2, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(-25 + 17*z)*(1 + z^2)*H[3, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (64*(1 + z^2)*H[3, 1, z])/(9*(-1 + z)*(1 + z)) - 
           (64*(1 + z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
           (80*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) + 
           (64*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
           (16*(107 + 54*z + 107*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) - 
           (32*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
           (64*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
           (16*(-183 - 164*z - 471*z^2 + 10*z^3)*H[0, 0, 0, z])/
            (27*(-1 + z)*(1 + z)) - (32*(-6 + z)*(-1 + 6*z)*H[1, 0, 0, z])/
            (9*(-1 + z)) - (8*(8 - 63*z + 15*z^2)*H[1, 1, 0, z])/
            (9*(-1 + z)) - (64*(1 + z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
           (224*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (16*(1 + z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
           (16*(55 + z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(-25 + 2*z - 19*z^2 + 2*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[-1, -1, -1, 0, z])/
            (9*(1 + z)) - (160*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
           (16*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (1504*(1 + z^2)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (928*(1 + z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
           (272*(1 + z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
           (128*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (128*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) + 
           (64*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) - 
           (8*H[1, 1, z]*(8 - 13*z + 5*z^2 + 8*zeta[2] + 8*z^2*zeta[2]))/
            (9*(-1 + z)) + (8*H[1, 0, z]*(-6 + z + 3*z^2 + 20*zeta[2] + 
              20*z^2*zeta[2]))/(9*(-1 + z)) + (64*H[-1, 0, z]*
             (-7 + 42*z - 7*z^2 + 45*zeta[2] + 45*z^2*zeta[2]))/
            (81*(1 + z)) + (8*H[2, z]*(-107 + 25*z + 104*z^2 - 28*z^3 - 
              102*zeta[2] + 24*z*zeta[2] + 6*z^2*zeta[2] + 24*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (16*H[0, 0, z]*(-432 + 301*z - 537*z^2 - 
              1046*z^3 + 252*zeta[2] + 108*z*zeta[2] + 252*z^2*zeta[2] + 
              108*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
           Lp^2*((16*(5 + 17*z^2)*H[0, z])/(9*(-1 + z)) - 
             (32*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) - 
             (32*(1 + z^2)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) - 
             (4*(-23 + 578*z + 601*z^2 - 72*z*zeta[2]))/(27*(1 + z))) - 
           (8*H[1, z]*(34 - 116*z + 82*z^2 + 66*zeta[2] - 195*z*zeta[2] + 
              129*z^2*zeta[2] - 48*zeta[3] - 48*z^2*zeta[3]))/(27*(-1 + z)) + 
           (64*H[-1, z]*(7*zeta[2] + 9*z*zeta[2] + 7*z^2*zeta[2] + 
              3*zeta[3] + 3*z^2*zeta[3]))/(27*(1 + z)) - 
           (8*H[0, z]*(-3625 + 901*z + 1167*z^2 - 3359*z^3 + 834*zeta[2] - 
              162*z*zeta[2] + 267*z^2*zeta[2] + 1143*z^3*zeta[2] - 
              720*zeta[3] - 432*z*zeta[3] - 720*z^2*zeta[3] - 
              432*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           Lp*((16*(-3 + 2*z)*H[1, z])/3 - (16*(1 + z)*H[2, z])/3 - 
             (16*(-3 + z)*(1 + z^2)*H[3, z])/(3*(-1 + z)*(1 + z)) + 
             (32*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) - 
             (32*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) + 
             (64*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) - 
             (16*(12 + 19*z + 72*z^2 + 25*z^3)*H[0, 0, z])/(9*(-1 + z)*(1 + 
                z)) + (64*(-1 + z)*H[1, 0, z])/3 + (32*(1 + z^2)*H[1, 2, z])/
              (3*(-1 + z)) - (32*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
             (64*(1 + z^2)*H[-1, -1, 0, z])/(3*(1 + z)) + 
             (64*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
             (224*(1 + z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (112*(1 + z^2)*H[1, 0, 0, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
             (32*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) - 
             (8*H[0, z]*(-553 + 89*z - 43*z^2 - 685*z^3 + 90*zeta[2] + 
                54*z*zeta[2] + 90*z^2*zeta[2] + 54*z^3*zeta[2]))/
              (27*(-1 + z)*(1 + z)) + (4*(-1159 + 5261*z + 1159*z^2 - 
                5261*z^3 + 540*zeta[2] - 1260*z*zeta[2] + 180*z^2*zeta[2] + 
                540*z^3*zeta[2] - 648*zeta[3] - 648*z*zeta[3] - 
                648*z^2*zeta[3] - 648*z^3*zeta[3]))/(81*(-1 + z)*(1 + z))) + 
           (2*(-13633 + 76259*z + 13633*z^2 - 76259*z^3 + 10044*zeta[2] - 
              17244*z*zeta[2] - 2304*z^2*zeta[2] + 8856*z^3*zeta[2] - 
              6588*zeta[3] - 36396*z*zeta[3] - 13608*z^2*zeta[3] - 
              9720*z^3*zeta[3] + 47304*zeta[4] + 23004*z*zeta[4] + 
              21060*z^2*zeta[4] + 18144*z^3*zeta[4]))/(729*(-1 + z)*
             (1 + z))) + CF^2*((-77*Lp^4*(1 + z))/9 + 
           (4*(-1065 - 3019*z - 810*z^2 + 4244*z^3)*H[4, z])/
            (9*(-1 + z)*(1 + z)) + (16*(63 + 230*z - 25*z^2 + 142*z^3)*
             H[5, z])/(3*(-1 + z)*(1 + z)) + (16*(1 + 69*z - 43*z^2 + 73*z^3)*
             H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(-20 - 1324*z - 383*z^2 + 1187*z^3)*H[-3, 0, z])/
            (9*(-1 + z)*(1 + z)) - (32*(-108 + 95*z)*(1 + z^2)*H[-3, 2, z])/
            (3*(-1 + z)*(1 + z)) - (8*(1079 + 1056*z + 296*z^2)*H[-2, 2, z])/
            (9*(1 + z)) - (8*(-321 + 313*z - 333*z^2 + 325*z^3)*H[-2, 3, z])/
            (3*(-1 + z)*(1 + z)) - (16*(475 + 702*z + 475*z^2)*H[-1, 3, z])/
            (9*(1 + z)) - (1712*(1 + z^2)*H[-1, 4, z])/(1 + z) + 
           (4*(491 - 1150*z + 505*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
           (2104*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
           (8*(-113 - 149*z - 34*z^2 + 132*z^3)*H[2, 2, z])/
            (3*(-1 + z)*(1 + z)) - (16*(-183 - z - 155*z^2 + 27*z^3)*
             H[2, 3, z])/(3*(-1 + z)*(1 + z)) + 
           (4*(-131 - 563*z - 1736*z^2 + 886*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) + (4*(-205 - 309*z - 127*z^2 + 225*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (32*(3 + 25*z + z^2 + 19*z^3)*
             H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(91 + 38*z + 83*z^2 + 6*z^3)*H[4, 0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(39 + 55*z + 27*z^2 + 43*z^3)*H[4, 1, z])/
            (3*(-1 + z)*(1 + z)) + (16*(147 + 91*z + 99*z^2 + 139*z^3)*
             H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-31 + 147*z + 33*z^2 + 147*z^3)*H[-3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(51 - 7*z + 41*z^2 + 3*z^3)*
             H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(259 + 342*z + 199*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) + 
           (16*(-45 + 109*z - 49*z^2 + 113*z^3)*H[-2, -1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (4*(443 - 2399*z - 250*z^2 + 1774*z^3)*
             H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (16*(-51 + 43*z - 47*z^2 + 39*z^3)*H[-2, 2, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(-15 + 11*z)*(1 + z^2)*H[-2, 2, 1, z])/
            (3*(-1 + z)*(1 + z)) - (1456*(1 + z^2)*H[-1, -3, 0, z])/
            (3*(1 + z)) - (16*(265 + 450*z + 229*z^2)*H[-1, -2, 0, z])/
            (9*(1 + z)) + (1264*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) - 
           (16*(105 + 148*z + 105*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
           (736*(1 + z^2)*H[-1, -1, 3, z])/(1 + z) - 
           (16*(87 + 134*z + 96*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
           (16*(127 + 192*z + 127*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
           (1552*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
           (8*(149 + 36*z + 149*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 3, 1, z])/(1 + z) + 
           (1952*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
           (16*(27 - 50*z + 21*z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (160*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) + 
           (4*(181 - 414*z + 169*z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
           (848*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
           (8*(143 - 759*z + 206*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (4*(91 - 12*z + 61*z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
           (96*(1 + z^2)*H[1, 2, 2, z])/(-1 + z) + 
           (616*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) + 
           (320*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) + 
           (32*(51 + 33*z + 53*z^2 + 35*z^3)*H[2, -2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (4*(-1529 - 1937*z - 1559*z^2 + 865*z^3)*
             H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (4*(-301 - 1129*z - 898*z^2 + 806*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (176*(1 + z^2)*H[2, 1, 1, z])/
            (9*(-1 + z)) - (32*(-35 + 10*z - 26*z^2 + 19*z^3)*H[2, 1, 2, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-127 + 53*z - 95*z^2 + 85*z^3)*
             H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (88*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) + 
           (8*(11 - 37*z + 87*z^2 + 23*z^3)*H[3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(55 + 55*z + 39*z^2 + 55*z^3)*
             H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (64*(-2 + 6*z - 3*z^2 + 7*z^3)*H[-2, -1, -1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(269 + 83*z + 165*z^2 + 187*z^3)*
             H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(225 + 103*z + 205*z^2 + 123*z^3)*H[-2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-1, -2, -1, 0, z])/
            (1 + z) - (760*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
           (16*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) - 
           (8*(137 - 78*z + 137*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
           (1600*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) - 
           (4*(2191 + 3546*z + 2119*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
           (2576*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
           (896*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) + 
           (4*(691 + 1950*z + 421*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (16*(39 + 8*z + 39*z^2)*H[-1, 2, 0, 0, z])/(1 + z) - 
           (32*(47 + 6*z + 47*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
           (8*(1015 - 373*z + 1550*z^2 + 771*z^3)*H[0, 0, 0, 0, z])/
            (9*(-1 + z)*(1 + z)) + (160*(1 + z^2)*H[1, -2, -1, 0, z])/
            (3*(-1 + z)) + (480*(1 + z^2)*H[1, -2, 0, 0, z])/(-1 + z) - 
           (8*(84 + 361*z + 39*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) + 
           (160*(1 + z^2)*H[1, 1, -2, 0, z])/(-1 + z) + 
           (4*(405 - 1042*z + 385*z^2)*H[1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(359 - 897*z + 362*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) + 
           (512*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) + 
           (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) + 
           (120*(1 + z^2)*H[1, 2, 1, 0, z])/(-1 + z) - 
           (8*(-165 + 127*z - 181*z^2 + 111*z^3)*H[2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-263 + 221*z - 223*z^2 + 261*z^3)*
             H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-191 + 97*z - 143*z^2 + 145*z^3)*H[2, 1, 1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (864*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
            (1 + z) + (320*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(1 + z) + 
           (16*(17 - 30*z + 17*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) + 
           (16*(15 + 73*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (904*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
           (416*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(-95 + 157*z - 111*z^2 + 173*z^3)*H[-3, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (16*(-49 + 121*z - 55*z^2 + 127*z^3)*
             H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
           (1168*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) + 
           (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(-1 + z) - 
           (1600*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
           (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
           (8*H[-1, 2, z]*(-563 - 2022*z - 563*z^2 + 162*zeta[2] - 
              216*z*zeta[2] + 162*z^2*zeta[2]))/(27*(1 + z)) - 
           (2*H[1, 2, z]*(-65 - 1518*z + 559*z^2 + 270*zeta[2] + 
              270*z^2*zeta[2]))/(9*(-1 + z)) - (2*H[1, 1, 0, z]*
             (-51 - 706*z - 315*z^2 + 486*zeta[2] + 486*z^2*zeta[2]))/
            (9*(-1 + z)) - (4*H[1, 0, 0, z]*(-320 - 291*z - 269*z^2 + 
              516*zeta[2] + 516*z^2*zeta[2]))/(3*(-1 + z)) - 
           (8*H[-1, -1, 0, z]*(-137 + 190*z - 209*z^2 + 750*zeta[2] + 
              750*z^2*zeta[2]))/(9*(1 + z)) + (4*H[-1, 0, 0, z]*
             (3422 + 1044*z + 2990*z^2 + 11907*zeta[2] - 648*z*zeta[2] + 
              11907*z^2*zeta[2]))/(27*(1 + z)) - 
           (4*H[2, 1, z]*(-19 + 166*z - 237*z^2 - 422*z^3 - 168*zeta[2] + 
              312*z*zeta[2] - 120*z^2*zeta[2] + 360*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-12976 + 1280*z - 
              8179*z^2 - 16003*z^3 + 9882*zeta[2] + 1926*z*zeta[2] + 
              8442*z^2*zeta[2] + 486*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           (2*H[3, z]*(468 - 9448*z + 9465*z^2 + 15797*z^3 - 3654*zeta[2] + 
              882*z*zeta[2] - 3222*z^2*zeta[2] + 3042*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (8*H[-2, 0, z]*(-751 - 266*z - 652*z^2 + 
              1903*z^3 - 3348*zeta[2] + 3600*z*zeta[2] - 3816*z^2*zeta[2] + 
              4068*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[0, 0, 0, z]*(-13787 + 2415*z - 31841*z^2 - 19551*z^3 - 
              1206*zeta[2] + 18144*z*zeta[2] - 4086*z^2*zeta[2] + 
              13824*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           Lp^3*((-44*Lh*(1 + z))/3 + (4*(37 + 106*z^2)*H[0, z])/
              (9*(-1 + z)) + (88*(1 + z)*H[1, z])/3 - 
             (8*(1 + z^2)*H[-1, 0, z])/(1 + z) - (8*(1 + z^2)*H[0, 0, z])/
              ((-1 + z)*(1 + z)) + (2*(-99 - 268*z - 169*z^2 + 18*zeta[2] + 
                72*z*zeta[2] + 18*z^2*zeta[2]))/(9*(1 + z))) - 
           (2*H[1, 0, z]*(18571 - 19785*z + 15430*z^2 + 16074*zeta[2] - 
              33156*z*zeta[2] + 18018*z^2*zeta[2] - 16200*zeta[3] - 
              16200*z^2*zeta[3]))/(81*(-1 + z)) + 
           (4*H[1, 1, z]*(-551 + 1026*z - 475*z^2 + 58*zeta[2] - 
              324*z*zeta[2] + 106*z^2*zeta[2] + 432*zeta[3] + 
              432*z^2*zeta[3]))/(9*(-1 + z)) + 
           (4*H[-1, -1, z]*(1123*zeta[2] + 1854*z*zeta[2] + 1123*z^2*zeta[
                2] + 2382*zeta[3] + 2382*z^2*zeta[3]))/(9*(1 + z)) + 
           (H[0, 0, z]*(-79160 + 25112*z - 2398*z^2 - 90750*z^3 + 1728*z^4 + 
              64251*zeta[2] + 124047*z*zeta[2] - 55521*z^2*zeta[2] - 
              145197*z^3*zeta[2] + 77760*zeta[3] + 85536*z^2*zeta[3]))/
            (81*(-1 + z)*(1 + z)) - (2*H[2, z]*(42658 - 19715*z - 27020*z^2 + 
              35353*z^3 - 3744*zeta[2] - 4608*z*zeta[2] + 8244*z^2*zeta[2] + 
              8028*z^3*zeta[2] - 14796*zeta[3] - 35964*z*zeta[3] - 
              15228*z^2*zeta[3] - 36396*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
           (4*H[-1, 0, z]*(864 + 10015*z + 10434*z^2 + 9151*z^3 + 432*z^4 - 
              19377*z*zeta[2] - 28242*z^2*zeta[2] - 18081*z^3*zeta[2] - 
              15552*z*zeta[3] - 2592*z^2*zeta[3] - 15552*z^3*zeta[3]))/
            (81*z*(1 + z)) + (8*H[-2, z]*(-820*zeta[2] + 106*z*zeta[2] + 
              617*z^2*zeta[2] + 97*z^3*zeta[2] - 393*zeta[3] + 
              669*z*zeta[3] - 441*z^2*zeta[3] + 717*z^3*zeta[3]))/
            (9*(-1 + z)*(1 + z)) + Lh*((-4*(-1 + z)*(-202 + 189*zeta[3]))/
              27 - (8*(1 + z^2)*H[0, z]*(-202 + 189*zeta[3]))/
              (27*(-1 + z))) + Lp^2*((-8*(7 + 15*z^2)*H[2, z])/(-1 + z) + 
             (4*(9 + z)*(1 + z^2)*H[3, z])/((-1 + z)*(1 + z)) + 
             (8*(3 + 7*z^2)*H[-2, 0, z])/(1 + z) - (4*(17 - 54*z + 17*z^2)*H[
                -1, 0, z])/(3*(1 + z)) + (32*(1 + z^2)*H[-1, 2, z])/(1 + z) - 
             ((127 + 11*z + 775*z^2 + 539*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + 
                z)) - (16*(5 + z + 5*z^2)*H[1, 0, z])/(-1 + z) + 
             (4*(1 + z^2)*H[1, 2, z])/(-1 + z) - (4*(1 + z^2)*H[2, 0, z])/
              (1 + z) - (56*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
             (60*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + (4*(13 + 21*z^2)*H[0, 0, 
                0, z])/((-1 + z)*(1 + z)) + (24*(1 + z^2)*H[1, 0, 0, z])/
              (-1 + z) + (4*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
             (60*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (2*H[1, z]*(-101 - 962*z + 144*zeta[2] + 144*z*zeta[2]))/9 - 
             (H[0, z]*(-1187 - 341*z - 1237*z^2 - 2083*z^3 + 612*zeta[2] + 
                180*z*zeta[2] + 900*z^2*zeta[2] + 180*z^3*zeta[2]))/
              (9*(-1 + z)*(1 + z)) + Lh*((8*(5 + 17*z^2)*H[0, z])/
                (3*(-1 + z)) - (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - 
               (16*(1 + z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
               (2*(-55 - 536*z - 481*z^2 + 36*zeta[2] + 144*z*zeta[2] + 
                  36*z^2*zeta[2]))/(9*(1 + z))) - (-3935 + 3127*z + 3935*
                z^2 - 3127*z^3 + 441*zeta[2] + 1269*z*zeta[2] - 2025*z^2*
                zeta[2] + 315*z^3*zeta[2] + 2160*zeta[3] + 756*z*zeta[3] + 
               2700*z^2*zeta[3] - 1296*z^3*zeta[3])/(27*(-1 + z)*(1 + z))) + 
           (2*H[1, z]*(-1272 + 2960*z - 1688*z^2 - 62*zeta[2] - 
              971*z*zeta[2] + 1081*z^2*zeta[2] + 364*zeta[3] - 
              1356*z*zeta[3] + 148*z^2*zeta[3] + 486*zeta[4] + 
              486*z^2*zeta[4]))/(9*(-1 + z)) + 
           (4*H[-1, z]*(1537*zeta[2] + 3474*z*zeta[2] + 1753*z^2*zeta[2] - 
              1140*zeta[3] - 2430*z*zeta[3] - 1302*z^2*zeta[3] + 
              6786*zeta[4] + 1188*z*zeta[4] + 6786*z^2*zeta[4]))/
            (27*(1 + z)) - (H[0, z]*(126810 + 77758*z - 138251*z^2 - 
              91143*z^3 - 71883*zeta[2] - 61545*z*zeta[2] + 53937*z^2*zeta[
                2] + 27015*z^3*zeta[2] - 86796*zeta[3] - 7380*z*zeta[3] + 
              97236*z^2*zeta[3] + 14004*z^3*zeta[3] + 25650*zeta[4] + 
              5886*z*zeta[4] + 41418*z^2*zeta[4] + 45846*z^3*zeta[4]))/
            (81*(-1 + z)*(1 + z)) + Lp*((-4*(-57 - 275*z - 237*z^2 + 229*z^3)*
               H[3, z])/(3*(-1 + z)*(1 + z)) - (8*(27 + 25*z + 17*z^2 + 
                15*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
             (16*(-3 + 7*z - 13*z^2 + 13*z^3)*H[-3, 0, z])/((-1 + z)*(1 + 
                z)) - (8*(7 - 199*z + 19*z^2 + 101*z^3)*H[-2, 0, z])/
              (3*(-1 + z)*(1 + z)) + (64*(-7 + 5*z)*(1 + z^2)*H[-2, 2, z])/
              ((-1 + z)*(1 + z)) + (992*(2 + 3*z + 2*z^2)*H[-1, 2, z])/
              (3*(1 + z)) + (336*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
             16*H[1, 1, z] + (32*(1 + 9*z + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
             (192*(1 + z^2)*H[1, 3, z])/(-1 + z) + (8*(54 + 25*z + 144*z^2 + 
                85*z^3)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (88*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
             (8*(3 - z + 5*z^2 + z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) + 
             (8*(-15 - z - 17*z^2 + z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
             (32*(1 + z^2)*H[3, 1, z])/(-1 + z) - (16*(25 + 3*z + 19*z^2 + 
                9*z^3)*H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
             (40*(1 + z)^2*H[-2, 0, 0, z])/(-1 + z) + 
             (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 
             (16*(67 + 90*z + 67*z^2)*H[-1, -1, 0, z])/(3*(1 + z)) - 
             (928*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
             (568*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
             (112*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
             (2*(507 - 145*z + 1369*z^2 + 717*z^3)*H[0, 0, 0, z])/
              (3*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[1, -2, 0, z])/
              (-1 + z) + (4*(233 + 24*z + 233*z^2)*H[1, 0, 0, z])/
              (3*(-1 + z)) + (32*(1 + 9*z + z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) - (48*(1 + z^2)*H[1, 1, 2, z])/(-1 + z) - 
             (32*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) - (32*(1 + z^2)*H[1, 2, 1, 
                z])/(-1 + z) - (16*(-1 - 3*z + 5*z^2 + 3*z^3)*H[2, 0, 0, z])/
              ((-1 + z)*(1 + z)) - (8*(3 - z + 5*z^2 + z^3)*H[2, 1, 0, z])/
              ((-1 + z)*(1 + z)) + (96*(1 + z^2)*H[-1, -1, -1, 0, z])/
              (1 + z) - (256*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
             (200*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
             (8*(17 + 59*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (24*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
             (48*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
             (48*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
             (8*(-31 + 43*z - 37*z^2 + 49*z^3)*H[-2, z]*zeta[2])/
              ((-1 + z)*(1 + z)) + (976*(1 + z^2)*H[-1, -1, z]*zeta[2])/
              (1 + z) + (8*H[1, 0, z]*(-649 + 543*z - 640*z^2 + 162*zeta[2] + 
                162*z^2*zeta[2]))/(9*(-1 + z)) - (8*H[-1, 0, z]*(352 + 
                168*z + 352*z^2 + 621*zeta[2] + 621*z^2*zeta[2]))/
              (9*(1 + z)) - (4*H[2, z]*(920 - 385*z + 572*z^2 + 1877*z^3 - 
                504*zeta[2] - 432*z^2*zeta[2] + 72*z^3*zeta[2]))/
              (9*(-1 + z)*(1 + z)) + (4*H[0, 0, z]*(-1005 + 299*z - 
                1892*z^2 - 2124*z^3 + 288*zeta[2] + 486*z*zeta[2] + 
                468*z^2*zeta[2] + 378*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (4*H[1, z]*(2525 - 6567*z + 4042*z^2 + 918*zeta[2] - 
                1836*z*zeta[2] + 918*z^2*zeta[2] - 1404*zeta[3] - 
                2916*z^2*zeta[3]))/(27*(-1 + z)) - (8*H[-1, z]*(181*zeta[2] + 
                282*z*zeta[2] + 181*z^2*zeta[2] + 288*zeta[3] + 
                288*z^2*zeta[3]))/(3*(1 + z)) + (2*H[0, z]*(437 + 1235*z + 
                3150*z^2 + 4296*z^3 - 459*zeta[2] - 5499*z*zeta[2] - 
                27*z^2*zeta[2] + 7245*z^3*zeta[2] - 2700*zeta[3] - 
                1620*z^2*zeta[3] - 1296*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
             Lh*(-4*H[1, z] + (8*(1 + z^2)*H[3, z])/(-1 + z) + (16*(1 + z^2)*
                 H[-2, 0, z])/(1 + z) + 8*(1 + z)*H[-1, 0, z] - 
               (2*(-85 + 60*z + 47*z^2)*H[0, 0, z])/(3*(-1 + z)) + 16*
                (-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
               (8*(1 + z^2)*H[2, 0, z])/(1 + z) + (16*(1 + z^2)*H[-1, -1, 0, 
                  z])/(1 + z) + (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
               (72*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
               (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*
                 H[1, 1, 0, z])/(-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/
                (1 + z) - (2*H[0, z]*(-997 + 786*z - 745*z^2 + 180*zeta[2] + 
                  180*z^2*zeta[2]))/(9*(-1 + z)) + (2*(2011 - 395*z - 
                  2011*z^2 + 395*z^3 - 108*z*zeta[2] + 108*z^3*zeta[2] - 
                  810*zeta[3] - 1134*z*zeta[3] + 702*z^2*zeta[3] + 
                  378*z^3*zeta[3]))/(27*(-1 + z)*(1 + z))) - 
             (-26648 + 31504*z + 26648*z^2 - 31504*z^3 + 3483*zeta[2] + 18891*
                z*zeta[2] - 22779*z^2*zeta[2] + 405*z^3*zeta[2] + 27450*
                zeta[3] + 2826*z*zeta[3] - 33282*z^2*zeta[3] - 20322*z^3*
                zeta[3] + 10854*zeta[4] + 26730*z*zeta[4] - 25758*z^2*
                zeta[4] - 2106*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) - 
           (251566 - 251566*z - 251566*z^2 + 251566*z^3 - 149120*zeta[2] + 
             108158*z*zeta[2] + 129676*z^2*zeta[2] - 96130*z^3*zeta[2] + 
             1728*z^4*zeta[2] - 137202*zeta[3] - 1806*z*zeta[3] + 
             40440*z^2*zeta[3] - 69324*z^3*zeta[3] + 20952*zeta[2]*zeta[3] - 
             26028*z*zeta[2]*zeta[3] + 40284*z^2*zeta[2]*zeta[3] - 
             21384*z^3*zeta[2]*zeta[3] + 10629*zeta[4] - 80901*z*zeta[4] - 
             25794*z^2*zeta[4] + 22536*z^3*zeta[4] - 49896*zeta[5] + 
             14256*z*zeta[5] - 103032*z^2*zeta[5] + 31104*z^3*zeta[5])/
            (81*(-1 + z)*(1 + z))))) + delta[1 - z]*
      (as*CF*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CF*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CF^2*(2*Lh*Lp^3 + Lp^4/2 + 
           Lp^2*(2*Lh^2 - 7*zeta[2]) + 2*Lh*Lp*zeta[2] + (5*zeta[4])/4) + 
         CA*CF*((-22*Lp^3)/9 + Lp^2*((-11*Lh)/3 + (-67 + 18*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 18*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (2428 - 1809*zeta[2] - 
             1386*zeta[3] + 810*zeta[4])/162)) + 
       as^3*(CF*Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
           Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
           (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
             (64*(5*zeta[2] + 3*zeta[3]))/27) - 
           (8*(64 + 8262*zeta[2] + 3780*zeta[3] + 2673*zeta[4]))/6561) + 
         CF^2*Nf*TF*((-20/9 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-80*Lh)/9 - (8*Lh^2)/3 + (8*(3 + 8*zeta[2]))/9) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(1 + 45*zeta[2]))/27 + 
             (1813 + 2430*zeta[2] - 1548*zeta[3])/81) + 
           Lp*((-224*Lh^2)/27 - (2*Lh*(-1813 + 450*zeta[2] + 1548*zeta[3]))/
              81 + (4*(278*zeta[2] - 45*zeta[4]))/27) + 
           (Lh*(1711 - 112*zeta[2] - 912*zeta[3] - 432*zeta[4]))/27 + 
           (-42727 + 16818*zeta[2] + 20928*zeta[3] - 14472*zeta[2]*zeta[3] + 
             4158*zeta[4] + 12096*zeta[5])/486) + 
         CA*(CF*Nf*TF*((44*Lp^4)/9 + Lp^3*((176*Lh)/27 - (8*(-289 + 
                  36*zeta[2]))/81) + Lp^2*((-4*Lh*(-289 + 36*zeta[2]))/27 + 
               (2*(2051 + 432*zeta[2]))/81) + 
             Lp*((-4*Lh*(-2051 + 360*zeta[2]))/81 + (4*(578*zeta[2] + 
                  264*zeta[3] - 369*zeta[4]))/27) - 
             (2*Lh*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
              729 + (-412765 + 670770*zeta[2] + 660312*zeta[3] + 29160*
                zeta[2]*zeta[3] - 101088*zeta[4] - 402408*zeta[5])/6561) + 
           CF^2*((22*Lp^5)/9 + Lp^4*((77*Lh)/9 + (67 - 18*zeta[2])/9) + 
             Lp^3*((22*Lh^2)/3 - (176*zeta[2])/9 - (4*Lh*(-67 + 18*zeta[2]))/
                9) - (2*Lh*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + (Lh*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81 + 
               (-3232*zeta[2] + 3024*zeta[2]*zeta[3] + 495*zeta[4])/27) + 
             Lp^2*((-4*Lh^2*(-67 + 18*zeta[2]))/9 + (Lh*(404 + 495*zeta[2] - 
                  378*zeta[3]))/27 + (-2428 - 16281*zeta[2] + 1386*zeta[3] + 
                 11340*zeta[4])/162) + (-4856*zeta[2] + 2772*zeta[2]*
                zeta[3] + 9045*zeta[4] - 2835*zeta[6])/324)) + 
         CA^2*CF*((-121*Lp^4)/18 + Lp^3*((-242*Lh)/27 + 
             (8*(-445 + 99*zeta[2]))/81) + Lp^2*((4*Lh*(-445 + 99*zeta[2]))/
              27 + (-15503 + 468*zeta[2] + 7128*zeta[3] - 3564*zeta[4])/
              162) + Lp*((Lh*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 
                3564*zeta[4]))/81 + (-3560*zeta[2] - 1452*zeta[3] + 4059*
                zeta[4])/27) + (Lh*(-297029 + 57528*zeta[2] + 
              332856*zeta[3] - 42768*zeta[2]*zeta[3] + 37422*zeta[4] - 
              139968*zeta[5]))/1458 + (5211949 - 5354658*zeta[2] - 
             8161128*zeta[3] + 1603800*zeta[2]*zeta[3] + 1353024*zeta[3]^2 + 
             1773414*zeta[4] + 2630232*zeta[5] - 1499796*zeta[6])/26244) + 
         CF^3*(-(Lh*Lp^5) - Lp^6/6 + Lp^4*(-2*Lh^2 + (15*zeta[2])/2) + 
           Lp^3*((-4*Lh^3)/3 + 14*Lh*zeta[2] - (64*zeta[3])/3) - 
           (5*Lh*Lp*zeta[4])/2 + Lp^2*(-2*Lh^2*zeta[2] + (75*zeta[4])/4) - 
           (35*zeta[6])/48)))
 
dFFMSb["dabc2"] = (as^3*dabc2*Nf*((-32*(-107 + 233*z)*H[4, z])/3 + 
       (3392*(1 + z)*H[5, z])/3 - (1280*(-1 + z)*H[-4, 0, z])/3 + 
       (128*(6 + 25*z)*H[-3, 0, z])/3 + (1664*H[-2, 2, z])/3 - 
       64*(-1 + z)*H[-2, 3, z] + 480*(1 + z)*H[-1, 3, z] - 
       (1856*(-1 + z)*H[1, 2, z])/3 - (3008*(-1 + z)*H[1, 3, z])/3 - 
       32*(-11 + 9*z)*H[2, 2, z] + 384*(1 + z)*H[2, 3, z] - 
       (32*(-2 + 7*z)*(14 + 15*z)*H[3, 0, z])/(3*(1 + z)) - 
       (32*(-9 + 17*z)*H[3, 1, z])/3 + (64*(11 + 7*z)*H[3, 2, z])/3 + 
       (128*(5 + 8*z)*H[4, 0, z])/3 + 64*(1 + z)*H[4, 1, z] + 
       (1792*(-1 + z)*H[-3, -1, 0, z])/3 - (128*(-17 + 13*z)*H[-3, 0, 0, z])/
        3 + (896*(-1 + z)*H[-2, -2, 0, z])/3 - 128*(5 + 9*z)*
        H[-2, -1, 0, z] + (128*(-1 + z)*H[-2, -1, 2, z])/3 + 
       (64*(56 + 65*z)*H[-2, 0, 0, z])/3 + (128*(-1 + z)*H[-2, 2, 0, z])/3 - 
       704*(1 + z)*H[-1, -2, 0, z] + 384*(1 + z)*H[-1, -1, 0, z] + 
       (320*(1 + z)*H[-1, -1, 2, z])/3 + 192*(1 + z)*H[-1, 2, 0, z] + 
       (256*(1 + z)*H[-1, 2, 1, z])/3 + 192*(1 + z)*H[-1, 3, 0, z] + 
       128*(-1 + z)*H[1, -2, 0, z] - (544*(-1 + z)*H[1, 0, 0, z])/3 - 
       (640*(-1 + z)*H[1, 1, 0, z])/3 - 544*(-1 + z)*H[1, 1, 2, z] - 
       672*(-1 + z)*H[1, 2, 0, z] - (256*(1 + z)*H[2, -2, 0, z])/3 - 
       (64*(1 + 45*z + 50*z^2)*H[2, 0, 0, z])/(3*(1 + z)) - 
       (64*(-2 + 12*z + 15*z^2)*H[2, 1, 0, z])/(1 + z) + 
       192*(1 + z)*H[2, 1, 2, z] + (832*(1 + z)*H[2, 2, 0, z])/3 + 
       128*(-1 + z)*H[3, 0, 0, z] + (128*(2 + 7*z)*H[3, 1, 0, z])/3 - 
       (256*(-1 + z)*H[-2, -1, -1, 0, z])/3 + 704*(-1 + z)*
        H[-2, -1, 0, 0, z] - (1408*(-1 + z)*H[-2, 0, 0, 0, z])/3 + 
       (640*(1 + z)*H[-1, -1, -1, 0, z])/3 - 1440*(1 + z)*
        H[-1, -1, 0, 0, z] + (4160*(1 + z)*H[-1, 0, 0, 0, z])/3 + 
       256*(1 + z)*H[-1, 2, 0, 0, z] + 128*(1 + z)*H[-1, 2, 1, 0, z] - 
       (32*z*(86 + 91*z)*H[0, 0, 0, 0, z])/(1 + z) - 
       (3104*(-1 + z)*H[1, 0, 0, 0, z])/3 - (3488*(-1 + z)*H[1, 1, 0, 0, z])/
        3 - 992*(-1 + z)*H[1, 1, 1, 0, z] + (1216*(1 + z)*H[2, 0, 0, 0, z])/
        3 + 320*(1 + z)*H[2, 1, 0, 0, z] + 320*(1 + z)*H[2, 1, 1, 0, z] + 
       320*(1 + z)*H[-1, 0, 0, 0, 0, z] + 896*z*H[0, 0, 0, 0, 0, z] + 
       (896*(-1 + z)*H[-3, z]*zeta[2])/3 - (256*(-1 + z)*H[-2, -1, z]*
         zeta[2])/3 + 96*(1 + z)*H[-1, 0, 0, z]*(13 + 2*zeta[2]) + 
       (64*(1 + z)*H[-1, 2, z]*(17 + 6*zeta[2]))/3 + 
       (32*(1 + z)*H[2, 1, z]*(19 + 8*zeta[2]))/3 - 
       (32*(-1 + z)*H[1, 1, z]*(41 + 32*zeta[2]))/3 + 
       (32*(-1 + z)*H[1, 0, z]*(-122 + 67*zeta[2]))/3 - 
       (32*H[3, z]*(-151 - 68*z + 46*zeta[2] + 10*z*zeta[2]))/3 + 
       (64*H[-2, 0, z]*(2 + 31*z - 16*zeta[2] + 16*z*zeta[2]))/3 - 
       (32*H[2, 0, z]*(-57 - 37*z + 26*zeta[2] + 26*z*zeta[2]))/3 - 
       (64*H[0, 0, 0, z]*(17*z + 51*zeta[2] + 65*z*zeta[2]))/3 - 
       64*(1 + z)*H[-1, 0, z]*(17 + 16*zeta[2] + 4*zeta[3]) + 
       (32*(-1 + z)*H[1, z]*(48 + 33*zeta[2] + 46*zeta[3]))/3 - 
       (64*H[-2, z]*(41*zeta[2] + 27*z*zeta[2] + 5*zeta[3] - 5*z*zeta[3]))/
        3 + (32*H[0, 0, z]*(-191*z - 191*z^2 - 105*zeta[2] + 180*z*zeta[2] + 
          276*z^2*zeta[2] - 56*z*zeta[3] - 56*z^2*zeta[3]))/(3*(1 + z)) - 
       (32*H[2, z]*(-137 + 75*z + 212*z^2 + 57*zeta[2] + 66*z*zeta[2] + 
          15*z^2*zeta[2] + 4*zeta[3] + 8*z*zeta[3] + 4*z^2*zeta[3]))/
        (3*(1 + z)) - (32*(1 + z)*H[-1, z]*(16*zeta[2] + 11*zeta[3] + 
          33*zeta[4]))/3 - (16*H[0, z]*(-96*z - 96*z^2 + 302*zeta[2] + 
          328*z*zeta[2] + 26*z^2*zeta[2] - 404*z*zeta[3] - 428*z^2*zeta[3] - 
          85*zeta[4] - 68*z*zeta[4] + 17*z^2*zeta[4]))/(3*(1 + z)) + 
       Lp*(32*(-9 + 17*z)*H[3, z] - 192*(1 + z)*H[4, z] + 
         128*(-1 + z)*H[-3, 0, z] - 64*(3 + 7*z)*H[-2, 0, z] - 
         448*(1 + z)*H[-1, 0, z] - 256*(1 + z)*H[-1, 2, z] - 
         256*(-1 + z)*H[-2, -1, 0, z] + 128*(-1 + z)*H[-2, 0, 0, z] + 
         640*(1 + z)*H[-1, -1, 0, z] - 448*(1 + z)*H[-1, 0, 0, z] + 
         448*z*H[0, 0, 0, z] - 96*(-1 + z)*H[1, 0, 0, z] + 
         64*(1 + z)*H[2, 0, 0, z] - 128*z*H[0, 0, 0, 0, z] - 
         128*(-1 + z)*H[-2, z]*zeta[2] + 576*(1 + z)*H[-1, z]*zeta[2] + 
         32*(1 + z)*H[2, z]*(-19 + 4*zeta[2]) - 32*(-1 + z)*H[1, z]*
          (-41 + 10*zeta[2]) + 32*H[0, 0, z]*(-5*z + 6*zeta[2] + 
           10*z*zeta[2]) - 32*H[0, z]*(-41*z - 9*zeta[2] + 31*z*zeta[2] - 
           8*z*zeta[3]) + 16*(38*zeta[2] + 10*z*zeta[2] - 64*z*zeta[3] - 
           25*zeta[4] - 15*z*zeta[4])) + 
       (8*(-556*zeta[2] - 108*z*zeta[2] + 448*z^2*zeta[2] - 68*zeta[3] - 
          448*z*zeta[3] - 380*z^2*zeta[3] + 32*zeta[2]*zeta[3] + 
          160*z*zeta[2]*zeta[3] + 128*z^2*zeta[2]*zeta[3] - 165*zeta[4] + 
          454*z*zeta[4] + 685*z^2*zeta[4] - 120*zeta[5] - 520*z*zeta[5] - 
          400*z^2*zeta[5]))/(3*(1 + z))))/nc
 
dFFMSb["gg"] = delta[1 - z] + as*CA*(8*(-1 + z) + 4*Lp*(-1 + 2*z) - 
       (8*(2 - 3*z + 2*z^2)*H[0, z])/(-1 + z)) - 32*as^3*CA^3*Lp^3*
      plusD[2, 1 - z] + as^2*(CA*Nf*TF*((-8*Lp^2*(-1 + 2*z))/3 - 
         (2*(-865 + 941*z))/27 + (8*(27 - 72*z + 55*z^2)*H[0, z])/
          (9*(-1 + z)) + Lp*((-80*(-4 + 5*z))/9 + (16*(1 + z)*H[0, z])/3) - 
         (4*H[1, z])/3 + (8*(13 - 12*z + 3*z^2)*H[0, 0, z])/(3*(-1 + z))) + 
       CF*Nf*TF*(72*(-1 + z) + 4*(-27 + 7*z)*H[0, z] + 
         Lp^2*(-20*(-1 + z) + 8*(1 + z)*H[0, z]) - 4*(7 + 25*z)*H[0, 0, z] + 
         Lp*(-40*(-1 + z) + 8*(-5 + 9*z)*H[0, z] - 48*(1 + z)*H[0, 0, z]) + 
         88*(1 + z)*H[0, 0, 0, z]) + CA^2*(-4*Lp^3*(-1 + 2*z) + 
         (2*H[1, z])/3 + Lp^2*(-8*Lh*(-1 + 2*z) + (2*(-95 + 106*z))/3 + 
           (16*(3 - 3*z + z^2)*H[0, z])/(-1 + z) + 16*(-1 + 2*z)*H[1, z]) - 
         16*(-1 + z)*H[2, z] + (48*(2 - 3*z + 2*z^2)*H[3, z])/(-1 + z) + 
         (16*(2 + 3*z + 2*z^2)*H[-2, 0, z])/(1 + z) - 
         16*(1 + z)*H[-1, 0, z] + (2*(7 - 324*z + 273*z^2)*H[0, 0, z])/
          (3*(-1 + z)) - 32*(-1 + z)*H[1, 0, z] + 
         (8*(2 - 3*z + 2*z^2)*H[1, 2, z])/(-1 + z) + 
         (16*(14 - 6*z - 7*z^2 + 12*z^3)*H[2, 0, z])/((-1 + z)*(1 + z)) + 
         (8*(2 - 3*z + 2*z^2)*H[2, 1, z])/(-1 + z) + 
         (16*(2 + 3*z + 2*z^2)*H[-1, -1, 0, z])/(1 + z) + 
         (24*(2 + 3*z + 2*z^2)*H[-1, 0, 0, z])/(1 + z) - 
         (8*(-62 - 11*z + 42*z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (56*(2 - 3*z + 2*z^2)*H[1, 0, 0, z])/(-1 + z) + 
         (8*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(-1 + z) + 
         (8*(2 + 3*z + 2*z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-2943 + 2826*z - 151*z^2 + 720*zeta[2] - 1080*z*zeta[2] + 
            720*z^2*zeta[2]))/(9*(-1 + z)) + 
         Lp*((-4*(-115 + 149*z)*H[0, z])/3 + Lh*(-16*(-1 + z) + 
             (16*(2 - 3*z + 2*z^2)*H[0, z])/(-1 + z)) + 32*(-1 + z)*H[1, z] - 
           (48*(2 - 3*z + 2*z^2)*H[2, z])/(-1 + z) - 
           (16*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(1 + z) + 
           (16*(-14 - 3*z + 10*z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(2 - 3*z + 2*z^2)*H[1, 0, z])/(-1 + z) - 
           (2*(671 - 134*z - 805*z^2 + 18*zeta[2] + 162*z*zeta[2] + 
              180*z^2*zeta[2]))/(9*(1 + z))) - 
         (4*(1394 - 1201*z - 1394*z^2 + 1201*z^3 + 162*zeta[2] - 
            270*z*zeta[2] - 162*z^2*zeta[2] + 270*z^3*zeta[2] - 
            1377*zeta[3] + 243*z*zeta[3] + 594*z^2*zeta[3] - 
            864*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)))) + 
     plusD[1, 1 - z]*(16*as^2*CA^2*Lp^2 + 
       as^3*(CA^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA^3*((176/3 - 32*Lh)*Lp^3 - 16*Lp^4 - (16*Lp^2*(-134 + 45*zeta[2]))/
            9 - (32*Lp*(-202 + 189*zeta[3]))/27))) + 
     plusD[0, 1 - z]*(-4*as*CA*Lp + 
       as^2*(CA*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA^2*((-22/3 + 8*Lh)*Lp^2 + 4*Lp^3 + (4*Lp*(-67 + 27*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CA^2*Nf*TF*((-128/27 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(-29 + 9*zeta[2]))/3) + 
           Lp*((-896*Lh)/27 - (8*(-2215 + 585*zeta[2] + 126*zeta[3]))/81) - 
           (4*(-31313 + 5220*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729) + 
         CA*(Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
             (128*(58 + 81*zeta[3]))/729) + CF*Nf*TF*(8*Lp^2 - 
             (4*Lp*(-55 + 48*zeta[3]))/3 - (2*(-1711 + 912*zeta[3] + 
                432*zeta[4]))/27)) + CA^3*((154/9 - 8*Lh)*Lp^4 - 2*Lp^5 + 
           Lp^3*((88*Lh)/3 - 8*Lh^2 + (4*(281 + 81*zeta[2]))/27) + 
           Lp^2*((-8*Lh*(-134 + 45*zeta[2]))/9 + (2*(-1376 + 891*zeta[2] - 
                378*zeta[3]))/27) + Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + 
             (-11954 + 5226*zeta[2] + 5676*zeta[3] - 3591*zeta[4])/27) + 
           (-297029 + 79344*zeta[2] + 332856*zeta[3] - 63180*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((320*(-1 + z))/9 - (128*(1 + z)*H[0, z])/9) - 
         (32*(33 + 83*z)*H[3, z])/9 + (1856*(1 + z)*H[4, z])/9 + 
         (1984*(-1 + z)*H[1, 0, z])/27 - (896*(-1 + z)*H[1, 1, z])/27 + 
         (160*(-1 + z)*H[1, 2, z])/9 - (224*(-19 + 23*z)*H[2, 0, z])/27 + 
         (32*(43 + z)*H[2, 1, z])/27 - (64*(1 + z)*H[2, 2, z])/9 + 
         (448*(1 + z)*H[3, 0, z])/3 + (64*(1 + z)*H[3, 1, z])/3 - 
         (128*(71 + 122*z)*H[0, 0, 0, z])/27 - (800*(-1 + z)*H[1, 0, 0, z])/
          9 + (160*(-1 + z)*H[1, 1, 0, z])/9 + (160*(-1 + z)*H[1, 1, 1, z])/
          9 + (320*(1 + z)*H[2, 0, 0, z])/9 - (64*(1 + z)*H[2, 1, 0, z])/9 - 
         (64*(1 + z)*H[2, 1, 1, z])/9 + (256*(1 + z)*H[0, 0, 0, 0, z])/3 - 
         (32*(-1 + z)*H[1, z]*(-362 + 225*zeta[2]))/81 - 
         (32*H[0, 0, z]*(-111 - 445*z + 30*zeta[2] + 30*z*zeta[2]))/27 + 
         (64*H[2, z]*(-385 + 143*z + 45*zeta[2] + 45*z*zeta[2]))/81 + 
         Lp^2*((-128*(-2 + 13*z)*H[0, z])/9 - (160*(-1 + z)*H[1, z])/3 + 
           (64*(1 + z)*H[2, z])/3 + (256*(1 + z)*H[0, 0, z])/3 - 
           (32*(37 - 37*z + 6*zeta[2] + 6*z*zeta[2]))/9) - 
         (32*H[0, z]*(-1540 + 1004*z - 963*zeta[2] + 711*z*zeta[2] + 
            216*zeta[3] + 216*z*zeta[3]))/243 + 
         Lp*((-320*(-1 + z)*H[1, z])/3 + (64*(-5 + 9*z)*H[2, z])/3 - 
           128*(1 + z)*H[3, z] + 256*(1 + 2*z)*H[0, 0, z] + 
           (320*(-1 + z)*H[1, 0, z])/3 - (128*(1 + z)*H[2, 0, z])/3 - 
           (512*(1 + z)*H[0, 0, 0, z])/3 + (64*H[0, z]*(37 - 51*z + 
              6*zeta[2] + 6*z*zeta[2]))/9 + (64*(-4 + 4*z - 15*zeta[2] + 
              3*z*zeta[2] + 6*zeta[3] + 6*z*zeta[3]))/9) + 
         (16*(-1252 + 1252*z - 636*zeta[2] + 3540*z*zeta[2] + 2016*zeta[3] + 
            2448*z*zeta[3] + 675*zeta[4] + 675*z*zeta[4]))/243) + 
       CF^2*Nf*TF*((32*(42 + 59*z)*H[4, z])/3 - 416*(1 + z)*H[5, z] + 
         512*z*H[-4, 0, z] - (2048*z*H[-3, 0, z])/3 + 
         (8*(-1 + z)*(-4 + 165*z)*H[1, 2, z])/(3*z) - 
         480*(-1 + z)*H[1, 3, z] - 32*(5 + 14*z)*H[2, 2, z] + 
         192*(1 + z)*H[2, 3, z] + (32*(38 + 79*z)*H[3, 0, z])/3 + 
         (32*(8 + 11*z)*H[3, 1, z])/3 + (352*(1 + z)*H[3, 2, z])/3 - 
         (1760*(1 + z)*H[4, 0, z])/3 - (416*(1 + z)*H[4, 1, z])/3 - 
         512*(-1 + z)*H[-3, -1, 0, z] + 256*(-1 + 3*z)*H[-3, 0, 0, z] - 
         256*(-1 + z)*H[-2, -2, 0, z] + (256*(1 + 8*z)*H[-2, -1, 0, z])/3 - 
         (128*(1 + 32*z)*H[-2, 0, 0, z])/3 + 512*(1 + z)*H[-1, -2, 0, z] - 
         (128*(1 + z)*(-3 + 10*z)*H[-1, -1, 0, z])/(3*z) + 
         (64*(1 + z)*(3 + z)*(1 + 6*z)*H[-1, 0, 0, z])/(3*z) + 
         512*(-1 + z)*H[1, -2, 0, z] + (8*(-1 + z)*(32 + 249*z + 8*z^2)*
           H[1, 0, 0, z])/(3*z) + (8*(-1 + z)*(4 + 89*z)*H[1, 1, 0, z])/
          (3*z) + (472*(-1 + z)*H[1, 1, 1, z])/3 - 192*(-1 + z)*
          H[1, 1, 2, z] - (800*(-1 + z)*H[1, 2, 0, z])/3 - 
         160*(-1 + z)*H[1, 2, 1, z] - 256*(1 + z)*H[2, -2, 0, z] - 
         (32*(50 + 21*z)*H[2, 0, 0, z])/3 - (32*(21 + 4*z)*H[2, 1, 0, z])/3 - 
         (32*(6 + 13*z)*H[2, 1, 1, z])/3 + (256*(1 + z)*H[2, 1, 2, z])/3 + 
         (320*(1 + z)*H[2, 2, 0, z])/3 + 64*(1 + z)*H[2, 2, 1, z] + 
         (32*(9 + z)*H[3, 0, 0, z])/3 - (160*(1 + z)*H[3, 1, 0, z])/3 + 
         32*(1 + z)*H[3, 1, 1, z] - 512*(-1 + z)*H[-2, -1, 0, 0, z] + 
         (1408*(-1 + z)*H[-2, 0, 0, 0, z])/3 + 1024*(1 + z)*
          H[-1, -1, 0, 0, z] - (2816*(1 + z)*H[-1, 0, 0, 0, z])/3 + 
         32*(23 + 19*z)*H[0, 0, 0, 0, z] - 1392*(-1 + z)*H[1, 0, 0, 0, z] + 
         64*(-1 + z)*H[1, 1, 0, 0, z] - (64*(-1 + z)*H[1, 1, 1, 0, z])/3 - 
         (160*(-1 + z)*H[1, 1, 1, 1, z])/3 + (1952*(1 + z)*H[2, 0, 0, 0, z])/
          3 - (128*(1 + z)*H[2, 1, 0, 0, z])/3 + 
         (64*(1 + z)*H[2, 1, 1, 1, z])/3 - 544*(1 + z)*H[0, 0, 0, 0, 0, z] - 
         256*(-1 + z)*H[-3, z]*zeta[2] + (128*(1 + 8*z)*H[-2, z]*zeta[2])/3 - 
         (64*(1 + z)*(-3 + 10*z)*H[-1, z]*zeta[2])/(3*z) + 
         (56*(-1 + z)*H[1, 0, z]*(-25 + 76*zeta[2]))/3 + 
         (8*(-1 + z)*H[1, 1, z]*(-59 + 176*zeta[2]))/3 - 
         (32*(1 + z)*H[-1, 0, z]*(142 + 44*z + 61*z^2 - 144*z*zeta[2]))/
          (9*z) - (8*H[0, 0, 0, z]*(-99 + 311*z + 88*z^2 - 28*zeta[2] - 
            28*z*zeta[2]))/3 - (8*H[2, 1, z]*(-118 + 5*z + 80*zeta[2] + 
            80*z*zeta[2]))/3 - 8*H[3, z]*(-22 + 113*z + 84*zeta[2] + 
           84*z*zeta[2]) - (8*H[2, 0, z]*(-414 + 139*z + 232*zeta[2] + 
            232*z*zeta[2]))/3 + (64*H[-2, 0, z]*(-6 + 10*z + 25*z^2 + 6*z^3 + 
            12*z*zeta[2] - 12*z^2*zeta[2]))/(3*z) + 
         Lp^3*((-16*(-2 + 3*z)*H[0, z])/3 - (80*(-1 + z)*H[1, z])/3 + 
           (32*(1 + z)*H[2, z])/3 + (16*(1 + z)*H[0, 0, z])/3 - 
           (4*(-13 + 13*z + 8*zeta[2] + 8*z*zeta[2]))/3) + 
         (8*H[2, z]*(-78 + 291*z + 20*zeta[2] + 576*z*zeta[2] + 16*zeta[3] + 
            16*z*zeta[3]))/3 - (8*(-1 + z)*H[1, z]*(-12 + 286*z + 
            12*zeta[2] + 421*z*zeta[2] + 40*z*zeta[3]))/(3*z) + 
         (8*H[0, 0, z]*(687 + 1254*z + 244*z^2 - 168*zeta[2] + 
            396*z*zeta[2] - 336*zeta[3] + 240*z*zeta[3]))/9 + 
         Lp^2*(-120*(-1 + z)*H[1, z] + 32*(-2 + 5*z)*H[2, z] - 
           96*(1 + z)*H[3, z] + 32*(-1 + 4*z)*H[0, 0, z] + 
           80*(-1 + z)*H[1, 0, z] - 32*(1 + z)*H[2, 0, z] - 
           64*(1 + z)*H[0, 0, 0, z] + 16*(1 + z)*H[0, z]*(3 + 2*zeta[2]) + 
           8*(25 - 25*z - 12*zeta[2] + 4*zeta[3] + 4*z*zeta[3])) + 
         (8*H[0, z]*(-1268 - 2972*z + 402*zeta[2] + 273*z*zeta[2] + 
            144*z^2*zeta[2] + 720*zeta[3] - 720*z*zeta[3] + 339*zeta[4] - 
            141*z*zeta[4]))/9 + Lp*(-128*(1 + 4*z)*H[3, z] + 
           320*(1 + z)*H[4, z] - 256*z*H[-3, 0, z] + 512*z*H[-2, 0, z] - 
           (32*(1 + z)*(2 + 3*z + 2*z^2)*H[-1, 0, z])/z + 
           256*(-1 + z)*H[1, 0, z] + 16*(-1 + z)*H[1, 1, z] + 
           240*(-1 + z)*H[1, 2, z] - 64*(-5 + 7*z)*H[2, 0, z] - 
           32*(-3 + z)*H[2, 1, z] - 96*(1 + z)*H[2, 2, z] + 
           320*(1 + z)*H[3, 0, z] + 64*(1 + z)*H[3, 1, z] + 
           256*(-1 + z)*H[-2, -1, 0, z] - 128*(-1 + z)*H[-2, 0, 0, z] - 
           512*(1 + z)*H[-1, -1, 0, z] + 256*(1 + z)*H[-1, 0, 0, z] - 
           16*(10 + 27*z)*H[0, 0, 0, z] + 416*(-1 + z)*H[1, 0, 0, z] + 
           80*(-1 + z)*H[1, 1, 0, z] + 80*(-1 + z)*H[1, 1, 1, z] - 
           192*(1 + z)*H[2, 0, 0, z] - 32*(1 + z)*H[2, 1, 0, z] - 
           32*(1 + z)*H[2, 1, 1, z] + 304*(1 + z)*H[0, 0, 0, 0, z] + 
           128*(-1 + z)*H[-2, z]*zeta[2] - 256*(1 + z)*H[-1, z]*zeta[2] - 
           16*(-1 + z)*H[1, z]*(14 + 51*zeta[2]) + 4*H[0, 0, z]*
            (-93 + 97*z + 16*z^2 - 16*zeta[2] - 16*z*zeta[2]) + 
           8*H[2, z]*(-41 + 68*z + 44*zeta[2] + 44*z*zeta[2]) - 
           4*H[0, z]*(173 + 23*z - 48*zeta[2] + 48*z*zeta[2] - 48*zeta[3] + 
             16*z*zeta[3]) - 8*(69 - 69*z + 31*zeta[2] + 16*z*zeta[2] + 
             8*z^2*zeta[2] - 48*zeta[3] - 56*z*zeta[3] - 16*zeta[4] + 
             4*z*zeta[4])) - (8*(3382 - 3382*z + 522*zeta[2] + 
            861*z*zeta[2] + 244*z^2*zeta[2] - 858*zeta[3] - 1608*z*zeta[3] - 
            24*zeta[2]*zeta[3] + 408*z*zeta[2]*zeta[3] - 2022*zeta[4] - 
            477*z*zeta[4] + 1188*zeta[5] + 972*z*zeta[5]))/9) + 
       CA^2*Nf*TF*((56*Lp^4*(-1 + 2*z))/9 + Lh*((896*(-1 + z))/27 - 
           (896*(2 - 3*z + 2*z^2)*H[0, z])/(27*(-1 + z))) + 
         Lp^3*((32*Lh*(-1 + 2*z))/3 - (16*(-79 + 71*z))/27 - 
           (16*(29 - 30*z + 11*z^2)*H[0, z])/(9*(-1 + z)) - 
           (64*(-1 + 2*z)*H[1, z])/3) - (8*(320 - 807*z + 349*z^2 + 112*z^3)*
           H[4, z])/(9*(-1 + z)) + (848*(1 + z)*H[5, z])/3 + 
         (64*(-5 + 17*z)*H[-4, 0, z])/3 + 
         (16*(218 + 207*z - 204*z^2 - 193*z^3 + 32*z^4)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (16*(18 + 15*z + 3*z^2 + 8*z^3)*H[-2, 2, z])/
          (9*(1 + z)) + 16*(-1 + z)*H[-2, 3, z] + 
         (8*(1 + z)*(16 - 13*z + 16*z^2)*H[-1, 3, z])/(9*z) + 
         (8*(7 - 174*z + 268*z^2 - 154*z^3 + 13*z^4)*H[1, 2, z])/
          (9*(-1 + z)*z) - (8*(30 + 32*z - 183*z^2 + 33*z^3 + 28*z^4)*
           H[1, 3, z])/(9*(-1 + z)*z) - (8*(-85 - 140*z + 5*z^2 + 88*z^3 + 
            36*z^4)*H[2, 2, z])/(9*(-1 + z)*(1 + z)) + 
         96*(1 + z)*H[2, 3, z] - (8*(560 + 930*z - 329*z^2 - 867*z^3 + 
            337*z^4 + 543*z^5 + 74*z^6)*H[3, 0, z])/(9*(-1 + z)*(1 + z)^3) - 
         (8*(-35 + 42*z - 51*z^2 + 8*z^3)*H[3, 1, z])/(9*(-1 + z)) + 
         (16*(11 + 15*z)*H[3, 2, z])/3 + (32*(8 + 5*z)*H[4, 0, z])/3 + 
         16*(1 + z)*H[4, 1, z] - (1216*(-1 + z)*H[-3, -1, 0, z])/3 + 
         (32*(-25 + 53*z)*H[-3, 0, 0, z])/3 - (608*(-1 + z)*H[-2, -2, 0, z])/
          3 - (16*(11 - 336*z - 321*z^2 + 20*z^3)*H[-2, -1, 0, z])/
          (9*(1 + z)) - (32*(-1 + z)*H[-2, -1, 2, z])/3 + 
         (8*(477 + 1014*z - 437*z^2 - 1018*z^3 + 60*z^4)*H[-2, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(-1 + z)*H[-2, 2, 0, z])/3 - 
         (16*(22 - 153*z - 354*z^2 - 153*z^3 + 16*z^4)*H[-1, -2, 0, z])/
          (9*z*(1 + z)) + (8*(305 - 1768*z - 4158*z^2 - 2236*z^3 + 89*z^4)*
           H[-1, -1, 0, z])/(27*z*(1 + z)) + (80*(1 + z)*(4 + 11*z + 4*z^2)*
           H[-1, -1, 2, z])/(9*z) + (16*(22 + 79*z + 126*z^2 + 79*z^3 + 
            16*z^4)*H[-1, 2, 0, z])/(9*z*(1 + z)) + 
         (64*(1 + z)^3*H[-1, 2, 1, z])/(9*z) + 48*(1 + z)*H[-1, 3, 0, z] + 
         (32*(-4 + 97*z - 189*z^2 + 98*z^3)*H[1, -2, 0, z])/(9*(-1 + z)*z) + 
         (8*(183 - 1697*z - 1054*z^2 + 1823*z^3 - 532*z^4 - 1598*z^5 + 
            75*z^6)*H[1, 0, 0, z])/(27*(-1 + z)*z*(1 + z)^2) + 
         (4*(51 - 616*z - 157*z^2 + 1022*z^3 - 69*z^4 - 590*z^5 + 39*z^6)*
           H[1, 1, 0, z])/(9*(-1 + z)*z*(1 + z)^2) - 
         (8*(26 + 49*z - 165*z^2 + 50*z^3 + 24*z^4)*H[1, 1, 2, z])/
          (9*(-1 + z)*z) - (8*(20 + 21*z - 129*z^2 + 22*z^3 + 30*z^4)*
           H[1, 2, 0, z])/(9*(-1 + z)*z) + (8*(-2 + 30*z - 45*z^2 + 29*z^3)*
           H[1, 2, 1, z])/(9*(-1 + z)*z) - (448*(1 + z)*H[2, -2, 0, z])/3 - 
         (8*(254 + 353*z - 322*z^2 - 434*z^3 + 430*z^4 + 465*z^5 + 70*z^6)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)^3) - 
         (8*(24 + 97*z - 12*z^2 - 316*z^3 - 226*z^4 + 23*z^5 + 42*z^6)*
           H[2, 1, 0, z])/(9*(-1 + z)*(1 + z)^3) + 
         (128*(2 - 3*z + 2*z^2)*H[2, 1, 1, z])/(9*(-1 + z)) + 
         (208*(1 + z)*H[2, 1, 2, z])/3 + (208*(1 + z)*H[2, 2, 0, z])/3 + 
         (160*(3 + z)*H[3, 0, 0, z])/3 + (160*H[3, 1, 0, z])/3 + 
         (64*(-1 + z)*H[-2, -1, -1, 0, z])/3 - 432*(-1 + z)*
          H[-2, -1, 0, 0, z] + 352*(-1 + z)*H[-2, 0, 0, 0, z] + 
         (16*(2 + 44*z + 51*z^2 + 45*z^3 + 4*z^4)*H[-1, -1, -1, 0, z])/
          (9*z*(1 + z)) - (8*(18 - 937*z - 1941*z^2 - 938*z^3 + 16*z^4)*
           H[-1, -1, 0, 0, z])/(9*z*(1 + z)) + 
         (8*(82 - 792*z - 1617*z^2 - 795*z^3 + 52*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) + 64*(1 + z)*H[-1, 2, 0, 0, z] + 
         32*(1 + z)*H[-1, 2, 1, 0, z] - (8*(2612 + 5031*z - 211*z^2 - 
            4647*z^3 - 1281*z^4 + 842*z^5 + 166*z^6)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)^3) - (8*(28 + 531*z - 1203*z^2 + 534*z^3 + 
            58*z^4)*H[1, 0, 0, 0, z])/(9*(-1 + z)*z) - 
         (8*(52 - 221*z + 267*z^2 - 224*z^3 + 58*z^4)*H[1, 1, 0, 0, z])/
          (9*(-1 + z)*z) - (8*(26 + 5*z - 96*z^2 + 3*z^3 + 30*z^4)*
           H[1, 1, 1, 0, z])/(9*(-1 + z)*z) + 336*(1 + z)*H[2, 0, 0, 0, z] + 
         (112*(1 + z)*H[2, 1, 0, 0, z])/3 + (176*(1 + z)*H[2, 1, 1, 0, z])/
          3 + 80*(1 + z)*H[-1, 0, 0, 0, 0, z] + 224*H[0, 0, 0, 0, 0, z] - 
         (608*(-1 + z)*H[-3, z]*zeta[2])/3 + (64*(-1 + z)*H[-2, -1, z]*
           zeta[2])/3 - (8*(38 + 146*z + 249*z^2 + 145*z^3 + 36*z^4)*
           H[-1, -1, z]*zeta[2])/(9*z*(1 + z)) - 
         (16*(1 + z)*H[-1, 2, z]*(103 + 155*z + 103*z^2 - 54*z*zeta[2]))/
          (27*z) + (8*H[3, z]*(-3324 + 2625*z - 126*z^2 + 245*z^3 + 
            738*zeta[2] + 324*z*zeta[2] - 1062*z^2*zeta[2]))/(27*(-1 + z)) - 
         (8*H[2, 1, z]*(613 - 630*z + 137*z^2 - 144*zeta[2] + 
            144*z^2*zeta[2]))/(27*(-1 + z)) + 
         (4*H[-1, 0, 0, z]*(-1 - 3390*z - 6150*z^2 - 2946*z^3 + 215*z^4 + 
            324*z*zeta[2] + 648*z^2*zeta[2] + 324*z^3*zeta[2]))/
          (27*z*(1 + z)) + (4*H[2, 0, z]*(-7412 - 4447*z + 8018*z^2 + 
            758*z^3 - 4394*z^4 + 117*z^5 + 1332*zeta[2] + 2664*z*zeta[2] - 
            2664*z^3*zeta[2] - 1332*z^4*zeta[2]))/(27*(-1 + z)*(1 + z)^2) + 
         (8*H[-2, 0, z]*(216 + 700*z - 311*z^2 - 707*z^3 - 105*z^4 + 
            127*z^5 - 720*z*zeta[2] + 720*z^2*zeta[2] + 720*z^3*zeta[2] - 
            720*z^4*zeta[2]))/(27*(-1 + z)*z*(1 + z)) - 
         (4*H[1, 1, z]*(1157*z - 2262*z^2 + 1105*z^3 - 36*zeta[2] - 
            600*z*zeta[2] + 1152*z^2*zeta[2] - 624*z^3*zeta[2] + 
            12*z^4*zeta[2]))/(27*(-1 + z)*z) - 
         (4*H[0, 0, 0, z]*(21468 + 32479*z - 8028*z^2 - 29524*z^3 - 
            9628*z^4 + 497*z^5 - 2340*zeta[2] - 4176*z*zeta[2] + 
            504*z^2*zeta[2] + 4176*z^3*zeta[2] + 1836*z^4*zeta[2]))/
          (27*(-1 + z)*(1 + z)^2) + (4*H[1, 0, z]*(27 - 3074*z + 5476*z^2 + 
            5170*z^3 - 3191*z^4 + 432*zeta[2] + 4986*z*zeta[2] - 
            6624*z^2*zeta[2] - 6534*z^3*zeta[2] + 4896*z^4*zeta[2] + 
            252*z^5*zeta[2]))/(81*(-1 + z)*z*(1 + z)) + 
         Lp^2*((8*(-355 + 12*z + 273*z^2)*H[0, z])/(9*(-1 + z)) + 
           Lh*((64*(-14 + 19*z))/9 - (32*(1 - 3*z + 3*z^2)*H[0, z])/
              (3*(-1 + z))) - (4*(-451 + 608*z)*H[1, z])/9 + 
           (64*(3 - 6*z + 5*z^2)*H[2, z])/(3*(-1 + z)) + 
           (64*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(3*(1 + z)) - 
           (8*(3 + z)*(-17 - 2*z + 11*z^2)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (128*(2 - 3*z + 2*z^2)*H[1, 0, z])/(3*(-1 + z)) + 
           (2*(4373 - 360*z - 4733*z^2 - 108*zeta[2] + 60*z*zeta[2] + 
              216*z^2*zeta[2]))/(9*(1 + z))) - 
         (8*H[-2, z]*(47*zeta[2] - 306*z*zeta[2] - 315*z^2*zeta[2] + 
            36*z^3*zeta[2] - 30*zeta[3] + 30*z^2*zeta[3]))/(9*(1 + z)) - 
         (16*H[-1, 0, z]*(1539 + 1214*z - 1335*z^2 - 604*z^3 + 630*z^4 + 
            9*zeta[2] - 2034*z*zeta[2] - 4239*z^2*zeta[2] - 
            2043*z^3*zeta[2] + 72*z^4*zeta[2] + 324*z*zeta[3] + 
            648*z^2*zeta[3] + 324*z^3*zeta[3]))/(81*z*(1 + z)) + 
         (4*H[0, 0, z]*(8713 + 70259*z + 108576*z^2 - 6748*z^3 - 99233*z^4 - 
            42935*z^5 + 2520*z^6 - 1782*zeta[2] - 7470*z*zeta[2] - 
            14346*z^2*zeta[2] - 15966*z^3*zeta[2] - 9360*z^4*zeta[2] + 
            720*z^5*zeta[2] + 2124*z^6*zeta[2] + 8208*zeta[3] + 
            16416*z*zeta[3] - 16416*z^3*zeta[3] - 8208*z^4*zeta[3]))/
          (81*(-1 + z)*(1 + z)^3) + (4*H[2, z]*(3396 + 20649*z + 29918*z^2 - 
            180*z^3 - 24498*z^4 - 11653*z^5 - 4248*zeta[2] - 
            18792*z*zeta[2] - 21312*z^2*zeta[2] + 5940*z^3*zeta[2] + 
            21060*z^4*zeta[2] + 9036*z^5*zeta[2] + 252*z^6*zeta[2] + 
            216*zeta[3] + 648*z*zeta[3] + 432*z^2*zeta[3] - 432*z^3*zeta[3] - 
            648*z^4*zeta[3] - 216*z^5*zeta[3]))/(81*(-1 + z)*(1 + z)^3) - 
         (4*H[1, z]*(27 - 13837*z - 834*z^2 + 26894*z^3 + 807*z^4 - 
            13057*z^5 + 591*zeta[2] + 7881*z*zeta[2] - 1482*z^2*zeta[2] - 
            16005*z^3*zeta[2] + 408*z^4*zeta[2] + 8340*z^5*zeta[2] + 
            267*z^6*zeta[2] + 180*zeta[3] + 1584*z*zeta[3] + 
            1062*z^2*zeta[3] - 666*z^3*zeta[3] + 846*z^4*zeta[3] + 
            1098*z^5*zeta[3] - 72*z^6*zeta[3]))/(81*(-1 + z)*z*(1 + z)^2) + 
         (4*H[-1, z]*(239*zeta[2] - 108*z*zeta[2] - 698*z^2*zeta[2] - 
            264*z^3*zeta[2] + 167*z^4*zeta[2] + 72*zeta[3] + 258*z*zeta[3] + 
            462*z^2*zeta[3] + 256*z^3*zeta[3] + 56*z^4*zeta[3] - 
            198*z*zeta[4] - 396*z^2*zeta[4] - 198*z^3*zeta[4]))/
          (9*z*(1 + z)) - (4*H[0, z]*(-54001 - 95920*z + 22372*z^2 + 
            102626*z^3 + 24461*z^4 - 13874*z^5 - 10266*zeta[2] - 
            36030*z*zeta[2] - 30144*z^2*zeta[2] + 21546*z^3*zeta[2] + 
            41856*z^4*zeta[2] + 16404*z^5*zeta[2] + 474*z^6*zeta[2] + 
            4680*zeta[3] + 15750*z*zeta[3] + 16308*z^2*zeta[3] - 
            432*z^3*zeta[3] - 13788*z^4*zeta[3] - 8694*z^5*zeta[3] - 
            1440*z^6*zeta[3] + 8613*zeta[4] + 24273*z*zeta[4] + 
            14094*z^2*zeta[4] - 17226*z^3*zeta[4] - 22707*z^4*zeta[4] - 
            7047*z^5*zeta[4]))/(81*(-1 + z)*(1 + z)^3) + 
         Lp*((8*(49 - 54*z - 7*z^2 + 8*z^3)*H[3, z])/(3*(-1 + z)) - 
           48*(1 + z)*H[4, z] - 32*(-1 + 5*z)*H[-3, 0, z] - 
           (16*(31 + 8*z - 39*z^2 + 4*z^3)*H[-2, 0, z])/(3*(-1 + z)) - 
           (16*(18 - 257*z - 510*z^2 - 257*z^3 + 18*z^4)*H[-1, 0, z])/
            (9*z*(1 + z)) - (64*(1 + z)^3*H[-1, 2, z])/(3*z) + 
           Lh*((4*(-1217 + 1405*z))/27 - (16*(67 - 132*z + 95*z^2)*H[0, z])/
              (9*(-1 + z)) + (8*H[1, z])/3 - (16*(13 - 12*z + 3*z^2)*H[0, 0, 
                z])/(3*(-1 + z))) + (16*(311 - 519*z + 308*z^2)*H[1, 0, z])/
            (9*(-1 + z)) - (32*H[1, 1, z])/3 - (64*(2 - 3*z + 2*z^2)*
             H[1, 2, z])/(3*(-1 + z)) - (64*(1 - 3*z + z^2 + 3*z^3)*
             H[2, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(2 - 3*z + 2*z^2)*
             H[2, 1, z])/(3*(-1 + z)) + 192*(-1 + z)*H[-2, -1, 0, z] - 
           96*(-1 + z)*H[-2, 0, 0, z] + (32*(2 - 39*z - 78*z^2 - 39*z^3 + 
              2*z^4)*H[-1, -1, 0, z])/(3*z*(1 + z)) - 
           (16*(4 - 31*z - 66*z^2 - 31*z^3 + 4*z^4)*H[-1, 0, 0, z])/
            (3*z*(1 + z)) + (16*(75 - 26*z - 87*z^2 + 30*z^3 + 4*z^4)*
             H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(-3 + z)*(-1 + 3*z)*H[1, 0, 0, z])/(-1 + z) - 
           (64*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           48*(1 + z)*H[2, 0, 0, z] - 32*H[0, 0, 0, 0, z] + 
           96*(-1 + z)*H[-2, z]*zeta[2] + (16*(6 - 23*z - 54*z^2 - 23*z^3 + 
              6*z^4)*H[-1, z]*zeta[2])/(3*z*(1 + z)) + 
           (8*H[2, z]*(789 - 1020*z + 431*z^2 - 108*zeta[2] + 
              108*z^2*zeta[2]))/(9*(-1 + z)) + 
           (8*H[0, 0, z]*(2526 + 1289*z - 2282*z^2 - 1089*z^3 + 36*z^4 - 
              90*zeta[2] - 54*z*zeta[2] + 90*z^2*zeta[2] + 54*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[1, z]*(977*z - 523*z^2 - 72*zeta[2] - 
              1188*z*zeta[2] + 1188*z^2*zeta[2] + 72*z^3*zeta[2]))/(27*z) - 
           (4*H[0, z]*(-10992 + 14211*z + 11180*z^2 - 14023*z^3 + 
              1098*zeta[2] - 270*z*zeta[2] - 1458*z^2*zeta[2] - 
              234*z^3*zeta[2] + 288*z^4*zeta[2] + 1296*zeta[3] - 
              1296*z^2*zeta[3]))/(27*(-1 + z)*(1 + z)) - 
           (4*(24617 - 28579*z - 24617*z^2 + 28579*z^3 + 7272*zeta[2] + 
              9522*z*zeta[2] - 7200*z^2*zeta[2] - 10242*z^3*zeta[2] + 
              648*z^4*zeta[2] + 10116*zeta[3] - 3384*z*zeta[3] - 
              9900*z^2*zeta[3] + 3384*z^3*zeta[3] + 1080*z^4*zeta[3] - 
              3159*zeta[4] - 5589*z*zeta[4] + 3159*z^2*zeta[4] + 
              5589*z^3*zeta[4]))/(81*(-1 + z)*(1 + z))) - 
         (2*(-531644 - 561114*z + 1004348*z^2 + 1063288*z^3 - 472704*z^4 - 
            502174*z^5 - 148095*zeta[2] + 137007*z*zeta[2] + 
            831042*z^2*zeta[2] + 215478*z^3*zeta[2] - 728307*z^4*zeta[2] - 
            352485*z^5*zeta[2] + 45360*z^6*zeta[2] + 375624*zeta[3] + 
            431082*z*zeta[3] - 606474*z^2*zeta[3] - 616572*z^3*zeta[3] + 
            457812*z^4*zeta[3] + 453330*z^5*zeta[3] + 40878*z^6*zeta[3] + 
            93312*zeta[2]*zeta[3] + 186624*z*zeta[2]*zeta[3] - 
            186624*z^3*zeta[2]*zeta[3] - 93312*z^4*zeta[2]*zeta[3] + 
            204282*zeta[4] + 256608*z*zeta[4] - 216108*z^2*zeta[4] - 
            189378*z^3*zeta[4] + 180792*z^4*zeta[4] + 82782*z^5*zeta[4] - 
            40338*z^6*zeta[4] - 213840*zeta[5] - 538488*z*zeta[5] - 
            221616*z^2*zeta[5] + 427680*z^3*zeta[5] + 435456*z^4*zeta[5] + 
            110808*z^5*zeta[5]))/(729*(-1 + z)*(1 + z)^3)) + 
       CA^3*(2*Lp^5*(-1 + 2*z) + Lp^4*(8*Lh*(-1 + 2*z) - (2*(-347 + 424*z))/
            9 - (4*(-2 + z)*(-5 + 2*z)*H[0, z])/(-1 + z) - 
           16*(-1 + 2*z)*H[1, z]) - (4*(1996 - 10569*z + 8232*z^2 + 484*z^3)*
           H[4, z])/(9*(-1 + z)) - (32*(635 + 87*z - 431*z^2 + 53*z^3)*
           H[5, z])/(3*(-1 + z)*(1 + z)) - (128*(-79 + 6*z + 58*z^2 + 5*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(1360 - 183*z - 1789*z^2 + 106*z^3 + 176*z^4)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (64*(-6 - 14*z + 3*z^2 + 28*z^3)*
           H[-3, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(588 + 513*z - 20*z^2 + 44*z^3)*H[-2, 2, z])/(9*(1 + z)) + 
         (32*(-3 - 5*z + 3*z^2 + 13*z^3)*H[-2, 3, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(1 + z)*(22 + 251*z + 22*z^2)*H[-1, 3, z])/(9*z) + 
         (224*(2 + 3*z + 2*z^2)*H[-1, 4, z])/(1 + z) - 
         (4*(11 + 1406*z - 2505*z^2 + 1396*z^3 + 22*z^4)*H[1, 3, z])/
          (9*(-1 + z)*z) - (2464*(2 - 3*z + 2*z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (8*(722 - 818*z - 634*z^2 + 961*z^3 + 33*z^4)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) - (64*(111 - 35*z - 56*z^2 + 71*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(5488 + 2997*z - 16895*z^2 - 13802*z^3 + 7748*z^4 + 7391*z^5 + 
            209*z^6)*H[3, 0, z])/(9*(-1 + z)*(1 + z)^3) - 
         (8*(190 - 483*z + 370*z^2 + 22*z^3)*H[3, 1, z])/(9*(-1 + z)) - 
         (32*(221 - 69*z - 123*z^2 + 159*z^3)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (64*(446 + 54*z - 308*z^2 + 29*z^3)*
           H[4, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(157 - 37*z - 91*z^2 + 99*z^3)*H[4, 1, z])/
          (3*(-1 + z)*(1 + z)) + (64*(-12 - 4*z + 3*z^2 + 2*z^3)*
           H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(157 - 27*z - 114*z^2 + 3*z^3)*H[-3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(-39 - 16*z + 20*z^2 + 33*z^3)*
           H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(448 + 759*z + 388*z^2 + 110*z^3)*H[-2, -1, 0, z])/(9*(1 + z)) + 
         (64*(21 - z - 11*z^2 + z^3)*H[-2, -1, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(2214 + 1992*z - 2654*z^2 - 1981*z^3 + 165*z^4)*H[-2, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (64*(-21 - 7*z + 11*z^2 + 15*z^3)*
           H[-2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (128*z*(-1 + 2*z^2)*H[-2, 2, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (64*(2 + 3*z + 2*z^2)*H[-1, -3, 0, z])/(3*(1 + z)) - 
         (8*(55 + 428*z + 768*z^2 + 428*z^3 + 88*z^4)*H[-1, -2, 0, z])/
          (9*z*(1 + z)) - (320*(2 + 3*z + 2*z^2)*H[-1, -2, 2, z])/
          (3*(1 + z)) + (16*(1 + z)*(55 + 248*z + 55*z^2)*H[-1, -1, 2, z])/
          (9*z) - (256*(2 + 3*z + 2*z^2)*H[-1, -1, 3, z])/(1 + z) + 
         (8*(55 + 772*z + 1368*z^2 + 772*z^3 + 88*z^4)*H[-1, 2, 0, z])/
          (9*z*(1 + z)) + (16*(1 + z)*(11 + 58*z + 11*z^2)*H[-1, 2, 1, z])/
          (9*z) + (320*(2 + 3*z + 2*z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
         (32*(55 + 87*z + 55*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (512*(2 - 3*z + 2*z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
         (16*(22 + 62*z - 147*z^2 + 52*z^3)*H[1, -2, 0, z])/(9*(-1 + z)*z) + 
         (128*(2 - 3*z + 2*z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
         (4*(-11 + 686*z - 1263*z^2 + 676*z^3)*H[1, 1, 2, z])/
          (9*(-1 + z)*z) - (96*(2 - 3*z + 2*z^2)*H[1, 1, 3, z])/(-1 + z) + 
         (4*(-22 - 1866*z + 3513*z^2 - 1856*z^3 + 33*z^4)*H[1, 2, 0, z])/
          (9*(-1 + z)*z) - (4*(-11 + 30*z + 27*z^2 + 20*z^3)*H[1, 2, 1, z])/
          (9*(-1 + z)*z) - (288*(2 - 3*z + 2*z^2)*H[1, 2, 2, z])/(-1 + z) - 
         (3488*(2 - 3*z + 2*z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (128*(2 - 3*z + 2*z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (64*(-12 - 3*z + 7*z^2 + 4*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(8488 + 10624*z - 13132*z^2 - 18533*z^3 + 
            2321*z^4 + 5689*z^5 + 55*z^6)*H[2, 0, 0, z])/
          (9*(-1 + z)*(1 + z)^3) - (4*(2148 + 3242*z - 1794*z^2 - 3485*z^3 + 
            613*z^4 + 1267*z^5 + 33*z^6)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)^3) - (352*(2 - 3*z + 2*z^2)*H[2, 1, 1, z])/
          (9*(-1 + z)) - (32*(21 - 5*z - 11*z^2 + 11*z^3)*H[2, 1, 2, z])/
          ((-1 + z)*(1 + z)) - (32*(141 - 47*z - 73*z^2 + 99*z^3)*
           H[2, 2, 0, z])/((-1 + z)*(1 + z)) - (256*(2 - 3*z + 2*z^2)*
           H[2, 2, 1, z])/(-1 + z) - (64*(299 - z - 199*z^2 + 75*z^3)*
           H[3, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*(119 - 34*z - 67*z^2 + 76*z^3)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (128*(2 - 3*z + 2*z^2)*H[3, 1, 1, z])/
          (-1 + z) + (128*(-7 - 6*z + 3*z^2 + 11*z^3)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-83 - 41*z + 39*z^2 + 77*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(-240 - 43*z + 143*z^2 + 132*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (256*(2 + 3*z + 2*z^2)*H[-1, -2, -1, 0, z])/
          (1 + z) + (1184*(2 + 3*z + 2*z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
         (256*(2 + 3*z + 2*z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (8*(33 - 558*z - 1005*z^2 - 568*z^3 + 22*z^4)*H[-1, -1, -1, 0, z])/
          (9*z*(1 + z)) - (512*(2 + 3*z + 2*z^2)*H[-1, -1, -1, 2, z])/
          (1 + z) - (4*(77 + 522*z + 1065*z^2 + 532*z^3 + 88*z^4)*
           H[-1, -1, 0, 0, z])/(9*z*(1 + z)) - (1216*(2 + 3*z + 2*z^2)*
           H[-1, -1, 2, 0, z])/(3*(1 + z)) - (256*(2 + 3*z + 2*z^2)*
           H[-1, -1, 2, 1, z])/(3*(1 + z)) + 
         (4*(121 - 742*z - 2433*z^2 - 712*z^3 + 286*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) - (32*(14 + 23*z + 14*z^2)*H[-1, 2, 0, 0, z])/
          (1 + z) + (64*(1 + z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
         (4*(26056 + 51612*z - 3526*z^2 - 58615*z^3 - 30051*z^4 + 125*z^5 + 
            583*z^6)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)^3) + 
         (256*(2 - 3*z + 2*z^2)*H[1, -2, -1, 0, z])/(3*(-1 + z)) + 
         (64*(2 - 3*z + 2*z^2)*H[1, -2, 0, 0, z])/(-1 + z) + 
         (4*(-154 - 7774*z + 15375*z^2 - 7744*z^3 + 11*z^4)*H[1, 0, 0, 0, z])/
          (9*(-1 + z)*z) + (4*(-22 - 1926*z + 3519*z^2 - 1956*z^3 + 11*z^4)*
           H[1, 1, 0, 0, z])/(9*(-1 + z)*z) + 
         (4*(11 - 940*z + 1680*z^2 - 960*z^3 + 33*z^4)*H[1, 1, 1, 0, z])/
          (9*(-1 + z)*z) - (288*(2 - 3*z + 2*z^2)*H[1, 1, 2, 0, z])/
          (-1 + z) - (3200*(2 - 3*z + 2*z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (288*(2 - 3*z + 2*z^2)*H[1, 2, 1, 0, z])/(-1 + z) - 
         (32*(603 - 112*z - 338*z^2 + 297*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(249 - 67*z - 127*z^2 + 139*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(23 - 5*z - 11*z^2 + 9*z^3)*H[2, 1, 1, 0, z])/
          ((-1 + z)*(1 + z)) - (96*(2 + 3*z + 2*z^2)*H[-1, -1, 0, 0, 0, z])/
          (1 + z) - (32*(223 + 342*z + 223*z^2)*H[-1, 0, 0, 0, 0, z])/
          (3*(1 + z)) - (64*(269 - z - 225*z^2 + 2*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (6592*(2 - 3*z + 2*z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (864*(2 - 3*z + 2*z^2)*H[1, 1, 0, 0, 0, z])/
          (-1 + z) - (64*(2 - 3*z + 2*z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) - 
         (32*z*(-8 + z + 18*z^2)*H[-3, z]*zeta[2])/((-1 + z)*(1 + z)) + 
         (64*(-28 - 5*z + 14*z^2 + 10*z^3)*H[-2, -1, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (704*(2 + 3*z + 2*z^2)*H[-1, -2, z]*zeta[2])/
          (3*(1 + z)) + (512*(2 + 3*z + 2*z^2)*H[-1, -1, -1, z]*zeta[2])/
          (1 + z) + (4*H[3, z]*(15897 - 1941*z - 13366*z^2 + 5827*z^3 + 
            1355*z^4 + 1152*zeta[2] + 828*z*zeta[2] - 828*z^2*zeta[2] - 
            720*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         (4*H[1, 2, z]*(67 + 595*z - 1009*z^2 + 548*z^3 + 67*z^4 - 
            324*z*zeta[2] + 486*z^2*zeta[2] - 324*z^3*zeta[2]))/
          (9*(-1 + z)*z) - (8*H[2, 1, z]*(-2914 - 907*z + 2512*z^2 + 
            505*z^3 + 342*zeta[2] - 243*z*zeta[2] - 27*z^2*zeta[2] + 
            198*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (8*H[-1, 2, z]*(577 + 1078*z + 1002*z^2 + 1078*z^3 + 577*z^4 + 
            648*z*zeta[2] + 1080*z^2*zeta[2] + 648*z^3*zeta[2]))/
          (27*z*(1 + z)) + (4*H[-1, -1, 0, z]*(953 + 8648*z + 13818*z^2 + 
            8684*z^3 + 953*z^4 + 1800*z*zeta[2] + 2700*z^2*zeta[2] + 
            1800*z^3*zeta[2]))/(27*z*(1 + z)) - 
         (4*H[-2, 0, z]*(6520 - 8765*z - 6669*z^2 + 7425*z^3 + 953*z^4 - 
            216*zeta[2] - 1116*z*zeta[2] + 252*z^2*zeta[2] + 
            2520*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (2*H[-1, 0, 0, z]*(2509 + 956*z - 414*z^2 + 968*z^3 + 2509*z^4 + 
            13176*z*zeta[2] + 20412*z^2*zeta[2] + 13176*z^3*zeta[2]))/
          (27*z*(1 + z)) + (2*H[2, 0, z]*(58924 + 97931*z - 6020*z^2 - 
            73584*z^3 - 28140*z^4 + 201*z^5 - 17568*zeta[2] - 
            12096*z*zeta[2] + 15192*z^2*zeta[2] - 3096*z^3*zeta[2] - 
            12816*z^4*zeta[2]))/(27*(-1 + z)*(1 + z)^2) + 
         (2*H[0, 0, 0, z]*(36628 + 152199*z + 96878*z^2 - 125394*z^3 - 
            103430*z^4 + 2911*z^5 + 13320*zeta[2] + 5652*z*zeta[2] - 
            16236*z^2*zeta[2] - 1224*z^3*zeta[2] + 7344*z^4*zeta[2]))/
          (27*(-1 + z)*(1 + z)^2) + (4*H[1, 0, 0, z]*(201 - 4621*z + 
            4552*z^2 + 18793*z^3 + 4354*z^4 - 4720*z^5 + 201*z^6 - 
            3780*z*zeta[2] - 1890*z^2*zeta[2] + 3780*z^3*zeta[2] - 
            1890*z^4*zeta[2] - 3780*z^5*zeta[2]))/(27*(-1 + z)*z*(1 + z)^2) + 
         (2*H[1, 1, 0, z]*(67 - 2632*z + 453*z^2 + 6356*z^3 + 461*z^4 - 
            2628*z^5 + 67*z^6 - 2376*z*zeta[2] - 1188*z^2*zeta[2] + 
            2376*z^3*zeta[2] - 1188*z^4*zeta[2] - 2376*z^5*zeta[2]))/
          (9*(-1 + z)*z*(1 + z)^2) + Lp^3*(8*Lh^2*(-1 + 2*z) + 
           (4*(1273 - 1698*z + 535*z^2)*H[0, z])/(9*(-1 + z)) + 
           (16*(-53 + 64*z)*H[1, z])/3 - (32*H[1, z]^2)/(-1 + z) + 
           Lh*((-8*(-53 + 64*z))/3 - (32*(3 - 3*z + z^2)*H[0, z])/(-1 + z) - 
             32*(-1 + 2*z)*H[1, z]) + (16*(14 - 15*z + 6*z^2)*H[2, z])/
            (-1 + z) + (16*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(1 + z) + 
           (16*(58 + 7*z - 44*z^2 + 4*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (80*(2 - 3*z + 2*z^2)*H[1, 0, z])/(-1 + z) + 
           (64*(2 - 3*z + 2*z^2)*H[1, 1, z])/(-1 + z) + 
           (2*(-7643 - 562*z + 7081*z^2 + 1242*zeta[2] + 1890*z*zeta[2] + 
              756*z^2*zeta[2]))/(27*(1 + z))) + 
         (4*H[1, 1, z]*(6941*z - 13860*z^2 + 6919*z^3 + 33*zeta[2] - 
            324*z*zeta[2] + 306*z^2*zeta[2] - 444*z^3*zeta[2] + 
            165*z^4*zeta[2] - 5616*z*zeta[3] + 8424*z^2*zeta[3] - 
            5616*z^3*zeta[3]))/(27*(-1 + z)*z) - 
         (4*H[-2, z]*(-1624*zeta[2] - 161*z*zeta[2] + 1437*z^2*zeta[2] + 
            150*z^3*zeta[2] + 198*z^4*zeta[2] - 1488*zeta[3] - 
            516*z*zeta[3] + 756*z^2*zeta[3] + 1056*z^3*zeta[3]))/
          (9*(-1 + z)*(1 + z)) - (4*H[-1, -1, z]*(187*zeta[2] + 
            1990*z*zeta[2] + 3429*z^2*zeta[2] + 2000*z^3*zeta[2] + 
            198*z^4*zeta[2] + 1824*z*zeta[3] + 2736*z^2*zeta[3] + 
            1824*z^3*zeta[3]))/(9*z*(1 + z)) - 
         (4*H[-1, 0, z]*(2736 - 12148*z - 35016*z^2 - 16180*z^3 + 720*z^4 + 
            1485*zeta[2] + 6408*z*zeta[2] + 11610*z^2*zeta[2] + 
            6588*z^3*zeta[2] + 792*z^4*zeta[2] + 25920*z*zeta[3] + 
            37584*z^2*zeta[3] + 25920*z^3*zeta[3]))/(81*z*(1 + z)) + 
         (2*H[1, 0, z]*(-27 + 165866*z - 181954*z^2 - 181882*z^3 + 
            165749*z^4 + 1584*zeta[2] - 3852*z*zeta[2] + 9306*z^2*zeta[2] + 
            8406*z^3*zeta[2] - 3762*z^4*zeta[2] + 2574*z^5*zeta[2] - 
            2592*z*zeta[3] + 1296*z^2*zeta[3] + 1296*z^3*zeta[3] - 
            2592*z^4*zeta[3]))/(81*(-1 + z)*z*(1 + z)) + 
         (2*H[0, 0, z]*(47428 - 203948*z - 629854*z^2 - 184014*z^3 + 
            470042*z^4 + 277018*z^5 + 1440*z^6 + 17523*zeta[2] + 
            22671*z*zeta[2] - 12636*z^2*zeta[2] + 26910*z^3*zeta[2] + 
            109287*z^4*zeta[2] + 76815*z^5*zeta[2] + 12870*z^6*zeta[2] - 
            98496*zeta[3] - 222912*z*zeta[3] - 85536*z^2*zeta[3] + 
            103680*z^3*zeta[3] + 64800*z^4*zeta[3]))/(81*(-1 + z)*
           (1 + z)^3) + (4*H[2, z]*(16055 + 34803*z - 2784*z^2 - 56620*z^3 - 
            45951*z^4 - 10863*z^5 + 4824*zeta[2] - 1809*z*zeta[2] - 
            22671*z^2*zeta[2] - 5364*z^3*zeta[2] + 27756*z^4*zeta[2] + 
            18153*z^5*zeta[2] + 1287*z^6*zeta[2] - 65448*zeta[3] - 
            108756*z*zeta[3] + 15228*z^2*zeta[3] + 43308*z^3*zeta[3] - 
            66852*z^4*zeta[3] - 51624*z^5*zeta[3]))/(81*(-1 + z)*(1 + z)^3) + 
         Lh*((16*(-1 + z)*(-202 + 189*zeta[3]))/27 - 
           (16*(2 - 3*z + 2*z^2)*H[0, z]*(-202 + 189*zeta[3]))/
            (27*(-1 + z))) + Lp^2*(Lh^2*(16*(-1 + z) - 
             (16*(2 - 3*z + 2*z^2)*H[0, z])/(-1 + z)) - 
           (32*(102 - 210*z + 119*z^2)*H[2, z])/(3*(-1 + z)) - 
           (16*(78 + 13*z - 55*z^2 + 6*z^3)*H[3, z])/((-1 + z)*(1 + z)) - 
           (16*(6 + z)*(3 + 2*z)*H[-2, 0, z])/(1 + z) - 
           (16*(115 + 219*z + 115*z^2)*H[-1, 0, z])/(3*(1 + z)) - 
           (64*(2 + 3*z + 2*z^2)*H[-1, 2, z])/(1 + z) + 
           (2*(-4263 - 187*z + 4043*z^2 + 55*z^3)*H[0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(109 - 207*z + 109*z^2)*H[1, 0, z])/
            (3*(-1 + z)) + 128*(-1 + z)*H[1, 1, z] - 
           (264*(2 - 3*z + 2*z^2)*H[1, 2, z])/(-1 + z) - 
           (16*(62 - 6*z - 39*z^2 + 28*z^3)*H[2, 0, z])/((-1 + z)*(1 + z)) - 
           (264*(2 - 3*z + 2*z^2)*H[2, 1, z])/(-1 + z) + 
           (112*(2 + 3*z + 2*z^2)*H[-1, -1, 0, z])/(1 + z) - 
           (120*(2 + 3*z + 2*z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (8*(222 - 5*z - 178*z^2 + 32*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (344*(2 - 3*z + 2*z^2)*H[1, 0, 0, z])/
            (-1 + z) - (264*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(-1 + z) + 
           (120*(2 + 3*z + 2*z^2)*H[-1, z]*zeta[2])/(1 + z) - 
           (2*H[1, z]*(3487 - 4556*z - 360*zeta[2] + 720*z*zeta[2]))/9 - 
           (H[0, z]*(11973 - 20865*z - 13849*z^2 + 18989*z^3 - 4464*zeta[2] - 
              1008*z*zeta[2] + 3312*z^2*zeta[2] + 1008*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) + Lh*((8*(137 - 297*z + 171*z^2)*H[0, z])/
              (3*(-1 + z)) - 64*(-1 + z)*H[1, z] + (96*(2 - 3*z + 2*z^2)*H[2, 
                z])/(-1 + z) + (32*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(1 + z) - 
             (32*(-14 - 3*z + 10*z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (96*(2 - 3*z + 2*z^2)*H[1, 0, z])/(-1 + z) + 
             (4*(871 - 268*z - 1139*z^2 - 18*zeta[2] + 198*z*zeta[2] + 
                252*z^2*zeta[2]))/(9*(1 + z))) - 
           (2*(-25847 + 27241*z + 25847*z^2 - 27241*z^3 + 2511*zeta[2] - 
              8838*z*zeta[2] - 2907*z^2*zeta[2] + 9234*z^3*zeta[2] - 
              4590*zeta[3] + 1458*z*zeta[3] + 3780*z^2*zeta[3] + 
              432*z^3*zeta[3]))/(27*(-1 + z)*(1 + z))) + 
         (2*H[-1, z]*(1087*zeta[2] + 4320*z*zeta[2] + 5942*z^2*zeta[2] + 
            4332*z^3*zeta[2] + 1087*z^4*zeta[2] + 220*zeta[3] + 
            3460*z*zeta[3] + 5994*z^2*zeta[3] + 3480*z^3*zeta[3] + 
            308*z^4*zeta[3] - 12300*z*zeta[4] - 18054*z^2*zeta[4] - 
            12300*z^3*zeta[4]))/(9*z*(1 + z)) - 
         (2*H[1, z]*(-1620 - 100186*z + 3666*z^2 + 200798*z^3 - 2046*z^4 - 
            100612*z^5 + 2859*zeta[2] + 28437*z*zeta[2] - 1482*z^2*zeta[2] - 
            55821*z^3*zeta[2] - 4020*z^4*zeta[2] + 27168*z^5*zeta[2] + 
            2859*z^6*zeta[2] + 594*zeta[3] + 20736*z*zeta[3] - 
            7344*z^2*zeta[3] - 55152*z^3*zeta[3] - 6318*z^4*zeta[3] + 
            23328*z^5*zeta[3] + 1980*z^6*zeta[3] + 20736*z*zeta[4] + 
            10368*z^2*zeta[4] - 20736*z^3*zeta[4] + 10368*z^4*zeta[4] + 
            20736*z^5*zeta[4]))/(81*(-1 + z)*z*(1 + z)^2) - 
         (H[0, z]*(-253436 - 915210*z - 797190*z^2 + 565330*z^3 + 
            1128570*z^4 + 427824*z^5 + 5973*zeta[2] - 155703*z*zeta[2] - 
            372810*z^2*zeta[2] - 86958*z^3*zeta[2] + 315825*z^4*zeta[2] + 
            216933*z^5*zeta[2] + 25284*z^6*zeta[2] - 55584*zeta[3] + 
            36648*z*zeta[3] + 276192*z^2*zeta[3] + 48024*z^3*zeta[3] - 
            314784*z^4*zeta[3] - 191664*z^5*zeta[3] - 11088*z^6*zeta[3] + 
            582444*zeta[4] + 1243350*z*zeta[4] + 337878*z^2*zeta[4] - 
            691578*z^3*zeta[4] - 335610*z^4*zeta[4] + 32940*z^5*zeta[4]))/
          (81*(-1 + z)*(1 + z)^3) + Lp*((8*(493 - 1491*z + 987*z^2 + 22*z^3)*
             H[3, z])/(3*(-1 + z)) + (32*(139 + 26*z - 97*z^2 + 3*z^3)*
             H[4, z])/((-1 + z)*(1 + z)) + (64*(-27 + 4*z + 20*z^2 + z^3)*
             H[-3, 0, z])/((-1 + z)*(1 + z)) - 
           (16*(274 - 100*z - 196*z^2 + 11*z^3)*H[-2, 0, z])/(3*(-1 + z)) - 
           (64*(2 - 3*z + 2*z^2)*H[-2, 2, z])/(-1 + z) - 
           (16*(1 + z)*(11 + 70*z + 11*z^2)*H[-1, 2, z])/(3*z) + 
           (96*(2 + 3*z + 2*z^2)*H[-1, 3, z])/(1 + z) + (16*H[1, 1, z])/3 + 
           (176*(2 - 3*z + 2*z^2)*H[1, 2, z])/(3*(-1 + z)) + 
           (576*(2 - 3*z + 2*z^2)*H[1, 3, z])/(-1 + z) + 
           (16*(617 - 579*z - 595*z^2 + 579*z^3)*H[2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (176*(2 - 3*z + 2*z^2)*H[2, 1, z])/
            (3*(-1 + z)) + (64*(29 - 12*z - 15*z^2 + 25*z^3)*H[2, 2, z])/
            ((-1 + z)*(1 + z)) + (128*(33 + 4*z - 23*z^2 + 4*z^3)*H[3, 0, z])/
            ((-1 + z)*(1 + z)) + (32*(36 - 51*z + 32*z^2)*H[3, 1, z])/
            (-1 + z) - (64*(-10 - 3*z + 5*z^2 + 6*z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) + (64*(-22 + 3*z + 15*z^2 + 2*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - (256*(2 + 3*z + 2*z^2)*
             H[-1, -2, 0, z])/(1 + z) + (16*(11 + 124*z + 204*z^2 + 124*z^3 + 
              11*z^4)*H[-1, -1, 0, z])/(3*z*(1 + z)) + 
           (320*(2 + 3*z + 2*z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (16*(11 - 276*z - 585*z^2 - 276*z^3 + 11*z^4)*H[-1, 0, 0, z])/
            (3*z*(1 + z)) + (224*(2 + 3*z + 2*z^2)*H[-1, 2, 0, z])/(1 + z) + 
           (8*(3318 + 485*z - 3296*z^2 - 507*z^3 + 22*z^4)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (64*(2 - 3*z + 2*z^2)*H[1, -2, 0, z])/
            (-1 + z) + (8*(280 - 549*z + 280*z^2)*H[1, 0, 0, z])/(-1 + z) + 
           (176*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(3*(-1 + z)) + 
           (96*(2 - 3*z + 2*z^2)*H[1, 1, 2, z])/(-1 + z) + 
           (864*(2 - 3*z + 2*z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (96*(2 - 3*z + 2*z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (32*(95 - 17*z - 57*z^2 + 53*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (64*(29 - 12*z - 15*z^2 + 25*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (96*(2 - 3*z + 2*z^2)*
             H[2, 1, 1, z])/(-1 + z) - (192*(2 + 3*z + 2*z^2)*
             H[-1, -1, -1, 0, z])/(1 + z) - (256*(2 + 3*z + 2*z^2)*
             H[-1, -1, 0, 0, z])/(1 + z) + (688*(2 + 3*z + 2*z^2)*
             H[-1, 0, 0, 0, z])/(1 + z) + (32*(250 - 19*z - 206*z^2 + 38*z^3)*
             H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
           (1168*(2 - 3*z + 2*z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (608*(2 - 3*z + 2*z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(2 - 3*z + 2*z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
           (32*(2 + z)*(-7 + 3*z + 2*z^2)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (416*(2 + 3*z + 2*z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + (16*H[-1, 0, z]*(-265 - 396*z - 265*z^2 + 54*zeta[2] + 
              81*z*zeta[2] + 54*z^2*zeta[2]))/(9*(1 + z)) + 
           (8*H[1, 0, z]*(-1550 + 2427*z - 1547*z^2 + 684*zeta[2] - 
              1026*z*zeta[2] + 684*z^2*zeta[2]))/(9*(-1 + z)) - 
           (4*H[0, 0, z]*(-344 + 11925*z + 2220*z^2 - 10585*z^3 + 
              3024*zeta[2] - 396*z*zeta[2] - 2016*z^2*zeta[2] + 
              216*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
           (4*H[2, z]*(-6415 + 635*z + 5075*z^2 - 1975*z^3 - 72*zeta[2] - 
              324*z*zeta[2] + 108*z^2*zeta[2] + 504*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[1, z]*(8407*z - 15201*z^2 + 
              6794*z^3 + 198*zeta[2] + 1800*z*zeta[2] - 3996*z^2*zeta[2] + 
              1800*z^3*zeta[2] + 198*z^4*zeta[2] - 4536*z*zeta[3] + 
              4536*z^2*zeta[3] - 3024*z^3*zeta[3]))/(27*(-1 + z)*z) + 
           (8*H[-1, z]*(33*zeta[2] + 308*z*zeta[2] + 528*z^2*zeta[2] + 
              308*z^3*zeta[2] + 33*z^4*zeta[2] + 288*z*zeta[3] + 
              432*z^2*zeta[3] + 288*z^3*zeta[3]))/(3*z*(1 + z)) - 
           (4*H[0, z]*(28621 - 21218*z - 29411*z^2 + 20428*z^3 - 
              5841*zeta[2] + 8397*z*zeta[2] + 5247*z^2*zeta[2] - 
              7011*z^3*zeta[2] + 792*z^4*zeta[2] + 3024*zeta[3] - 
              3888*z*zeta[3] - 1944*z^2*zeta[3] + 1296*z^3*zeta[3]))/
            (27*(-1 + z)*(1 + z)) + Lh*((-4*H[1, z])/3 + 32*(-1 + z)*
              H[2, z] - (96*(2 - 3*z + 2*z^2)*H[3, z])/(-1 + z) - 
             (32*(2 + 3*z + 2*z^2)*H[-2, 0, z])/(1 + z) + 
             32*(1 + z)*H[-1, 0, z] - (4*(7 - 324*z + 273*z^2)*H[0, 0, z])/
              (3*(-1 + z)) + 64*(-1 + z)*H[1, 0, z] - 
             (16*(2 - 3*z + 2*z^2)*H[1, 2, z])/(-1 + z) - 
             (32*(14 - 6*z - 7*z^2 + 12*z^3)*H[2, 0, z])/((-1 + z)*(1 + z)) - 
             (16*(2 - 3*z + 2*z^2)*H[2, 1, z])/(-1 + z) - 
             (32*(2 + 3*z + 2*z^2)*H[-1, -1, 0, z])/(1 + z) - 
             (48*(2 + 3*z + 2*z^2)*H[-1, 0, 0, z])/(1 + z) + 
             (16*(-62 - 11*z + 42*z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (112*(2 - 3*z + 2*z^2)*H[1, 0, 0, z])/(-1 + z) - 
             (16*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(-1 + z) - 
             (16*(2 + 3*z + 2*z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (2*H[0, z]*(-4015 + 4434*z - 1223*z^2 + 1008*zeta[2] - 
                1512*z*zeta[2] + 1008*z^2*zeta[2]))/(9*(-1 + z)) + 
             (8*(790 - 395*z - 790*z^2 + 395*z^3 + 270*zeta[2] - 
                378*z*zeta[2] - 270*z^2*zeta[2] + 378*z^3*zeta[2] - 
                1188*zeta[3] - 135*z*zeta[3] + 405*z^2*zeta[3] - 
                486*z^3*zeta[3]))/(27*(-1 + z)*(1 + z))) - 
           (26454 - 14764*z - 26454*z^2 + 14764*z^3 - 12852*zeta[2] - 
             55158*z*zeta[2] + 9636*z^2*zeta[2] + 58374*z^3*zeta[2] - 
             32988*zeta[3] - 2280*z*zeta[3] + 24276*z^2*zeta[3] + 
             2280*z^3*zeta[3] + 3960*z^4*zeta[3] - 8991*zeta[4] - 
             10962*z*zeta[4] + 16335*z^2*zeta[4] - 7830*z^3*zeta[4])/
            (27*(-1 + z)*(1 + z))) - (-9162371 - 8893584*z + 18862316*z^2 + 
           18324742*z^3 - 9699945*z^4 - 9431158*z^5 + 150624*zeta[2] + 
           1631844*z*zeta[2] + 2571264*z^2*zeta[2] - 424872*z^3*zeta[2] - 
           2763360*z^4*zeta[2] - 1222524*z^5*zeta[2] + 25920*z^6*zeta[2] - 
           3437532*zeta[3] - 12304710*z*zeta[3] - 11683818*z^2*zeta[3] + 
           4888188*z^3*zeta[3] + 13069512*z^4*zeta[3] + 5621994*z^5*zeta[3] + 
           257310*z^6*zeta[3] + 782460*zeta[2]*zeta[3] + 1262628*z*zeta[2]*
            zeta[3] - 150660*z^2*zeta[2]*zeta[3] - 41796*z^3*zeta[2]*
            zeta[3] + 1506600*z^4*zeta[2]*zeta[3] + 917568*z^5*zeta[2]*
            zeta[3] + 908172*zeta[4] + 2594511*z*zeta[4] + 
           1364769*z^2*zeta[4] - 2366982*z^3*zeta[4] - 2983068*z^4*zeta[4] - 
           1004481*z^5*zeta[4] - 45441*z^6*zeta[4] + 9447840*zeta[5] + 
           19327248*z*zeta[5] + 4164048*z^2*zeta[5] - 11162448*z^3*zeta[5] - 
           4747248*z^4*zeta[5] + 699840*z^5*zeta[5])/(729*(-1 + z)*
           (1 + z)^3)) + CA*(Nf^2*TF^2*((64*Lp^3*(-1 + 2*z))/27 + 
           Lp^2*((320*(-4 + 5*z))/27 - (64*(1 + z)*H[0, z])/9) - 
           (8*(9 - 815*z + 722*z^2)*H[1, z])/(81*z) + 
           (8*(-8 + 721*z)*H[2, z])/81 - (256*(1 + z)*H[3, z])/9 + 
           (16*(-268 + 87*z + 101*z^2)*H[0, 0, z])/(81*(-1 + z)) + 
           (32*(-44 + 41*z)*H[1, 0, z])/27 + (8*(-49 + 41*z)*H[1, 1, z])/27 - 
           (512*(1 + z)*H[2, 0, z])/27 - (128*(1 + z)*H[2, 1, z])/27 - 
           (64*(17 - 24*z + 15*z^2)*H[0, 0, 0, z])/(27*(-1 + z)) + 
           (16*H[0, z]*(89 + 241*z - 310*z^2 - 96*zeta[2] + 96*z^2*zeta[2]))/
            (81*(-1 + z)) + Lp*((-8*(32 + 203*z)*H[0, z])/27 - 
             (8*(-45 + 41*z)*H[1, z])/9 + (128*(1 + z)*H[2, z])/9 + 
             (128*(1 + z)*H[0, 0, z])/9 - (8*(1409 - 1537*z + 144*zeta[2] + 
                144*z*zeta[2]))/81) - (8*(9568 - 9416*z + 1926*zeta[2] + 
              4275*z*zeta[2] + 1728*zeta[3] - 2160*z*zeta[3]))/729) + 
         CF*Nf*TF*(Lp^4*(20*(-1 + z) - 8*(1 + z)*H[0, z]) + 
           (16*(-208 + 629*z + 100*z^2)*H[4, z])/9 - (3232*(1 + z)*H[5, z])/
            3 - (128*(-21 + 29*z)*H[-4, 0, z])/3 - 
           (64*(-87 - 162*z + 16*z^2)*H[-3, 0, z])/9 - 
           (256*(3 + z^2)*H[-2, 2, z])/9 + (32*(1 + z)*(103 + 110*z + 
              103*z^2)*H[-1, 2, z])/(27*z) - (256*(1 + z)^3*H[-1, 3, z])/
            (9*z) - (8*(-8 - 295*z + 271*z^2 + 26*z^3)*H[1, 2, z])/(9*z) + 
           (64*(-1 + z)*(4 + 97*z + 4*z^2)*H[1, 3, z])/(9*z) + 
           (16*(-58 + 401*z + 24*z^2)*H[2, 2, z])/9 - 
           (896*(1 + z)*H[2, 3, z])/3 + (16*(-624 + 261*z + 56*z^2)*
             H[3, 0, z])/9 + (16*(-84 - 15*z + 8*z^2)*H[3, 1, z])/9 - 
           (928*(1 + z)*H[3, 2, z])/3 - 32*(41 + 29*z)*H[4, 0, z] - 
           (32*(1 + z)*H[4, 1, z])/3 + (2560*(-1 + z)*H[-3, -1, 0, z])/3 - 
           (256*(-15 + 22*z)*H[-3, 0, 0, z])/3 + 
           (1408*(-1 + z)*H[-2, -2, 0, z])/3 + (64*(15 - 171*z + 10*z^2)*
             H[-2, -1, 0, z])/9 - (32*(-101 - 261*z + 10*z^2)*H[-2, 0, 0, z])/
            3 + (128*(1 + z)*(4 - 61*z + 4*z^2)*H[-1, -2, 0, z])/(9*z) - 
           (64*(1 + z)*(113 - 371*z + 32*z^2)*H[-1, -1, 0, z])/(27*z) - 
           (640*(1 + z)^3*H[-1, -1, 2, z])/(9*z) - 
           (16*(1 + z)*(-5 + 98*z + 157*z^2)*H[-1, 0, 0, z])/(27*z) - 
           (512*(1 + z)^3*H[-1, 2, 0, z])/(9*z) - 
           (128*(1 + z)^3*H[-1, 2, 1, z])/(9*z) - 
           (2624*(-1 + z)*H[1, -2, 0, z])/3 - 
           (8*(-1 + z)*(170 + 5*z + 62*z^2)*H[1, 0, 0, z])/(9*z) - 
           (8*(-44 + 245*z - 221*z^2 + 26*z^3)*H[1, 1, 0, z])/(9*z) - 
           (1208*(-1 + z)*H[1, 1, 1, z])/9 + (32*(-1 + z)*(2 + 33*z + 2*z^2)*
             H[1, 1, 2, z])/(3*z) + (64*(-1 + z)*(1 + 28*z + z^2)*
             H[1, 2, 0, z])/(3*z) + 160*(-1 + z)*H[1, 2, 1, z] + 
           (1280*(1 + z)*H[2, -2, 0, z])/3 + (80*(-92 + 127*z + 8*z^2)*
             H[2, 0, 0, z])/9 + (16*(-28 + 35*z + 24*z^2)*H[2, 1, 0, z])/9 + 
           (16*(29 + 71*z)*H[2, 1, 1, z])/9 - (512*(1 + z)*H[2, 1, 2, z])/3 - 
           256*(1 + z)*H[2, 2, 0, z] - 64*(1 + z)*H[2, 2, 1, z] - 
           (32*(123 + 79*z)*H[3, 0, 0, z])/3 - 32*(5 + z)*H[3, 1, 0, z] - 
           32*(1 + z)*H[3, 1, 1, z] - (128*(-1 + z)*H[-2, -1, -1, 0, z])/3 + 
           (2752*(-1 + z)*H[-2, -1, 0, 0, z])/3 - 
           (3200*(-1 + z)*H[-2, 0, 0, 0, z])/3 - 
           (64*(1 + z)*(2 - 11*z + 2*z^2)*H[-1, -1, -1, 0, z])/(9*z) + 
           (32*(1 + z)*(8 - 521*z + 8*z^2)*H[-1, -1, 0, 0, z])/(9*z) - 
           (32*(1 + z)*(26 - 599*z + 26*z^2)*H[-1, 0, 0, 0, z])/(9*z) + 
           (16*(-2886 - 2991*z + 136*z^2)*H[0, 0, 0, 0, z])/9 + 
           (16*(-1 + z)*(28 + 1681*z + 28*z^2)*H[1, 0, 0, 0, z])/(9*z) + 
           (32*(-1 + z)*(14 + 5*z + 14*z^2)*H[1, 1, 0, 0, z])/(9*z) + 
           (32*(-1 + z)*(2 + 9*z + 2*z^2)*H[1, 1, 1, 0, z])/(3*z) + 
           (160*(-1 + z)*H[1, 1, 1, 1, z])/3 - 1376*(1 + z)*
            H[2, 0, 0, 0, z] - (64*(1 + z)*H[2, 1, 0, 0, z])/3 - 
           (128*(1 + z)*H[2, 1, 1, 0, z])/3 - (64*(1 + z)*H[2, 1, 1, 1, z])/
            3 + 64*(-111 + 34*z)*H[0, 0, 0, 0, 0, z] + 
           (1280*(-1 + z)*H[-3, z]*zeta[2])/3 - (64*(-1 + z)*H[-2, -1, z]*
             zeta[2])/3 + (32*(1 + z)*(6 + 17*z + 6*z^2)*H[-1, -1, z]*
             zeta[2])/(3*z) - (8*H[3, z]*(834 - 183*z + 490*z^2 - 
              3132*zeta[2] - 3564*z*zeta[2]))/27 - 
           (8*H[2, 0, z]*(2186 - 3595*z + 78*z^2 - 2520*zeta[2] - 
              2520*z*zeta[2]))/27 + (8*H[0, 0, 0, z]*(5542 + 26080*z + 
              776*z^2 + 1395*zeta[2] - 333*z*zeta[2]))/27 + 
           (56*H[2, 1, z]*(-122 + 43*z + 144*zeta[2] + 144*z*zeta[2]))/27 - 
           (32*H[-2, 0, z]*(-162 + 561*z + 138*z^2 + 98*z^3 + 378*z*zeta[2] - 
              378*z^2*zeta[2]))/(27*z) - (8*(-1 + z)*H[1, 1, z]*
             (-209*z + 24*zeta[2] + 2148*z*zeta[2] + 24*z^2*zeta[2]))/
            (27*z) + (16*(1 + z)*H[-1, 0, z]*(1605 - 1192*z + 642*z^2 + 
              48*zeta[2] - 1470*z*zeta[2] + 48*z^2*zeta[2]))/(27*z) - 
           (8*H[1, 0, z]*(-739*z + 721*z^2 - 120*zeta[2] - 5292*z*zeta[2] + 
              5292*z^2*zeta[2] + 120*z^3*zeta[2]))/(27*z) + 
           Lp^3*((8*(257 + 71*z)*H[0, z])/9 + Lh*(40*(-1 + z) - 16*(1 + z)*
                H[0, z]) - (160*(-1 + z)*H[1, z])/3 + (64*(1 + z)*H[2, z])/
              3 + (16*(17 + 5*z)*H[0, 0, z])/3 - (8*(-401 + 401*z + 
                24*zeta[2] + 24*z*zeta[2]))/9) + 
           (32*H[-2, z]*(13*zeta[2] - 57*z*zeta[2] + 6*z^2*zeta[2] - 
              2*zeta[3] + 2*z*zeta[3]))/3 - (32*(1 + z)*H[-1, z]*
             (72*zeta[2] - 87*z*zeta[2] + 45*z^2*zeta[2] + 14*zeta[3] + 
              43*z*zeta[3] + 14*z^2*zeta[3]))/(9*z) - 
           (8*H[2, z]*(5203 - 1266*z - 3964*z^2 + 576*zeta[2] - 
              22302*z*zeta[2] + 21366*z^2*zeta[2] + 360*z^3*zeta[2] - 
              2160*zeta[3] + 2160*z^2*zeta[3]))/(81*(-1 + z)) - 
           (4*H[0, 0, z]*(-2858 - 35902*z + 36030*z^2 + 2568*z^3 + 
              1605*zeta[2] - 5022*z*zeta[2] + 1929*z^2*zeta[2] + 
              1488*z^3*zeta[2] + 2160*zeta[3] - 7920*z*zeta[3] + 
              5760*z^2*zeta[3]))/(27*(-1 + z)) + 
           (8*H[1, z]*(639 + 8326*z - 8911*z^2 - 870*zeta[2] - 
              14157*z*zeta[2] + 14481*z^2*zeta[2] + 384*z^3*zeta[2] - 
              144*zeta[3] - 4968*z*zeta[3] + 4968*z^2*zeta[3] + 
              144*z^3*zeta[3]))/(81*z) + Lp^2*((-40*(-1 + z)*H[1, z])/3 + 
             (16*(-35 + 37*z)*H[2, z])/3 - 160*(1 + z)*H[3, z] - 
             64*(-1 + z)*H[-2, 0, z] + 160*(1 + z)*H[-1, 0, z] - 
             (4*(1043 + 737*z)*H[0, 0, z])/3 + Lh*(80*(-1 + z) - 16*
                (-5 + 9*z)*H[0, z] + 96*(1 + z)*H[0, 0, z]) + 
             240*(-1 + z)*H[1, 0, z] - 96*(1 + z)*H[2, 0, z] + 
             8*(-83 + 21*z)*H[0, 0, 0, z] + (4*H[0, z]*(-1865 + 4117*z + 
                198*zeta[2] + 54*z*zeta[2]))/9 + (4*(2518 - 2536*z + 
                15*zeta[2] + 321*z*zeta[2] + 144*zeta[3] - 288*z*zeta[3]))/
              9) + (4*H[0, z]*(3544 - 340359*z + 339866*z^2 + 747*zeta[2] - 
              54108*z*zeta[2] + 53001*z^2*zeta[2] + 360*z^3*zeta[2] + 
              42552*zeta[3] - 28512*z*zeta[3] - 9288*z^2*zeta[3] - 
              7344*z^3*zeta[3] + 126846*zeta[4] - 42120*z*zeta[4] - 
              84726*z^2*zeta[4]))/(243*(-1 + z)) + 
           Lp*((-16*(-63 + 99*z + 8*z^2)*H[3, z])/3 + 608*(1 + z)*H[4, z] + 
             64*(-7 + 11*z)*H[-3, 0, z] + (32*(-60 - 93*z + 4*z^2)*H[-2, 0, 
                z])/3 + (16*(1 + z)*(18 - 55*z + 18*z^2)*H[-1, 0, z])/(3*z) + 
             (128*(1 + z)^3*H[-1, 2, z])/(3*z) - (784*(-1 + z)*H[1, 0, z])/
              3 - 64*(-1 + z)*H[1, 1, z] - 320*(-1 + z)*H[1, 2, z] - 
             (32*(-62 + 49*z)*H[2, 0, z])/3 + 16*(-2 + z)*H[2, 1, z] + 
             128*(1 + z)*H[2, 2, z] + 64*(8 + 7*z)*H[3, 0, z] - 
             32*(1 + z)*H[3, 1, z] - 448*(-1 + z)*H[-2, -1, 0, z] + 
             480*(-1 + z)*H[-2, 0, 0, z] - (32*(1 + z)*(4 - 79*z + 4*z^2)*H[
                -1, -1, 0, z])/(3*z) + (16*(1 + z)*(8 - 191*z + 8*z^2)*H[-1, 
                0, 0, z])/(3*z) - (16*(-832 - 697*z + 8*z^2)*H[0, 0, 0, z])/
              3 + Lh*(-144*(-1 + z) - 8*(-27 + 7*z)*H[0, z] + 8*(7 + 25*z)*
                H[0, 0, z] - 176*(1 + z)*H[0, 0, 0, z]) - 1264*(-1 + z)*
              H[1, 0, 0, z] - 160*(-1 + z)*H[1, 1, 0, z] - 
             80*(-1 + z)*H[1, 1, 1, z] + 544*(1 + z)*H[2, 0, 0, z] + 
             64*(1 + z)*H[2, 1, 0, z] + 32*(1 + z)*H[2, 1, 1, z] - 
             32*(-101 + 38*z)*H[0, 0, 0, 0, z] - 224*(-1 + z)*H[-2, z]*
              zeta[2] - (16*(1 + z)*(4 - 21*z + 4*z^2)*H[-1, z]*zeta[2])/z - 
             (8*H[0, 0, z]*(31 + 2005*z + 36*z^2 + 90*zeta[2] - 
                54*z*zeta[2]))/3 - (8*H[2, z]*(5 + 94*z + 180*zeta[2] + 
                180*z*zeta[2]))/3 + (16*(-1 + z)*H[1, z]*(26*z + 4*zeta[2] + 
                199*z*zeta[2] + 4*z^2*zeta[2]))/(3*z) + 
             (8*H[0, z]*(-2713 + 3525*z + 39*zeta[2] - 195*z*zeta[2] + 
                96*z^2*zeta[2] - 504*zeta[3] + 612*z*zeta[3]))/9 + 
             (4*(1925 - 2090*z - 480*zeta[2] + 630*z*zeta[2] + 216*z^2*
                 zeta[2] - 840*zeta[3] - 228*z*zeta[3] + 240*z^2*zeta[3] + 
                900*zeta[4] + 2232*z*zeta[4]))/9) + 
           (2*(-830203 + 1676723*z - 846520*z^2 - 54528*zeta[2] + 
              187704*z*zeta[2] - 179724*z^2*zeta[2] + 46224*z^3*zeta[2] + 
              138960*zeta[3] - 346032*z*zeta[3] + 178416*z^2*zeta[3] + 
              28656*z^3*zeta[3] + 28512*zeta[2]*zeta[3] - 57024*z*zeta[2]*
               zeta[3] + 28512*z^2*zeta[2]*zeta[3] + 298188*zeta[4] - 
              348138*z*zeta[4] + 66150*z^2*zeta[4] - 16200*z^3*zeta[4] + 
              49248*zeta[5] - 84240*z*zeta[5] + 34992*z^2*zeta[5]))/
            (243*(-1 + z))))) + delta[1 - z]*
      (as*CA*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CA*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CA^2*((-22/9 + 2*Lh)*Lp^3 + Lp^4/2 + 
           Lp^2*((-11*Lh)/3 + 2*Lh^2 + (-67 - 45*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 27*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (4856 - 3618*zeta[2] - 
             2772*zeta[3] + 2025*zeta[4])/324)) + 
       as^3*(CA^2*Nf*TF*((8/3 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-64*Lh)/27 - (8*Lh^2)/3 + (8*(289 + 36*zeta[2]))/81) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(-29 + 9*zeta[2]))/3 + 
             (2*(2215 + 1647*zeta[2] - 126*zeta[3]))/81) + 
           Lp*((-224*Lh^2)/27 - (4*Lh*(-2215 + 585*zeta[2] + 126*zeta[3]))/
              81 + (8*(401*zeta[2] + 132*zeta[3] - 207*zeta[4]))/27) - 
           (2*Lh*(-31313 + 5220*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
            729 + (-412765 + 697338*zeta[2] + 660312*zeta[3] + 
             8748*zeta[2]*zeta[3] - 155763*zeta[4] - 402408*zeta[5])/6561) + 
         CA*(Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
             Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
             (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
               (64*(5*zeta[2] + 3*zeta[3]))/27) - (8*(64 + 8262*zeta[2] + 
                3780*zeta[3] + 2673*zeta[4]))/6561) + 
           CF*Nf*TF*((8*Lp^3)/3 + Lp^2*(4*Lh + (55 - 48*zeta[3])/3) + 
             Lp*(8*zeta[2] - (2*Lh*(-55 + 48*zeta[3]))/3) + 
             (Lh*(1711 - 912*zeta[3] - 432*zeta[4]))/27 + 
             (-42727 + 14850*zeta[2] + 20928*zeta[3] - 12960*zeta[2]*
                zeta[3] + 8208*zeta[4] + 12096*zeta[5])/486)) + 
         CA^3*((22/9 - Lh)*Lp^5 - Lp^6/6 + Lp^4*((77*Lh)/9 - 2*Lh^2 + 
             (13 + 99*zeta[2])/18) + Lp^3*((22*Lh^2)/3 - (4*Lh^3)/3 + 
             (2*Lh*(281 + 81*zeta[2]))/27 - (8*(445 + 99*zeta[2] + 
                216*zeta[3]))/81) + Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + 
             (Lh*(-11954 + 5226*zeta[2] + 5676*zeta[3] - 3591*zeta[4]))/54 + 
             (2*(-1132*zeta[2] - 242*zeta[3] + 504*zeta[2]*zeta[3] + 
                759*zeta[4]))/9) + Lp^2*((-2*Lh^2*(-134 + 45*zeta[2]))/9 + 
             (Lh*(-1376 + 891*zeta[2] - 378*zeta[3]))/27 + 
             (-11954 - 10542*zeta[2] + 5676*zeta[3] + 7209*zeta[4])/108) + 
           (Lh*(-297029 + 79344*zeta[2] + 332856*zeta[3] - 63180*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458 + 
           (20847796 - 22991976*zeta[2] - 32644512*zeta[3] + 
             7313328*zeta[2]*zeta[3] + 5412096*zeta[3]^2 + 10024236*zeta[4] + 
             10520928*zeta[5] - 6994269*zeta[6])/104976)))
 
dFFMSb["gq"] = as*CF*(2*Lp*(-2 + z) + 4*(-1 + z) - 4*(-2 + z)*H[0, z]) + 
     as^2*(CF^2*(-9 - 2*Lp^3*(-2 + z) - z + Lp^2*(-8 - 4*Lh*(-2 + z) + 5*z + 
           6*(-2 + z)*H[0, z] + 4*(-2 + z)*H[1, z]) - 16*(-1 + z)*H[2, z] + 
         16*(-2 + z)*H[3, z] + (48 - 19*z)*H[0, 0, z] - 
         16*(-1 + z)*H[1, 0, z] + 8*(-1 + z)*H[1, 1, z] - 
         12*(-2 + z)*H[1, 2, z] + 16*(-2 + z)*H[2, 0, z] - 
         8*(-2 + z)*H[2, 1, z] + 22*(-2 + z)*H[0, 0, 0, z] - 
         16*(-2 + z)*H[1, 0, 0, z] - 12*(-2 + z)*H[1, 1, 0, z] - 
         4*(-2 + z)*H[1, 1, 1, z] + 36*zeta[2] - 36*z*zeta[2] + 
         2*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*z*zeta[2]) + 
         H[0, z]*(61 - 8*z - 72*zeta[2] + 36*z*zeta[2]) + 
         Lp*(-2*(-4 + 3*z)*H[0, z] + Lh*(-8*(-1 + z) + 8*(-2 + z)*H[0, z]) + 
           16*(-1 + z)*H[1, z] - 16*(-2 + z)*H[2, z] - 12*(-2 + z)*
            H[0, 0, z] + 8*(-2 + z)*H[1, 1, z] - 2*(23 - 18*z - 18*zeta[2] + 
             9*z*zeta[2]))) + CA*CF*(Lp^2*(24*(-1 + z) - 4*(4 + z)*H[0, z] + 
           4*(-2 + z)*H[1, z]) + 8*(-1 + z)*H[2, z] + 8*(-2 + z)*H[3, z] + 
         8*(2 + z)*H[-2, 0, z] - 8*(1 + z)*H[-1, 0, z] + 
         2*(-4 + 67*z)*H[0, 0, z] - 8*(-1 + z)*H[1, 1, z] + 
         16*(-2 + z)*H[1, 2, z] + 16*(-5 + 2*z)*H[2, 0, z] + 
         12*(-2 + z)*H[2, 1, z] + 8*(2 + z)*H[-1, -1, 0, z] + 
         12*(2 + z)*H[-1, 0, 0, z] - 4*(62 + 11*z)*H[0, 0, 0, z] + 
         44*(-2 + z)*H[1, 0, 0, z] + 16*(-2 + z)*H[1, 1, 0, z] + 
         4*(-2 + z)*H[1, 1, 1, z] + 4*(2 + z)*H[-1, z]*zeta[2] - 
         2*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*z*zeta[2]) - 
         2*H[0, z]*(-61 - 2*z - 16*zeta[2] + 8*z*zeta[2]) + 
         Lp*(-4*(-12 + 23*z)*H[0, z] - 8*(-2 + z)*H[2, z] - 
           8*(2 + z)*H[-1, 0, z] + 8*(14 + 3*z)*H[0, 0, z] - 
           24*(-2 + z)*H[1, 0, z] - 8*(-2 + z)*H[1, 1, z] + 
           4*(-13 + 12*z - 8*zeta[2] + 2*z*zeta[2])) + 
         2*(59 - 61*z - 12*zeta[2] + 8*z*zeta[2] - 44*zeta[3] + 
           16*z*zeta[3]))) + 
     as^3*(CF^2*Nf*TF*((16*Lp^4*(-2 + z))/9 + Lh*((448*(-1 + z))/27 - 
           (448*(-2 + z)*H[0, z])/27) - (128*(-7 + 2*z)*H[3, z])/27 - 
         (128*(-2 + z)*H[4, z])/9 + Lp^3*((8*Lh*(-2 + z))/3 - 
           (4*(-116 + 123*z))/9 + (8*(16 + 7*z)*H[0, z])/3 - 
           (32*(-2 + z)*H[1, z])/9 - (16*(-2 + z)*H[0, 0, z])/3) + 
         (32*(-37 + 17*z)*H[1, 2, z])/27 - (80*(-2 + z)*H[1, 3, z])/9 + 
         (32*(-34 + 53*z)*H[2, 0, z])/9 + (64*(-7 + 2*z)*H[2, 1, z])/27 + 
         (32*(-2 + z)*H[2, 2, z])/9 - 128*(2 + z)*H[3, 0, z] + 
         (64*(-2 + z)*H[3, 1, z])/9 + (4*(4234 + 12583*z)*H[0, 0, 0, z])/27 + 
         (16*(-508 + 473*z)*H[1, 0, 0, z])/27 + 
         (64*(-59 + 49*z)*H[1, 1, 0, z])/27 + (32*(-23 + 13*z)*H[1, 1, 1, z])/
          27 - (112*(-2 + z)*H[1, 1, 2, z])/9 - (80*(-2 + z)*H[1, 2, 0, z])/
          9 - (112*(-2 + z)*H[1, 2, 1, z])/9 - (32*(70 + 19*z)*H[2, 0, 0, z])/
          9 - (128*(5 + 2*z)*H[2, 1, 0, z])/9 - (32*(-2 + z)*H[2, 1, 1, z])/
          9 - (16*(122 + 303*z)*H[0, 0, 0, 0, z])/3 + 
         (80*(-2 + z)*H[1, 0, 0, 0, z])/3 - (80*(-2 + z)*H[1, 1, 0, 0, z])/
          9 - (112*(-2 + z)*H[1, 1, 1, 0, z])/9 - 
         (80*(-2 + z)*H[1, 1, 1, 1, z])/9 + 544*(-2 + z)*
          H[0, 0, 0, 0, 0, z] + (56*H[1, 0, z]*(-35 + 40*z - 36*zeta[2] + 
            18*z*zeta[2]))/27 - (8*H[2, z]*(679 - 392*z + 864*zeta[2] + 
            216*z*zeta[2]))/81 + (8*H[1, 1, z]*(263 - 196*z - 540*zeta[2] + 
            270*z*zeta[2]))/81 - (4*H[0, 0, z]*(-557 + 3460*z + 
            1728*zeta[2] + 864*z*zeta[2]))/27 + 
         (8*H[1, z]*(691 - 623*z - 432*zeta[2] + 1512*z*zeta[2]))/243 + 
         Lp^2*((4*(-42 + 263*z)*H[0, z])/3 + Lh*((16*(-13 + 8*z))/9 - 
             (16*(-2 + z)*H[0, z])/3) - (16*(-16 + 11*z)*H[1, z])/9 + 
           (32*(-2 + z)*H[2, z])/3 - (32*(23 + 20*z)*H[0, 0, z])/3 + 
           (16*(-2 + z)*H[1, 0, z])/3 - (16*(-2 + z)*H[1, 1, z])/3 + 
           64*(-2 + z)*H[0, 0, 0, z] + (2*(1436 - 1403*z - 144*zeta[2] + 
              72*z*zeta[2]))/9) + (4*H[0, z]*(-54149 - 24227*z - 
            3564*zeta[2] + 9558*z*zeta[2] - 12744*zeta[3] - 9180*z*zeta[3]))/
          243 + Lp*(Lh*((32*(-29 + 22*z))/27 - (160*(-2 + z)*H[0, z])/9) + 
           (320*(-2 + z)*H[2, z])/9 - (8*(175 + 446*z)*H[0, 0, z])/3 - 
           (224*(-1 + z)*H[1, 0, z])/3 - (160*(-2 + z)*H[1, 1, z])/9 + 
           (32*(-2 + z)*H[1, 2, z])/3 + (32*(10 + z)*H[2, 0, z])/3 + 
           (8*(232 + 343*z)*H[0, 0, 0, z])/3 - (32*(-2 + z)*H[1, 0, 0, z])/
            3 + (32*(-2 + z)*H[1, 1, 0, z])/3 + (32*(-2 + z)*H[1, 1, 1, z])/
            3 - 304*(-2 + z)*H[0, 0, 0, 0, z] + 
           (4*H[0, z]*(-2128 + 1293*z + 288*zeta[2]))/9 - 
           (16*H[1, z]*(-23 + 20*z - 36*zeta[2] + 18*z*zeta[2]))/9 + 
           (-20306 + 22339*z - 216*zeta[2] - 2484*z*zeta[2] + 8496*zeta[3] + 
             6120*z*zeta[3])/81) + (-186254 + 189023*z - 19008*zeta[2] + 
           21168*z*zeta[2] - 3744*zeta[3] + 14112*z*zeta[3] - 18144*zeta[4] - 
           9072*z*zeta[4])/162) + CF^3*(Lp^5*(-2 + z) + 
         Lp^4*(10 + 4*Lh*(-2 + z) - 7*z - 4*(-2 + z)*H[0, z] - 
           4*(-2 + z)*H[1, z]) + (676*(-2 + z)*H[4, z])/3 - 
         (928*(-2 + z)*H[5, z])/3 - (256*(6 + z)*H[-4, 0, z])/3 - 
         (16*(-54 + 23*z)*H[-3, 0, z])/3 + (4*(24 - 152*z + 119*z^2)*
           H[1, 3, z])/(3*z) + (320*(-2 + z)*H[1, 4, z])/3 + 
         (8*(13 + 69*z)*H[2, 2, z])/3 - 72*(-2 + z)*H[2, 3, z] + 
         (8*(-63 + 80*z)*H[3, 0, z])/3 + (8*(-13 + 46*z)*H[3, 1, z])/3 - 
         (8*(-70 + 31*z)*H[3, 2, z])/3 - (8*(-314 + 85*z)*H[4, 0, z])/3 - 
         (152*(-2 + z)*H[4, 1, z])/3 + 256*H[-3, -1, 0, z] - 
         (128*(11 + 2*z)*H[-3, 0, 0, z])/3 + (128*(7 + 2*z)*H[-2, -2, 0, z])/
          3 + (16*(-42 + 25*z)*H[-2, -1, 0, z])/3 - 
         (8*(18 + 115*z)*H[-2, 0, 0, z])/3 - 64*(2 + z)*H[-2, 2, 0, z] + 
         (32*(2 + z)*H[-1, -3, 0, z])/3 + (48*(1 + z)^2*H[-1, -2, 0, z])/z + 
         64*(1 + z)*H[-1, 2, 0, z] - 96*(2 + z)*H[-1, 3, 0, z] + 
         (224*(-2 + z)*H[1, -3, 0, z])/3 + (32*(-6 - 8*z + 11*z^2)*
           H[1, -2, 0, z])/(3*z) - (4*(6 - 40*z + 43*z^2)*H[1, 1, 2, z])/
          (3*z) + (112*(-2 + z)*H[1, 1, 3, z])/3 + 
         (4*(48 - 4*z + 7*z^2)*H[1, 2, 0, z])/(3*z) - 
         (4*(-40 + 37*z)*H[1, 2, 1, z])/3 + (320*(-2 + z)*H[1, 2, 2, z])/3 + 
         32*(-2 + z)*H[1, 3, 0, z] + (304*(-2 + z)*H[1, 3, 1, z])/3 - 
         128*H[2, -2, 0, z] + (8*(79 + 118*z)*H[2, 0, 0, z])/3 + 
         (8*(19 + 52*z)*H[2, 1, 0, z])/3 - (8*(-31 + 13*z)*H[2, 1, 1, z])/3 + 
         (8*(-14 + 11*z)*H[2, 1, 2, z])/3 - 216*(-2 + z)*H[2, 2, 0, z] + 
         (248*(-2 + z)*H[2, 2, 1, z])/3 - (8*(-366 + 95*z)*H[3, 0, 0, z])/3 - 
         (40*(-30 + 11*z)*H[3, 1, 0, z])/3 + (248*(-2 + z)*H[3, 1, 1, z])/3 + 
         (320*(2 + z)*H[-2, -1, -1, 0, z])/3 + 32*(14 + 3*z)*
          H[-2, -1, 0, 0, z] - (32*(60 + 19*z)*H[-2, 0, 0, 0, z])/3 + 
         (64*(2 + z)*H[-1, -2, -1, 0, z])/3 + (32*(2 + z)*H[-1, -2, 0, 0, z])/
          3 - (32*(1 + z)*(3 + 19*z)*H[-1, -1, -1, 0, z])/(3*z) + 
         (16*(1 + z)*(15 + 23*z)*H[-1, -1, 0, 0, z])/(3*z) + 
         (8*(-27 - 10*z + 23*z^2)*H[-1, 0, 0, 0, z])/(3*z) - 
         (544*(2 + z)*H[-1, 2, 0, 0, z])/3 - 64*(2 + z)*H[-1, 2, 1, 0, z] - 
         (4*(-620 + 397*z)*H[0, 0, 0, 0, z])/3 + 
         (64*(-2 + z)*H[1, -2, 0, 0, z])/3 - (4*(-30 - 64*z + 63*z^2)*
           H[1, 0, 0, 0, z])/z - (64*(-2 + z)*H[1, 1, -2, 0, z])/3 - 
         (4*(-8 + z^2)*H[1, 1, 0, 0, z])/z - (4*(-42 - 4*z + 31*z^2)*
           H[1, 1, 1, 0, z])/(3*z) + (4*(-16 + 19*z)*H[1, 1, 1, 1, z])/3 - 
         96*(-2 + z)*H[1, 1, 1, 2, z] - (160*(-2 + z)*H[1, 1, 2, 0, z])/3 - 
         64*(-2 + z)*H[1, 1, 2, 1, z] + (160*(-2 + z)*H[1, 2, 0, 0, z])/3 + 
         16*(-2 + z)*H[1, 2, 1, 0, z] - (80*(-2 + z)*H[1, 2, 1, 1, z])/3 - 
         (8*(-510 + 211*z)*H[2, 0, 0, 0, z])/3 - 
         (8*(-162 + 89*z)*H[2, 1, 0, 0, z])/3 - 
         (8*(-26 + 17*z)*H[2, 1, 1, 0, z])/3 - (56*(-2 + z)*H[2, 1, 1, 1, z])/
          3 + (256*(2 + z)*H[-1, -1, -1, -1, 0, z])/3 + 
         (128*(2 + z)*H[-1, -1, -1, 0, 0, z])/3 - 96*(2 + z)*
          H[-1, -1, 0, 0, 0, z] - (1040*(2 + z)*H[-1, 0, 0, 0, 0, z])/3 + 
         (8*(370 + 141*z)*H[0, 0, 0, 0, 0, z])/3 - 
         (608*(-2 + z)*H[1, 0, 0, 0, 0, z])/3 - 
         (352*(-2 + z)*H[1, 1, 0, 0, 0, z])/3 - 
         (352*(-2 + z)*H[1, 1, 1, 0, 0, z])/3 - 
         (320*(-2 + z)*H[1, 1, 1, 1, 0, z])/3 - 80*(-2 + z)*
          H[1, 1, 1, 1, 1, z] + 128*H[-3, z]*zeta[2] + 
         (160*(2 + z)*H[-2, -1, z]*zeta[2])/3 + 
         (32*(2 + z)*H[-1, -2, z]*zeta[2])/3 - 64*(2 + z)*H[-1, 2, z]*
          zeta[2] + (128*(2 + z)*H[-1, -1, -1, z]*zeta[2])/3 + 
         (H[0, 0, 0, z]*(2958 - 837*z + 292*zeta[2] - 338*z*zeta[2]))/3 - 
         (4*H[2, 1, z]*(-135 + 79*z - 48*zeta[2] + 48*z*zeta[2]))/3 + 
         (4*H[1, 1, 1, z]*(28 - 24*z - 118*zeta[2] + 59*z*zeta[2]))/3 - 
         (8*H[3, z]*(-28 - 44*z - 190*zeta[2] + 107*z*zeta[2]))/3 - 
         (4*H[2, 0, z]*(-161 + 292*z - 300*zeta[2] + 198*z*zeta[2]))/3 - 
         (16*H[-2, 0, z]*(12 - 51*z - 10*z^2 - 16*z*zeta[2] + 4*z^2*zeta[2]))/
          (3*z) + (8*H[-1, -1, 0, z]*(39 + 28*z - 19*z^2 + 8*z*zeta[2] + 
            4*z^2*zeta[2]))/(3*z) - (4*H[-1, 0, 0, z]*(101 + 4*z - 73*z^2 + 
            80*z*zeta[2] + 40*z^2*zeta[2]))/(3*z) - 
         (4*H[1, 2, z]*(26 - 292*z + 230*z^2 - 158*z*zeta[2] + 
            79*z^2*zeta[2]))/(3*z) - (4*H[1, 1, 0, z]*(4 - 294*z + 276*z^2 - 
            166*z*zeta[2] + 83*z^2*zeta[2]))/(3*z) - 
         (4*H[1, 0, 0, z]*(87 - 688*z + 615*z^2 - 232*z*zeta[2] + 
            116*z^2*zeta[2]))/(3*z) + Lp^3*(4*Lh^2*(-2 + z) + 
           (56*(-1 + z)*H[0, z])/3 + 4*(-2 + z)*H[1, z] + 
           Lh*(-2*(-8 + 5*z) - 12*(-2 + z)*H[0, z] - 8*(-2 + z)*H[1, z]) + 
           (64*(-2 + z)*H[2, z])/3 + (40*(-2 + z)*H[0, 0, z])/3 + 
           (16*(-2 + z)*H[1, 0, z])/3 + (8*(-2 + z)*H[1, 1, z])/3 + 
           (66 - 45*z - 76*zeta[2] + 38*z*zeta[2])/3) + 
         (8*H[-2, z]*(-42*zeta[2] + 25*z*zeta[2] - 64*zeta[3] - 
            32*z*zeta[3]))/3 + (2*H[2, z]*(-97 - 918*z - 228*zeta[2] + 
            88*z*zeta[2] - 16*zeta[3] + 8*z*zeta[3]))/3 + 
         (H[0, 0, z]*(1829 - 732*z + 760*zeta[2] - 643*z*zeta[2] - 
            1648*zeta[3] + 152*z*zeta[3]))/3 - 
         (2*H[1, 0, z]*(-317*z + 236*z^2 + 48*zeta[2] - 328*z*zeta[2] + 
            214*z^2*zeta[2] + 704*z*zeta[3] - 352*z^2*zeta[3]))/(3*z) - 
         (16*H[-1, -1, z]*(3*zeta[2] + 22*z*zeta[2] + 19*z^2*zeta[2] + 
            16*z*zeta[3] + 8*z^2*zeta[3]))/(3*z) + 
         (4*H[-1, 0, z]*(-49 + 174*z + 235*z^2 - 6*zeta[2] + 116*z*zeta[2] + 
            110*z^2*zeta[2] + 32*z*zeta[3] + 16*z^2*zeta[3]))/(3*z) - 
         (2*H[1, 1, z]*(149*z - 90*z^2 - 96*zeta[2] + 28*z*zeta[2] + 
            26*z^2*zeta[2] - 304*z*zeta[3] + 152*z^2*zeta[3]))/(3*z) + 
         Lp^2*(Lh^2*(8*(-1 + z) - 8*(-2 + z)*H[0, z]) + 4*(6 + z)*H[2, z] - 
           64*(-2 + z)*H[3, z] - 16*(2 + z)*H[-2, 0, z] - 
           48*(1 + z)*H[-1, 0, z] + (48 - 29*z)*H[0, 0, z] + 
           12*(-4 + 3*z)*H[1, 0, z] + 4*(-26 + 23*z)*H[1, 1, z] + 
           12*(-2 + z)*H[1, 2, z] - 56*(-2 + z)*H[2, 0, z] - 
           48*(-2 + z)*H[2, 1, z] + 32*(2 + z)*H[-1, -1, 0, z] - 
           16*(2 + z)*H[-1, 0, 0, z] - 2*(-54 + 19*z)*H[0, 0, 0, z] - 
           16*(-2 + z)*H[1, 0, 0, z] + 12*(-2 + z)*H[1, 1, 0, z] + 
           52*(-2 + z)*H[1, 1, 1, z] + 16*(2 + z)*H[-1, z]*zeta[2] + 
           H[0, z]*(33 + 133*z + 44*zeta[2] - 38*z*zeta[2]) - 
           6*H[1, z]*(19 - 16*z - 32*zeta[2] + 16*z*zeta[2]) + 
           Lh*(4*(-4 + 3*z)*H[0, z] - 32*(-1 + z)*H[1, z] + 
             32*(-2 + z)*H[2, z] + 24*(-2 + z)*H[0, 0, z] - 
             16*(-2 + z)*H[1, 1, z] + 4*(23 - 18*z - 18*zeta[2] + 9*z*
                zeta[2])) + (146 - 159*z + 256*zeta[2] - 306*z*zeta[2] - 
             320*zeta[3] + 96*z*zeta[3])/2) + 
         (H[0, z]*(-4129 - 5759*z - 551*zeta[2] - 676*z*zeta[2] + 
            560*zeta[3] + 1084*z*zeta[3] + 1426*zeta[4] - 1889*z*zeta[4]))/
          3 + (2*H[1, z]*(-60 - 1143*z + 1163*z^2 + 84*zeta[2] - 
            165*z*zeta[2] + 12*z^2*zeta[2] - 192*zeta[3] + 296*z*zeta[3] - 
            176*z^2*zeta[3] + 1354*z*zeta[4] - 677*z^2*zeta[4]))/(3*z) - 
         (4*H[-1, z]*(-39*zeta[2] - 28*z*zeta[2] + 19*z^2*zeta[2] - 
            12*zeta[3] - 112*z*zeta[3] - 100*z^2*zeta[3] - 396*z*zeta[4] - 
            198*z^2*zeta[4]))/(3*z) + Lp*(-44*(-4 + 3*z)*H[3, z] + 
           184*(-2 + z)*H[4, z] + 64*(4 + z)*H[-3, 0, z] + 
           32*(2 + 5*z)*H[-2, 0, z] - (16*(-3 + 6*z + 7*z^2)*H[-1, 0, z])/z - 
           168*(-1 + z)*H[1, 2, z] - 80*(-2 + z)*H[1, 3, z] - 
           16*(1 + 8*z)*H[2, 0, z] - 24*(-6 + 7*z)*H[2, 1, z] + 
           72*(-2 + z)*H[2, 2, z] + 16*(-22 + 9*z)*H[3, 0, z] + 
           96*(-2 + z)*H[3, 1, z] - 32*(10 + 3*z)*H[-2, -1, 0, z] + 
           16*(14 + 5*z)*H[-2, 0, 0, z] - 32*(2 + z)*H[-1, -2, 0, z] + 
           32*(1 + z)*H[-1, -1, 0, z] + 80*(1 + z)*H[-1, 0, 0, z] + 
           32*(2 + z)*H[-1, 2, 0, z] + 2*(-172 + 11*z)*H[0, 0, 0, z] - 
           32*(-2 + z)*H[1, -2, 0, z] - 48*(-1 + z)*H[1, 0, 0, z] - 
           72*(-1 + z)*H[1, 1, 0, z] + 72*(-1 + z)*H[1, 1, 1, z] - 
           80*(-2 + z)*H[1, 1, 2, z] - 32*(-2 + z)*H[1, 2, 0, z] - 
           112*(-2 + z)*H[1, 2, 1, z] + 16*(-30 + 13*z)*H[2, 0, 0, z] + 
           104*(-2 + z)*H[2, 1, 0, z] - 104*(-2 + z)*H[2, 1, 1, z] - 
           64*(2 + z)*H[-1, -1, -1, 0, z] - 32*(2 + z)*H[-1, -1, 0, 0, z] + 
           128*(2 + z)*H[-1, 0, 0, 0, z] + 4*(-150 + 19*z)*H[0, 0, 0, 0, z] + 
           96*(-2 + z)*H[1, 0, 0, 0, z] - 16*(-2 + z)*H[1, 1, 0, 0, z] - 
           16*(-2 + z)*H[1, 1, 1, 0, z] + 32*(-2 + z)*H[1, 1, 1, 1, z] - 
           16*(10 + 3*z)*H[-2, z]*zeta[2] - 32*(2 + z)*H[-1, -1, z]*zeta[2] + 
           8*H[1, 1, z]*(-30 + 23*z - 10*zeta[2] + 5*z*zeta[2]) + 
           8*H[1, 0, z]*(-22 + 21*z - 36*zeta[2] + 18*z*zeta[2]) + 
           2*H[0, 0, z]*(-237 - 82*z + 12*zeta[2] + 42*z*zeta[2]) + 
           4*H[2, z]*(48 - 31*z - 108*zeta[2] + 62*z*zeta[2]) + 
           Lh*(32*(-1 + z)*H[2, z] - 32*(-2 + z)*H[3, z] + 2*(-48 + 19*z)*
              H[0, 0, z] + 32*(-1 + z)*H[1, 0, z] - 16*(-1 + z)*H[1, 1, z] + 
             24*(-2 + z)*H[1, 2, z] - 32*(-2 + z)*H[2, 0, z] + 
             16*(-2 + z)*H[2, 1, z] - 44*(-2 + z)*H[0, 0, 0, z] + 
             32*(-2 + z)*H[1, 0, 0, z] + 24*(-2 + z)*H[1, 1, 0, z] + 
             8*(-2 + z)*H[1, 1, 1, z] - 4*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*
                z*zeta[2]) - 2*H[0, z]*(61 - 8*z - 72*zeta[2] + 36*z*
                zeta[2]) + 2*(9 + z - 36*zeta[2] + 36*z*zeta[2])) + 
           H[0, z]*(-660 + 215*z - 312*zeta[2] + 250*z*zeta[2] + 
             560*zeta[3] - 88*z*zeta[3]) + 16*H[-1, z]*(zeta[2] + z*zeta[2] + 
             6*zeta[3] + 3*z*zeta[3]) - 4*H[1, z]*(69 - 59*z - 14*zeta[2] + 
             14*z*zeta[2] - 88*zeta[3] + 44*z*zeta[3]) + 
           (-3286 + 3161*z + 1528*zeta[2] - 1376*z*zeta[2] + 1632*zeta[3] - 
             1408*z*zeta[3] - 884*zeta[4] + 1242*z*zeta[4])/4) + 
         (-100830 + 100343*z + 20488*zeta[2] + 6040*z*zeta[2] + 
           29472*zeta[3] - 24064*z*zeta[3] - 15360*zeta[2]*zeta[3] - 
           2048*z*zeta[2]*zeta[3] + 24952*zeta[4] - 5144*z*zeta[4] - 
           1792*zeta[5] - 5760*z*zeta[5])/24) + 
       CA^2*CF*((-4*(-1312 + 3881*z)*H[4, z])/9 + (4*(1342 + 27*z)*H[5, z])/
          3 + (16*(-326 + 31*z)*H[-4, 0, z])/3 - (64*(74 + 25*z)*H[-3, 0, z])/
          9 + (32*(10 + 7*z)*H[-3, 2, z])/3 - (32*(-17 + 2*z)*H[-2, 2, z])/
          3 + (4*(62 + 13*z)*H[-2, 3, z])/3 + (404*(1 + z)*H[-1, 3, z])/3 + 
         (152*(2 + z)*H[-1, 4, z])/3 - (8*(-131 + 96*z)*H[1, 3, z])/3 - 
         (1952*(-2 + z)*H[1, 4, z])/3 - (4*(-369 + 598*z)*H[2, 2, z])/3 - 
         416*(-2 + z)*H[2, 3, z] - (4*(-1008 - 289*z + 2446*z^2 + 1718*z^3)*
           H[3, 0, z])/(3*(1 + z)^2) - (4*(-331 + 1514*z)*H[3, 1, z])/9 - 
         (4*(-794 + 87*z)*H[3, 2, z])/3 + (8*(1496 + 203*z)*H[4, 0, z])/3 + 
         4*(286 + 35*z)*H[4, 1, z] + (16*(14 + 9*z)*H[-3, -1, 0, z])/3 + 
         (8*(-622 + 99*z)*H[-3, 0, 0, z])/3 + 
         (8*(154 + 59*z)*H[-2, -2, 0, z])/3 - (8*(1 + 15*z)*H[-2, -1, 0, z])/
          3 - (8*(58 + 23*z)*H[-2, -1, 2, z])/3 - 
         (4*(2111 + 2317*z)*H[-2, 0, 0, z])/9 - 8*(14 + 5*z)*H[-2, 2, 0, z] - 
         (64*(2 + z)*H[-2, 2, 1, z])/3 + 144*(2 + z)*H[-1, -3, 0, z] + 
         (24*(1 + z)*H[-1, -2, 0, z])/z - (112*(2 + z)*H[-1, -2, 2, z])/3 + 
         (232*(1 + z)*H[-1, -1, 2, z])/3 - (200*(2 + z)*H[-1, -1, 3, z])/3 + 
         152*(1 + z)*H[-1, 2, 0, z] + (160*(1 + z)*H[-1, 2, 1, z])/3 - 
         (16*(2 + z)*H[-1, 2, 2, z])/3 - (380*(2 + z)*H[-1, 3, 0, z])/3 - 
         (112*(2 + z)*H[-1, 3, 1, z])/3 + 112*(-2 + z)*H[1, -3, 0, z] + 
         (16*(-6 - 13*z + 16*z^2)*H[1, -2, 0, z])/(3*z) + 
         (32*(-2 + z)*H[1, -2, 2, z])/3 - (4*(3 - 101*z + 43*z^2)*
           H[1, 1, 2, z])/(3*z) - (1160*(-2 + z)*H[1, 1, 3, z])/3 - 
         (4*(-24 - 533*z + 495*z^2)*H[1, 2, 0, z])/(3*z) - 
         (4*(-3 - 70*z + 29*z^2)*H[1, 2, 1, z])/(3*z) - 
         (1424*(-2 + z)*H[1, 2, 2, z])/3 - (2528*(-2 + z)*H[1, 3, 0, z])/3 - 
         248*(-2 + z)*H[1, 3, 1, z] + (16*(-26 + z)*H[2, -2, 0, z])/3 - 
         (4*(-1500 - 1297*z + 1906*z^2 + 1691*z^3)*H[2, 0, 0, z])/
          (3*(1 + z)^2) - (8*(-893 - 894*z + 891*z^2 + 883*z^3)*
           H[2, 1, 0, z])/(9*(1 + z)^2) - (4*(-298 + 329*z)*H[2, 1, 1, z])/
          9 - (4*(-362 + 195*z)*H[2, 1, 2, z])/3 - 
         (4*(-1162 + 383*z)*H[2, 2, 0, z])/3 - 
         (8*(-142 + 77*z)*H[2, 2, 1, z])/3 + (8*(1258 + 155*z)*H[3, 0, 0, z])/
          3 - (16*(-255 + 7*z)*H[3, 1, 0, z])/3 - 
         (224*(-4 + z)*H[3, 1, 1, z])/3 - 64*(3 + z)*H[-2, -1, -1, 0, z] + 
         4*(110 + 49*z)*H[-2, -1, 0, 0, z] - 
         (64*(46 + 3*z)*H[-2, 0, 0, 0, z])/3 + 
         (64*(2 + z)*H[-1, -2, -1, 0, z])/3 + 
         (760*(2 + z)*H[-1, -2, 0, 0, z])/3 + 
         (16*(2 + z)*H[-1, -1, -2, 0, z])/3 - (8*(6 + 36*z + 19*z^2)*
           H[-1, -1, -1, 0, z])/(3*z) - 48*(2 + z)*H[-1, -1, -1, 2, z] + 
         (4*(30 + 107*z + 88*z^2)*H[-1, -1, 0, 0, z])/(3*z) - 
         128*(2 + z)*H[-1, -1, 2, 0, z] - (128*(2 + z)*H[-1, -1, 2, 1, z])/
          3 - (4*(81 + 1598*z + 1510*z^2)*H[-1, 0, 0, 0, z])/(9*z) - 
         112*(2 + z)*H[-1, 2, 0, 0, z] - (104*(2 + z)*H[-1, 2, 1, 0, z])/3 - 
         (32*(2 + z)*H[-1, 2, 1, 1, z])/3 - 
         (4*(-12268 - 24241*z - 11678*z^2 + 250*z^3)*H[0, 0, 0, 0, z])/
          (9*(1 + z)^2) - (32*(-2 + z)*H[1, -2, -1, 0, z])/3 + 
         (256*(-2 + z)*H[1, -2, 0, 0, z])/3 - (4*(-135 - 4861*z + 4835*z^2)*
           H[1, 0, 0, 0, z])/(9*z) - (4*(-72 - 1739*z + 1624*z^2)*
           H[1, 1, 0, 0, z])/(9*z) - (4*(-54 - 431*z + 364*z^2)*
           H[1, 1, 1, 0, z])/(9*z) + (20*(-2 + 13*z)*H[1, 1, 1, 1, z])/9 - 
         (680*(-2 + z)*H[1, 1, 1, 2, z])/3 - 552*(-2 + z)*H[1, 1, 2, 0, z] - 
         (560*(-2 + z)*H[1, 1, 2, 1, z])/3 - (2672*(-2 + z)*H[1, 2, 0, 0, z])/
          3 - (1504*(-2 + z)*H[1, 2, 1, 0, z])/3 - 160*(-2 + z)*
          H[1, 2, 1, 1, z] - (4*(-1942 + 177*z)*H[2, 0, 0, 0, z])/3 - 
         (4*(-918 + 233*z)*H[2, 1, 0, 0, z])/3 - 
         (4*(-498 + 211*z)*H[2, 1, 1, 0, z])/3 - 16*(-12 + 7*z)*
          H[2, 1, 1, 1, z] - (472*(2 + z)*H[-1, -1, -1, 0, 0, z])/3 + 
         88*(2 + z)*H[-1, -1, 0, 0, 0, z] - 
         (1364*(2 + z)*H[-1, 0, 0, 0, 0, z])/3 - 16*(-609 + 34*z)*
          H[0, 0, 0, 0, 0, z] - (3592*(-2 + z)*H[1, 0, 0, 0, 0, z])/3 - 
         784*(-2 + z)*H[1, 1, 0, 0, 0, z] - 
         (1448*(-2 + z)*H[1, 1, 1, 0, 0, z])/3 - 248*(-2 + z)*
          H[1, 1, 1, 1, 0, z] - 80*(-2 + z)*H[1, 1, 1, 1, 1, z] - 
         (8*(26 + 19*z)*H[-3, z]*zeta[2])/3 + (88*(2 + z)*H[-2, -1, z]*
           zeta[2])/3 + 48*(2 + z)*H[-1, -2, z]*zeta[2] - 
         16*(-2 + z)*H[1, -2, z]*zeta[2] + 48*(2 + z)*H[-1, -1, -1, z]*
          zeta[2] + (8*H[1, 1, 1, z]*(-706 + 527*z - 324*zeta[2] + 
            162*z*zeta[2]))/27 + (4*H[2, 1, z]*(-4135 + 767*z + 432*zeta[2] + 
            648*z*zeta[2]))/27 + (4*H[3, z]*(-4030 + 1676*z - 1782*zeta[2] + 
            927*z*zeta[2]))/27 + (8*H[-1, 2, z]*(-2 + 41*z + 42*z^2 + 
            10*z*zeta[2] + 5*z^2*zeta[2]))/(3*z) + 
         (8*H[-1, -1, 0, z]*(69 + 386*z + 232*z^2 + 120*z*zeta[2] + 
            60*z^2*zeta[2]))/(9*z) - (2*H[0, 0, 0, z]*(-6316 + 33301*z + 
            39887*z^2 + 36972*zeta[2] + 37062*z*zeta[2] + 90*z^2*zeta[2]))/
          (27*(1 + z)) + (4*H[1, 2, z]*(-39 - 1526*z + 1210*z^2 - 
            876*z*zeta[2] + 438*z^2*zeta[2]))/(9*z) + 
         (4*H[-1, 0, 0, z]*(-369 + 149*z - 140*z^2 + 1134*z*zeta[2] + 
            567*z^2*zeta[2]))/(27*z) + (4*H[-2, 0, z]*(-432 + 1382*z - 
            3797*z^2 + 1512*z*zeta[2] + 756*z^2*zeta[2]))/(27*z) + 
         (2*H[2, 0, z]*(-3430 - 7397*z - 4021*z^2 - 972*zeta[2] + 
            1062*z*zeta[2] + 2034*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(-225 - 589*z - 1691*z^2 - 1435*z^3 - 
            2736*z*zeta[2] - 1368*z^2*zeta[2] + 1368*z^3*zeta[2]))/
          (27*z*(1 + z)) + (2*H[1, 0, 0, z]*(-1323 + 2311*z - 2875*z^2 - 
            6725*z^3 - 14760*z*zeta[2] - 7380*z^2*zeta[2] + 
            7380*z^3*zeta[2]))/(27*z*(1 + z)) + 
         Lp^3*((-4*(284 + 59*z)*H[0, z])/9 + (4*(-166 + 155*z)*H[1, z])/9 - 
           (32*(4 + z)*H[2, z])/3 + (16*(-8 + z)*H[0, 0, z])/3 + 
           (16*(-2 + z)*H[1, 0, z])/3 + (32*(-2 + z)*H[1, 1, z])/3 + 
           (8*(-83 + 83*z + 16*zeta[2] + 4*z*zeta[2]))/3) + 
         (4*H[-2, z]*(-137*zeta[2] + z*zeta[2] - 38*zeta[3] - 13*z*zeta[3]))/
          3 - (4*H[-1, -1, z]*(6*zeta[2] + 94*z*zeta[2] + 77*z^2*zeta[2] + 
            76*z*zeta[3] + 38*z^2*zeta[3]))/(3*z) - 
         (2*H[-1, 0, z]*(4347 - 13736*z - 19771*z^2 + 216*z^3 + 162*zeta[2] + 
            4212*z*zeta[2] + 4374*z^2*zeta[2] + 9936*z*zeta[3] + 
            4968*z^2*zeta[3]))/(81*z) - (2*H[1, 1, z]*(16553*z - 17638*z^2 - 
            972*zeta[2] - 540*z*zeta[2] + 5670*z^2*zeta[2] - 
            18144*z*zeta[3] + 9072*z^2*zeta[3]))/(81*z) - 
         (2*H[1, 0, z]*(27 + 43258*z - 47138*z^2 + 648*zeta[2] - 
            10854*z*zeta[2] + 19872*z^2*zeta[2] - 22464*z*zeta[3] + 
            11232*z^2*zeta[3]))/(81*z) + (2*H[2, z]*(-41425 - 86904*z - 
            49533*z^2 - 4054*z^3 - 2160*zeta[2] + 9612*z*zeta[2] + 
            25704*z^2*zeta[2] + 14256*z^3*zeta[2] + 22464*zeta[3] + 
            34344*z*zeta[3] + 1296*z^2*zeta[3] - 10584*z^3*zeta[3]))/
          (81*(1 + z)^2) + (2*H[0, 0, z]*(-24271 + 5039*z + 83107*z^2 + 
            54013*z^3 + 216*z^4 - 13536*zeta[2] + 26064*z*zeta[2] + 
            92736*z^2*zeta[2] + 53622*z^3*zeta[2] + 38880*zeta[3] + 
            87912*z*zeta[3] + 59184*z^2*zeta[3] + 10152*z^3*zeta[3]))/
          (81*(1 + z)^2) + Lp^2*((-4*(-166 + 269*z)*H[2, z])/3 + 
           16*(22 + 5*z)*H[3, z] + 32*(-4 + z)*H[-2, 0, z] - 
           (4*(166 + 155*z)*H[-1, 0, z])/3 - 16*(2 + z)*H[-1, 2, z] + 
           (8*(376 + 77*z)*H[0, 0, z])/3 - (4*(-310 + 299*z)*H[1, 0, z])/3 - 
           (4*(-94 + 83*z)*H[1, 1, z])/3 - 80*(-2 + z)*H[1, 2, z] + 
           48*(6 + z)*H[2, 0, z] - 16*(-8 + z)*H[2, 1, z] + 
           32*(2 + z)*H[-1, -1, 0, z] - 24*(2 + z)*H[-1, 0, 0, z] - 
           64*(-10 + z)*H[0, 0, 0, z] - 72*(-2 + z)*H[1, 0, 0, z] - 
           80*(-2 + z)*H[1, 1, 0, z] - 48*(-2 + z)*H[1, 1, 1, z] + 
           32*(2 + z)*H[-1, z]*zeta[2] - (4*H[0, z]*(-1358 + 1891*z + 
              792*zeta[2] + 108*z*zeta[2]))/9 + 
           (4*H[1, z]*(-296 + 211*z - 288*zeta[2] + 144*z*zeta[2]))/9 + 
           (4*(-260 + 254*z - 232*zeta[2] + 147*z*zeta[2] - 60*zeta[3] + 
              60*z*zeta[3]))/3) - (4*H[-1, z]*(-81*zeta[2] - 140*z*zeta[2] + 
            20*z^2*zeta[2] - 18*zeta[3] - 237*z*zeta[3] - 186*z^2*zeta[3] + 
            1392*z*zeta[4] + 696*z^2*zeta[4]))/(9*z) - 
         (H[0, z]*(670906 + 1698612*z + 1384506*z^2 + 356800*z^3 - 
            474732*zeta[2] - 539226*z*zeta[2] + 348660*z^2*zeta[2] + 
            413154*z^3*zeta[2] - 57024*zeta[3] - 125388*z*zeta[3] - 
            79704*z^2*zeta[3] - 7452*z^3*zeta[3] - 576882*zeta[4] - 
            1301427*z*zeta[4] - 872208*z^2*zeta[4] - 147663*z^3*zeta[4]))/
          (243*(1 + z)^2) - (2*H[1, z]*(-243 + 204748*z - 2425*z^2 - 
            207416*z^3 - 2025*zeta[2] - 145287*z*zeta[2] - 
            18819*z^2*zeta[2] + 125415*z^3*zeta[2] + 10692*zeta[3] - 
            13284*z*zeta[3] - 8910*z^2*zeta[3] + 15066*z^3*zeta[3] - 
            21546*z*zeta[4] - 10773*z^2*zeta[4] + 10773*z^3*zeta[4]))/
          (243*z*(1 + z)) + Lp*((4*(-349 + 833*z)*H[3, z])/3 - 
           4*(298 + 49*z)*H[4, z] - 8*(-110 + 19*z)*H[-3, 0, z] + 
           8*(69 + 65*z)*H[-2, 0, z] - 96*(1 + z)*H[-1, 2, z] + 
           16*(2 + z)*H[-1, 3, z] + (16*(-58 + 47*z)*H[1, 2, z])/3 + 
           320*(-2 + z)*H[1, 3, z] + (16*(-215 + 297*z)*H[2, 0, z])/3 + 
           (8*(-106 + 173*z)*H[2, 1, z])/3 + 16*(-28 + 9*z)*H[2, 2, z] - 
           32*(60 + 11*z)*H[3, 0, z] - 16*(40 + 3*z)*H[3, 1, z] - 
           16*(10 + 3*z)*H[-2, -1, 0, z] - 8*(-74 + 13*z)*H[-2, 0, 0, z] - 
           144*(2 + z)*H[-1, -2, 0, z] - (8*(-4 + 7*z)*H[-1, -1, 0, z])/3 + 
           64*(2 + z)*H[-1, -1, 2, z] + (4*(580 + 569*z)*H[-1, 0, 0, z])/3 + 
           96*(2 + z)*H[-1, 2, 0, z] + 32*(2 + z)*H[-1, 2, 1, z] - 
           (4*(2668 + 397*z)*H[0, 0, 0, z])/3 - 48*(-2 + z)*H[1, -2, 0, z] + 
           (4*(-895 + 884*z)*H[1, 0, 0, z])/3 + (8*(-166 + 155*z)*
             H[1, 1, 0, z])/3 + (88*(-2 + z)*H[1, 1, 1, z])/3 + 
           208*(-2 + z)*H[1, 1, 2, z] + 448*(-2 + z)*H[1, 2, 0, z] + 
           176*(-2 + z)*H[1, 2, 1, z] - 4*(266 + 17*z)*H[2, 0, 0, z] + 
           16*(-36 + 7*z)*H[2, 1, 0, z] + 96*(-2 + z)*H[2, 1, 1, z] + 
           32*(2 + z)*H[-1, -1, -1, 0, z] - 112*(2 + z)*H[-1, -1, 0, 0, z] + 
           216*(2 + z)*H[-1, 0, 0, 0, z] + 16*(-251 + 19*z)*
            H[0, 0, 0, 0, z] + 456*(-2 + z)*H[1, 0, 0, 0, z] + 
           320*(-2 + z)*H[1, 1, 0, 0, z] + 240*(-2 + z)*H[1, 1, 1, 0, z] + 
           96*(-2 + z)*H[1, 1, 1, 1, z] - 8*(10 + 3*z)*H[-2, z]*zeta[2] - 
           48*(2 + z)*H[-1, -1, z]*zeta[2] - (8*H[1, 1, z]*(-404 + 319*z - 
              144*zeta[2] + 72*z*zeta[2]))/9 - 
           (8*H[1, 0, z]*(-403 + 215*z - 648*zeta[2] + 324*z*zeta[2]))/9 - 
           (4*H[2, z]*(-562 + 287*z - 180*zeta[2] + 378*z*zeta[2]))/9 + 
           (2*H[0, 0, z]*(-2964 + 7801*z + 7020*zeta[2] + 450*z*zeta[2]))/9 - 
           (8*H[-1, 0, z]*(-27 + 44*z - 23*z^2 + 252*z*zeta[2] + 
              126*z^2*zeta[2]))/(9*z) + (4*H[-1, z]*(76*zeta[2] + 
              65*z*zeta[2] + 72*zeta[3] + 36*z*zeta[3]))/3 + 
           (4*H[1, z]*(1127 - 1423*z + 891*z*zeta[2] - 1944*zeta[3] + 
              972*z*zeta[3]))/27 - (2*H[0, z]*(-11579 + 2944*z - 
              9198*zeta[2] + 9234*z*zeta[2] + 1728*zeta[3] + 3888*z*zeta[3]))/
            27 + (6246 - 6872*z - 8496*zeta[2] + 6508*z*zeta[2] - 
             336*zeta[3] + 3048*z*zeta[3] - 5202*zeta[4] - 3591*z*zeta[4])/
            9) - (2*(253828 + 258426*z - 244632*z^2 - 249230*z^3 - 
            49268*zeta[2] - 107767*z*zeta[2] - 67514*z^2*zeta[2] - 
            8799*z^3*zeta[2] + 216*z^4*zeta[2] + 54972*zeta[3] + 
            171729*z*zeta[3] + 177894*z^2*zeta[3] + 61137*z^3*zeta[3] - 
            9936*zeta[2]*zeta[3] - 21816*z*zeta[2]*zeta[3] - 
            13824*z^2*zeta[2]*zeta[3] - 1944*z^3*zeta[2]*zeta[3] - 
            36711*zeta[4] - 47313*z*zeta[4] + 15507*z^2*zeta[4] + 
            27000*z^3*zeta[4] - 147096*zeta[5] - 285282*z*zeta[5] - 
            129276*z^2*zeta[5] + 8910*z^3*zeta[5]))/(81*(1 + z)^2)) + 
       CA*(CF*Nf*TF*(Lp^3*((-32*(-1 + z))/3 + (16*(4 + z)*H[0, z])/9 - 
             (16*(-2 + z)*H[1, z])/9) - (8*(-229 + 104*z)*H[3, z])/27 + 
           (448*(-2 + z)*H[4, z])/9 - (64*(2 + z)*H[-3, 0, z])/9 - 
           (16*(31 + 8*z)*H[-2, 0, z])/27 + (8*(27 + 290*z + 169*z^2)*
             H[-1, 0, z])/(81*z) - (320*(-2 + z)*H[1, 2, z])/9 + 
           (128*(-2 + z)*H[1, 3, z])/3 + (8*(101 + 8*z)*H[2, 0, z])/9 - 
           (16*(-77 + 34*z)*H[2, 1, z])/27 + (80*(-2 + z)*H[2, 2, z])/3 - 
           (128*H[3, 0, z])/3 + (160*(-2 + z)*H[3, 1, z])/9 - 
           (64*(2 + z)*H[-2, 0, 0, z])/9 - (160*(2 + z)*H[-1, -1, 0, z])/9 - 
           (16*(58 + 23*z)*H[-1, 0, 0, z])/27 + (8*(952 + 1117*z)*
             H[0, 0, 0, z])/27 + (16*(8 + 107*z)*H[1, 0, 0, z])/27 + 
           (32*(17 + 8*z)*H[1, 1, 0, z])/27 - (32*(-23 + 13*z)*H[1, 1, 1, z])/
            27 + (80*(-2 + z)*H[1, 1, 2, z])/3 + (64*(-2 + z)*H[1, 2, 0, z])/
            3 + (64*(-2 + z)*H[1, 2, 1, z])/3 - 32*z*H[2, 0, 0, z] + 
           (16*(-14 + z)*H[2, 1, 0, z])/9 + (112*(-2 + z)*H[2, 1, 1, z])/9 + 
           (32*(2 + z)*H[-1, -1, -1, 0, z])/3 + 
           (16*(2 + z)*H[-1, -1, 0, 0, z])/3 - (16*(2 + z)*H[-1, 0, 0, 0, z])/
            9 - (64*(-31 + 4*z)*H[0, 0, 0, 0, z])/9 + 
           (208*(-2 + z)*H[1, 0, 0, 0, z])/9 + 
           (272*(-2 + z)*H[1, 1, 0, 0, z])/9 + 
           (176*(-2 + z)*H[1, 1, 1, 0, z])/9 + (80*(-2 + z)*H[1, 1, 1, 1, z])/
            9 + (16*(2 + z)*H[-1, -1, z]*zeta[2])/3 - 
           (8*H[1, 1, z]*(218 - 169*z - 756*zeta[2] + 378*z*zeta[2]))/81 - 
           (8*H[2, z]*(304 - 77*z - 1188*zeta[2] + 702*z*zeta[2]))/81 - 
           (4*H[0, 0, z]*(11552 + 14527*z - 4032*zeta[2] + 2592*z*zeta[2]))/
            81 - (8*H[1, 0, z]*(27 + 85*z + 31*z^2 - 2052*z*zeta[2] + 
              1026*z^2*zeta[2]))/(81*z) + Lp^2*((8*(70 + 61*z)*H[0, z])/9 - 
             (80*(-2 + z)*H[1, z])/9 + (16*(-2 + z)*H[2, z])/3 + 
             (16*(2 + z)*H[-1, 0, z])/3 - (32*(2 + z)*H[0, 0, z])/3 + 
             (16*(-2 + z)*H[1, 0, z])/3 + (16*(-2 + z)*H[1, 1, z])/3 - 
             (4*(-100 + 97*z - 32*zeta[2] + 12*z*zeta[2]))/3) - 
           (16*(2 + z)*H[-1, z]*(5*zeta[2] + 3*zeta[3]))/9 + 
           (8*H[1, z]*(-304 - 25*z - 4320*zeta[2] + 2970*z*zeta[2] + 
              324*zeta[3] - 162*z*zeta[3]))/243 + 
           (4*H[0, z]*(-28819 + 47876*z - 9810*zeta[2] + 6912*z*zeta[2] - 
              6480*zeta[3] + 2592*z*zeta[3]))/243 + 
           Lp*((16*(-23 + 10*z)*H[2, z])/9 - (64*(-2 + z)*H[3, z])/3 + 
             (160*(2 + z)*H[-1, 0, z])/9 - (16*(159 + 100*z)*H[0, 0, z])/9 + 
             (32*(-11 + z)*H[1, 0, z])/9 + (160*(-2 + z)*H[1, 1, z])/9 - 
             (64*(-2 + z)*H[1, 2, z])/3 + (64*H[2, 0, z])/3 - 
             (32*(-2 + z)*H[2, 1, z])/3 - (32*(2 + z)*H[-1, -1, 0, z])/3 - 
             (16*(2 + z)*H[-1, 0, 0, z])/3 + (80*(-2 + z)*H[0, 0, 0, z])/3 - 
             (16*(-2 + z)*H[1, 0, 0, z])/3 - (32*(-2 + z)*H[1, 1, 0, z])/3 - 
             (32*(-2 + z)*H[1, 1, 1, z])/3 - (16*(2 + z)*H[-1, z]*zeta[2])/
              3 + (8*H[1, z]*(67 - 38*z - 324*zeta[2] + 162*z*zeta[2]))/27 + 
             (4*H[0, z]*(586 + 2995*z - 720*zeta[2] + 432*z*zeta[2]))/27 - 
             (4*(-1377 + 1310*z - 324*zeta[2] + 152*z*zeta[2] - 240*zeta[3] + 
                48*z*zeta[3]))/9) - (4*(-9367 + 8384*z - 2308*zeta[2] + 
              1248*z*zeta[2] - 5508*zeta[3] + 2448*z*zeta[3] - 1548*zeta[4] - 
              108*z*zeta[4]))/81) + CF^2*(Lp^4*((-4*(-76 + 65*z))/9 + 
             4*(4 + z)*H[0, z] - 4*(-2 + z)*H[1, z]) - 
           (4*(224 + 941*z)*H[4, z])/9 + (8*(594 + 163*z)*H[5, z])/3 - 
           (128*(-4 + z)*H[-4, 0, z])/3 + (32*(-9 + 34*z)*H[-3, 0, z])/3 + 
           (32*(-4 + 7*z)*H[-3, 2, z])/3 - (8*(-34 + 5*z)*H[-2, 2, z])/3 + 
           (8*(-22 + 5*z)*H[-2, 3, z])/3 + (8*(1 + z)*(12 + 29*z)*
             H[-1, 3, z])/(3*z) + (184*(2 + z)*H[-1, 4, z])/3 - 
           (4*(63 - 388*z + 335*z^2)*H[1, 3, z])/(9*z) + 
           (400*(-2 + z)*H[1, 4, z])/3 + (4*(-646 + 515*z)*H[2, 2, z])/9 + 
           (16*(40 + 21*z)*H[2, 3, z])/3 + (4*(-334 - 519*z - 36*z^2 + 
              140*z^3)*H[3, 0, z])/(3*(1 + z)^2) + 
           (16*(-44 + 223*z)*H[3, 1, z])/9 - (592*z*H[3, 2, z])/3 - 
           (8*(-314 + 39*z)*H[4, 0, z])/3 - (64*(16 + 15*z)*H[4, 1, z])/3 - 
           (64*(11 + z)*H[-3, -1, 0, z])/3 - (16*(-14 + 5*z)*H[-3, 0, 0, z])/
            3 - (16*(54 + 13*z)*H[-2, -2, 0, z])/3 - 
           (16*(-12 + 43*z)*H[-2, -1, 0, z])/3 + 
           (16*(-14 + 13*z)*H[-2, -1, 2, z])/3 + 
           (4*(182 + 311*z)*H[-2, 0, 0, z])/3 + (16*(2 + 5*z)*H[-2, 2, 0, z])/
            3 + (128*(1 + z)*H[-2, 2, 1, z])/3 - 
           (496*(2 + z)*H[-1, -3, 0, z])/3 - (8*(42 + 112*z + 73*z^2)*
             H[-1, -2, 0, z])/(3*z) - 16*(2 + z)*H[-1, -2, 2, z] + 
           (16*(1 + z)*(5 + 8*z)*H[-1, -1, 2, z])/z - 
           (184*(2 + z)*H[-1, -1, 3, z])/3 + (8*(15 + 38*z + 14*z^2)*
             H[-1, 2, 0, z])/(3*z) - (16*(-3 + z)*(1 + z)*H[-1, 2, 1, z])/
            (3*z) + (176*(2 + z)*H[-1, 2, 2, z])/3 + 64*(2 + z)*
            H[-1, 3, 0, z] + (112*(2 + z)*H[-1, 3, 1, z])/3 - 
           (304*(-2 + z)*H[1, -3, 0, z])/3 - (32*(-2 - 3*z + 4*z^2)*
             H[1, -2, 0, z])/z + (32*(-2 + z)*H[1, -2, 2, z])/3 - 
           (8*(-9 + 38*z + 14*z^2)*H[1, 1, 2, z])/(9*z) + 
           (904*(-2 + z)*H[1, 1, 3, z])/3 + (4*(-198 - 710*z + 691*z^2)*
             H[1, 2, 0, z])/(9*z) + (8*(-9 - 155*z + 112*z^2)*H[1, 2, 1, z])/
            (9*z) + 224*(-2 + z)*H[1, 2, 2, z] + (688*(-2 + z)*H[1, 3, 0, z])/
            3 + (248*(-2 + z)*H[1, 3, 1, z])/3 - 32*(-4 + z)*H[2, -2, 0, z] + 
           (4*(-1130 - 987*z + 1416*z^2 + 1237*z^3)*H[2, 0, 0, z])/
            (9*(1 + z)^2) + (4*(-844 - 693*z + 1146*z^2 + 977*z^3)*
             H[2, 1, 0, z])/(9*(1 + z)^2) + (4*(-410 + 343*z)*H[2, 1, 1, z])/
            9 + (8*(-38 + 55*z)*H[2, 1, 2, z])/3 - 
           (8*(-118 + 17*z)*H[2, 2, 0, z])/3 - (16*(-8 + z)*H[2, 2, 1, z])/
            3 - (8*(230 + 137*z)*H[3, 0, 0, z])/3 - 
           (8*(154 + 75*z)*H[3, 1, 0, z])/3 - (8*(2 + 27*z)*H[3, 1, 1, z])/
            3 + (16*(22 + 15*z)*H[-2, -1, -1, 0, z])/3 - 
           (16*(86 + 15*z)*H[-2, -1, 0, 0, z])/3 - 
           (8*(-82 + 9*z)*H[-2, 0, 0, 0, z])/3 + 
           (256*(2 + z)*H[-1, -2, -1, 0, z])/3 - 
           (200*(2 + z)*H[-1, -2, 0, 0, z])/3 + 
           (368*(2 + z)*H[-1, -1, -2, 0, z])/3 + (8*(9 + 12*z + 8*z^2)*
             H[-1, -1, -1, 0, z])/z - 208*(2 + z)*H[-1, -1, -1, 2, z] - 
           (4*(111 + 346*z + 268*z^2)*H[-1, -1, 0, 0, z])/(3*z) - 
           (224*(2 + z)*H[-1, -1, 2, 0, z])/3 + (4*(114 + 418*z + 193*z^2)*
             H[-1, 0, 0, 0, z])/(3*z) + (496*(2 + z)*H[-1, 2, 0, 0, z])/3 + 
           96*(2 + z)*H[-1, 2, 1, 0, z] + (32*(2 + z)*H[-1, 2, 1, 1, z])/3 + 
           (4*(-844 - 1495*z - 458*z^2 + 178*z^3)*H[0, 0, 0, 0, z])/
            (3*(1 + z)^2) + (160*(-2 + z)*H[1, -2, -1, 0, z])/3 - 
           (224*(-2 + z)*H[1, -2, 0, 0, z])/3 + (4*(-93 - 562*z + 593*z^2)*
             H[1, 0, 0, 0, z])/(3*z) + (64*(-2 + z)*H[1, 1, -2, 0, z])/3 + 
           (4*(-126 - 806*z + 859*z^2)*H[1, 1, 0, 0, z])/(9*z) + 
           (4*(-189 + 14*z + 89*z^2)*H[1, 1, 1, 0, z])/(9*z) - 
           (8*(-29 + 61*z)*H[1, 1, 1, 1, z])/9 + 
           (968*(-2 + z)*H[1, 1, 1, 2, z])/3 + 
           (1384*(-2 + z)*H[1, 1, 2, 0, z])/3 + 
           (752*(-2 + z)*H[1, 1, 2, 1, z])/3 + 304*(-2 + z)*
            H[1, 2, 0, 0, z] + (1024*(-2 + z)*H[1, 2, 1, 0, z])/3 + 
           (560*(-2 + z)*H[1, 2, 1, 1, z])/3 + (8*(-202 + 39*z)*
             H[2, 0, 0, 0, z])/3 + (8*(-118 + 69*z)*H[2, 1, 0, 0, z])/3 + 
           (16*(-70 + 47*z)*H[2, 1, 1, 0, z])/3 + 
           (8*(-86 + 49*z)*H[2, 1, 1, 1, z])/3 - 
           (256*(2 + z)*H[-1, -1, -1, -1, 0, z])/3 + 
           (344*(2 + z)*H[-1, -1, -1, 0, 0, z])/3 - 40*(2 + z)*
            H[-1, -1, 0, 0, 0, z] + (560*(2 + z)*H[-1, 0, 0, 0, 0, z])/3 + 
           (16*(94 + 51*z)*H[0, 0, 0, 0, 0, z])/3 + 
           (904*(-2 + z)*H[1, 0, 0, 0, 0, z])/3 + 
           (1408*(-2 + z)*H[1, 1, 0, 0, 0, z])/3 + 568*(-2 + z)*
            H[1, 1, 1, 0, 0, z] + (1064*(-2 + z)*H[1, 1, 1, 1, 0, z])/3 + 
           160*(-2 + z)*H[1, 1, 1, 1, 1, z] - (32*(7 + 8*z)*H[-3, z]*zeta[2])/
            3 - (8*(-50 + 11*z)*H[-2, -1, z]*zeta[2])/3 + 
           (176*(2 + z)*H[-1, -2, z]*zeta[2])/3 + 16*(-2 + z)*H[1, -2, z]*
            zeta[2] + (496*(2 + z)*H[-1, -1, -1, z]*zeta[2])/3 - 
           (8*(2 + z)*H[-1, 2, z]*(26 + 31*z + 4*z^2 + 2*z*zeta[2]))/(3*z) - 
           (4*H[2, 1, z]*(217 + 766*z + 666*zeta[2] + 387*z*zeta[2]))/27 + 
           (4*H[3, z]*(-5299 - 1276*z + 72*z^2 - 2340*zeta[2] + 
              702*z*zeta[2]))/27 - (4*H[1, 1, 1, z]*(-1052 + 730*z - 
              1710*zeta[2] + 855*z*zeta[2]))/27 + 
           (8*H[-1, -1, 0, z]*(-17 + 86*z + 100*z^2 + 4*z^3 + 2*z*zeta[2] + 
              z^2*zeta[2]))/(3*z) - (4*H[-2, 0, z]*(-96 - 18*z + 145*z^2 + 
              8*z^3 + 252*z*zeta[2] + 134*z^2*zeta[2]))/(3*z) - 
           (4*H[-1, 0, 0, z]*(-25 - 46*z - 37*z^2 + 8*z^3 + 430*z*zeta[2] + 
              215*z^2*zeta[2]))/(3*z) - (4*H[1, 2, z]*(-189 - 610*z + 
              452*z^2 - 1692*z*zeta[2] + 846*z^2*zeta[2]))/(27*z) - 
           (2*H[2, 0, z]*(8542 + 8705*z + 109*z^2 - 2256*zeta[2] - 
              420*z*zeta[2] + 1836*z^2*zeta[2]))/(9*(1 + z)) + 
           (H[0, 0, 0, z]*(-103478 - 116275*z - 11969*z^2 + 288*z^3 + 
              56088*zeta[2] + 64980*z*zeta[2] + 8892*z^2*zeta[2]))/
            (27*(1 + z)) - (2*H[1, 1, 0, z]*(-135 + 535*z - 757*z^2 - 
              1535*z^3 - 3312*z*zeta[2] - 1656*z^2*zeta[2] + 1656*z^3*zeta[
                2]))/(27*z*(1 + z)) - (2*H[1, 0, 0, z]*(-2565 + 10043*z + 
              2653*z^2 - 10171*z^3 - 14364*z*zeta[2] - 7182*z^2*zeta[2] + 
              7182*z^3*zeta[2]))/(27*z*(1 + z)) + 
           Lp^3*((8*(-51 + 44*z)*H[0, z])/3 + (40*(-17 + 13*z)*H[1, z])/9 + 
             Lh*((-2*(-94 + 83*z))/3 + 8*(4 + z)*H[0, z] - 8*(-2 + z)*
                H[1, z]) + (16*(-8 + z)*H[2, z])/3 + 8*(2 + z)*H[-1, 0, z] - 
             (16*(23 + 5*z)*H[0, 0, z])/3 + (88*(-2 + z)*H[1, 0, z])/3 + 
             (56*(-2 + z)*H[1, 1, z])/3 + (-238 + 375*z + 456*zeta[2] - 12*z*
                zeta[2])/9) - (8*H[-2, z]*(22*zeta[2] + 38*z*zeta[2] + 
              42*zeta[3] + 5*z*zeta[3]))/3 + (2*H[-1, 0, z]*
             (161 - 24*z - 157*z^2 + 8*z^3 - 72*zeta[2] - 288*z*zeta[2] - 
              234*z^2*zeta[2] - 608*z*zeta[3] - 304*z^2*zeta[3]))/(3*z) - 
           (4*H[-1, -1, z]*(33*zeta[2] + 120*z*zeta[2] + 72*z^2*zeta[2] + 
              164*z*zeta[3] + 82*z^2*zeta[3]))/(3*z) + 
           (2*H[1, 0, z]*(27 - 18839*z + 19324*z^2 + 216*zeta[2] - 
              6552*z*zeta[2] + 7560*z^2*zeta[2] - 720*z*zeta[3] + 
              360*z^2*zeta[3]))/(27*z) + (4*H[1, 1, z]*(-422*z + 658*z^2 - 
              1863*zeta[2] + 378*z*zeta[2] + 3213*z^2*zeta[2] - 
              4752*z*zeta[3] + 2376*z^2*zeta[3]))/(81*z) - 
           (H[0, 0, z]*(35731 + 16116*z - 74817*z^2 - 55058*z^3 + 144*z^4 - 
              1080*zeta[2] + 23886*z*zeta[2] + 51012*z^2*zeta[2] + 
              26370*z^3*zeta[2] - 26928*zeta[3] - 50040*z*zeta[3] - 
              19296*z^2*zeta[3] + 3816*z^3*zeta[3]))/(27*(1 + z)^2) - 
           (4*H[2, z]*(-10528 - 36480*z - 41376*z^2 - 15424*z^3 - 
              4536*zeta[2] - 8613*z*zeta[2] - 3618*z^2*zeta[2] + 
              621*z^3*zeta[2] - 23544*zeta[3] - 40284*z*zeta[3] - 
              9936*z^2*zeta[3] + 6804*z^3*zeta[3]))/(81*(1 + z)^2) + 
           Lh*((8*(-1 + z)*(-202 + 189*zeta[3]))/27 - 
             (8*(-2 + z)*H[0, z]*(-202 + 189*zeta[3]))/27) + 
           Lp^2*((-8*(-76 + 77*z)*H[2, z])/3 + 8*(34 + 3*z)*H[3, z] - 
             8*(2 + z)*H[-2, 0, z] - 4*(4 + z)*H[-1, 0, z] - 
             16*(2 + z)*H[-1, 2, z] - (2*(-604 + 347*z)*H[0, 0, z])/3 - 
             (8*(-65 + 46*z)*H[1, 0, z])/3 + (8*(-32 + 31*z)*H[1, 1, z])/3 - 
             64*(-2 + z)*H[1, 2, z] - 8*(-20 + 9*z)*H[2, 0, z] - 
             4*(-10 + 17*z)*H[2, 1, z] - 8*(2 + z)*H[-1, -1, 0, z] - 
             20*(2 + z)*H[-1, 0, 0, z] + 4*(94 + 19*z)*H[0, 0, 0, z] - 
             84*(-2 + z)*H[1, 0, 0, z] - 64*(-2 + z)*H[1, 1, 0, z] - 
             4*(-2 + z)*H[1, 1, 1, z] + 12*(2 + z)*H[-1, z]*zeta[2] - 
             (2*H[1, z]*(1327 - 1058*z - 72*zeta[2] + 36*z*zeta[2]))/9 + 
             (H[0, z]*(-600 - 1039*z + 132*z*zeta[2]))/3 + 
             Lh*((4*(-94 + 149*z)*H[0, z])/3 + 16*(-2 + z)*H[2, z] + 16*
                (2 + z)*H[-1, 0, z] - 16*(14 + 3*z)*H[0, 0, z] + 48*(-2 + z)*
                H[1, 0, z] + 16*(-2 + z)*H[1, 1, z] - (4*(-401 + 316*z - 
                  108*zeta[2] + 18*z*zeta[2]))/9) + (-14080 + 13663*z + 6336*
                zeta[2] - 5256*z*zeta[2] + 144*zeta[3] - 2016*z*zeta[3])/
              18) + (4*H[-1, z]*(87*zeta[2] + 262*z*zeta[2] + 
              178*z^2*zeta[2] + 12*z^3*zeta[2] + 12*zeta[3] + 74*z*zeta[3] + 
              38*z^2*zeta[3] - 924*z*zeta[4] - 462*z^2*zeta[4]))/(3*z) - 
           (H[0, z]*(-292855 - 951417*z - 1024269*z^2 - 365707*z^3 + 
              433026*zeta[2] + 647352*z*zeta[2] - 2106*z^2*zeta[2] - 
              211248*z^3*zeta[2] + 5184*z^4*zeta[2] + 211032*zeta[3] + 
              389448*z*zeta[3] + 145800*z^2*zeta[3] - 36504*z^3*zeta[3] - 
              346680*zeta[4] - 745200*z*zeta[4] - 450360*z^2*zeta[4] - 
              51840*z^3*zeta[4]))/(243*(1 + z)^2) - 
           (2*H[1, z]*(-1701 - 139525*z + 661*z^2 + 138485*z^3 + 
              1539*zeta[2] + 76896*z*zeta[2] + 12852*z^2*zeta[2] - 
              62829*z^3*zeta[2] + 648*z^4*zeta[2] - 27702*zeta[3] - 
              7290*z*zeta[3] + 28674*z^2*zeta[3] + 8262*z^3*zeta[3] + 
              100116*z*zeta[4] + 50058*z^2*zeta[4] - 50058*z^3*zeta[4]))/
            (243*z*(1 + z)) + Lp*(4*(-16 + 89*z)*H[3, z] - 
             184*(6 + z)*H[4, z] + 32*(-2 + z)*H[-3, 0, z] - 
             8*(2 + 25*z)*H[-2, 0, z] - 32*(-2 + z)*H[-2, 2, z] - 
             (16*(1 + z)*(3 + 5*z)*H[-1, 2, z])/z + 32*(2 + z)*H[-1, 3, z] - 
             (8*(-34 + 23*z)*H[1, 2, z])/3 + 48*(-2 + z)*H[1, 3, z] + 
             (8*(-86 + 31*z)*H[2, 0, z])/3 - 32*(-3 + 8*z)*H[2, 1, z] + 
             176*(-2 + z)*H[2, 2, z] + 16*(-16 + 9*z)*H[3, 0, z] + 
             40*(6 + 5*z)*H[3, 1, z] + 16*(10 + 3*z)*H[-2, -1, 0, z] - 
             8*(-2 + z)*H[-2, 0, 0, z] + 48*(2 + z)*H[-1, -2, 0, z] + 
             (8*(6 + 32*z + 23*z^2)*H[-1, -1, 0, z])/z + 96*(2 + z)*
              H[-1, -1, 2, z] - (12*(2 + z)*(2 + 5*z)*H[-1, 0, 0, z])/z - 
             16*(2 + z)*H[-1, 2, 0, z] - 32*(2 + z)*H[-1, 2, 1, z] + 
             (4*(-352 + 101*z)*H[0, 0, 0, z])/3 + 48*(-2 + z)*
              H[1, -2, 0, z] - (8*(-38 + 49*z)*H[1, 0, 0, z])/3 - 
             (16*(-62 + 61*z)*H[1, 1, 0, z])/3 - (8*(-49 + 38*z)*H[1, 1, 1, 
                z])/3 - 80*(-2 + z)*H[1, 1, 2, z] + 16*(-2 + z)*
              H[1, 2, 0, z] - 16*(-2 + z)*H[1, 2, 1, z] + 16*(-8 + 13*z)*
              H[2, 0, 0, z] + 16*(-10 + 11*z)*H[2, 1, 0, z] + 
             56*(-2 + z)*H[2, 1, 1, z] - 64*(2 + z)*H[-1, -1, -1, 0, z] + 
             16*(2 + z)*H[-1, -1, 0, 0, z] - 8*(66 + 19*z)*H[0, 0, 0, 0, z] + 
             32*(-2 + z)*H[1, 0, 0, 0, z] - 176*(-2 + z)*H[1, 1, 1, 0, z] - 
             128*(-2 + z)*H[1, 1, 1, 1, z] + 8*(2 + 7*z)*H[-2, z]*zeta[2] - 
             128*(2 + z)*H[-1, -1, z]*zeta[2] - (8*H[2, z]*(-1240 - 73*z - 
                432*zeta[2] + 18*z*zeta[2]))/9 + (8*H[1, 1, z]*(-107 + 85*z - 
                54*zeta[2] + 27*z*zeta[2]))/9 + (8*H[1, 0, z]*(247 - 199*z - 
                222*zeta[2] + 111*z*zeta[2]))/3 - (2*H[0, 0, z]*(-2636 - 
                1129*z + 1200*zeta[2] + 360*z*zeta[2]))/3 + 
             (8*H[-1, 0, z]*(-9 - 15*z - 6*z^2 + 34*z*zeta[2] + 
                17*z^2*zeta[2]))/z + (H[0, z]*(19040 - 13017*z - 
                8208*zeta[2] + 8928*z*zeta[2] - 1584*zeta[3] + 
                1872*z*zeta[3]))/9 - (4*H[1, z]*(-1661*z + 1730*z^2 - 
                54*zeta[2] - 216*z*zeta[2] + 549*z^2*zeta[2] + 
                648*z*zeta[3] - 324*z^2*zeta[3]))/(9*z) + 
             (4*H[-1, z]*(18*zeta[2] + 64*z*zeta[2] + 43*z^2*zeta[2] + 
                48*z*zeta[3] + 24*z^2*zeta[3]))/z + Lh*(-16*(-1 + z)*
                H[2, z] - 16*(-2 + z)*H[3, z] - 16*(2 + z)*H[-2, 0, z] + 16*
                (1 + z)*H[-1, 0, z] - 4*(-4 + 67*z)*H[0, 0, z] + 16*(-1 + z)*
                H[1, 1, z] - 32*(-2 + z)*H[1, 2, z] - 32*(-5 + 2*z)*
                H[2, 0, z] - 24*(-2 + z)*H[2, 1, z] - 16*(2 + z)*
                H[-1, -1, 0, z] - 24*(2 + z)*H[-1, 0, 0, z] + 8*(62 + 11*z)*
                H[0, 0, 0, z] - 88*(-2 + z)*H[1, 0, 0, z] - 32*(-2 + z)*
                H[1, 1, 0, z] - 8*(-2 + z)*H[1, 1, 1, z] - 8*(2 + z)*H[-1, z]*
                zeta[2] + 4*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*z*zeta[2]) + 
               (4*H[0, z]*(-817 + 116*z - 72*zeta[2] + 36*z*zeta[2]))/9 - 
               (4*(787 - 1043*z - 216*zeta[2] + 108*z*zeta[2] - 810*zeta[3] + 
                  243*z*zeta[3]))/27) + (371410 - 400643*z + 125496*zeta[2] - 
               447012*z*zeta[2] - 321552*zeta[3] + 77832*z*zeta[3] + 123120*
                zeta[4] - 3240*z*zeta[4])/324) + (2253790 + 2224645*z - 
             2312080*z^2 - 2282935*z^3 - 1116720*zeta[2] - 
             1892592*z*zeta[2] - 431568*z^2*zeta[2] + 347760*z^3*zeta[2] + 
             3456*z^4*zeta[2] - 1557216*zeta[3] - 3700368*z*zeta[3] - 
             2756736*z^2*zeta[3] - 630864*z^3*zeta[3] - 17280*z^4*zeta[3] + 
             561600*zeta[2]*zeta[3] + 964224*z*zeta[2]*zeta[3] + 
             243648*z^2*zeta[2]*zeta[3] - 158976*z^3*zeta[2]*zeta[3] - 
             1434240*zeta[4] - 2190240*z*zeta[4] - 77760*z^2*zeta[4] + 
             692496*z^3*zeta[4] + 2495232*zeta[5] + 5275584*z*zeta[5] + 
             3065472*z^2*zeta[5] + 285120*z^3*zeta[5])/(648*(1 + z)^2))))
 
dFFMSb["qg"] = 2*as*Nf*TF*(-4*(-1 + z) - 2*Lp*(-1 + 2*z) + 
       4*(-1 + 2*z)*H[0, z]) + 
     as^2*(Nf^2*((4*Lp^2*(-1 + 2*z))/3 - (4*(-3 + 8*z)*H[0, z])/3 - 
         (4*(-11 + 16*z)*H[1, z])/9 + Lp*((40*(-1 + 2*z))/9 - 
           (8*(-1 + 2*z)*H[0, z])/3 - (8*(-1 + 2*z)*H[1, z])/3) + 
         4*(-1 + 2*z)*H[2, z] + (4*(-1 + 2*z)*H[0, 0, z])/3 + 
         4*(-1 + 2*z)*H[1, 0, z] + (4*(-1 + 2*z)*H[1, 1, z])/3 - 
         (4*(40 - 68*z - 27*zeta[2] + 54*z*zeta[2]))/27) + 
       CA*Nf*TF*(4*Lp^3*(-1 + 2*z) + Lp^2*(8*Lh*(-1 + 2*z) - 
           (4*(-41 + 52*z))/3 + 24*H[0, z] - 8*(-1 + 2*z)*H[1, z]) - 
         4*(-3 + 14*z)*H[2, z] - 40*(-1 + 2*z)*H[3, z] - 
         16*(1 + 2*z)*H[-2, 0, z] + 16*(1 + z)*H[-1, 0, z] - 
         (200*(-1 + 5*z)*H[0, 0, z])/3 - 4*(-15 + 26*z)*H[1, 0, z] - 
         (4*(-23 + 34*z)*H[1, 1, z])/3 + 16*(-1 + 2*z)*H[1, 2, z] - 
         8*(-5 + 6*z)*H[2, 0, z] + 16*(-1 + 2*z)*H[2, 1, z] - 
         16*(1 + 2*z)*H[-1, -1, 0, z] - 24*(1 + 2*z)*H[-1, 0, 0, z] + 
         8*(31 + 22*z)*H[0, 0, 0, z] + 16*(-1 + 2*z)*H[1, 0, 0, z] + 
         16*(-1 + 2*z)*H[1, 1, 0, z] + 8*(-1 + 2*z)*H[1, 1, 1, z] - 
         8*(1 + 2*z)*H[-1, z]*zeta[2] - (8*H[1, z]*(53 - 91*z - 27*zeta[2] + 
            54*z*zeta[2]))/9 - (4*H[0, z]*(219 - 163*z - 36*zeta[2] + 
            72*z*zeta[2]))/3 + Lp*((16*(-25 + 47*z)*H[0, z])/3 + 
           Lh*(16*(-1 + z) - 16*(-1 + 2*z)*H[0, z]) + (8*(1 + 10*z)*H[1, z])/
            3 + 32*(-1 + 2*z)*H[2, z] + 16*(1 + 2*z)*H[-1, 0, z] - 
           16*(7 + 6*z)*H[0, 0, z] - 16*(-1 + 2*z)*H[1, 1, z] + 
           (4*(422 - 574*z - 45*zeta[2] + 162*z*zeta[2]))/9) + 
         (4*(-391 - 67*z - 351*zeta[2] + 756*z*zeta[2] + 162*zeta[3]))/27) + 
       CF*Nf*TF*(Lp^2*(6 - 4*(-1 + 2*z)*H[0, z] - 8*(-1 + 2*z)*H[1, z]) + 
         4*(-5 + 14*z)*H[2, z] - 8*(-1 + 2*z)*H[3, z] + 
         2*(-7 + 32*z)*H[0, 0, z] + 12*(-7 + 10*z)*H[1, 0, z] + 
         4*(-7 + 10*z)*H[1, 1, z] - 24*(-1 + 2*z)*H[1, 2, z] - 
         72*(-1 + 2*z)*H[2, 0, z] - 24*(-1 + 2*z)*H[2, 1, z] - 
         44*(-1 + 2*z)*H[0, 0, 0, z] - 72*(-1 + 2*z)*H[1, 0, 0, z] - 
         24*(-1 + 2*z)*H[1, 1, 0, z] - 8*(-1 + 2*z)*H[1, 1, 1, z] + 
         8*H[1, z]*(5 - 9*z - 3*zeta[2] + 6*z*zeta[2]) + 
         2*H[0, z]*(-20 - 83*z - 4*zeta[2] + 8*z*zeta[2]) + 
         Lp*(-4*(5 + 8*z)*H[0, z] - 24*(-1 + 2*z)*H[1, z] + 
           16*(-1 + 2*z)*H[2, z] + 24*(-1 + 2*z)*H[0, 0, z] + 
           48*(-1 + 2*z)*H[1, 0, z] + 16*(-1 + 2*z)*H[1, 1, z] - 
           4*(10 - 19*z - 4*zeta[2] + 8*z*zeta[2])) - 
         2*(85 - 103*z - 10*zeta[2] + 28*z*zeta[2] - 32*zeta[3] + 
           64*z*zeta[3]))) + 
     as^3*(Nf^3*((-8*Lp^3*(-1 + 2*z))/9 + Lp^2*((-40*(-1 + 2*z))/9 + 
           (8*(-1 + 2*z)*H[0, z])/3 + (8*(-1 + 2*z)*H[1, z])/3) - 
         (8*(-29 + 64*z)*H[2, z])/27 + (40*(-1 + 2*z)*H[3, z])/9 - 
         (8*(-31 + 56*z)*H[0, 0, z])/27 - (8*(-29 + 64*z)*H[1, 0, z])/27 - 
         (8*(-31 + 56*z)*H[1, 1, z])/27 + (56*(-1 + 2*z)*H[1, 2, z])/9 + 
         (40*(-1 + 2*z)*H[2, 0, z])/9 + (56*(-1 + 2*z)*H[2, 1, z])/9 + 
         (56*(-1 + 2*z)*H[0, 0, 0, z])/9 + (40*(-1 + 2*z)*H[1, 0, 0, z])/9 + 
         (56*(-1 + 2*z)*H[1, 1, 0, z])/9 + (40*(-1 + 2*z)*H[1, 1, 1, z])/9 - 
         (8*H[0, z]*(20 - 44*z - 15*zeta[2] + 30*z*zeta[2]))/27 - 
         (8*H[1, z]*(30 - 56*z - 21*zeta[2] + 42*z*zeta[2]))/27 + 
         Lp*((80*(-1 + 2*z)*H[0, z])/9 + (80*(-1 + 2*z)*H[1, z])/9 - 
           (16*(-1 + 2*z)*H[2, z])/3 - (16*(-1 + 2*z)*H[0, 0, z])/3 - 
           (16*(-1 + 2*z)*H[1, 0, z])/3 - (16*(-1 + 2*z)*H[1, 1, z])/3 + 
           (8*(-1 + 2*z)*(-25 + 18*zeta[2]))/27) + 
         (8*(62 - 178*z - 261*zeta[2] + 576*z*zeta[2] + 162*zeta[3] - 
            324*z*zeta[3]))/243) + CF*Nf^2*TF^2*
        ((32*(-232 + 443*z)*H[3, z])/27 - (2048*(-1 + 2*z)*H[4, z])/9 + 
         (1024*(-1 + z)*H[-3, 0, z])/3 + (128*(-6 - 10*z + 3*z^2)*
           H[-2, 0, z])/3 - (64*(1 + z)*(8 + z + 35*z^2)*H[-1, 0, z])/(9*z) + 
         Lp^3*((8*(-47 + 42*z))/3 - (32*(16 + 13*z)*H[0, z])/9 + 
           (160*(-1 + 2*z)*H[1, z])/9 + (32*(-1 + 2*z)*H[0, 0, z])/3) + 
         (32*(-361 + 683*z)*H[1, 2, z])/27 - (2272*(-1 + 2*z)*H[1, 3, z])/9 + 
         (32*(-292 + 911*z)*H[2, 0, z])/27 + (32*(-182 + 517*z)*H[2, 1, z])/
          27 - (2240*(-1 + 2*z)*H[2, 2, z])/9 - 256*(-1 + 2*z)*H[3, 0, z] - 
         (1216*(-1 + 2*z)*H[3, 1, z])/9 + 256*(-1 + 2*z)*H[-2, 0, 0, z] + 
         128*(-5 + z)*(1 + z)*H[-1, 0, 0, z] - (8*(3677 + 12698*z + 792*z^2)*
           H[0, 0, 0, z])/27 + (32*(-157 + 317*z + 6*z^2)*H[1, 0, 0, z])/9 + 
         (32*(-401 + 751*z)*H[1, 1, 0, z])/27 + 
         (32*(-226 + 413*z)*H[1, 1, 1, z])/27 - 
         (1888*(-1 + 2*z)*H[1, 1, 2, z])/9 - (3680*(-1 + 2*z)*H[1, 2, 0, z])/
          9 - (1888*(-1 + 2*z)*H[1, 2, 1, z])/9 - 
         (128*(-11 + 34*z)*H[2, 0, 0, z])/9 - (832*(-1 + 2*z)*H[2, 1, 0, z])/
          3 - (1472*(-1 + 2*z)*H[2, 1, 1, z])/9 + 
         (128*(47 + 257*z)*H[0, 0, 0, 0, z])/9 - 
         (640*(-1 + 2*z)*H[1, 0, 0, 0, z])/3 - 
         (2720*(-1 + 2*z)*H[1, 1, 0, 0, z])/9 - 224*(-1 + 2*z)*
          H[1, 1, 1, 0, z] - (1120*(-1 + 2*z)*H[1, 1, 1, 1, z])/9 - 
         1088*(-1 + 2*z)*H[0, 0, 0, 0, 0, z] + 
         (32*H[1, 0, z]*(596 - 1036*z - 117*zeta[2] + 234*z*zeta[2]))/27 + 
         (16*H[2, z]*(251 - 3742*z - 612*zeta[2] + 1224*z*zeta[2]))/81 + 
         (16*H[1, 1, z]*(2077 - 3548*z - 630*zeta[2] + 1260*z*zeta[2]))/81 + 
         (8*H[0, 0, z]*(6614 + 42173*z + 2520*z^2 - 4896*zeta[2] + 
            2880*z*zeta[2]))/81 + Lp^2*((-8*(-19 + 298*z)*H[0, z])/3 + 
           (32*(-8 + 19*z)*H[1, z])/3 - 64*(-1 + 2*z)*H[2, z] + 
           (64*(16 + 25*z)*H[0, 0, z])/3 - (320*(-1 + 2*z)*H[1, 0, z])/3 - 
           (224*(-1 + 2*z)*H[1, 1, z])/3 - 128*(-1 + 2*z)*H[0, 0, 0, z] + 
           (4*(-635 + 572*z - 48*zeta[2] + 96*z*zeta[2]))/3) - 
         (8*H[1, z]*(13243 - 20138*z - 9180*zeta[2] + 17388*z*zeta[2] - 
            1944*zeta[3] + 3888*z*zeta[3]))/243 + 
         (8*H[0, z]*(63820 - 90335*z - 2304*zeta[2] - 14508*z*zeta[2] + 
            3888*z^2*zeta[2] - 6696*zeta[3] + 21168*z*zeta[3]))/243 + 
         Lp*((-64*(-7 + 23*z)*H[2, z])/3 + (512*(-1 + 2*z)*H[3, z])/3 - 
           128*(-1 + 2*z)*H[-2, 0, z] - 64*(-5 + z)*(1 + z)*H[-1, 0, z] + 
           (16*(409 + 1408*z + 36*z^2)*H[0, 0, z])/9 - 
           (64*(-56 + 121*z)*H[1, 0, z])/9 - (800*(-1 + 2*z)*H[1, 1, z])/3 + 
           (704*(-1 + 2*z)*H[1, 2, z])/3 + (704*(-1 + 2*z)*H[2, 0, z])/3 + 
           (448*(-1 + 2*z)*H[2, 1, z])/3 - 32*(26 + 69*z)*H[0, 0, 0, z] + 
           224*(-1 + 2*z)*H[1, 0, 0, z] + 256*(-1 + 2*z)*H[1, 1, 0, z] + 
           (448*(-1 + 2*z)*H[1, 1, 1, z])/3 + 608*(-1 + 2*z)*
            H[0, 0, 0, 0, z] - (16*H[1, z]*(515 - 1012*z - 252*zeta[2] + 
              504*z*zeta[2]))/27 - (8*H[0, z]*(-3793 + 7772*z - 864*zeta[2] + 
              864*z*zeta[2]))/27 - (2*(7199 - 6682*z - 480*zeta[2] - 
              2208*z*zeta[2] + 288*z^2*zeta[2] - 1056*zeta[3] + 
              2112*z*zeta[3]))/9) + (-124859 + 125550*z - 20720*zeta[2] + 
           61600*z*zeta[2] - 20160*z^2*zeta[2] + 57984*zeta[3] - 
           36480*z*zeta[3] + 9072*zeta[4] - 49248*z*zeta[4])/81) + 
       CF^2*Nf*TF*((-8*(-61 + 152*z)*H[4, z])/3 + 432*(-1 + 2*z)*H[5, z] - 
         (128*(-9 + 10*z)*H[-4, 0, z])/3 + (128*(4 + z)*H[-3, 0, z])/3 - 
         (8*(-259 + 508*z)*H[1, 3, z])/3 + (2528*(-1 + 2*z)*H[1, 4, z])/3 - 
         (16*(-31 + 182*z)*H[2, 2, z])/3 + 624*(-1 + 2*z)*H[2, 3, z] - 
         (16*(-79 + 218*z)*H[3, 0, z])/3 - (32*(-27 + 52*z)*H[3, 1, z])/3 + 
         (128*(-9 + 17*z)*H[3, 2, z])/3 + (2080*(-1 + 2*z)*H[4, 0, z])/3 + 
         (1088*(-1 + 2*z)*H[4, 1, z])/3 + (256*(-1 + 4*z)*H[-3, -1, 0, z])/
          3 - (128*(-13 + 4*z)*H[-3, 0, 0, z])/3 - 256*(1 + z)*
          H[-2, -2, 0, z] - (256*(1 + 2*z)*H[-2, -1, 0, z])/3 + 
         (64*(17 + 46*z)*H[-2, 0, 0, z])/3 - (1024*(1 + 2*z)*H[-1, -3, 0, z])/
          3 + 128*(1 + z)*H[-1, -2, 0, z] - (1024*(-1 + 2*z)*H[1, -3, 0, z])/
          3 + 256*(-1 + z)*H[1, -2, 0, z] - (8*(-217 + 376*z)*H[1, 1, 2, z])/
          3 + 544*(-1 + 2*z)*H[1, 1, 3, z] - (8*(-503 + 836*z)*H[1, 2, 0, z])/
          3 - (8*(-203 + 368*z)*H[1, 2, 1, z])/3 + 640*(-1 + 2*z)*
          H[1, 2, 2, z] + (3232*(-1 + 2*z)*H[1, 3, 0, z])/3 + 
         448*(-1 + 2*z)*H[1, 3, 1, z] - (128*(-5 + 4*z)*H[2, -2, 0, z])/3 - 
         (16*(5 + 294*z)*H[2, 0, 0, z])/3 - (16*(-61 + 266*z)*H[2, 1, 0, z])/
          3 - (16*(-35 + 122*z)*H[2, 1, 1, z])/3 + 
         (16*(-79 + 150*z)*H[2, 1, 2, z])/3 + (2960*(-1 + 2*z)*H[2, 2, 0, z])/
          3 + (1168*(-1 + 2*z)*H[2, 2, 1, z])/3 + 
         (32*(-47 + 86*z)*H[3, 0, 0, z])/3 + (128*(-7 + 15*z)*H[3, 1, 0, z])/
          3 + (544*(-1 + 2*z)*H[3, 1, 1, z])/3 - 512*(1 + z)*
          H[-2, -1, 0, 0, z] + (64*(35 + 48*z)*H[-2, 0, 0, 0, z])/3 - 
         384*(1 + 2*z)*H[-1, -2, 0, 0, z] + 256*(1 + z)*H[-1, -1, 0, 0, z] + 
         (1792*(1 + z)*H[-1, 0, 0, 0, z])/3 - 64*(1 + 2*z)*
          H[-1, 2, 0, 0, z] + (8*(-375 + 8*z)*H[0, 0, 0, 0, z])/3 - 
         384*(-1 + 2*z)*H[1, -2, 0, 0, z] - 64*(-23 + 36*z)*
          H[1, 0, 0, 0, z] + (256*(-1 + 2*z)*H[1, 1, -2, 0, z])/3 - 
         (8*(-329 + 596*z)*H[1, 1, 0, 0, z])/3 - 8*(-75 + 136*z)*
          H[1, 1, 1, 0, z] - (8*(-115 + 208*z)*H[1, 1, 1, 1, z])/3 + 
         (832*(-1 + 2*z)*H[1, 1, 1, 2, z])/3 + 
         (1696*(-1 + 2*z)*H[1, 1, 2, 0, z])/3 + 
         (896*(-1 + 2*z)*H[1, 1, 2, 1, z])/3 + 
         (2912*(-1 + 2*z)*H[1, 2, 0, 0, z])/3 + 
         (1664*(-1 + 2*z)*H[1, 2, 1, 0, z])/3 + 288*(-1 + 2*z)*
          H[1, 2, 1, 1, z] + (32*(-105 + 166*z)*H[2, 0, 0, 0, z])/3 + 
         (16*(-71 + 158*z)*H[2, 1, 0, 0, z])/3 + 
         (16*(-63 + 134*z)*H[2, 1, 1, 0, z])/3 + 208*(-1 + 2*z)*
          H[2, 1, 1, 1, z] - (1664*(1 + 2*z)*H[-1, -1, 0, 0, 0, z])/3 + 
         864*(1 + 2*z)*H[-1, 0, 0, 0, 0, z] + 
         (16*(-241 + 102*z)*H[0, 0, 0, 0, 0, z])/3 + 
         (5600*(-1 + 2*z)*H[1, 0, 0, 0, 0, z])/3 + 
         (1120*(-1 + 2*z)*H[1, 1, 0, 0, 0, z])/3 + 352*(-1 + 2*z)*
          H[1, 1, 1, 0, 0, z] + (832*(-1 + 2*z)*H[1, 1, 1, 1, 0, z])/3 + 
         160*(-1 + 2*z)*H[1, 1, 1, 1, 1, z] + (128*(-1 + 4*z)*H[-3, z]*
           zeta[2])/3 - (128*(1 + 2*z)*H[-2, z]*zeta[2])/3 + 
         (4*H[1, 0, 0, z]*(-1021 + 1780*z + 24*z^2 + 888*zeta[2] - 
            1776*z*zeta[2]))/3 + (64*H[-1, 0, 0, z]*(-38 - 35*z + 9*z^2 - 
            16*zeta[2] - 32*z*zeta[2]))/3 + 
         (64*H[-2, 0, z]*(-12 + 18*z + 9*z^2 - 11*zeta[2] - 10*z*zeta[2]))/
          3 - (128*H[-1, -1, 0, z]*(-2 - 2*z + zeta[2] + 2*z*zeta[2]))/3 - 
         (4*H[1, 1, 1, z]*(337 - 568*z - 112*zeta[2] + 224*z*zeta[2]))/3 - 
         (4*H[2, 1, z]*(-71 - 504*z - 188*zeta[2] + 280*z*zeta[2]))/3 - 
         (4*H[3, z]*(157 + 34*z - 288*zeta[2] + 288*z*zeta[2]))/3 - 
         (4*H[1, 1, 0, z]*(737 - 1260*z - 312*zeta[2] + 624*z*zeta[2]))/3 - 
         (4*H[1, 2, z]*(621 - 1036*z - 384*zeta[2] + 768*z*zeta[2]))/3 - 
         (4*H[2, 0, z]*(-295 - 1548*z - 516*zeta[2] + 840*z*zeta[2]))/3 - 
         (2*H[0, 0, 0, z]*(1101 + 1714*z + 528*z^2 - 1288*zeta[2] + 
            1424*z*zeta[2]))/3 + Lp^3*((-8*(-1 + z)*H[0, z])/3 + 16*H[1, z] - 
           (32*(-1 + 2*z)*H[2, z])/3 - (8*(-1 + 2*z)*H[0, 0, z])/3 - 
           (32*(-1 + 2*z)*H[1, 0, z])/3 - (64*(-1 + 2*z)*H[1, 1, z])/3 + 
           (2*(-1 + 2*z)*(-9 + 16*zeta[2]))/3) - 
         (8*H[2, z]*(-174 - 311*z - 118*zeta[2] + 28*z*zeta[2] + 
            356*zeta[3] - 712*z*zeta[3]))/3 + Lp^2*(-463 + 412*z - 
           8*(5 + 12*z)*H[2, z] + 80*(-1 + 2*z)*H[3, z] + 
           32*(1 + 2*z)*H[-2, 0, z] + 96*(1 + z)*H[-1, 0, z] + 
           8*(-15 + 2*z)*H[0, 0, z] - 48*(1 + 2*z)*H[1, 0, z] - 
           24*(-3 + 8*z)*H[1, 1, z] + 160*(-1 + 2*z)*H[1, 2, z] + 
           96*(-1 + 2*z)*H[2, 0, z] + 80*(-1 + 2*z)*H[2, 1, z] - 
           64*(1 + 2*z)*H[-1, -1, 0, z] + 32*(1 + 2*z)*H[-1, 0, 0, z] + 
           64*(-1 + z)*H[0, 0, 0, z] + 160*(-1 + 2*z)*H[1, 0, 0, z] + 
           160*(-1 + 2*z)*H[1, 1, 0, z] + 96*(-1 + 2*z)*H[1, 1, 1, z] + 
           88*zeta[2] + 96*z*zeta[2] - 32*(1 + 2*z)*H[-1, z]*zeta[2] - 
           2*H[0, z]*(135 + 30*z - 40*zeta[2] + 48*z*zeta[2]) - 
           4*H[1, z]*(19 - 46*z - 32*zeta[2] + 64*z*zeta[2]) - 16*zeta[3] + 
           160*z*zeta[3]) + (8*H[1, 1, z]*(164 - 244*z - 77*zeta[2] + 
            128*z*zeta[2] - 124*zeta[3] + 248*z*zeta[3]))/3 + 
         (4*H[1, 0, z]*(1241 - 1734*z - 406*zeta[2] + 712*z*zeta[2] - 
            440*zeta[3] + 880*z*zeta[3]))/3 + 
         (2*H[0, 0, z]*(2978 + 2357*z + 480*z^2 + 204*zeta[2] - 
            608*z*zeta[2] - 728*zeta[3] + 944*z*zeta[3]))/3 - 
         (64*H[-1, 0, z]*(4 + 43*z + 51*z^2 + 15*z^3 - 9*z*zeta[2] - 
            9*z^2*zeta[2] - 3*z*zeta[3] - 6*z^2*zeta[3]))/(3*z) - 
         (2*H[1, z]*(-2425 + 2162*z - 754*zeta[2] + 904*z*zeta[2] - 
            1304*zeta[3] + 1808*z*zeta[3] + 328*zeta[4] - 656*z*zeta[4]))/3 + 
         (64*H[-1, z]*(2*zeta[2] + 2*z*zeta[2] - 11*zeta[4] - 22*z*zeta[4]))/
          3 + (2*H[0, z]*(8662 + 2141*z - 382*zeta[2] + 1652*z*zeta[2] + 
            288*z^2*zeta[2] + 732*zeta[3] - 2272*z*zeta[3] - 976*zeta[4] + 
            304*z*zeta[4]))/3 + Lp*(16*(-2 + 23*z)*H[3, z] - 
           272*(-1 + 2*z)*H[4, z] + 64*(-3 + 2*z)*H[-3, 0, z] - 
           32*(9 + 4*z)*H[-2, 0, z] + 96*(-4 + 9*z)*H[1, 2, z] - 
           544*(-1 + 2*z)*H[1, 3, z] + 48*(4 + 15*z)*H[2, 0, z] + 
           16*(-5 + 31*z)*H[2, 1, z] - 352*(-1 + 2*z)*H[2, 2, z] - 
           432*(-1 + 2*z)*H[3, 0, z] - 240*(-1 + 2*z)*H[3, 1, z] + 
           128*H[-2, -1, 0, z] - 128*(2 + 3*z)*H[-2, 0, 0, z] + 
           192*(1 + 2*z)*H[-1, -2, 0, z] - 576*(1 + z)*H[-1, 0, 0, z] - 
           8*(-106 + z)*H[0, 0, 0, z] + 192*(-1 + 2*z)*H[1, -2, 0, z] + 
           24*(-13 + 36*z)*H[1, 0, 0, z] + 528*(-1 + 2*z)*H[1, 1, 0, z] + 
           288*(-1 + 2*z)*H[1, 1, 1, z] - 384*(-1 + 2*z)*H[1, 1, 2, z] - 
           800*(-1 + 2*z)*H[1, 2, 0, z] - 352*(-1 + 2*z)*H[1, 2, 1, z] - 
           16*(-25 + 42*z)*H[2, 0, 0, z] - 320*(-1 + 2*z)*H[2, 1, 0, z] - 
           192*(-1 + 2*z)*H[2, 1, 1, z] + 384*(1 + 2*z)*H[-1, -1, 0, 0, z] - 
           352*(1 + 2*z)*H[-1, 0, 0, 0, z] - 8*(-63 + 38*z)*
            H[0, 0, 0, 0, z] - 960*(-1 + 2*z)*H[1, 0, 0, 0, z] - 
           416*(-1 + 2*z)*H[1, 1, 0, 0, z] - 320*(-1 + 2*z)*
            H[1, 1, 1, 0, z] - 192*(-1 + 2*z)*H[1, 1, 1, 1, z] + 
           64*H[-2, z]*zeta[2] + 32*(-1 + 2*z)*H[1, 0, z]*
            (-20 + 19*zeta[2]) - 32*H[-1, 0, z]*(6 + 7*z + 3*z^2 - 
             6*zeta[2] - 12*z*zeta[2]) + 32*H[1, 1, z]*(10 - 19*z - 
             8*zeta[2] + 16*z*zeta[2]) + 8*H[2, z]*(23 - 46*z - 36*zeta[2] + 
             56*z*zeta[2]) + 4*H[0, 0, z]*(399 + 134*z + 24*z^2 - 
             100*zeta[2] + 104*z*zeta[2]) + 2*H[0, z]*(927 - 312*z - 
             176*zeta[2] + 8*z*zeta[2] + 128*zeta[3] - 288*z*zeta[3]) - 
           12*H[1, z]*(-7 - 10*z - 8*zeta[2] + 24*z*zeta[2] - 48*zeta[3] + 
             96*z*zeta[3]) + (2551 - 2882*z - 592*zeta[2] + 32*z*zeta[2] - 
             192*z^2*zeta[2] + 800*zeta[3] + 1920*z*zeta[3] + 600*zeta[4] + 
             848*z*zeta[4])/2) + (105649 - 107578*z - 9088*zeta[2] - 
           22880*z*zeta[2] - 3840*z^2*zeta[2] + 13408*zeta[3] + 
           55328*z*zeta[3] + 1664*zeta[2]*zeta[3] + 256*z*zeta[2]*zeta[3] + 
           7616*zeta[4] + 832*z*zeta[4] - 5952*zeta[5] + 28032*z*zeta[5])/
          12) + CA^2*Nf*TF*(-2*Lp^5*(-1 + 2*z) + 
         Lp^4*(-8*Lh*(-1 + 2*z) + (44*(-14 + 19*z))/9 - 4*(5 + 2*z)*H[0, z] + 
           8*(-1 + 2*z)*H[1, z]) + (8*(-824 + 2467*z + 450*z^2)*H[4, z])/9 - 
         (8*(927 + 454*z)*H[5, z])/3 - (64*(-83 + 30*z)*H[-4, 0, z])/3 - 
         (16*(-853 - 439*z + 144*z^2)*H[-3, 0, z])/9 - 
         (128*(3 + 17*z)*H[-3, 2, z])/3 - (16*(200 - 161*z + 36*z^2)*
           H[-2, 2, z])/9 - (8*(41 + 110*z)*H[-2, 3, z])/3 - 
         (8*(86 + 55*z + 24*z^2)*H[-1, 3, z])/3 - 368*(1 + 2*z)*H[-1, 4, z] + 
         (8*(349 - 149*z + 72*z^2)*H[1, 3, z])/9 - 
         (752*(-1 + 2*z)*H[1, 4, z])/3 + (32*(67 - 21*z + 27*z^2)*H[2, 2, z])/
          9 + (32*(9 + 2*z)*H[2, 3, z])/3 + 
         (8*(-1981 - 3803*z - 1492*z^2 + 609*z^3 + 252*z^4)*H[3, 0, z])/
          (9*(1 + z)^2) + (8*(62 - 413*z + 36*z^2)*H[3, 1, z])/9 + 
         (104*(3 + 22*z)*H[3, 2, z])/3 - (32*(216 + 79*z)*H[4, 0, z])/3 + 
         (8*(45 + 386*z)*H[4, 1, z])/3 + (64*(-3 + 10*z)*H[-3, -1, 0, z])/3 - 
         (32*(-151 + 152*z)*H[-3, 0, 0, z])/3 + 
         (16*(-21 + 10*z)*H[-2, -2, 0, z])/3 + (16*(-7 - 31*z + 30*z^2)*
           H[-2, -1, 0, z])/3 - (16*(-39 + 14*z)*H[-2, -1, 2, z])/3 - 
         (8*(-2279 - 3022*z + 270*z^2)*H[-2, 0, 0, z])/9 - 
         (112*(-1 + 2*z)*H[-2, 2, 0, z])/3 - (64*(3 + 10*z)*H[-2, 2, 1, z])/
          3 + (320*(1 + 2*z)*H[-1, -3, 0, z])/3 + 
         (16*(-28 - 37*z + 24*z^2)*H[-1, -2, 0, z])/3 + 
         (320*(1 + 2*z)*H[-1, -2, 2, z])/3 - (16*(218 + 253*z + 90*z^2)*
           H[-1, -1, 2, z])/9 + (688*(1 + 2*z)*H[-1, -1, 3, z])/3 - 
         (16*(154 + 149*z + 72*z^2)*H[-1, 2, 0, z])/9 - 
         (32*(4 + 2*z + 9*z^2)*H[-1, 2, 1, z])/9 - 192*(1 + 2*z)*
          H[-1, 2, 2, z] + (136*(1 + 2*z)*H[-1, 3, 0, z])/3 - 
         96*(1 + 2*z)*H[-1, 3, 1, z] - (160*(-1 + 2*z)*H[1, -3, 0, z])/3 - 
         (64*(-38 + 49*z)*H[1, -2, 0, z])/9 - (128*(-1 + 2*z)*H[1, -2, 2, z])/
          3 + (16*(205 - 320*z + 27*z^2)*H[1, 1, 2, z])/9 - 
         (560*(-1 + 2*z)*H[1, 1, 3, z])/3 + (8*(185 + 182*z + 54*z^2)*
           H[1, 2, 0, z])/9 - (40*(-107 + 151*z)*H[1, 2, 1, z])/9 - 
         288*(-1 + 2*z)*H[1, 2, 2, z] - (1040*(-1 + 2*z)*H[1, 3, 0, z])/3 - 
         176*(-1 + 2*z)*H[1, 3, 1, z] + (32*(11 + 26*z)*H[2, -2, 0, z])/3 + 
         (8*(-2042 - 3943*z - 1688*z^2 + 429*z^3 + 180*z^4)*H[2, 0, 0, z])/
          (9*(1 + z)^2) + (8*(-129 - 941*z - 1441*z^2 - 503*z^3 + 108*z^4)*
           H[2, 1, 0, z])/(9*(1 + z)^2) - (32*(-77 + 163*z)*H[2, 1, 1, z])/
          9 - (8*(-71 + 114*z)*H[2, 1, 2, z])/3 + 
         (8*(-71 + 130*z)*H[2, 2, 0, z])/3 - 32*(-7 + 4*z)*H[2, 2, 1, z] + 
         (32*(-89 + 20*z)*H[3, 0, 0, z])/3 + (32*(-1 + 71*z)*H[3, 1, 0, z])/
          3 - (32*(-31 + 16*z)*H[3, 1, 1, z])/3 - 
         (64*(13 + 36*z)*H[-2, -1, -1, 0, z])/3 - 
         (40*(11 + 2*z)*H[-2, -1, 0, 0, z])/3 - 
         (16*(-167 + 18*z)*H[-2, 0, 0, 0, z])/3 - 
         (448*(1 + 2*z)*H[-1, -2, -1, 0, z])/3 - 
         (320*(1 + 2*z)*H[-1, -1, -2, 0, z])/3 - 
         (16*(-230 - 223*z + 18*z^2)*H[-1, -1, -1, 0, z])/9 + 
         (1760*(1 + 2*z)*H[-1, -1, -1, 2, z])/3 + 
         (64*(-19 - 27*z + 3*z^2)*H[-1, -1, 0, 0, z])/3 + 
         288*(1 + 2*z)*H[-1, -1, 2, 0, z] + 
         (128*(1 + 2*z)*H[-1, -1, 2, 1, z])/3 - (8*(-1138 - 1091*z + 234*z^2)*
           H[-1, 0, 0, 0, z])/9 + (128*(1 + 2*z)*H[-1, 2, 0, 0, z])/3 - 
         (112*(1 + 2*z)*H[-1, 2, 1, 0, z])/3 - 
         (64*(1 + 2*z)*H[-1, 2, 1, 1, z])/3 + 
         (8*(-12288 - 30032*z - 22723*z^2 - 4322*z^3 + 612*z^4)*
           H[0, 0, 0, 0, z])/(9*(1 + z)^2) - 
         (256*(-1 + 2*z)*H[1, -2, -1, 0, z])/3 + 16*(-115 + 196*z + 7*z^2)*
          H[1, 0, 0, 0, z] + 64*(-1 + 2*z)*H[1, 1, -2, 0, z] + 
         (16*(121 + 25*z + 63*z^2)*H[1, 1, 0, 0, z])/9 + 
         8*(53 - 81*z + 6*z^2)*H[1, 1, 1, 0, z] - 
         (40*(-101 + 178*z)*H[1, 1, 1, 1, z])/9 - 16*(-1 + 2*z)*
          H[1, 1, 1, 2, z] - (848*(-1 + 2*z)*H[1, 1, 2, 0, z])/3 + 
         32*(-1 + 2*z)*H[1, 1, 2, 1, z] - (1664*(-1 + 2*z)*H[1, 2, 0, 0, z])/
          3 - (784*(-1 + 2*z)*H[1, 2, 1, 0, z])/3 + 
         (64*(-1 + 2*z)*H[1, 2, 1, 1, z])/3 - 
         (8*(309 + 50*z)*H[2, 0, 0, 0, z])/3 - 
         (8*(-47 + 82*z)*H[2, 1, 0, 0, z])/3 - 
         (136*(-5 + 6*z)*H[2, 1, 1, 0, z])/3 + 
         (64*(-1 + 5*z)*H[2, 1, 1, 1, z])/3 - 
         (256*(1 + 2*z)*H[-1, -1, -1, -1, 0, z])/3 + 
         (208*(1 + 2*z)*H[-1, -1, -1, 0, 0, z])/3 + 
         (656*(1 + 2*z)*H[-1, -1, 0, 0, 0, z])/3 + 
         (1672*(1 + 2*z)*H[-1, 0, 0, 0, 0, z])/3 + 16*(-545 + 8*z)*
          H[0, 0, 0, 0, 0, z] - (256*(-1 + 2*z)*H[1, 0, 0, 0, 0, z])/3 - 
         (1504*(-1 + 2*z)*H[1, 1, 0, 0, 0, z])/3 - 400*(-1 + 2*z)*
          H[1, 1, 1, 0, 0, z] - 16*(-1 + 2*z)*H[1, 1, 1, 1, 0, z] + 
         160*(-1 + 2*z)*H[1, 1, 1, 1, 1, z] + 32*(3 + 26*z)*H[-3, z]*
          zeta[2] - (16*(65 + 58*z)*H[-2, -1, z]*zeta[2])/3 - 
         (544*(1 + 2*z)*H[-1, -2, z]*zeta[2])/3 - 
         (1888*(1 + 2*z)*H[-1, -1, -1, z]*zeta[2])/3 - 
         (4*H[3, z]*(-16371 - 3448*z + 2268*z^2 + 4860*zeta[2] - 
            3240*z*zeta[2]))/27 - (4*H[1, 2, z]*(3407 - 6700*z + 324*z^2 + 
            792*zeta[2] - 1584*z*zeta[2]))/27 + 
         (4*H[2, 1, z]*(-347 + 3176*z + 36*zeta[2] + 24*z*zeta[2]))/9 - 
         (4*H[1, 1, 1, z]*(4819 - 8690*z - 1278*zeta[2] + 2556*z*zeta[2]))/
          27 + (8*H[-2, 0, z]*(-1516 + 392*z + 999*z^2 + 936*zeta[2] + 
            3312*z*zeta[2]))/27 - (4*H[1, 0, 0, z]*(16717 - 235*z - 
            16520*z^2 + 216*z^3 + 1692*zeta[2] - 1692*z*zeta[2] - 
            3384*z^2*zeta[2]))/(27*(1 + z)) - 
         (4*H[2, 0, z]*(-1655 - 9517*z - 7709*z^2 + 99*z^3 + 1692*zeta[2] + 
            420*z*zeta[2] - 1272*z^2*zeta[2]))/(9*(1 + z)) - 
         (4*H[1, 1, 0, z]*(9914 - 3500*z - 13009*z^2 + 297*z^3 + 
            252*zeta[2] - 252*z*zeta[2] - 504*z^2*zeta[2]))/(27*(1 + z)) - 
         (8*H[-1, -1, 0, z]*(72 + 1969*z + 3314*z^2 + 675*z^3 + 
            144*z*zeta[2] + 288*z^2*zeta[2]))/(27*z) + 
         (16*H[-1, 2, z]*(36 - 239*z + 59*z^2 + 486*z^3 + 405*z*zeta[2] + 
            810*z^2*zeta[2]))/(27*z) + (4*H[-1, 0, 0, z]*(144 - 1231*z - 
            2648*z^2 + 2349*z^3 + 5328*z*zeta[2] + 10656*z^2*zeta[2]))/
          (27*z) - (4*H[0, 0, 0, z]*(-931 - 82853*z - 78439*z^2 + 3213*z^3 + 
            2700*zeta[2] + 14940*z*zeta[2] + 12240*z^2*zeta[2]))/
          (27*(1 + z)) + Lp^3*(-8*Lh^2*(-1 + 2*z) - 
           (16*(-226 + 71*z)*H[0, z])/9 - (8*(-185 + 262*z)*H[1, z])/9 + 
           Lh*(4*(-31 + 42*z) - 48*H[0, z] + 16*(-1 + 2*z)*H[1, z]) - 
           (32*(-7 + 2*z)*H[2, z])/3 - 16*(1 + 2*z)*H[-1, 0, z] + 
           (16*(29 + 14*z)*H[0, 0, z])/3 - (32*(-1 + 2*z)*H[1, 0, z])/3 - 
           (16*(-1 + 2*z)*H[1, 1, z])/3 - (4*(-980 + 882*z + 33*zeta[2] + 
              294*z*zeta[2]))/9) - (4*H[1, 1, z]*(-34160 + 49504*z + 
            11799*zeta[2] - 21330*z*zeta[2] + 324*z^2*zeta[2] + 
            1944*zeta[3] - 3888*z*zeta[3]))/81 + 
         (8*H[-1, -1, z]*(222*zeta[2] + 243*z*zeta[2] + 54*z^2*zeta[2] + 
            176*zeta[3] + 352*z*zeta[3]))/3 + 
         (8*H[-2, z]*(379*zeta[2] - 415*z*zeta[2] + 162*z^2*zeta[2] + 
            399*zeta[3] + 570*z*zeta[3]))/9 - 
         (4*H[1, 0, z]*(-94241 + 110509*z + 27513*zeta[2] - 36126*z*zeta[2] + 
            1620*z^2*zeta[2] - 2808*zeta[3] + 5616*z*zeta[3]))/81 + 
         (8*H[-1, 0, z]*(-144 - 1079*z - 451*z^2 - 426*z^3 - 900*z*zeta[2] - 
            1476*z^2*zeta[2] + 216*z^3*zeta[2] + 792*z*zeta[3] + 
            1584*z^2*zeta[3]))/(27*z) - (4*H[2, z]*(-49120 - 46572*z + 
            54216*z^2 + 51668*z^3 + 15093*zeta[2] + 22464*z*zeta[2] + 
            2241*z^2*zeta[2] - 3834*z^3*zeta[2] + 1620*z^4*zeta[2] + 
            8100*zeta[3] + 8208*z*zeta[3] - 7884*z^2*zeta[3] - 
            7992*z^3*zeta[3]))/(81*(1 + z)^2) - 
         (4*H[0, 0, z]*(-36161 + 198543*z + 503013*z^2 + 265753*z^3 - 
            2556*z^4 + 12474*zeta[2] - 14256*z*zeta[2] - 54432*z^2*zeta[2] - 
            18144*z^3*zeta[2] + 10044*z^4*zeta[2] - 18360*zeta[3] - 
            39744*z*zeta[3] - 24408*z^2*zeta[3] - 3024*z^3*zeta[3]))/
          (81*(1 + z)^2) + Lh*((-16*(-1 + z)*(-202 + 189*zeta[3]))/27 + 
           (16*(-1 + 2*z)*H[0, z]*(-202 + 189*zeta[3]))/27) + 
         Lp^2*(Lh^2*(-16*(-1 + z) + 16*(-1 + 2*z)*H[0, z]) + 
           (4*(-437 + 658*z)*H[2, z])/3 - 152*(3 + 2*z)*H[3, z] - 
           48*(-3 + 2*z)*H[-2, 0, z] + 8*(57 + 68*z)*H[-1, 0, z] + 
           32*(1 + 2*z)*H[-1, 2, z] - 8*(249 + 133*z)*H[0, 0, z] + 
           (4*(-185 + 262*z)*H[1, 0, z])/3 - 4*(-65 + 54*z)*H[1, 1, z] - 
           16*(-1 + 2*z)*H[1, 2, z] + 56*(-3 + 2*z)*H[2, 0, z] + 
           48*(-1 + 6*z)*H[2, 1, z] - 48*(1 + 2*z)*H[-1, -1, 0, z] + 
           72*(1 + 2*z)*H[-1, 0, 0, z] + 8*(-111 + 10*z)*H[0, 0, 0, z] + 
           32*(-1 + 2*z)*H[1, 0, 0, z] - 16*(-1 + 2*z)*H[1, 1, 0, z] - 
           104*(-1 + 2*z)*H[1, 1, 1, z] - 56*(1 + 2*z)*H[-1, z]*zeta[2] + 
           (4*H[0, z]*(-2818 + 5921*z + 180*zeta[2] + 252*z*zeta[2]))/9 + 
           (4*H[1, z]*(1069 - 1220*z - 432*zeta[2] + 864*z*zeta[2]))/9 + 
           Lh*(-8*(-37 + 70*z)*H[0, z] - (16*(1 + 10*z)*H[1, z])/3 - 
             64*(-1 + 2*z)*H[2, z] - 32*(1 + 2*z)*H[-1, 0, z] + 
             32*(7 + 6*z)*H[0, 0, z] + 32*(-1 + 2*z)*H[1, 1, z] - 
             (8*(174 - 247*z - 21*zeta[2] + 66*z*zeta[2]))/3) + 
           (4*(16204 - 18551*z - 3276*zeta[2] + 7038*z*zeta[2] + 
              2862*zeta[3] - 648*z*zeta[3]))/27) - 
         (4*H[-1, z]*(216*zeta[2] + 1013*z*zeta[2] + 3550*z^2*zeta[2] + 
            2619*z^3*zeta[2] + 3492*z*zeta[3] + 3852*z^2*zeta[3] + 
            756*z^3*zeta[3] - 2466*z*zeta[4] - 4932*z^2*zeta[4]))/(27*z) + 
         (4*H[0, z]*(-63782 + 508260*z + 1207866*z^2 + 635824*z^3 - 
            24201*zeta[2] - 187803*z*zeta[2] - 268983*z^2*zeta[2] - 
            69903*z^3*zeta[2] + 35478*z^4*zeta[2] + 74358*zeta[3] - 
            68742*z*zeta[3] - 371250*z^2*zeta[3] - 246618*z^3*zeta[3] - 
            16524*z^4*zeta[3] - 98253*zeta[4] - 119880*z*zeta[4] + 
            54999*z^2*zeta[4] + 76626*z^3*zeta[4]))/(243*(1 + z)^2) + 
         (4*H[1, z]*(15554*z + 59116*z^2 + 43562*z^3 - 648*zeta[2] + 
            31014*z*zeta[2] - 68220*z^2*zeta[2] - 94779*z^3*zeta[2] + 
            6075*z^4*zeta[2] - 23490*z*zeta[3] - 1944*z^2*zeta[3] + 
            23490*z^3*zeta[3] + 1944*z^4*zeta[3] - 46170*z*zeta[4] + 
            46170*z^2*zeta[4] + 92340*z^3*zeta[4]))/(243*z*(1 + z)) + 
         Lp*((-8*(-347 + 657*z + 36*z^2)*H[3, z])/3 + 8*(209 + 162*z)*
            H[4, z] + 16*(-55 + 38*z)*H[-3, 0, z] + 
           (16*(-238 - 265*z + 18*z^2)*H[-2, 0, z])/3 + 256*z*H[-2, 2, z] + 
           (32*(22 + 20*z + 9*z^2)*H[-1, 2, z])/3 + 
           (32*(-43 + 32*z)*H[1, 2, z])/3 + 192*(-1 + 2*z)*H[1, 3, z] - 
           (16*(-217 + 122*z)*H[2, 0, z])/3 + 32*(-10 + 13*z)*H[2, 1, z] - 
           32*(-1 + 14*z)*H[2, 2, z] + 32*(27 + 8*z)*H[3, 0, z] - 
           896*z*H[3, 1, z] + 32*(7 + 2*z)*H[-2, -1, 0, z] + 
           16*(-39 + 38*z)*H[-2, 0, 0, z] - 32*(1 + 2*z)*H[-1, -2, 0, z] - 
           (16*(25 + 32*z + 18*z^2)*H[-1, -1, 0, z])/3 - 320*(1 + 2*z)*
            H[-1, -1, 2, z] + (8*(-529 - 548*z + 36*z^2)*H[-1, 0, 0, z])/3 - 
           32*(1 + 2*z)*H[-1, 2, 0, z] + 64*(1 + 2*z)*H[-1, 2, 1, z] - 
           16*(-413 - 302*z + 6*z^2)*H[0, 0, 0, z] + 32*(-1 + 2*z)*
            H[1, -2, 0, z] - (8*(-76 + 263*z)*H[1, 0, 0, z])/3 + 
           (32*(-43 + 32*z)*H[1, 1, 0, z])/3 + (704*(-1 + 2*z)*H[1, 1, 1, z])/
            3 + 160*(-1 + 2*z)*H[1, 1, 2, z] + 96*(-1 + 2*z)*H[1, 2, 0, z] + 
           160*(-1 + 2*z)*H[1, 2, 1, z] - 8*(-37 + 54*z)*H[2, 0, 0, z] - 
           32*(-1 + 14*z)*H[2, 1, 0, z] + 64*(-4 + 5*z)*H[2, 1, 1, z] + 
           256*(1 + 2*z)*H[-1, -1, -1, 0, z] - 32*(1 + 2*z)*
            H[-1, -1, 0, 0, z] - 288*(1 + 2*z)*H[-1, 0, 0, 0, z] - 
           16*(-251 + 76*z)*H[0, 0, 0, 0, z] + 224*(-1 + 2*z)*
            H[1, 1, 0, 0, z] + 160*(-1 + 2*z)*H[1, 1, 1, 0, z] - 
           64*(-1 + 2*z)*H[1, 1, 1, 1, z] - 112*(-1 + 2*z)*H[-2, z]*zeta[2] + 
           448*(1 + 2*z)*H[-1, -1, z]*zeta[2] + 
           (8*H[1, 1, z]*(737 - 1234*z - 54*zeta[2] + 108*z*zeta[2]))/9 - 
           (16*H[-1, 0, z]*(-64 - 131*z + 9*z^2 + 57*zeta[2] + 
              114*z*zeta[2]))/3 - (16*H[2, z]*(910 - 14*z - 261*zeta[2] + 
              414*z*zeta[2]))/9 - (8*H[1, 0, z]*(-925 + 1136*z - 
              324*zeta[2] + 648*z*zeta[2]))/9 + 
           (8*H[0, 0, z]*(1387 - 9176*z + 54*z^2 - 153*zeta[2] + 
              810*z*zeta[2]))/9 + (8*H[1, z]*(-6878 + 8767*z + 1386*zeta[2] - 
              2934*z*zeta[2] + 162*z^2*zeta[2] + 108*zeta[3] - 
              216*z*zeta[3]))/27 - (8*H[-1, z]*(113*zeta[2] + 112*z*zeta[2] + 
              54*z^2*zeta[2] + 144*zeta[3] + 288*z*zeta[3]))/3 + 
           (8*H[0, z]*(-15781 + 25103*z + 3447*zeta[2] - 9369*z*zeta[2] + 
              648*z^2*zeta[2] - 4212*zeta[3] + 864*z*zeta[3]))/27 + 
           Lh*(8*(-3 + 14*z)*H[2, z] + 80*(-1 + 2*z)*H[3, z] + 
             32*(1 + 2*z)*H[-2, 0, z] - 32*(1 + z)*H[-1, 0, z] + 
             (400*(-1 + 5*z)*H[0, 0, z])/3 + 8*(-15 + 26*z)*H[1, 0, z] + 
             (8*(-23 + 34*z)*H[1, 1, z])/3 - 32*(-1 + 2*z)*H[1, 2, z] + 
             16*(-5 + 6*z)*H[2, 0, z] - 32*(-1 + 2*z)*H[2, 1, z] + 
             32*(1 + 2*z)*H[-1, -1, 0, z] + 48*(1 + 2*z)*H[-1, 0, 0, z] - 
             16*(31 + 22*z)*H[0, 0, 0, z] - 32*(-1 + 2*z)*H[1, 0, 0, z] - 
             32*(-1 + 2*z)*H[1, 1, 0, z] - 16*(-1 + 2*z)*H[1, 1, 1, z] + 
             16*(1 + 2*z)*H[-1, z]*zeta[2] + (16*H[1, z]*(53 - 91*z - 
                27*zeta[2] + 54*z*zeta[2]))/9 + (8*H[0, z]*(791 - 757*z - 
                144*zeta[2] + 288*z*zeta[2]))/9 - (8*(71 - 291*z - 
                153*zeta[2] + 288*z*zeta[2] - 9*zeta[3] + 126*z*zeta[3]))/
              9) + (183644 - 288808*z - 77850*zeta[2] + 369756*z*zeta[2] - 
             3888*z^2*zeta[2] - 53964*zeta[3] + 124344*z*zeta[3] + 
             19440*z^2*zeta[3] - 33129*zeta[4] - 144990*z*zeta[4])/81) - 
         (2*(-1323667 - 1164816*z + 1641369*z^2 + 1482518*z^3 + 
            380196*zeta[2] + 251964*z*zeta[2] - 621324*z^2*zeta[2] - 
            477756*z^3*zeta[2] + 15336*z^4*zeta[2] + 33120*zeta[3] - 
            639756*z*zeta[3] - 1453230*z^2*zeta[3] - 850824*z^3*zeta[3] - 
            70470*z^4*zeta[3] + 4860*zeta[2]*zeta[3] + 13608*z*zeta[2]*
             zeta[3] + 12636*z^2*zeta[2]*zeta[3] + 3888*z^3*zeta[2]*zeta[3] + 
            171990*zeta[4] + 803925*z*zeta[4] + 1112292*z^2*zeta[4] + 
            522153*z^3*zeta[4] + 36450*z^4*zeta[4] + 450360*zeta[5] + 
            1050408*z*zeta[5] + 749736*z^2*zeta[5] + 149688*z^3*zeta[5]))/
          (243*(1 + z)^2)) + CA*(Nf^2*TF^2*((-80*Lp^4*(-1 + 2*z))/9 + 
           Lh*((-896*(-1 + z))/27 + (896*(-1 + 2*z)*H[0, z])/27) + 
           Lp^3*(-16*Lh*(-1 + 2*z) + (16*(-51 + 58*z))/9 + 
             (32*(-13 + 2*z)*H[0, z])/9 + (224*(-1 + 2*z)*H[1, z])/9) - 
           (16*(-399 + 1598*z)*H[3, z])/27 + (128*(40 + 19*z)*H[4, z])/9 - 
           (64*(-19 + 50*z)*H[-3, 0, z])/9 - (128*(-35 - 89*z + 27*z^2)*
             H[-2, 0, z])/27 - (320*(1 + 2*z)*H[-2, 2, z])/9 + 
           (128*(11 + 16*z)*H[-1, 2, z])/27 - (160*(1 + 2*z)*H[-1, 3, z])/3 - 
           (32*(-446 + 697*z)*H[1, 2, z])/27 - (896*(-1 + 2*z)*H[1, 3, z])/
            9 - (16*(-131 + 210*z)*H[2, 0, z])/3 - 
           (16*(-183 + 404*z)*H[2, 1, z])/9 - (32*(-67 + 42*z)*H[2, 2, z])/
            9 + (1024*(4 + 3*z)*H[3, 0, z])/9 - (32*(-71 + 50*z)*H[3, 1, z])/
            9 + 64*(1 + 2*z)*H[-2, -1, 0, z] - (64*(-13 + 70*z)*
             H[-2, 0, 0, z])/9 + 64*(1 + 2*z)*H[-1, -2, 0, z] + 
           (64*(1 + 26*z)*H[-1, -1, 0, z])/27 - 
           (320*(1 + 2*z)*H[-1, -1, 2, z])/9 - (32*(-307 - 314*z + 108*z^2)*
             H[-1, 0, 0, z])/27 - (448*(1 + 2*z)*H[-1, 2, 0, z])/9 - 
           (128*(1 + 2*z)*H[-1, 2, 1, z])/9 + (16*(-629 - 5390*z + 396*z^2)*
             H[0, 0, 0, z])/27 + (256*(-1 + 2*z)*H[1, -2, 0, z])/9 - 
           (64*(-389 + 430*z + 9*z^2)*H[1, 0, 0, z])/27 - 
           (32*(-428 + 679*z)*H[1, 1, 0, z])/27 - 
           (32*(-301 + 536*z)*H[1, 1, 1, z])/27 + 
           (512*(-1 + 2*z)*H[1, 1, 2, z])/9 - (1120*(-1 + 2*z)*H[1, 2, 0, z])/
            9 + (640*(-1 + 2*z)*H[1, 2, 1, z])/9 - 
           (32*(-145 + 54*z)*H[2, 0, 0, z])/9 - 
           (32*(-51 + 50*z)*H[2, 1, 0, z])/9 + (128*(-4 + 11*z)*
             H[2, 1, 1, z])/9 - (64*(1 + 2*z)*H[-1, -1, -1, 0, z])/9 + 
           (256*(1 + 2*z)*H[-1, -1, 0, 0, z])/3 - 
           (544*(1 + 2*z)*H[-1, 0, 0, 0, z])/9 + 
           (64*(-27 + 44*z)*H[0, 0, 0, 0, z])/9 - 512*(-1 + 2*z)*
            H[1, 0, 0, 0, z] - (1216*(-1 + 2*z)*H[1, 1, 0, 0, z])/9 + 
           64*(-1 + 2*z)*H[1, 1, 1, 0, z] + (1120*(-1 + 2*z)*
             H[1, 1, 1, 1, z])/9 + (608*(1 + 2*z)*H[-2, z]*zeta[2])/9 + 
           32*(1 + 2*z)*H[-1, -1, z]*zeta[2] - 
           (16*H[1, 0, z]*(4006 - 6884*z - 459*zeta[2] + 918*z*zeta[2]))/81 - 
           (16*H[2, z]*(3119 - 5704*z + 243*zeta[2] + 1458*z*zeta[2]))/81 - 
           (16*H[1, 1, z]*(2953 - 5192*z - 837*zeta[2] + 1674*z*zeta[2]))/
            81 - (8*H[0, 0, z]*(-1039 - 32764*z + 2160*z^2 + 3402*zeta[2] + 
              1836*z*zeta[2]))/81 + (32*H[-1, 0, z]*(48 + z + 80*z^2 + 
              180*z^3 + 72*z*zeta[2] + 144*z^2*zeta[2]))/(27*z) + 
           Lp^2*((-32*(-43 + 191*z)*H[0, z])/9 - (16*(-85 + 116*z)*H[1, z])/
              9 + Lh*((-32*(-6 + 11*z))/3 + 32*(-1 + 2*z)*H[0, z] + 
               (64*(-1 + 2*z)*H[1, z])/3) - (16*(-19 + 14*z)*H[2, z])/3 - 
             32*(1 + 2*z)*H[-1, 0, z] + 16*(11 + 10*z)*H[0, 0, z] - 
             (112*(-1 + 2*z)*H[1, 0, z])/3 - 16*(-1 + 2*z)*H[1, 1, z] - 
             (8*(2257 - 3068*z - 36*zeta[2] + 720*z*zeta[2]))/27) + 
           (16*H[1, z]*(8129 - 16306*z - 11079*zeta[2] + 18162*z*zeta[2] + 
              1296*zeta[3] - 2592*z*zeta[3]))/243 - 
           (32*H[-1, z]*(43*zeta[2] + 38*z*zeta[2] + 18*zeta[3] + 
              36*z*zeta[3]))/27 - (8*H[0, z]*(-58646 + 90439*z + 
              5526*zeta[2] - 46440*z*zeta[2] + 3888*z^2*zeta[2] + 
              1620*zeta[3] + 7560*z*zeta[3]))/243 + 
           Lp*((64*(-49 + 92*z)*H[2, z])/9 - (128*(7 + 3*z)*H[3, z])/3 + 
             (64*(-1 + 14*z)*H[-2, 0, z])/3 + (64*(-11 - 13*z + 3*z^2)*H[-1, 
                0, z])/3 + (128*(1 + 2*z)*H[-1, 2, z])/3 - 
             (32*(-67 - 646*z + 18*z^2)*H[0, 0, z])/9 + 
             (64*(-103 + 131*z)*H[1, 0, z])/9 + (128*(-22 + 41*z)*H[1, 1, z])/
              9 + (128*(-1 + 2*z)*H[1, 2, z])/3 - (64*(11 + 2*z)*H[2, 0, z])/
              3 + 128*(-1 + z)*H[2, 1, z] - (64*(1 + 2*z)*H[-1, -1, 0, z])/
              3 + (160*(1 + 2*z)*H[-1, 0, 0, z])/3 - 128*(2 + 3*z)*
              H[0, 0, 0, z] + (544*(-1 + 2*z)*H[1, 0, 0, z])/3 + 
             (128*(-1 + 2*z)*H[1, 1, 0, z])/3 - (256*(-1 + 2*z)*H[1, 1, 1, 
                z])/3 - (160*(1 + 2*z)*H[-1, z]*zeta[2])/3 + 
             (16*H[1, z]*(983 - 1738*z - 252*zeta[2] + 504*z*zeta[2]))/27 + 
             (16*H[0, z]*(1807 - 4166*z + 90*zeta[2] + 756*z*zeta[2]))/27 + 
             Lh*((32*(-19 + 44*z)*H[0, z])/9 + (32*(-11 + 16*z)*H[1, z])/9 - 
               32*(-1 + 2*z)*H[2, z] - (32*(-1 + 2*z)*H[0, 0, z])/3 - 32*
                (-1 + 2*z)*H[1, 0, z] - (32*(-1 + 2*z)*H[1, 1, z])/3 + 
               (32*(28 - 42*z - 9*zeta[2] + 18*z*zeta[2]))/9) + 
             (8*(-15245 + 21616*z + 4059*zeta[2] - 14166*z*zeta[2] + 
                648*z^2*zeta[2] - 198*zeta[3] + 2124*z*zeta[3]))/81) + 
           (8*(-30943 + 47153*z + 32544*zeta[2] - 57906*z*zeta[2] + 
              6480*z^2*zeta[2] - 2232*zeta[3] + 15984*z*zeta[3] - 
              11529*zeta[4] + 58698*z*zeta[4]))/243) + 
         CF*Nf*TF*(Lp^4*(-6 + 4*(-1 + 2*z)*H[0, z] + 8*(-1 + 2*z)*H[1, z]) - 
           (16*(604 - 1532*z + 27*z^2)*H[4, z])/9 - (64*(51 + 14*z)*H[5, z])/
            3 + (32*(-7 + 86*z)*H[-4, 0, z])/3 - (16*(9 + 142*z)*H[-3, 0, z])/
            3 + 64*(1 + 2*z)*H[-3, 2, z] - (272*(1 + 2*z)*H[-2, 2, z])/3 + 
           (256*(1 + 2*z)*H[-2, 3, z])/3 - 24*(7 + 12*z)*H[-1, 3, z] + 
           144*(1 + 2*z)*H[-1, 4, z] - (16*(920 - 1351*z + 27*z^2)*
             H[1, 3, z])/9 + (688*(-1 + 2*z)*H[1, 4, z])/3 - 
           (16*(613 - 1253*z + 27*z^2)*H[2, 2, z])/9 + 
           (64*(-31 + 11*z)*H[2, 3, z])/3 - (8*(696 - 518*z - 3124*z^2 - 
              1874*z^3 + 27*z^4)*H[3, 0, z])/(3*(1 + z)^2) + 
           (16*(-335 + 862*z)*H[3, 1, z])/9 + (16*(-181 + 18*z)*H[3, 2, z])/
            3 - (320*(25 + 13*z)*H[4, 0, z])/3 - (64*(31 + 39*z)*H[4, 1, z])/
            3 - (32*(-5 + 62*z)*H[-3, -1, 0, z])/3 + 16*(-7 + 74*z)*
            H[-3, 0, 0, z] - (32*(5 + 46*z)*H[-2, -2, 0, z])/3 + 
           (16*(67 + 94*z)*H[-2, -1, 0, z])/3 + 
           (64*(1 + 2*z)*H[-2, -1, 2, z])/3 - (32*(7 + 158*z)*H[-2, 0, 0, z])/
            3 + 192*(1 + 2*z)*H[-2, 2, 0, z] + 64*(1 + 2*z)*H[-2, 2, 1, z] + 
           256*(1 + 2*z)*H[-1, -3, 0, z] + (16*(53 + 68*z)*H[-1, -2, 0, z])/
            3 - (16*(1 + 16*z)*H[-1, -1, 2, z])/3 + 
           (80*(1 + 2*z)*H[-1, -1, 3, z])/3 - 16*(13 + 20*z)*H[-1, 2, 0, z] - 
           (32*(7 + 10*z)*H[-1, 2, 1, z])/3 + (256*(1 + 2*z)*H[-1, 2, 2, z])/
            3 + 272*(1 + 2*z)*H[-1, 3, 0, z] + 96*(1 + 2*z)*H[-1, 3, 1, z] + 
           224*(-1 + 2*z)*H[1, -3, 0, z] - (64*(-7 + z)*H[1, -2, 0, z])/3 - 
           (8*(1417 - 2246*z + 54*z^2)*H[1, 1, 2, z])/9 - 
           (784*(-1 + 2*z)*H[1, 1, 3, z])/3 - (8*(2753 - 3766*z + 81*z^2)*
             H[1, 2, 0, z])/9 + (16*(-593 + 1003*z)*H[1, 2, 1, z])/9 - 
           64*(-1 + 2*z)*H[1, 2, 2, z] + 432*(-1 + 2*z)*H[1, 3, 0, z] - 
           144*(-1 + 2*z)*H[1, 3, 1, z] - 192*H[2, -2, 0, z] - 
           (8*(2551 + 60*z - 7506*z^2 - 4844*z^3 + 135*z^4)*H[2, 0, 0, z])/
            (9*(1 + z)^2) - (8*(463 - 164*z - 1708*z^2 - 1048*z^3 + 27*z^4)*
             H[2, 1, 0, z])/(3*(1 + z)^2) + (16*(-298 + 785*z)*H[2, 1, 1, z])/
            9 - 16*(7 + 10*z)*H[2, 1, 2, z] + 32*(-35 + 24*z)*H[2, 2, 0, z] - 
           (16*(17 + 26*z)*H[2, 2, 1, z])/3 - (16*(425 + 58*z)*H[3, 0, 0, z])/
            3 + (208*(-15 + 2*z)*H[3, 1, 0, z])/3 + 
           (64*(-13 + 3*z)*H[3, 1, 1, z])/3 + 
           (416*(1 + 2*z)*H[-2, -1, -1, 0, z])/3 - 
           (16*(-43 + 58*z)*H[-2, -1, 0, 0, z])/3 + 
           (704*(-1 + z)*H[-2, 0, 0, 0, z])/3 - 
           (320*(1 + 2*z)*H[-1, -2, -1, 0, z])/3 - 
           (32*(1 + 2*z)*H[-1, -2, 0, 0, z])/3 - 
           (448*(1 + 2*z)*H[-1, -1, -2, 0, z])/3 + 
           (112*(-1 + 2*z)*H[-1, -1, -1, 0, z])/3 - 
           (224*(1 + 2*z)*H[-1, -1, -1, 2, z])/3 + 16*(21 + 29*z)*
            H[-1, -1, 0, 0, z] + (352*(1 + 2*z)*H[-1, -1, 2, 0, z])/3 + 
           (128*(1 + 2*z)*H[-1, -1, 2, 1, z])/3 - 8*(109 + 146*z)*
            H[-1, 0, 0, 0, z] + (832*(1 + 2*z)*H[-1, 2, 0, 0, z])/3 + 
           (128*(1 + 2*z)*H[-1, 2, 1, 0, z])/3 + 
           (64*(1 + 2*z)*H[-1, 2, 1, 1, z])/3 - 
           (8*(904 - 2880*z - 8472*z^2 - 4508*z^3 + 135*z^4)*
             H[0, 0, 0, 0, z])/(9*(1 + z)^2) + 320*(-1 + 2*z)*
            H[1, -2, 0, 0, z] - (8*(1187 - 1164*z + 45*z^2)*H[1, 0, 0, 0, z])/
            3 - (448*(-1 + 2*z)*H[1, 1, -2, 0, z])/3 - 
           (8*(2225 - 3142*z + 135*z^2)*H[1, 1, 0, 0, z])/9 - 
           8*(178 - 288*z + 9*z^2)*H[1, 1, 1, 0, z] + 
           (16*(-425 + 757*z)*H[1, 1, 1, 1, z])/9 - 
           (784*(-1 + 2*z)*H[1, 1, 1, 2, z])/3 + 
           (16*(-1 + 2*z)*H[1, 1, 2, 0, z])/3 - 
           (992*(-1 + 2*z)*H[1, 1, 2, 1, z])/3 + 
           (1952*(-1 + 2*z)*H[1, 2, 0, 0, z])/3 - 
           (16*(-1 + 2*z)*H[1, 2, 1, 0, z])/3 - 
           (928*(-1 + 2*z)*H[1, 2, 1, 1, z])/3 + (16*(-275 + 214*z)*
             H[2, 0, 0, 0, z])/3 + 64*(-17 + 13*z)*H[2, 1, 0, 0, z] - 
           (16*(47 + 26*z)*H[2, 1, 1, 0, z])/3 - 
           (16*(-43 + 98*z)*H[2, 1, 1, 1, z])/3 + 
           (256*(1 + 2*z)*H[-1, -1, -1, -1, 0, z])/3 - 
           (208*(1 + 2*z)*H[-1, -1, -1, 0, 0, z])/3 + 432*(1 + 2*z)*
            H[-1, -1, 0, 0, 0, z] - 192*(1 + 2*z)*H[-1, 0, 0, 0, 0, z] - 
           (32*(115 + 102*z)*H[0, 0, 0, 0, 0, z])/3 + 416*(-1 + 2*z)*
            H[1, 0, 0, 0, 0, z] + 992*(-1 + 2*z)*H[1, 1, 0, 0, 0, z] + 
           112*(-1 + 2*z)*H[1, 1, 1, 0, 0, z] - 
           (784*(-1 + 2*z)*H[1, 1, 1, 1, 0, z])/3 - 320*(-1 + 2*z)*
            H[1, 1, 1, 1, 1, z] - (16*(7 + 86*z)*H[-3, z]*zeta[2])/3 + 
           48*(1 + 2*z)*H[-2, -1, z]*zeta[2] - (160*(1 + 2*z)*H[-1, -2, z]*
             zeta[2])/3 + (352*(1 + 2*z)*H[-1, -1, -1, z]*zeta[2])/3 - 
           (4*H[-1, 0, 0, z]*(-799 - 966*z + 171*z^2 - 48*zeta[2] - 
              96*z*zeta[2]))/3 - (64*H[-1, 2, z]*(-5 - 9*z + 6*zeta[2] + 
              12*z*zeta[2]))/3 - (8*H[-1, -1, 0, z]*(85 + 106*z + 15*z^2 + 
              18*zeta[2] + 36*z*zeta[2]))/3 - 
           (8*H[-2, 0, z]*(40 - 282*z + 93*z^2 + 6*zeta[2] + 156*z*zeta[2]))/
            3 + (8*H[3, z]*(-529 - 3409*z + 1485*zeta[2] + 270*z*zeta[2]))/
            27 + (8*H[2, 1, z]*(2464 - 6395*z - 999*zeta[2] + 
              1566*z*zeta[2]))/27 + (8*H[1, 1, 1, z]*(3914 - 6823*z - 
              1143*zeta[2] + 2286*z*zeta[2]))/27 + 
           (8*H[1, 2, z]*(5093 - 8839*z - 1575*zeta[2] + 3150*z*zeta[2]))/
            27 - (8*H[1, 0, 0, z]*(-2729 + 1970*z + 4717*z^2 + 54*z^3 + 
              1365*zeta[2] - 1365*z*zeta[2] - 2730*z^2*zeta[2]))/
            (9*(1 + z)) + (4*H[1, 1, 0, z]*(11897 - 8921*z - 20575*z^2 + 
              135*z^3 - 4338*zeta[2] + 4338*z*zeta[2] + 8676*z^2*zeta[2]))/
            (27*(1 + z)) + (4*H[2, 0, z]*(15436 - 8878*z - 24017*z^2 + 
              135*z^3 - 4194*zeta[2] + 5490*z*zeta[2] + 9684*z^2*zeta[2]))/
            (27*(1 + z)) + (2*H[0, 0, 0, z]*(13657 - 18085*z - 24884*z^2 + 
              6318*z^3 + 1422*zeta[2] + 27378*z*zeta[2] + 25956*z^2*zeta[2]))/
            (27*(1 + z)) + Lp^3*((-8*(-80 + 67*z)*H[0, z])/9 - 
             (8*(-109 + 128*z)*H[1, z])/9 + Lh*(-12 + 8*(-1 + 2*z)*H[0, z] + 
               16*(-1 + 2*z)*H[1, z]) - (64*(-2 + z)*H[2, z])/3 - 
             (8*(-13 + 14*z)*H[0, 0, z])/3 - (176*(-1 + 2*z)*H[1, 0, z])/3 - 
             (112*(-1 + 2*z)*H[1, 1, z])/3 + (2*(187 - 186*z - 64*zeta[2] + 
                32*z*zeta[2]))/3) + (8*H[-1, -1, z]*(-5*zeta[2] + 
              46*z*zeta[2] - 24*zeta[3] - 48*z*zeta[3]))/3 + 
           (8*H[-2, z]*(101*zeta[2] + 162*z*zeta[2] - 8*zeta[3] - 
              16*z*zeta[3]))/3 - (4*H[1, 1, z]*(21602 - 40030*z - 
              15381*zeta[2] + 25794*z*zeta[2] + 486*z^2*zeta[2] - 
              216*zeta[3] + 432*z*zeta[3]))/81 - 
           (4*H[1, 0, z]*(11048 - 22957*z - 11565*zeta[2] + 17622*z*zeta[2] + 
              162*z^2*zeta[2] - 2808*zeta[3] + 5616*z*zeta[3]))/27 + 
           (8*H[-1, 0, z]*(48 - 36*z + 41*z^2 + 189*z^3 + 100*z*zeta[2] + 
              172*z^2*zeta[2] + 116*z*zeta[3] + 232*z^2*zeta[3]))/(3*z) - 
           (4*H[2, z]*(25588 + 13068*z - 50628*z^2 - 38108*z^3 - 
              10431*zeta[2] + 2268*z*zeta[2] + 35343*z^2*zeta[2] + 
              23454*z^3*zeta[2] + 486*z^4*zeta[2] + 7236*zeta[3] + 
              12960*z*zeta[3] + 4212*z^2*zeta[3] - 1512*z^3*zeta[3]))/
            (81*(1 + z)^2) - (2*H[0, 0, z]*(34642 - 132297*z - 348108*z^2 - 
              160757*z^3 + 20412*z^4 - 38223*zeta[2] + 18738*z*zeta[2] + 
              150201*z^2*zeta[2] + 95184*z^3*zeta[2] + 972*z^4*zeta[2] + 
              74088*zeta[3] + 205632*z*zeta[3] + 189000*z^2*zeta[3] + 
              57456*z^3*zeta[3]))/(81*(1 + z)^2) + 
           Lp^2*(4*(-93 + 142*z)*H[2, z] - 8*(27 + 2*z)*H[3, z] - 
             24*(1 + 2*z)*H[-1, 0, z] + 32*(1 + 2*z)*H[-1, 2, z] + 
             (14*(-73 + 152*z)*H[0, 0, z])/3 + (4*(-553 + 710*z)*H[1, 0, z])/
              3 + (4*(-187 + 278*z)*H[1, 1, z])/3 + 120*(-1 + 2*z)*
              H[1, 2, z] + 8*(-37 + 2*z)*H[2, 0, z] + 8*(-17 + 10*z)*
              H[2, 1, z] + 16*(1 + 2*z)*H[-1, 0, 0, z] - 4*(43 + 10*z)*
              H[0, 0, 0, z] + 152*(-1 + 2*z)*H[1, 0, 0, z] + 
             120*(-1 + 2*z)*H[1, 1, 0, z] + 8*(-1 + 2*z)*H[1, 1, 1, z] - 
             32*(1 + 2*z)*H[-1, z]*zeta[2] + (8*H[1, z]*(103 - 203*z - 
                6*zeta[2] + 12*z*zeta[2]))/3 + (2*H[0, z]*(-299 - 169*z + 
                222*zeta[2] + 228*z*zeta[2]))/3 + Lh*(8*(5 + 8*z)*H[0, z] + 
               48*(-1 + 2*z)*H[1, z] - 32*(-1 + 2*z)*H[2, z] - 48*(-1 + 2*z)*
                H[0, 0, z] - 96*(-1 + 2*z)*H[1, 0, z] - 32*(-1 + 2*z)*
                H[1, 1, z] + 8*(10 - 19*z - 4*zeta[2] + 8*z*zeta[2])) + 
             (-251 + 1058*z + 738*zeta[2] - 1704*z*zeta[2] - 528*zeta[3] - 
               384*z*zeta[3])/3) - (4*H[-1, z]*(165*zeta[2] + 250*z*zeta[2] + 
              15*z^2*zeta[2] + 84*z*zeta[3] - 894*zeta[4] - 1788*z*zeta[4]))/
            3 + (2*H[1, z]*(80177 - 125081*z - 205258*z^2 - 203526*zeta[2] + 
              126738*z*zeta[2] + 334638*z^2*zeta[2] + 2430*z^3*zeta[2] - 
              143532*zeta[3] + 33372*z*zeta[3] + 182736*z^2*zeta[3] + 
              5832*z^3*zeta[3] + 87804*zeta[4] - 87804*z*zeta[4] - 
              175608*z^2*zeta[4]))/(243*(1 + z)) - 
           (2*H[0, z]*(352088 + 1788273*z + 2520282*z^2 + 1084097*z^3 - 
              80640*zeta[2] - 470853*z*zeta[2] - 672570*z^2*zeta[2] - 
              252225*z^3*zeta[2] + 30132*z^4*zeta[2] + 102276*zeta[3] - 
              254016*z*zeta[3] - 809028*z^2*zeta[3] - 462456*z^3*zeta[3] - 
              5832*z^4*zeta[3] + 243972*zeta[4] + 758808*z*zeta[4] + 
              785700*z^2*zeta[4] + 270864*z^3*zeta[4]))/(243*(1 + z)^2) + 
           Lp*((-16*(-139 + 323*z)*H[3, z])/3 + 16*(45 + 2*z)*H[4, z] - 
             512*z*H[-3, 0, z] + 16*(1 + 32*z)*H[-2, 0, z] - 
             64*(1 + 2*z)*H[-2, 2, z] + 96*(1 + 2*z)*H[-1, 2, z] - 
             96*(1 + 2*z)*H[-1, 3, z] - (16*(-190 + 293*z)*H[1, 2, z])/3 - 
             224*(-1 + 2*z)*H[1, 3, z] - (16*(-343 + 641*z)*H[2, 0, z])/3 - 
             (128*(-13 + 29*z)*H[2, 1, z])/3 - 16*(-35 + 26*z)*H[2, 2, z] + 
             16*(77 + 54*z)*H[3, 0, z] + 32*(11 + 12*z)*H[3, 1, z] + 
             32*(-1 + 10*z)*H[-2, -1, 0, z] - 48*(-1 + 2*z)*H[-2, 0, 0, z] + 
             96*(1 + 2*z)*H[-1, -2, 0, z] - 48*(5 + 8*z)*H[-1, -1, 0, z] + 
             24*(17 + 24*z)*H[-1, 0, 0, z] - 192*(1 + 2*z)*H[-1, 2, 0, z] - 
             64*(1 + 2*z)*H[-1, 2, 1, z] - 4*(-197 + 674*z)*H[0, 0, 0, z] - 
             160*(-1 + 2*z)*H[1, -2, 0, z] - 328*(-7 + 8*z)*H[1, 0, 0, z] - 
             16*(-73 + 111*z)*H[1, 1, 0, z] - (1664*(-1 + 2*z)*H[1, 1, 1, z])/
              3 + 128*(-1 + 2*z)*H[1, 1, 2, z] - 160*(-1 + 2*z)*
              H[1, 2, 0, z] + 96*(-1 + 2*z)*H[1, 2, 1, z] - 
             16*(-61 + 18*z)*H[2, 0, 0, z] - 16*(-37 + 30*z)*H[2, 1, 0, z] - 
             32*(-5 + 4*z)*H[2, 1, 1, z] - 64*(1 + 2*z)*H[-1, -1, -1, 0, z] - 
             96*(1 + 2*z)*H[-1, -1, 0, 0, z] - 48*(1 + 2*z)*H[-1, 0, 0, 0, 
               z] + 16*(39 + 38*z)*H[0, 0, 0, 0, z] - 208*(-1 + 2*z)*
              H[1, 0, 0, 0, z] - 416*(-1 + 2*z)*H[1, 1, 0, 0, z] + 
             64*(-1 + 2*z)*H[1, 1, 1, 0, z] + 256*(-1 + 2*z)*
              H[1, 1, 1, 1, z] + 48*(1 + 6*z)*H[-2, z]*zeta[2] - 
             24*(9 + 16*z)*H[-1, z]*zeta[2] - 32*(1 + 2*z)*H[-1, -1, z]*
              zeta[2] + 16*H[-1, 0, z]*(-6 - 11*z + 9*z^2 + 4*zeta[2] + 8*z*
                zeta[2]) + (8*H[2, z]*(-265 + 380*z - 78*zeta[2] + 
                12*z*zeta[2]))/3 - (8*H[1, 1, z]*(371 - 640*z - 114*zeta[2] + 
                228*z*zeta[2]))/3 - (8*H[1, 0, z]*(2327 - 3934*z - 
                702*zeta[2] + 1404*z*zeta[2]))/9 - (4*H[0, 0, z]*(2102 - 
                3379*z + 324*z^2 + 558*zeta[2] + 2052*z*zeta[2]))/9 + 
             (4*H[1, z]*(2941 - 9032*z - 5580*zeta[2] + 9648*z*zeta[2] - 
                2592*zeta[3] + 5184*z*zeta[3]))/27 + (2*H[0, z]*(-29201 - 
                45032*z - 1674*zeta[2] + 25272*z*zeta[2] + 9936*zeta[3] + 
                13392*z*zeta[3]))/27 + Lh*(-8*(-5 + 14*z)*H[2, z] + 16*
                (-1 + 2*z)*H[3, z] - 4*(-7 + 32*z)*H[0, 0, z] - 24*
                (-7 + 10*z)*H[1, 0, z] - 8*(-7 + 10*z)*H[1, 1, z] + 48*
                (-1 + 2*z)*H[1, 2, z] + 144*(-1 + 2*z)*H[2, 0, z] + 48*
                (-1 + 2*z)*H[2, 1, z] + 88*(-1 + 2*z)*H[0, 0, 0, z] + 144*
                (-1 + 2*z)*H[1, 0, 0, z] + 48*(-1 + 2*z)*H[1, 1, 0, z] + 16*
                (-1 + 2*z)*H[1, 1, 1, z] - 16*H[1, z]*(5 - 9*z - 3*zeta[2] + 
                 6*z*zeta[2]) - 4*H[0, z]*(-20 - 83*z - 4*zeta[2] + 
                 8*z*zeta[2]) + 4*(85 - 103*z - 10*zeta[2] + 28*z*zeta[2] - 
                 32*zeta[3] + 64*z*zeta[3])) + (-96629 + 113614*z + 27552*
                zeta[2] - 42360*z*zeta[2] + 2592*z^2*zeta[2] + 15600*
                zeta[3] - 44448*z*zeta[3] + 9504*zeta[4] + 31680*z*zeta[4])/
              18) + (-3695057 - 3377992*z + 4329187*z^2 + 4012122*z^3 + 
             945448*zeta[2] + 677016*z*zeta[2] - 1319016*z^2*zeta[2] - 
             887288*z^3*zeta[2] + 163296*z^4*zeta[2] + 999168*zeta[3] + 
             708480*z*zeta[3] - 1584432*z^2*zeta[3] - 1287264*z^3*zeta[3] + 
             6480*z^4*zeta[3] - 184896*zeta[2]*zeta[3] + 554688*z^2*zeta[2]*
              zeta[3] + 369792*z^3*zeta[2]*zeta[3] - 33264*zeta[4] + 
             927936*z*zeta[4] + 1977048*z^2*zeta[4] + 1094256*z^3*zeta[4] + 
             64152*z^4*zeta[4] - 1038528*zeta[5] - 2408832*z*zeta[5] - 
             1702080*z^2*zeta[5] - 331776*z^3*zeta[5])/(324*(1 + z)^2))))
 
dFFMSb["qq"] = delta[1 - z] + as*CF*(-2*(-1 + z) + 2*Lp*(1 + z) - 
       (4*(1 + z^2)*H[0, z])/(-1 + z)) - 32*as^3*CF^3*Lp^3*plusD[2, 1 - z] + 
     as^2*(CF*Nf*TF*((8*(45 - 67*z + 27*z^2)*H[0, z])/(3*(-1 + z)) + 
         Lp^2*((-8*(-7 + 8*z))/3 + 8*(1 + z)*H[0, z]) - 
         (8*(-4 - 57*z + 62*z^2)*H[0, 0, z])/(3*(-1 + z)) + 
         Lp*((-8*(-97 + 107*z))/9 + (16*(5 - 24*z + 20*z^2)*H[0, z])/
            (3*(-1 + z)) - 48*(1 + z)*H[0, 0, z]) - 16*(-1 + z)*H[1, 0, z] + 
         88*(1 + z)*H[0, 0, 0, z] - (4*(307 - 251*z - 108*zeta[2] + 
            108*z*zeta[2]))/27) + CA*CF*((11*Lp^2*(1 + z))/3 + 2*H[1, z] - 
         (4*(1 + z^2)*H[3, z])/(-1 + z) - (8*(1 + z^2)*H[-2, 0, z])/(1 + z) - 
         4*(1 + z)*H[-1, 0, z] + ((-85 + 60*z + 47*z^2)*H[0, 0, z])/
          (3*(-1 + z)) - 8*(-1 + z)*H[1, 0, z] - (4*(1 + z^2)*H[1, 2, z])/
          (-1 + z) + (4*(1 + z^2)*H[2, 0, z])/(1 + z) - 
         (8*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
         (12*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (36*(1 + z^2)*H[0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-243 + 262*z - 159*z^2 + 36*zeta[2] + 36*z^2*zeta[2]))/
          (3*(-1 + z)) + Lp*((-2*(-1 + 23*z^2)*H[0, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*(1 + z^2)*H[0, 0, z])/
            ((-1 + z)*(1 + z)) + (4*(-28 + 67*z + 95*z^2 - 18*z*zeta[2]))/
            (9*(1 + z))) - (1205 - 397*z - 1205*z^2 + 397*z^3 + 108*zeta[2] - 
           216*z*zeta[2] - 108*z^2*zeta[2] + 216*z^3*zeta[2] - 432*zeta[3] - 
           756*z*zeta[3] + 324*z^2*zeta[3])/(27*(-1 + z)*(1 + z))) + 
       CF^2*(-2*Lp^3*(1 + z) - 2*H[1, z] + Lp^2*(6*(-1 + z) - 4*Lh*(1 + z) + 
           (2*(3 + 5*z^2)*H[0, z])/(-1 + z) + 8*(1 + z)*H[1, z]) + 
         4*(-1 + z)*H[2, z] + (28*(1 + z^2)*H[3, z])/(-1 + z) + 
         (16*(1 + z^2)*H[-2, 0, z])/(1 + z) + 8*(1 + z)*H[-1, 0, z] - 
         (2*(-38 + 42*z + 11*z^2)*H[0, 0, z])/(-1 + z) + 
         36*(-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) + 
         (4*(15 + 11*z)*(1 + z^2)*H[2, 0, z])/((-1 + z)*(1 + z)) + 
         (4*(1 + z^2)*H[2, 1, z])/(-1 + z) + (16*(1 + z^2)*H[-1, -1, 0, z])/
          (1 + z) + (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
         (2*(47 + 11*z + 69*z^2 + 33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (36*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (4*H[0, z]*(21 - 33*z + 16*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
          (-1 + z) + Lp*((4*(-7 + 8*z + 2*z^2)*H[0, z])/(-1 + z) + 
           Lh*(4*(-1 + z) + (8*(1 + z^2)*H[0, z])/(-1 + z)) - 
           8*(-1 + z)*H[1, z] - (24*(1 + z^2)*H[2, z])/(-1 + z) - 
           (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - (4*(7 + 3*z + 13*z^2 + 9*z^3)*
             H[0, 0, z])/((-1 + z)*(1 + z)) - (24*(1 + z^2)*H[1, 0, z])/
            (-1 + z) - (2*(-22 + 22*z^2 + 5*zeta[2] + 2*z*zeta[2] + 
              5*z^2*zeta[2]))/(1 + z)) + (2*(10 - 10*z - 10*z^2 + 10*z^3 + 
            15*zeta[2] - 19*z*zeta[2] - 15*z^2*zeta[2] + 19*z^3*zeta[2] + 
            28*zeta[3] + 16*z*zeta[3] + 28*z^2*zeta[3] + 16*z^3*zeta[3]))/
          ((-1 + z)*(1 + z)))) + plusD[1, 1 - z]*(16*as^2*CF^2*Lp^2 + 
       as^3*(CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - z]*
      (-4*as*CF*Lp + as^2*(CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF*Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((154*Lp^4)/9 + Lp^3*((88*Lh)/3 - (8*(-67 + 18*zeta[2]))/
                9) + Lp^2*((-16*Lh*(-67 + 18*zeta[2]))/9 + 
               (2*(404 + 495*zeta[2] - 378*zeta[3]))/27) - 
             (4*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + (2*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81)) + 
           CF*Nf*TF*((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^3*(-8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           Lp^3*(-8*Lh^2 + 28*zeta[2]) - 5*Lp*zeta[4]) + 
         CF^2*Nf*TF*((-160/9 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(1 + 45*zeta[2]))/27) + 
           Lp*((-896*Lh)/27 - (4*(-1813 + 450*zeta[2] + 1548*zeta[3]))/81) - 
           (2*(-1711 + 112*zeta[2] + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(-Z5psTL[3, z] + CF*Nf^2*TF^2*
        (Lp^3*((64*(-7 + 8*z))/27 - (64*(1 + z)*H[0, z])/9) - 
         (224*(1 + 55*z)*H[3, z])/27 + (1600*(1 + z)*H[4, z])/9 + 
         (512*(-1 + z)*H[1, 0, z])/3 + (1664*(-1 + z)*H[1, 1, z])/27 - 
         96*(-1 + z)*H[1, 2, z] - (32*(-59 + 115*z)*H[2, 0, z])/9 - 
         (224*(-5 + 13*z)*H[2, 1, z])/27 + (64*(1 + z)*H[2, 2, z])/3 + 
         (448*(1 + z)*H[3, 0, z])/3 + (448*(1 + z)*H[3, 1, z])/9 - 
         (32*(153 - 702*z + 563*z^2)*H[0, 0, 0, z])/(27*(-1 + z)) - 
         (992*(-1 + z)*H[1, 0, 0, z])/3 - (416*(-1 + z)*H[1, 1, 0, z])/3 - 
         (160*(-1 + z)*H[1, 1, 1, z])/9 + 64*(1 + z)*H[2, 0, 0, z] + 
         (64*(1 + z)*H[2, 1, 0, z])/3 + (64*(1 + z)*H[2, 1, 1, z])/9 + 
         (1024*(1 + z)*H[0, 0, 0, 0, z])/9 + (32*(-1 + z)*H[1, z]*
           (-320 + 27*zeta[2]))/81 - (64*H[2, z]*(188 - 370*z + 27*zeta[2] + 
            27*z*zeta[2]))/81 - (64*H[0, 0, z]*(308 + 471*z - 804*z^2 - 
            225*zeta[2] + 225*z^2*zeta[2]))/(81*(-1 + z)) + 
         Lp^2*((-32*(9 - 42*z + 35*z^2)*H[0, z])/(9*(-1 + z)) - 
           (160*(-1 + z)*H[1, z])/3 + (64*(1 + z)*H[2, z])/3 + 
           (128*(1 + z)*H[0, 0, z])/3 - (32*(55 - 65*z + 18*zeta[2] + 
              18*z*zeta[2]))/27) + Lp*((-1664*(-1 + z)*H[1, z])/9 + 
           (32*(-17 + 73*z)*H[2, z])/9 - (320*(1 + z)*H[3, z])/3 + 
           (32*(15 - 126*z + 115*z^2)*H[0, 0, z])/(9*(-1 + z)) + 
           (608*(-1 + z)*H[1, 0, z])/3 + (160*(-1 + z)*H[1, 1, z])/3 - 
           64*(1 + z)*H[2, 0, z] - (64*(1 + z)*H[2, 1, z])/3 - 
           (320*(1 + z)*H[0, 0, 0, z])/3 - (32*(587 - 637*z - 45*zeta[2] + 
              549*z*zeta[2]))/81 + (64*H[0, z]*(2 + 123*z - 135*z^2 - 
              45*zeta[2] + 45*z^2*zeta[2]))/(27*(-1 + z))) + 
         (32*H[0, z]*(-791 + 6378*z - 5731*z^2 - 711*zeta[2] - 
            2106*z*zeta[2] + 2817*z^2*zeta[2] - 216*zeta[3] + 
            216*z^2*zeta[3]))/(243*(-1 + z)) - 
         (16*(28628 - 29092*z - 7416*zeta[2] + 13968*z*zeta[2] - 
            5292*zeta[3] - 1404*z*zeta[3] - 5589*zeta[4] - 5589*z*zeta[4]))/
          729) + CF^2*Nf*TF*(Lp^4*((8*(-19 + 26*z))/9 - 8*(1 + z)*H[0, z]) + 
         Lh*((-224*(-1 + z))/27 - (448*(1 + z^2)*H[0, z])/(27*(-1 + z))) + 
         (32*(189 - 440*z - 87*z^2 + 442*z^3)*H[4, z])/(9*(-1 + z)*(1 + z)) - 
         (2656*(1 + z)*H[5, z])/3 - (128*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) - 
         (64*(43 + 18*z + 25*z^2)*H[-2, 0, z])/(27*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) - 
         (64*(7 - 6*z + 7*z^2)*H[-1, 2, z])/(27*(1 + z)) + 
         (512*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) + 
         (8*(413 - 906*z + 413*z^2)*H[1, 2, z])/(9*(-1 + z)) + 
         (32*(73 - 136*z + 73*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
         (64*(25 - 12*z - 19*z^2 + 14*z^3)*H[2, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (640*(1 + z)*H[2, 3, z])/3 + (32*(89 - 586*z - 7*z^2 + 584*z^3)*
           H[3, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (32*(16 - 21*z + 4*z^2 + 33*z^3)*H[3, 1, z])/(9*(-1 + z)*(1 + z)) - 
         (416*(1 + z)*H[3, 2, z])/3 - 1056*(1 + z)*H[4, 0, z] - 
         (32*(1 + z)*H[4, 1, z])/3 + (128*(1 + z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) + (160*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) - 
         (128*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (32*(107 + 54*z + 107*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) + 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (40*(5 - 2*z + 5*z^2)*H[1, 0, 0, z])/(-1 + z) + 
         (40*(39 - 94*z + 39*z^2)*H[1, 1, 0, z])/(9*(-1 + z)) + 
         (104*(-1 + z)*H[1, 1, 1, z])/3 + (32*(33 - 62*z + 33*z^2)*
           H[1, 1, 2, z])/(3*(-1 + z)) + (64*(115 - 213*z + 115*z^2)*
           H[1, 2, 0, z])/(9*(-1 + z)) + (32*(49 - 90*z + 49*z^2)*
           H[1, 2, 1, z])/(9*(-1 + z)) + (32*(260 - 253*z - 136*z^2 + 
            269*z^3)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (64*(41 - 28*z - 16*z^2 + 29*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) + (32*(20 - 39*z + 23*z^2)*H[2, 1, 1, z])/
          (9*(-1 + z)) - (320*(1 + z)*H[2, 1, 2, z])/3 - 
         (448*(1 + z)*H[2, 2, 0, z])/3 - 64*(1 + z)*H[2, 2, 1, z] - 
         (1184*(1 + z)*H[3, 0, 0, z])/3 - (32*(1 + z)*H[3, 1, 0, z])/3 - 
         32*(1 + z)*H[3, 1, 1, z] + (512*(1 + z^2)*H[-1, -1, -1, 0, z])/
          (9*(1 + z)) + (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (32*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (128*(14 - 122*z + 40*z^2 + 129*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) + (16*(195 - 314*z + 195*z^2)*
           H[1, 0, 0, 0, z])/(3*(-1 + z)) + (64*(23 - 40*z + 23*z^2)*
           H[1, 1, 0, 0, z])/(3*(-1 + z)) + (128*(23 - 42*z + 23*z^2)*
           H[1, 1, 1, 0, z])/(9*(-1 + z)) + (160*(-1 + z)*H[1, 1, 1, 1, z])/
          3 - (544*(1 + z)*H[2, 0, 0, 0, z])/3 - 
         (128*(1 + z)*H[2, 1, 0, 0, z])/3 - (128*(1 + z)*H[2, 1, 1, 0, z])/
          3 - (64*(1 + z)*H[2, 1, 1, 1, z])/3 - 1088*(1 + z)*
          H[0, 0, 0, 0, 0, z] - (256*(1 + z^2)*H[-2, z]*zeta[2])/
          (9*(1 + z)) - (128*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) - 
         (128*H[-1, 0, z]*(-7 + 42*z - 7*z^2 + 45*zeta[2] + 45*z^2*zeta[2]))/
          (81*(1 + z)) + (8*H[2, 1, z]*(92 - 25*z - 107*z^2 - 168*zeta[2] + 
            168*z^2*zeta[2]))/(9*(-1 + z)) - 
         (8*H[1, 1, z]*(-305 + 606*z - 301*z^2 + 268*zeta[2] - 
            552*z*zeta[2] + 268*z^2*zeta[2]))/(9*(-1 + z)) - 
         (8*H[1, 0, z]*(-7889 + 14586*z - 7817*z^2 + 5706*zeta[2] - 
            10908*z*zeta[2] + 5706*z^2*zeta[2]))/(81*(-1 + z)) + 
         (8*H[2, 0, z]*(-2918 + 2833*z + 1456*z^2 - 3815*z^3 - 1008*zeta[2] - 
            1008*z*zeta[2] + 1008*z^2*zeta[2] + 1008*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) + (8*H[3, z]*(1746 + 3737*z - 2604*z^2 - 
            4435*z^3 - 1044*zeta[2] - 1044*z*zeta[2] + 1044*z^2*zeta[2] + 
            1044*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (8*H[0, 0, 0, z]*(4303 - 1905*z - 1079*z^2 + 3129*z^3 - 
            1845*zeta[2] - 1845*z*zeta[2] + 1845*z^2*zeta[2] + 
            1845*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^3*((-16*(44 - 102*z + 71*z^2)*H[0, z])/(9*(-1 + z)) + 
           Lh*((8*(-13 + 17*z))/3 - 16*(1 + z)*H[0, z]) - 
           (64*(-2 + 3*z)*H[1, z])/3 + (64*(1 + z)*H[2, z])/3 + 
           (176*(1 + z)*H[0, 0, z])/3 - (4*(-45 + 5*z + 48*zeta[2] + 
              48*z*zeta[2]))/9) - (8*H[1, z]*(1791 - 3569*z + 1778*z^2 + 
            335*zeta[2] - 670*z*zeta[2] + 335*z^2*zeta[2] - 880*zeta[3] + 
            1752*z*zeta[3] - 880*z^2*zeta[3]))/(9*(-1 + z)) - 
         (128*H[-1, z]*(7*zeta[2] + 9*z*zeta[2] + 7*z^2*zeta[2] + 3*zeta[3] + 
            3*z^2*zeta[3]))/(27*(1 + z)) + 
         (8*H[0, 0, z]*(-3265 - 18278*z + 6496*z^2 + 20613*z^3 - 
            4608*zeta[2] - 8271*z*zeta[2] + 1899*z^2*zeta[2] + 
            6714*z^3*zeta[2] + 8640*zeta[3] + 8640*z*zeta[3] - 
            8640*z^2*zeta[3] - 8640*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
         (8*H[2, z]*(-7076 + 22135*z + 5893*z^2 - 23318*z^3 + 6084*zeta[2] - 
            4500*z*zeta[2] - 6228*z^2*zeta[2] + 5220*z^3*zeta[2] - 
            2376*zeta[3] - 2376*z*zeta[3] + 2376*z^2*zeta[3] + 
            2376*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
         Lp^2*((-8*(-281 + 361*z)*H[1, z])/9 + (32*(4 - 13*z + 11*z^2)*
             H[2, z])/(-1 + z) - 160*(1 + z)*H[3, z] + 
           (64*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (8*(112 - 121*z - 71*z^2 + 146*z^3)*H[0, 0, z])/
            (3*(-1 + z)*(1 + z)) + Lh*((8*(-181 + 221*z))/9 - 
             (16*(11 - 48*z + 41*z^2)*H[0, z])/(3*(-1 + z)) + 
             96*(1 + z)*H[0, 0, z]) + (32*(9 - 16*z + 9*z^2)*H[1, 0, z])/
            (-1 + z) - 96*(1 + z)*H[2, 0, z] - 216*(1 + z)*H[0, 0, 0, z] + 
           (8*H[0, z]*(-5 - 279*z + 191*z^2 - 27*zeta[2] + 27*z^2*zeta[2]))/
            (9*(-1 + z)) + (8*(1610 + z - 1609*z^2 - 819*zeta[2] - 
              711*z*zeta[2] + 180*z^2*zeta[2] - 108*zeta[3] - 216*z*zeta[3] - 
              108*z^2*zeta[3]))/(27*(1 + z))) + 
         (4*H[0, z]*(20898 + 54452*z - 20221*z^2 - 53775*z^3 - 
            36792*zeta[2] - 960*z*zeta[2] + 37026*z^2*zeta[2] + 
            714*z^3*zeta[2] - 8676*zeta[3] - 32580*z*zeta[3] + 
            3420*z^2*zeta[3] + 29628*z^3*zeta[3] + 24786*zeta[4] + 
            24786*z*zeta[4] - 24786*z^2*zeta[4] - 24786*z^3*zeta[4]))/
          (81*(-1 + z)*(1 + z)) + Lp*((-32*(21 - 85*z - 6*z^2 + 92*z^3)*
             H[3, z])/(3*(-1 + z)*(1 + z)) + 576*(1 + z)*H[4, z] - 
           (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
           (64*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) + 
           (8*(941 - 1662*z + 941*z^2)*H[1, 0, z])/(9*(-1 + z)) - 
           88*(-1 + z)*H[1, 1, z] - (16*(61 - 114*z + 61*z^2)*H[1, 2, z])/
            (3*(-1 + z)) - (32*(39 - 94*z - 21*z^2 + 104*z^3)*H[2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(-1 - 3*z + 2*z^2)*H[2, 1, z])/
            (3*(-1 + z)) + 96*(1 + z)*H[2, 2, z] + 480*(1 + z)*H[3, 0, z] - 
           32*(1 + z)*H[3, 1, z] - (128*(1 + z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) - (128*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (16*(117 - 169*z - 35*z^2 + 195*z^3)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(68 - 117*z + 68*z^2)*H[1, 0, 0, z])/
            (3*(-1 + z)) - (16*(31 - 54*z + 31*z^2)*H[1, 1, 0, z])/
            (3*(-1 + z)) - 80*(-1 + z)*H[1, 1, 1, z] + 224*(1 + z)*
            H[2, 0, 0, z] + 32*(1 + z)*H[2, 1, 0, z] + 
           32*(1 + z)*H[2, 1, 1, z] + 608*(1 + z)*H[0, 0, 0, 0, z] + 
           (64*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           (8*H[1, z]*(2159 - 2365*z - 1890*zeta[2] + 1890*z*zeta[2]))/27 - 
           (8*H[2, z]*(-365 + 954*z - 809*z^2 - 252*zeta[2] + 
              252*z^2*zeta[2]))/(9*(-1 + z)) + 
           (4*H[0, 0, z]*(1605 + 467*z - 737*z^2 + 81*z^3 - 540*zeta[2] - 
              540*z*zeta[2] + 540*z^2*zeta[2] + 540*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) + Lh*((-16*(145 - 201*z + 91*z^2)*H[0, z])/
              (9*(-1 + z)) + (16*(-4 - 57*z + 62*z^2)*H[0, 0, z])/
              (3*(-1 + z)) + 32*(-1 + z)*H[1, 0, z] - 176*(1 + z)*
              H[0, 0, 0, z] + (8*(365 - 253*z - 108*zeta[2] + 108*z*zeta[2]))/
              27) - (4*H[0, z]*(-9865 - 661*z + 10467*z^2 + 1263*z^3 + 
              1836*zeta[2] - 4068*z*zeta[2] - 2160*z^2*zeta[2] + 
              4032*z^3*zeta[2] + 2376*zeta[3] + 2376*z*zeta[3] - 
              2376*z^2*zeta[3] - 2376*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
           (2*(-46357 - 3626*z + 42731*z^2 - 48114*zeta[2] - 14220*z*zeta[
                2] + 36774*z^2*zeta[2] + 15156*zeta[3] - 25416*z*zeta[3] - 
              40572*z^2*zeta[3] + 28188*zeta[4] + 56376*z*zeta[4] + 
              28188*z^2*zeta[4]))/(81*(1 + z))) + 
         (196031 - 185765*z - 196031*z^2 + 185765*z^3 - 45904*zeta[2] + 
           177352*z*zeta[2] + 41816*z^2*zeta[2] - 174272*z^3*zeta[2] - 
           80760*zeta[3] - 51672*z*zeta[3] + 58056*z^2*zeta[3] + 
           40488*z^3*zeta[3] - 6912*zeta[2]*zeta[3] - 6912*z*zeta[2]*
            zeta[3] + 6912*z^2*zeta[2]*zeta[3] + 6912*z^3*zeta[2]*zeta[3] - 
           131832*zeta[4] - 189504*z*zeta[4] + 112680*z^2*zeta[4] + 
           182448*z^3*zeta[4] + 90720*zeta[5] + 90720*z*zeta[5] - 
           90720*z^2*zeta[5] - 90720*z^3*zeta[5])/(81*(-1 + z)*(1 + z))) + 
       CF^3*(Lp^5*(1 + z) + Lp^4*(-5*(-1 + z) + 4*Lh*(1 + z) - 
           (4*(1 + 2*z^2)*H[0, z])/(-1 + z) - 8*(1 + z)*H[1, z]) - 
         (8*(166 - 386*z - 301*z^2 + 551*z^3)*H[4, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(109 + 122*z + 135*z^2 + 148*z^3)*H[5, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-31 + 41*z - 95*z^2 + 65*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - (16*(62 + 202*z + 137*z^2)*
           H[-3, 0, z])/(3*(1 + z)) + (64*(-38 + 41*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) + (16*(133 + 138*z + 38*z^2)*H[-2, 2, z])/
          (3*(1 + z)) + (32*(-53 + 57*z - 56*z^2 + 60*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (32*(19 + 30*z + 19*z^2)*H[-1, 3, z])/
          (1 + z) + (3872*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (32*(77 - 149*z + 78*z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (2672*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (8*(11 - 129*z - 56*z^2 + 168*z^3)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(239 + 67*z + 221*z^2 + 49*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(361 - 231*z - 637*z^2 + 105*z^3)*H[3, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(19 - 27*z - 25*z^2 + 45*z^3)*H[3, 1, z])/
          (3*(-1 + z)*(1 + z)) - (16*(103 + 123*z + 115*z^2 + 127*z^3)*
           H[3, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(283 + 123*z + 453*z^2 + 233*z^3)*H[4, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(39 + 43*z^2)*H[4, 1, z])/(3*(-1 + z)) - 
         (32*(63 + 31*z + 43*z^2 + 51*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-57 - 19*z - 173*z^2 + 49*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-59 + 27*z - 53*z^2 + 21*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(25 + 36*z + 26*z^2)*H[-2, -1, 0, z])/
          (3*(1 + z)) - (64*(-14 + 18*z - 15*z^2 + 19*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-55 - 323*z + 172*z^2 + 254*z^3)*
           H[-2, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(2 + z^2)*H[-2, 2, 0, z])/(3*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, 1, z])/(3*(1 + z)) + 
         (928*(1 + z^2)*H[-1, -3, 0, z])/(3*(1 + z)) + 
         (32*(42 + 74*z + 41*z^2)*H[-1, -2, 0, z])/(3*(1 + z)) - 
         (352*(1 + z^2)*H[-1, -2, 2, z])/(1 + z) + 
         (32*(31 + 44*z + 31*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (1984*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (64*(14 + 19*z + 14*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (32*(5 + 8*z + 5*z^2)*H[-1, 2, 1, z])/(1 + z) + 
         (416*(1 + z^2)*H[-1, 2, 2, z])/(1 + z) + 
         (32*(11 + 9*z + 11*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (320*(1 + z^2)*H[1, -3, 0, z])/(-1 + z) - 
         (32*(-21 + 19*z)*H[1, -2, 0, z])/3 + (64*(1 + z^2)*H[1, -2, 2, z])/
          (-1 + z) - (8*(-91 + 89*z)*H[1, 1, 2, z])/3 - 
         (256*(1 + z^2)*H[1, 1, 3, z])/(-1 + z) - 
         (8*(287 - 620*z + 291*z^2)*H[1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(-1 + 2*z)*H[1, 2, 1, z])/3 - (240*(1 + z^2)*H[1, 2, 2, z])/
          (-1 + z) - (2272*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (416*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) - 
         (128*(7 + 6*z)*(1 + z^2)*H[2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(91 - 405*z - 412*z^2 + 180*z^3)*H[2, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(85 - 181*z - 139*z^2 + 163*z^3)*
           H[2, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-41 - 3*z - 35*z^2 + 3*z^3)*H[2, 1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(251 + 127*z + 249*z^2 + 125*z^3)*
           H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (448*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) - 
         (16*(175 + 107*z + 315*z^2 + 207*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(62 + 51*z + 69*z^2 + 56*z^3)*
           H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[3, 1, 1, z])/
          (-1 + z) + (64*(-7 + 11*z)*(1 + z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(75 - 11*z + 56*z^2 + 8*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-63 + 23*z - 71*z^2 + 31*z^3)*H[-2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (432*(1 + z^2)*H[-1, -2, 0, 0, z])/(1 + z) + 
         (160*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (16*(1 + 3*z)*H[-1, -1, -1, 0, z])/3 - 
         (1408*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (8*(101 + 164*z + 99*z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
         (2528*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(1 + z) - 
         (8*(139 + 476*z + 139*z^2)*H[-1, 0, 0, 0, z])/(3*(1 + z)) + 
         (32*(31 + 12*z + 31*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (32*(35 + 6*z + 35*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(-793 + 81*z + 2353*z^2 + 555*z^3)*H[0, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, -2, -1, 0, z])/
          (3*(-1 + z)) - (832*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) - 
         (64*(47 - 121*z + 47*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (320*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (8*(-313 + 303*z)*H[1, 1, 0, 0, z])/3 - 
         (8*(-139 + 137*z)*H[1, 1, 1, 0, z])/3 - 
         (288*(1 + z^2)*H[1, 1, 2, 0, z])/(-1 + z) - 
         (1904*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (800*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) - 
         (32*(56 + 22*z + 65*z^2 + 31*z^3)*H[2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (16*(-229 - z - 219*z^2 + 9*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-109 + 19*z - 91*z^2 + 37*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (576*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (832*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) - 
         (80*(29 - 6*z + 29*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) - 
         (8*(161 + 17*z + 551*z^2 + 119*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (3280*(1 + z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (1952*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) - 
         (16*(-89 + 195*z - 109*z^2 + 215*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (32*(-35 + 47*z - 37*z^2 + 49*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (416*(1 + z^2)*H[-1, -2, z]*zeta[2])/(1 + z) - 
         (160*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (1408*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
         (4*H[1, 2, z]*(-29 + 128*z - 107*z^2 + 10*zeta[2] + 10*z^2*zeta[2]))/
          (3*(-1 + z)) - (16*H[-1, 2, z]*(-33 - 98*z - 33*z^2 + 12*zeta[2] - 
            12*z*zeta[2] + 12*z^2*zeta[2]))/(3*(1 + z)) - 
         (4*H[1, 1, 0, z]*(115 - 258*z + 143*z^2 + 70*zeta[2] + 
            70*z^2*zeta[2]))/(3*(-1 + z)) + (16*H[-1, -1, 0, z]*
           (3 - 2*z - 5*z^2 + 100*zeta[2] + 100*z^2*zeta[2]))/(3*(1 + z)) + 
         (4*H[1, 0, 0, z]*(-487 + 812*z - 449*z^2 + 233*zeta[2] + 
            233*z^2*zeta[2]))/(3*(-1 + z)) - 
         (8*H[-1, 0, 0, z]*(110 + 108*z + 94*z^2 + 545*zeta[2] - 
            36*z*zeta[2] + 545*z^2*zeta[2]))/(3*(1 + z)) - 
         (4*H[3, z]*(116 - 720*z - 88*z^2 + 620*z^3 - 163*zeta[2] + 
            29*z*zeta[2] - 163*z^2*zeta[2] + 77*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (4*H[2, 1, z]*(17 + 109*z - 13*z^2 - 
            105*z^3 - 87*zeta[2] + 73*z*zeta[2] - 63*z^2*zeta[2] + 
            97*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) - 
         (4*H[2, 0, z]*(786 - 734*z - 502*z^2 + 1018*z^3 - 203*zeta[2] + 
            73*z*zeta[2] - 123*z^2*zeta[2] + 153*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) - (16*H[-2, 0, z]*(-29 - 56*z + 8*z^2 + 
            67*z^3 - 122*zeta[2] + 158*z*zeta[2] - 142*z^2*zeta[2] + 
            178*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         (2*H[0, 0, 0, z]*(-2298 + 2070*z + 1256*z^2 - 2688*z^3 + 
            251*zeta[2] + 1527*z*zeta[2] + 297*z^2*zeta[2] + 
            1029*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         Lp^3*(4*Lh^2*(1 + z) + (4*(8 - 12*z + z^2)*H[0, z])/(-1 + z) + 
           24*(-1 + z)*H[1, z] + Lh*(-12*(-1 + z) - (4*(3 + 5*z^2)*H[0, z])/
              (-1 + z) - 16*(1 + z)*H[1, z]) + (16*(2 + 3*z^2)*H[2, z])/
            (-1 + z) + (16*(1 + z^2)*H[-1, 0, z])/(1 + z) + 
           (8*(11 + 5*z + 23*z^2 + 17*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (40*(1 + z^2)*H[1, 0, z])/(-1 + z) + 32*(1 + z)*H[1, 1, z] - 
           (2*(26 - 26*z^2 + 7*zeta[2] + 22*z*zeta[2] + 7*z^2*zeta[2]))/
            (1 + z)) + (4*H[1, 0, z]*(122 - 236*z + 90*z^2 + 73*zeta[2] + 
            6*z*zeta[2] + 101*z^2*zeta[2] - 248*zeta[3] - 248*z^2*zeta[3]))/
          (3*(-1 + z)) - (8*H[1, 1, z]*(-77 + 148*z - 71*z^2 + 32*zeta[2] - 
            64*z*zeta[2] + 32*z^2*zeta[2] + 132*zeta[3] + 132*z^2*zeta[3]))/
          (3*(-1 + z)) - (8*H[-1, -1, z]*(123*zeta[2] + 172*z*zeta[2] + 
            121*z^2*zeta[2] + 366*zeta[3] + 366*z^2*zeta[3]))/(3*(1 + z)) + 
         (2*H[2, z]*(832 - 500*z - 849*z^2 + 483*z^3 - 130*zeta[2] + 
            82*z*zeta[2] + 262*z^2*zeta[2] + 290*z^3*zeta[2] - 1376*zeta[3] - 
            1920*z*zeta[3] - 1520*z^2*zeta[3] - 2064*z^3*zeta[3]))/
          (3*(-1 + z)*(1 + z)) + (8*H[-1, 0, z]*(8 + 99*z + 166*z^2 + 
            91*z^3 + 4*z^4 - 241*z*zeta[2] - 402*z^2*zeta[2] - 
            239*z^3*zeta[2] - 376*z*zeta[3] - 48*z^2*zeta[3] - 
            376*z^3*zeta[3]))/(3*z*(1 + z)) - 
         (32*H[-2, z]*(-54*zeta[2] + 3*z*zeta[2] + 45*z^2*zeta[2] + 
            6*z^3*zeta[2] - 42*zeta[3] + 52*z*zeta[3] - 45*z^2*zeta[3] + 
            55*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(758 + 866*z - 725*z^2 - 961*z^3 + 16*z^4 + 
            442*zeta[2] + 684*z*zeta[2] - 1219*z^2*zeta[2] - 
            2349*z^3*zeta[2] + 1520*zeta[3] + 240*z*zeta[3] + 
            1840*z^2*zeta[3] + 720*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) + 
         Lp^2*(Lh^2*(-4*(-1 + z) - (8*(1 + z^2)*H[0, z])/(-1 + z)) + 
           (12*(-11 + 14*z + z^2)*H[2, z])/(-1 + z) - 
           (4*(39 + 23*z + 71*z^2 + 55*z^3)*H[3, z])/((-1 + z)*(1 + z)) - 
           (16*(3 + 7*z^2)*H[-2, 0, z])/(1 + z) - 72*(1 + z)*H[-1, 0, z] - 
           (64*(1 + z^2)*H[-1, 2, z])/(1 + z) + (2*(-84 + 110*z + 13*z^2)*
             H[0, 0, z])/(-1 + z) - (4*(23 - 58*z + 23*z^2)*H[1, 0, z])/
            (-1 + z) - 32*(-1 + z)*H[1, 1, z] - (136*(1 + z^2)*H[1, 2, z])/
            (-1 + z) - (4*(39 + 35*z + 55*z^2 + 51*z^3)*H[2, 0, z])/
            ((-1 + z)*(1 + z)) - (132*(1 + z^2)*H[2, 1, z])/(-1 + z) + 
           (112*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
           (120*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (2*(71 + 19*z + 173*z^2 + 89*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (196*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (136*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) + 
           (120*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
           2*H[1, z]*(-89 + 88*z + 4*zeta[2] + 4*z*zeta[2]) + 
           (2*H[0, z]*(-128 + 46*z + 120*z^2 - 54*z^3 + 51*zeta[2] + 
              3*z*zeta[2] + 97*z^2*zeta[2] + 17*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) + Lh*((-8*(-7 + 8*z + 2*z^2)*H[0, z])/
              (-1 + z) + 16*(-1 + z)*H[1, z] + (48*(1 + z^2)*H[2, z])/
              (-1 + z) + (32*(1 + z^2)*H[-1, 0, z])/(1 + z) + 
             (8*(7 + 3*z + 13*z^2 + 9*z^3)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (48*(1 + z^2)*H[1, 0, z])/(-1 + z) + (4*(-22 + 22*z^2 + 
                5*zeta[2] + 2*z*zeta[2] + 5*z^2*zeta[2]))/(1 + z)) - 
           (2*(162 - 162*z - 162*z^2 + 162*z^3 - 43*zeta[2] - 65*z*zeta[2] + 
              43*z^2*zeta[2] + 65*z^3*zeta[2] - 36*zeta[3] + 16*z*zeta[3] - 
              84*z^2*zeta[3] + 64*z^3*zeta[3]))/((-1 + z)*(1 + z))) - 
         (2*H[1, z]*(-515 + 1071*z - 556*z^2 + 257*zeta[2] - 771*z*zeta[2] + 
            530*z^2*zeta[2] + 628*zeta[3] - 1696*z*zeta[3] + 
            636*z^2*zeta[3] + 348*zeta[4] + 348*z^2*zeta[4]))/(3*(-1 + z)) - 
         (8*H[-1, z]*(63*zeta[2] + 198*z*zeta[2] + 71*z^2*zeta[2] - 
            38*zeta[3] - 32*z*zeta[3] - 36*z^2*zeta[3] + 626*zeta[4] + 
            66*z*zeta[4] + 626*z^2*zeta[4]))/(3*(1 + z)) - 
         (H[0, z]*(-2732 - 4758*z + 2635*z^2 + 4709*z^3 + 3172*zeta[2] + 
            840*z*zeta[2] - 2124*z^2*zeta[2] + 1056*z^3*zeta[2] + 
            3160*zeta[3] + 264*z*zeta[3] - 4456*z^2*zeta[3] - 
            936*z^3*zeta[3] + 1517*zeta[4] + 477*z*zeta[4] + 
            2941*z^2*zeta[4] + 925*z^3*zeta[4]))/(3*(-1 + z)*(1 + z)) + 
         Lp*((8*(56 - 36*z - 83*z^2 + 33*z^3)*H[3, z])/((-1 + z)*(1 + z)) + 
           (96*(7 + 4*z + 11*z^2 + 8*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
           (64*(-3 + 3*z - 9*z^2 + 7*z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (16*(13 + 36*z + 17*z^2)*H[-2, 0, z])/(1 + z) - 
           (256*(1 + z^2)*H[-2, 2, z])/(1 + z) - (64*(7 + 11*z + 7*z^2)*
             H[-1, 2, z])/(1 + z) - (160*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           16*H[1, 1, z] + 208*(-1 + z)*H[1, 2, z] + 
           (416*(1 + z^2)*H[1, 3, z])/(-1 + z) - (8*(-49 + 78*z + 7*z^2)*
             H[2, 0, z])/(-1 + z) + 40*(-1 + z)*H[2, 1, z] + 
           (16*(29 + 25*z + 31*z^2 + 27*z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) + 
           (8*(69 + 41*z + 123*z^2 + 87*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(37 + 39*z^2)*H[3, 1, z])/(-1 + z) - 
           (32*(-15 + 3*z - 13*z^2 + z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-15 + 3*z - 29*z^2 + 17*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (256*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) - 224*(1 + z)*
            H[-1, -1, 0, z] + (832*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
           (48*(1 + 8*z + z^2)*H[-1, 0, 0, z])/(1 + z) + 
           (224*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) - 
           (4*(-135 + 5*z + 297*z^2 + 85*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
           (4*(49 - 176*z + 49*z^2)*H[1, 0, 0, z])/(-1 + z) + 
           208*(-1 + z)*H[1, 1, 0, z] + (96*(1 + z^2)*H[1, 1, 2, z])/
            (-1 + z) + (464*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (80*(1 + z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (8*(69 + 61*z + 99*z^2 + 91*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(29 + 25*z + 31*z^2 + 27*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (48*(1 + z^2)*H[2, 1, 1, z])/
            (-1 + z) - (192*(1 + z^2)*H[-1, -1, -1, 0, z])/(1 + z) + 
           (592*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (4*(111 + 19*z + 409*z^2 + 133*z^3)*H[0, 0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (656*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) + 
           (16*(-1 + 13*z - 3*z^2 + 15*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (928*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + (8*H[1, 0, z]*(84 - 159*z + 83*z^2 + 3*zeta[2] + 
              3*z^2*zeta[2]))/(-1 + z) + (80*H[-1, 0, z]*(2 + 4*z + 2*z^2 + 
              5*zeta[2] + 5*z^2*zeta[2]))/(1 + z) + 
           (4*H[2, z]*(86 - 137*z - 70*z^2 + 153*z^3 - 42*zeta[2] + 
              6*z*zeta[2] - 42*z^2*zeta[2] + 6*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) - (4*H[0, 0, z]*(-217 + 136*z + 188*z^2 - 
              165*z^3 + 81*zeta[2] + 37*z*zeta[2] + 139*z^2*zeta[2] + 
              15*z^3*zeta[2]))/((-1 + z)*(1 + z)) - 
           (4*H[1, z]*(89 - 178*z + 89*z^2 + 22*zeta[2] - 44*z*zeta[2] + 
              22*z^2*zeta[2] - 100*zeta[3] - 100*z^2*zeta[3]))/(-1 + z) + 
           (48*H[-1, z]*(7*zeta[2] + 10*z*zeta[2] + 7*z^2*zeta[2] + 
              16*zeta[3] + 16*z^2*zeta[3]))/(1 + z) - 
           (2*H[0, z]*(-402 + 106*z + 375*z^2 - 85*z^3 + 82*zeta[2] - 
              22*z*zeta[2] - 40*z^2*zeta[2] + 208*z^3*zeta[2] - 12*zeta[3] - 
              36*z*zeta[3] + 60*z^2*zeta[3] - 204*z^3*zeta[3]))/
            ((-1 + z)*(1 + z)) + Lh*(4*H[1, z] - 8*(-1 + z)*H[2, z] - 
             (56*(1 + z^2)*H[3, z])/(-1 + z) - (32*(1 + z^2)*H[-2, 0, z])/
              (1 + z) - 16*(1 + z)*H[-1, 0, z] + (4*(-38 + 42*z + 11*z^2)*H[
                0, 0, z])/(-1 + z) - 72*(-1 + z)*H[1, 0, z] - 
             (16*(1 + z^2)*H[1, 2, z])/(-1 + z) - (8*(15 + 11*z)*(1 + z^2)*H[
                2, 0, z])/((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 1, z])/
              (-1 + z) - (32*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
             (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (4*(47 + 11*z + 69*z^2 + 
                33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (72*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (16*(1 + z^2)*H[1, 1, 0, 
                z])/(-1 + z) - (16*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (8*H[0, z]*(21 - 33*z + 16*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
              (-1 + z) - (4*(10 - 10*z - 10*z^2 + 10*z^3 + 15*zeta[2] - 
                19*z*zeta[2] - 15*z^2*zeta[2] + 19*z^3*zeta[2] + 28*zeta[3] + 
                16*z*zeta[3] + 28*z^2*zeta[3] + 16*z^3*zeta[3]))/
              ((-1 + z)*(1 + z))) + (396 - 396*z - 396*z^2 + 396*z^3 + 
             760*zeta[2] - 544*z*zeta[2] - 760*z^2*zeta[2] + 
             544*z^3*zeta[2] + 472*zeta[3] + 88*z*zeta[3] - 472*z^2*zeta[3] - 
             664*z^3*zeta[3] - 449*zeta[4] + 895*z*zeta[4] - 
             831*z^2*zeta[4] + 1057*z^3*zeta[4])/(2*(-1 + z)*(1 + z))) + 
         (16640 - 16640*z - 16640*z^2 + 16640*z^3 - 7608*zeta[2] + 
           4808*z*zeta[2] + 7324*z^2*zeta[2] - 4836*z^3*zeta[2] + 
           64*z^4*zeta[2] - 6144*zeta[3] + 624*z*zeta[3] + 3408*z^2*zeta[3] - 
           4896*z^3*zeta[3] - 208*zeta[2]*zeta[3] - 3072*z*zeta[2]*zeta[3] + 
           1264*z^2*zeta[2]*zeta[3] - 3008*z^3*zeta[2]*zeta[3] - 
           6819*zeta[4] + 475*z*zeta[4] + 9951*z^2*zeta[4] - 
           847*z^3*zeta[4] - 14944*zeta[5] - 2208*z*zeta[5] - 
           24224*z^2*zeta[5] - 3360*z^3*zeta[5])/(6*(-1 + z)*(1 + z))) + 
       CA^2*CF*((242*Lp^3*(1 + z))/27 - (4*(-560 - 1045*z - 116*z^2 + 
            1469*z^3)*H[4, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-31 + 277*z - 137*z^2 + 171*z^3)*H[5, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(8 + 7*z + 13*z^2 + 2*z^3)*H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(83 - 452*z - 289*z^2 + 388*z^3)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (32*(-35 + 27*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) + (8*(340 + 321*z + 91*z^2)*H[-2, 2, z])/
          (9*(1 + z)) + (4*(-215 + 199*z - 221*z^2 + 205*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (128*(19 + 27*z + 19*z^2)*H[-1, 3, z])/
          (9*(1 + z)) + (1600*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (4*(340 - 987*z + 367*z^2)*H[1, 3, z])/(9*(-1 + z)) - 
         (664*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (4*(-259 - 268*z - 67*z^2 + 206*z^3)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) + (8*(-107 - 11*z - 89*z^2 + 7*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-356 - 143*z - 203*z^2 + 454*z^3)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) - (8*(-28 - 48*z - 7*z^2 + 57*z^3)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) - (4*(-3 + 5*z)*(7 - 4*z + 5*z^2)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-2 + 25*z - 18*z^2 + 15*z^3)*H[4, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(5 + 21*z - z^2 + 15*z^3)*H[4, 1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(21 + 15*z + 14*z^2 + 22*z^3)*
           H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-22 + 32*z - 35*z^2 + 49*z^3)*H[-3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(43 + 13*z + 29*z^2 + 27*z^3)*
           H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(184 + 234*z + 121*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
         (8*(-17 + 73*z - 19*z^2 + 75*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (4*(304 - 715*z - 383*z^2 + 506*z^3)*
           H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (8*(-47 + 39*z - 45*z^2 + 37*z^3)*H[-2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, 1, z])/
          (3*(-1 + z)*(1 + z)) + (496*(1 + z^2)*H[-1, -3, 0, z])/
          (3*(1 + z)) + (8*(139 + 228*z + 106*z^2)*H[-1, -2, 0, z])/
          (9*(1 + z)) - (368*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) + 
         (16*(37 + 52*z + 37*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (608*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (8*(59 + 96*z + 68*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (16*(41 + 60*z + 41*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
         (464*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) + 
         (4*(127 + 18*z + 127*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (736*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) - 
         (16*(30 - 55*z + 22*z^2)*H[1, -2, 0, z])/(3*(-1 + z)) + 
         (32*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
         (4*(157 - 387*z + 142*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
         (224*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
         (4*(100 + 183*z + 43*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (4*(14 - z + 9*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
         (88*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (16*(37 + 21*z + 39*z^2 + 23*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(-809 - 530*z - 356*z^2 + 229*z^3)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-245 - 302*z - 221*z^2 + 220*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) + (4*(-69 + 35*z - 51*z^2 + 53*z^3)*
           H[2, 1, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-51 + 5*z - 25*z^2 + 31*z^3)*H[2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 2, 1, z])/(-1 + z) + 
         (16*(19 + 14*z + 22*z^2 + 11*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*z*(11 - 14*z + 7*z^2)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(3 - 2*z + 3*z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)) - (4*(119 + 105*z + 53*z^2 + 171*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(9 + 43*z - 2*z^2 + 54*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (56*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) - 
         (48*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (8*(67 - 45*z + 64*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
         (448*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (4*(641 + 1035*z + 614*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (656*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
         (4*(137 + 261*z + 2*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (16*(43 + 6*z + 43*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (8*(59 + 6*z + 59*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(1490 - 180*z + 29*z^2 + 225*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(1 + z^2)*H[1, -2, -1, 0, z])/(-1 + z) - 
         (512*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (4*(692 - 99*z + 557*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
         (160*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (4*(188 - 723*z + 161*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
         (32*(19 - 60*z + 19*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) - 
         (80*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 2, 0, 0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) + 
         (4*(27 + 115*z + 65*z^2 + 153*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (4*(-93 + 163*z - 63*z^2 + 193*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-93 + 67*z - 63*z^2 + 97*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (288*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (272*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) + 
         (4*(37 + 10*z + 37*z^2)*H[-1, 0, 0, 0, 0, z])/(1 + z) + 
         (56*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (296*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(-1 + z) + 
         (320*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) - 
         (16*(-49 + 69*z - 56*z^2 + 76*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (16*(-7 + 37*z - 9*z^2 + 39*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (272*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) - 
         (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (448*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) - 
         (8*H[-1, 2, z]*(-133 - 570*z - 133*z^2 + 27*zeta[2] - 54*z*zeta[2] + 
            27*z^2*zeta[2]))/(27*(1 + z)) + 
         (2*H[1, 2, z]*(-135 - 390*z - 11*z^2 + 168*zeta[2] + 
            168*z^2*zeta[2]))/(9*(-1 + z)) + 
         (8*H[-1, -1, 0, z]*(-73 + 98*z - 97*z^2 + 225*zeta[2] + 
            225*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(157 - 786*z + 93*z^2 + 312*zeta[2] + 
            312*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[1, 0, 0, z]*(228 - 1189*z + 267*z^2 + 534*zeta[2] + 
            534*z^2*zeta[2]))/(9*(-1 + z)) - 
         (4*H[-1, 0, 0, z]*(1216 + 36*z + 1072*z^2 + 3501*zeta[2] - 
            162*z*zeta[2] + 3501*z^2*zeta[2]))/(27*(1 + z)) + 
         (4*H[2, 1, z]*(59 + 56*z - 59*z^2 - 56*z^3 - 36*zeta[2] + 
            84*z*zeta[2] - 12*z^2*zeta[2] + 108*z^3*zeta[2]))/
          (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-752 - 228*z + 1375*z^2 - 
            221*z^3 - 846*zeta[2] + 66*z*zeta[2] - 690*z^2*zeta[2] + 
            222*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) - 
         (8*H[-2, 0, z]*(-245 + 119*z - 362*z^2 + 650*z^3 - 1125*zeta[2] + 
            1089*z*zeta[2] - 1269*z^2*zeta[2] + 1233*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) - (2*H[3, z]*(-1960 - 2610*z + 3503*z^2 + 
            2937*z^3 - 918*zeta[2] + 486*z*zeta[2] - 738*z^2*zeta[2] + 
            1314*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         (2*H[0, 0, 0, z]*(337 - 2761*z - 15323*z^2 + 1067*z^3 - 
            1566*zeta[2] + 5238*z*zeta[2] - 3906*z^2*zeta[2] + 
            3402*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^2*((-22*(-1 + 23*z^2)*H[0, z])/(9*(-1 + z)) + 
           (88*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + (88*(1 + z^2)*H[0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (2*(-463 + 1780*z + 2243*z^2 - 
              396*z*zeta[2]))/(27*(1 + z))) + 
         (2*H[1, 0, z]*(1203 - 2297*z + 1026*z^2 + 434*zeta[2] - 
            1302*z*zeta[2] + 572*z^2*zeta[2] - 384*zeta[3] - 
            384*z^2*zeta[3]))/(9*(-1 + z)) + 
         (4*H[1, 1, z]*(179 - 319*z + 140*z^2 + 38*zeta[2] + 24*z*zeta[2] + 
            26*z^2*zeta[2] - 108*zeta[3] - 108*z^2*zeta[3]))/(9*(-1 + z)) - 
         (4*H[-1, -1, z]*(377*zeta[2] + 669*z*zeta[2] + 380*z^2*zeta[2] + 
            642*zeta[3] + 642*z^2*zeta[3]))/(9*(1 + z)) - 
         (2*H[0, 0, z]*(-31985 + 7673*z + 17827*z^2 - 16987*z^3 + 324*z^4 + 
            12348*zeta[2] + 22302*z*zeta[2] - 10494*z^2*zeta[2] - 
            21924*z^3*zeta[2] + 10800*zeta[3] + 13824*z^2*zeta[3]))/
          (81*(-1 + z)*(1 + z)) + (2*H[2, z]*(3826 - 3341*z - 3937*z^2 + 
            3230*z^3 + 474*zeta[2] - 498*z*zeta[2] + 690*z^2*zeta[2] + 
            942*z^3*zeta[2] - 1620*zeta[3] - 3924*z*zeta[3] - 
            1692*z^2*zeta[3] - 3996*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
         (4*H[-1, 0, z]*(324 + 3671*z + 2976*z^2 + 3347*z^3 + 162*z^4 - 
            6435*z*zeta[2] - 8694*z^2*zeta[2] - 5814*z^3*zeta[2] - 
            2700*z*zeta[3] - 648*z^2*zeta[3] - 2700*z^3*zeta[3]))/
          (81*z*(1 + z)) - (4*H[-2, z]*(-496*zeta[2] + 88*z*zeta[2] + 
            347*z^2*zeta[2] + 61*z^3*zeta[2] - 141*zeta[3] + 357*z*zeta[3] - 
            171*z^2*zeta[3] + 387*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) + 
         (2*H[1, z]*(47 - 937*z + 890*z^2 + 861*zeta[2] - 1038*z*zeta[2] + 
            177*z^2*zeta[2] - 510*zeta[3] + 594*z*zeta[3] - 168*z^2*zeta[3] - 
            54*zeta[4] - 54*z^2*zeta[4]))/(27*(-1 + z)) - 
         (4*H[-1, z]*(485*zeta[2] + 846*z*zeta[2] + 557*z^2*zeta[2] - 
            399*zeta[3] - 1071*z*zeta[3] - 489*z^2*zeta[3] + 576*zeta[4] + 
            297*z*zeta[4] + 576*z^2*zeta[4]))/(27*(1 + z)) + 
         (H[0, z]*(3082 + 500*z - 40856*z^2 - 38922*z^3 + 6648*zeta[2] - 
            10800*z*zeta[2] + 15666*z^2*zeta[2] + 30546*z^3*zeta[2] - 
            19512*zeta[3] + 4212*z*zeta[3] + 25632*z^2*zeta[3] + 
            4212*z^3*zeta[3] + 3699*zeta[4] - 13203*z*zeta[4] + 
            2781*z^2*zeta[4] - 8613*z^3*zeta[4]))/(81*(-1 + z)*(1 + z)) + 
         Lp*((4*(-45 - 97*z - 21*z^2 + 119*z^3)*H[3, z])/(3*(-1 + z)*
             (1 + z)) + (4*(-1 + 15*z - 7*z^2 + 9*z^3)*H[4, z])/
            ((-1 + z)*(1 + z)) - (8*(-3 - z - 5*z^2 + z^3)*H[-3, 0, z])/
            ((-1 + z)*(1 + z)) + (8*(23 - 65*z - 19*z^2 + 25*z^3)*
             H[-2, 0, z])/(3*(-1 + z)*(1 + z)) - (32*(-5 + 3*z)*(1 + z^2)*
             H[-2, 2, z])/((-1 + z)*(1 + z)) - (16*(41 + 60*z + 41*z^2)*
             H[-1, 2, z])/(3*(1 + z)) - (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           (88*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + (64*(1 + z^2)*H[1, 3, z])/
            (-1 + z) + (88*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
           (16*(5 - 2*z + 5*z^2)*H[-2, -1, 0, z])/(-1 + z) - 
           (8*(-5 + 9*z - 7*z^2 + 11*z^3)*H[-2, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(23 + 24*z + 23*z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) + (256*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (32*(10 + 9*z + 10*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(89 + 47*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(101 - 48*z + 101*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - 
           (88*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) + 
           (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
           (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
           (8*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) - 
           (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) - 
           (16*H[1, 0, z]*(11 - 22*z + 11*z^2 + 3*zeta[2] + 3*z^2*zeta[2]))/
            (3*(-1 + z)) + (8*H[2, z]*(28 + 56*z + 28*z^2 + 15*zeta[2] + 
              6*z*zeta[2] + 15*z^2*zeta[2]))/(3*(1 + z)) + 
           (8*H[-1, 0, z]*(131 - 6*z + 131*z^2 + 198*zeta[2] + 
              198*z^2*zeta[2]))/(9*(1 + z)) - 
           (4*H[0, 0, z]*(103 - 43*z - 881*z^2 - 199*z^3 - 63*zeta[2] + 
              135*z*zeta[2] - 153*z^2*zeta[2] + 81*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[0, z]*(3455 - 322*z - 1738*z^2 + 
              2363*z^3 - 819*zeta[2] - 1269*z*zeta[2] + 153*z^2*zeta[2] + 
              675*z^3*zeta[2] - 756*zeta[3] - 972*z^2*zeta[3]))/
            (27*(-1 + z)*(1 + z)) - (4*H[1, z]*(159 - 307*z + 148*z^2 + 
              24*zeta[2] - 48*z*zeta[2] + 24*z^2*zeta[2] - 108*zeta[3] - 
              108*z^2*zeta[3]))/(3*(-1 + z)) + 
           (8*H[-1, z]*(59*zeta[2] + 96*z*zeta[2] + 59*z^2*zeta[2] + 
              72*zeta[3] + 72*z^2*zeta[3]))/(3*(1 + z)) - 
           (25577 + 5429*z - 25577*z^2 - 5429*z^3 - 1512*zeta[2] - 
             20448*z*zeta[2] + 11160*z^2*zeta[2] + 10800*z^3*zeta[2] - 
             24624*zeta[3] - 12312*z*zeta[3] + 16200*z^2*zeta[3] + 
             3888*z^3*zeta[3] - 5103*zeta[4] + 567*z*zeta[4] - 
             9801*z^2*zeta[4] - 2511*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
         (943837 - 1537895*z - 943837*z^2 + 1537895*z^3 - 484704*zeta[2] + 
           420156*z*zeta[2] + 334980*z^2*zeta[2] - 302184*z^3*zeta[2] + 
           11664*z^4*zeta[2] + 41040*zeta[3] + 816048*z*zeta[3] + 
           65124*z^2*zeta[3] - 385884*z^3*zeta[3] - 104976*zeta[2]*zeta[3] - 
           353808*z*zeta[2]*zeta[3] + 42768*z^2*zeta[2]*zeta[3] - 
           252720*z^3*zeta[2]*zeta[3] + 10368*zeta[4] - 630180*z*zeta[4] - 
           597618*z^2*zeta[4] - 133002*z^3*zeta[4] + 38880*zeta[5] - 
           157464*z*zeta[5] + 124416*z^2*zeta[5] + 64152*z^3*zeta[5])/
          (1458*(-1 + z)*(1 + z))) + 
       CA*(CF^2*((-77*Lp^4*(1 + z))/9 + (4*(-1065 - 3019*z - 810*z^2 + 
              4244*z^3)*H[4, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(63 + 230*z - 25*z^2 + 142*z^3)*H[5, z])/(3*(-1 + z)*
             (1 + z)) + (16*(1 + 69*z - 43*z^2 + 73*z^3)*H[-4, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(-20 - 1324*z - 383*z^2 + 1187*z^3)*
             H[-3, 0, z])/(9*(-1 + z)*(1 + z)) - (32*(-108 + 95*z)*(1 + z^2)*
             H[-3, 2, z])/(3*(-1 + z)*(1 + z)) - (8*(1079 + 1056*z + 296*z^2)*
             H[-2, 2, z])/(9*(1 + z)) - (8*(-321 + 313*z - 333*z^2 + 325*z^3)*
             H[-2, 3, z])/(3*(-1 + z)*(1 + z)) - (16*(475 + 702*z + 475*z^2)*
             H[-1, 3, z])/(9*(1 + z)) - (1712*(1 + z^2)*H[-1, 4, z])/
            (1 + z) + (4*(491 - 1150*z + 505*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
           (2104*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
           (8*(-113 - 149*z - 34*z^2 + 132*z^3)*H[2, 2, z])/
            (3*(-1 + z)*(1 + z)) - (16*(-183 - z - 155*z^2 + 27*z^3)*
             H[2, 3, z])/(3*(-1 + z)*(1 + z)) + 
           (4*(-131 - 563*z - 1736*z^2 + 886*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) + (4*(-205 - 309*z - 127*z^2 + 225*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (32*(3 + 25*z + z^2 + 19*z^3)*
             H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(91 + 38*z + 83*z^2 + 6*z^3)*H[4, 0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(39 + 55*z + 27*z^2 + 43*z^3)*H[4, 1, z])/
            (3*(-1 + z)*(1 + z)) + (16*(147 + 91*z + 99*z^2 + 139*z^3)*
             H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-31 + 147*z + 33*z^2 + 147*z^3)*H[-3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(51 - 7*z + 41*z^2 + 3*z^3)*
             H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(259 + 342*z + 199*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) + 
           (16*(-45 + 109*z - 49*z^2 + 113*z^3)*H[-2, -1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (4*(443 - 2399*z - 250*z^2 + 1774*z^3)*
             H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (16*(-51 + 43*z - 47*z^2 + 39*z^3)*H[-2, 2, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(-15 + 11*z)*(1 + z^2)*H[-2, 2, 1, z])/
            (3*(-1 + z)*(1 + z)) - (1456*(1 + z^2)*H[-1, -3, 0, z])/
            (3*(1 + z)) - (16*(265 + 450*z + 229*z^2)*H[-1, -2, 0, z])/
            (9*(1 + z)) + (1264*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) - 
           (16*(105 + 148*z + 105*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
           (736*(1 + z^2)*H[-1, -1, 3, z])/(1 + z) - 
           (16*(87 + 134*z + 96*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
           (16*(127 + 192*z + 127*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
           (1552*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
           (8*(149 + 36*z + 149*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 3, 1, z])/(1 + z) + 
           (1952*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
           (16*(27 - 50*z + 21*z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (160*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) + 
           (4*(181 - 414*z + 169*z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
           (848*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
           (8*(143 - 759*z + 206*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (4*(91 - 12*z + 61*z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
           (96*(1 + z^2)*H[1, 2, 2, z])/(-1 + z) + 
           (616*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) + 
           (320*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) + 
           (32*(51 + 33*z + 53*z^2 + 35*z^3)*H[2, -2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (4*(-1529 - 1937*z - 1559*z^2 + 865*z^3)*
             H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (4*(-301 - 1129*z - 898*z^2 + 806*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (176*(1 + z^2)*H[2, 1, 1, z])/
            (9*(-1 + z)) - (32*(-35 + 10*z - 26*z^2 + 19*z^3)*H[2, 1, 2, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-127 + 53*z - 95*z^2 + 85*z^3)*
             H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (88*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) + 
           (8*(11 - 37*z + 87*z^2 + 23*z^3)*H[3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(55 + 55*z + 39*z^2 + 55*z^3)*
             H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (64*(-2 + 6*z - 3*z^2 + 7*z^3)*H[-2, -1, -1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(269 + 83*z + 165*z^2 + 187*z^3)*
             H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(225 + 103*z + 205*z^2 + 123*z^3)*H[-2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-1, -2, -1, 0, z])/
            (1 + z) - (760*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
           (16*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) - 
           (8*(137 - 78*z + 137*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
           (1600*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) - 
           (4*(2191 + 3546*z + 2119*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
           (2576*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
           (896*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) + 
           (4*(691 + 1950*z + 421*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (16*(39 + 8*z + 39*z^2)*H[-1, 2, 0, 0, z])/(1 + z) - 
           (32*(47 + 6*z + 47*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
           (8*(1015 - 373*z + 1550*z^2 + 771*z^3)*H[0, 0, 0, 0, z])/
            (9*(-1 + z)*(1 + z)) + (160*(1 + z^2)*H[1, -2, -1, 0, z])/
            (3*(-1 + z)) + (480*(1 + z^2)*H[1, -2, 0, 0, z])/(-1 + z) - 
           (8*(84 + 361*z + 39*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) + 
           (160*(1 + z^2)*H[1, 1, -2, 0, z])/(-1 + z) + 
           (4*(405 - 1042*z + 385*z^2)*H[1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(359 - 897*z + 362*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) + 
           (512*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) + 
           (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) + 
           (120*(1 + z^2)*H[1, 2, 1, 0, z])/(-1 + z) - 
           (8*(-165 + 127*z - 181*z^2 + 111*z^3)*H[2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-263 + 221*z - 223*z^2 + 261*z^3)*
             H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-191 + 97*z - 143*z^2 + 145*z^3)*H[2, 1, 1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (864*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
            (1 + z) + (320*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(1 + z) + 
           (16*(17 - 30*z + 17*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) + 
           (16*(15 + 73*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (904*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
           (416*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(-95 + 157*z - 111*z^2 + 173*z^3)*H[-3, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (16*(-49 + 121*z - 55*z^2 + 127*z^3)*
             H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
           (1168*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) + 
           (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(-1 + z) - 
           (1600*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
           (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
           (8*H[-1, 2, z]*(-563 - 2022*z - 563*z^2 + 162*zeta[2] - 
              216*z*zeta[2] + 162*z^2*zeta[2]))/(27*(1 + z)) - 
           (2*H[1, 2, z]*(-65 - 1518*z + 559*z^2 + 270*zeta[2] + 
              270*z^2*zeta[2]))/(9*(-1 + z)) - (2*H[1, 1, 0, z]*
             (-51 - 706*z - 315*z^2 + 486*zeta[2] + 486*z^2*zeta[2]))/
            (9*(-1 + z)) - (4*H[1, 0, 0, z]*(-320 - 291*z - 269*z^2 + 
              516*zeta[2] + 516*z^2*zeta[2]))/(3*(-1 + z)) - 
           (8*H[-1, -1, 0, z]*(-137 + 190*z - 209*z^2 + 750*zeta[2] + 
              750*z^2*zeta[2]))/(9*(1 + z)) + (4*H[-1, 0, 0, z]*
             (3422 + 1044*z + 2990*z^2 + 11907*zeta[2] - 648*z*zeta[2] + 
              11907*z^2*zeta[2]))/(27*(1 + z)) - 
           (4*H[2, 1, z]*(-19 + 166*z - 237*z^2 - 422*z^3 - 168*zeta[2] + 
              312*z*zeta[2] - 120*z^2*zeta[2] + 360*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-12976 + 1280*z - 
              8179*z^2 - 16003*z^3 + 9882*zeta[2] + 1926*z*zeta[2] + 
              8442*z^2*zeta[2] + 486*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           (2*H[3, z]*(468 - 9448*z + 9465*z^2 + 15797*z^3 - 3654*zeta[2] + 
              882*z*zeta[2] - 3222*z^2*zeta[2] + 3042*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (8*H[-2, 0, z]*(-751 - 266*z - 652*z^2 + 
              1903*z^3 - 3348*zeta[2] + 3600*z*zeta[2] - 3816*z^2*zeta[2] + 
              4068*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[0, 0, 0, z]*(-13787 + 2415*z - 31841*z^2 - 19551*z^3 - 
              1206*zeta[2] + 18144*z*zeta[2] - 4086*z^2*zeta[2] + 
              13824*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           Lp^3*((-44*Lh*(1 + z))/3 + (4*(37 + 106*z^2)*H[0, z])/
              (9*(-1 + z)) + (88*(1 + z)*H[1, z])/3 - 
             (8*(1 + z^2)*H[-1, 0, z])/(1 + z) - (8*(1 + z^2)*H[0, 0, z])/
              ((-1 + z)*(1 + z)) + (2*(-99 - 268*z - 169*z^2 + 18*zeta[2] + 
                72*z*zeta[2] + 18*z^2*zeta[2]))/(9*(1 + z))) - 
           (2*H[1, 0, z]*(18571 - 19785*z + 15430*z^2 + 16074*zeta[2] - 
              33156*z*zeta[2] + 18018*z^2*zeta[2] - 16200*zeta[3] - 
              16200*z^2*zeta[3]))/(81*(-1 + z)) + 
           (4*H[1, 1, z]*(-551 + 1026*z - 475*z^2 + 58*zeta[2] - 
              324*z*zeta[2] + 106*z^2*zeta[2] + 432*zeta[3] + 
              432*z^2*zeta[3]))/(9*(-1 + z)) + 
           (4*H[-1, -1, z]*(1123*zeta[2] + 1854*z*zeta[2] + 1123*z^2*zeta[
                2] + 2382*zeta[3] + 2382*z^2*zeta[3]))/(9*(1 + z)) + 
           (H[0, 0, z]*(-79160 + 25112*z - 2398*z^2 - 90750*z^3 + 1728*z^4 + 
              64251*zeta[2] + 124047*z*zeta[2] - 55521*z^2*zeta[2] - 
              145197*z^3*zeta[2] + 77760*zeta[3] + 85536*z^2*zeta[3]))/
            (81*(-1 + z)*(1 + z)) - (2*H[2, z]*(42658 - 19715*z - 27020*z^2 + 
              35353*z^3 - 3744*zeta[2] - 4608*z*zeta[2] + 8244*z^2*zeta[2] + 
              8028*z^3*zeta[2] - 14796*zeta[3] - 35964*z*zeta[3] - 
              15228*z^2*zeta[3] - 36396*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
           (4*H[-1, 0, z]*(864 + 10015*z + 10434*z^2 + 9151*z^3 + 432*z^4 - 
              19377*z*zeta[2] - 28242*z^2*zeta[2] - 18081*z^3*zeta[2] - 
              15552*z*zeta[3] - 2592*z^2*zeta[3] - 15552*z^3*zeta[3]))/
            (81*z*(1 + z)) + (8*H[-2, z]*(-820*zeta[2] + 106*z*zeta[2] + 
              617*z^2*zeta[2] + 97*z^3*zeta[2] - 393*zeta[3] + 
              669*z*zeta[3] - 441*z^2*zeta[3] + 717*z^3*zeta[3]))/
            (9*(-1 + z)*(1 + z)) + Lh*((-4*(-1 + z)*(-202 + 189*zeta[3]))/
              27 - (8*(1 + z^2)*H[0, z]*(-202 + 189*zeta[3]))/
              (27*(-1 + z))) + Lp^2*((-8*(7 + 15*z^2)*H[2, z])/(-1 + z) + 
             (4*(9 + z)*(1 + z^2)*H[3, z])/((-1 + z)*(1 + z)) + 
             (8*(3 + 7*z^2)*H[-2, 0, z])/(1 + z) - (4*(17 - 54*z + 17*z^2)*H[
                -1, 0, z])/(3*(1 + z)) + (32*(1 + z^2)*H[-1, 2, z])/(1 + z) - 
             ((127 + 11*z + 775*z^2 + 539*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + 
                z)) - (16*(5 + z + 5*z^2)*H[1, 0, z])/(-1 + z) + 
             (4*(1 + z^2)*H[1, 2, z])/(-1 + z) - (4*(1 + z^2)*H[2, 0, z])/
              (1 + z) - (56*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
             (60*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + (4*(13 + 21*z^2)*H[0, 0, 
                0, z])/((-1 + z)*(1 + z)) + (24*(1 + z^2)*H[1, 0, 0, z])/
              (-1 + z) + (4*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
             (60*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (2*H[1, z]*(-101 - 962*z + 144*zeta[2] + 144*z*zeta[2]))/9 - 
             (H[0, z]*(-1187 - 341*z - 1237*z^2 - 2083*z^3 + 612*zeta[2] + 
                180*z*zeta[2] + 900*z^2*zeta[2] + 180*z^3*zeta[2]))/
              (9*(-1 + z)*(1 + z)) + Lh*((8*(5 + 17*z^2)*H[0, z])/
                (3*(-1 + z)) - (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - 
               (16*(1 + z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
               (2*(-55 - 536*z - 481*z^2 + 36*zeta[2] + 144*z*zeta[2] + 
                  36*z^2*zeta[2]))/(9*(1 + z))) - (-3935 + 3127*z + 3935*
                z^2 - 3127*z^3 + 441*zeta[2] + 1269*z*zeta[2] - 2025*z^2*
                zeta[2] + 315*z^3*zeta[2] + 2160*zeta[3] + 756*z*zeta[3] + 
               2700*z^2*zeta[3] - 1296*z^3*zeta[3])/(27*(-1 + z)*(1 + z))) + 
           (2*H[1, z]*(-1272 + 2960*z - 1688*z^2 - 62*zeta[2] - 
              971*z*zeta[2] + 1081*z^2*zeta[2] + 364*zeta[3] - 
              1356*z*zeta[3] + 148*z^2*zeta[3] + 486*zeta[4] + 
              486*z^2*zeta[4]))/(9*(-1 + z)) + 
           (4*H[-1, z]*(1537*zeta[2] + 3474*z*zeta[2] + 1753*z^2*zeta[2] - 
              1140*zeta[3] - 2430*z*zeta[3] - 1302*z^2*zeta[3] + 
              6786*zeta[4] + 1188*z*zeta[4] + 6786*z^2*zeta[4]))/
            (27*(1 + z)) - (H[0, z]*(126810 + 77758*z - 138251*z^2 - 
              91143*z^3 - 71883*zeta[2] - 61545*z*zeta[2] + 53937*z^2*zeta[
                2] + 27015*z^3*zeta[2] - 86796*zeta[3] - 7380*z*zeta[3] + 
              97236*z^2*zeta[3] + 14004*z^3*zeta[3] + 25650*zeta[4] + 
              5886*z*zeta[4] + 41418*z^2*zeta[4] + 45846*z^3*zeta[4]))/
            (81*(-1 + z)*(1 + z)) + Lp*((-4*(-57 - 275*z - 237*z^2 + 229*z^3)*
               H[3, z])/(3*(-1 + z)*(1 + z)) - (8*(27 + 25*z + 17*z^2 + 
                15*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
             (16*(-3 + 7*z - 13*z^2 + 13*z^3)*H[-3, 0, z])/((-1 + z)*(1 + 
                z)) - (8*(7 - 199*z + 19*z^2 + 101*z^3)*H[-2, 0, z])/
              (3*(-1 + z)*(1 + z)) + (64*(-7 + 5*z)*(1 + z^2)*H[-2, 2, z])/
              ((-1 + z)*(1 + z)) + (992*(2 + 3*z + 2*z^2)*H[-1, 2, z])/
              (3*(1 + z)) + (336*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
             16*H[1, 1, z] + (32*(1 + 9*z + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
             (192*(1 + z^2)*H[1, 3, z])/(-1 + z) + (8*(54 + 25*z + 144*z^2 + 
                85*z^3)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (88*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
             (8*(3 - z + 5*z^2 + z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) + 
             (8*(-15 - z - 17*z^2 + z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
             (32*(1 + z^2)*H[3, 1, z])/(-1 + z) - (16*(25 + 3*z + 19*z^2 + 
                9*z^3)*H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
             (40*(1 + z)^2*H[-2, 0, 0, z])/(-1 + z) + 
             (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 
             (16*(67 + 90*z + 67*z^2)*H[-1, -1, 0, z])/(3*(1 + z)) - 
             (928*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
             (568*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
             (112*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
             (2*(507 - 145*z + 1369*z^2 + 717*z^3)*H[0, 0, 0, z])/
              (3*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[1, -2, 0, z])/
              (-1 + z) + (4*(233 + 24*z + 233*z^2)*H[1, 0, 0, z])/
              (3*(-1 + z)) + (32*(1 + 9*z + z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) - (48*(1 + z^2)*H[1, 1, 2, z])/(-1 + z) - 
             (32*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) - (32*(1 + z^2)*H[1, 2, 1, 
                z])/(-1 + z) - (16*(-1 - 3*z + 5*z^2 + 3*z^3)*H[2, 0, 0, z])/
              ((-1 + z)*(1 + z)) - (8*(3 - z + 5*z^2 + z^3)*H[2, 1, 0, z])/
              ((-1 + z)*(1 + z)) + (96*(1 + z^2)*H[-1, -1, -1, 0, z])/
              (1 + z) - (256*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
             (200*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
             (8*(17 + 59*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (24*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
             (48*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
             (48*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
             (8*(-31 + 43*z - 37*z^2 + 49*z^3)*H[-2, z]*zeta[2])/
              ((-1 + z)*(1 + z)) + (976*(1 + z^2)*H[-1, -1, z]*zeta[2])/
              (1 + z) + (8*H[1, 0, z]*(-649 + 543*z - 640*z^2 + 162*zeta[2] + 
                162*z^2*zeta[2]))/(9*(-1 + z)) - (8*H[-1, 0, z]*(352 + 
                168*z + 352*z^2 + 621*zeta[2] + 621*z^2*zeta[2]))/
              (9*(1 + z)) - (4*H[2, z]*(920 - 385*z + 572*z^2 + 1877*z^3 - 
                504*zeta[2] - 432*z^2*zeta[2] + 72*z^3*zeta[2]))/
              (9*(-1 + z)*(1 + z)) + (4*H[0, 0, z]*(-1005 + 299*z - 
                1892*z^2 - 2124*z^3 + 288*zeta[2] + 486*z*zeta[2] + 
                468*z^2*zeta[2] + 378*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (4*H[1, z]*(2525 - 6567*z + 4042*z^2 + 918*zeta[2] - 
                1836*z*zeta[2] + 918*z^2*zeta[2] - 1404*zeta[3] - 
                2916*z^2*zeta[3]))/(27*(-1 + z)) - (8*H[-1, z]*(181*zeta[2] + 
                282*z*zeta[2] + 181*z^2*zeta[2] + 288*zeta[3] + 
                288*z^2*zeta[3]))/(3*(1 + z)) + (2*H[0, z]*(437 + 1235*z + 
                3150*z^2 + 4296*z^3 - 459*zeta[2] - 5499*z*zeta[2] - 
                27*z^2*zeta[2] + 7245*z^3*zeta[2] - 2700*zeta[3] - 
                1620*z^2*zeta[3] - 1296*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
             Lh*(-4*H[1, z] + (8*(1 + z^2)*H[3, z])/(-1 + z) + (16*(1 + z^2)*
                 H[-2, 0, z])/(1 + z) + 8*(1 + z)*H[-1, 0, z] - 
               (2*(-85 + 60*z + 47*z^2)*H[0, 0, z])/(3*(-1 + z)) + 16*
                (-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
               (8*(1 + z^2)*H[2, 0, z])/(1 + z) + (16*(1 + z^2)*H[-1, -1, 0, 
                  z])/(1 + z) + (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
               (72*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
               (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*
                 H[1, 1, 0, z])/(-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/
                (1 + z) - (2*H[0, z]*(-997 + 786*z - 745*z^2 + 180*zeta[2] + 
                  180*z^2*zeta[2]))/(9*(-1 + z)) + (2*(2011 - 395*z - 
                  2011*z^2 + 395*z^3 - 108*z*zeta[2] + 108*z^3*zeta[2] - 
                  810*zeta[3] - 1134*z*zeta[3] + 702*z^2*zeta[3] + 
                  378*z^3*zeta[3]))/(27*(-1 + z)*(1 + z))) - 
             (-26648 + 31504*z + 26648*z^2 - 31504*z^3 + 3483*zeta[2] + 18891*
                z*zeta[2] - 22779*z^2*zeta[2] + 405*z^3*zeta[2] + 27450*
                zeta[3] + 2826*z*zeta[3] - 33282*z^2*zeta[3] - 20322*z^3*
                zeta[3] + 10854*zeta[4] + 26730*z*zeta[4] - 25758*z^2*
                zeta[4] - 2106*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) - 
           (251566 - 251566*z - 251566*z^2 + 251566*z^3 - 149120*zeta[2] + 
             108158*z*zeta[2] + 129676*z^2*zeta[2] - 96130*z^3*zeta[2] + 
             1728*z^4*zeta[2] - 137202*zeta[3] - 1806*z*zeta[3] + 
             40440*z^2*zeta[3] - 69324*z^3*zeta[3] + 20952*zeta[2]*zeta[3] - 
             26028*z*zeta[2]*zeta[3] + 40284*z^2*zeta[2]*zeta[3] - 
             21384*z^3*zeta[2]*zeta[3] + 10629*zeta[4] - 80901*z*zeta[4] - 
             25794*z^2*zeta[4] + 22536*z^3*zeta[4] - 49896*zeta[5] + 
             14256*z*zeta[5] - 103032*z^2*zeta[5] + 31104*z^3*zeta[5])/
            (81*(-1 + z)*(1 + z))) + CF*Nf*TF*
          ((8*(-361 - 447*z + 225*z^2 + 511*z^3)*H[4, z])/
            (9*(-1 + z)*(1 + z)) - (976*(1 + z)*H[5, z])/3 - 
           (64*(-37 + 17*z)*H[-4, 0, z])/3 + (32*(182 + 231*z + 53*z^2)*
             H[-3, 0, z])/(9*(1 + z)) - (32*(44 + 39*z + 5*z^2)*H[-2, 2, z])/
            (9*(1 + z)) + 16*(-1 + z)*H[-2, 3, z] - 
           (8*(167 + 270*z + 167*z^2)*H[-1, 3, z])/(9*(1 + z)) - 
           (8*(477 - 987*z + 470*z^2)*H[1, 2, z])/(9*(-1 + z)) - 
           (16*(271 - 510*z + 271*z^2)*H[1, 3, z])/(9*(-1 + z)) + 
           (8*(-349 - 61*z + 293*z^2 + 53*z^3)*H[2, 2, z])/
            (9*(-1 + z)*(1 + z)) + (608*(1 + z)*H[2, 3, z])/3 + 
           (8*(628 - 230*z - 701*z^2 + 271*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) + (8*(-55 - 95*z + 39*z^2 + 95*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (16*(1 + 5*z)*H[3, 2, z])/3 - 
           (32*(71 + 38*z)*H[4, 0, z])/3 - (368*(1 + z)*H[4, 1, z])/3 - 
           64*(-1 + z)*H[-3, -1, 0, z] - (32*(-71 + 51*z)*H[-3, 0, 0, z])/3 + 
           (32*(-1 + z)*H[-2, -2, 0, z])/3 + (32*(-23 + 24*z + 43*z^2)*
             H[-2, -1, 0, z])/(9*(1 + z)) - (32*(-1 + z)*H[-2, -1, 2, z])/3 + 
           (16*(493 + 963*z + 460*z^2)*H[-2, 0, 0, z])/(9*(1 + z)) - 
           (32*(-1 + z)*H[-2, 2, 0, z])/3 - (16*(25 + 42*z + 25*z^2)*
             H[-1, -2, 0, z])/(9*(1 + z)) - (32*(73 + 166*z + 73*z^2)*
             H[-1, -1, 0, z])/(9*(1 + z)) - (16*(9 + 10*z + 9*z^2)*
             H[-1, -1, 2, z])/(3*(1 + z)) - (16*(11 + 18*z + 11*z^2)*
             H[-1, 2, 0, z])/(3*(1 + z)) - (128*(2 + 3*z + 2*z^2)*
             H[-1, 2, 1, z])/(9*(1 + z)) + 48*(1 + z)*H[-1, 3, 0, z] - 
           (224*(-1 + z)*H[1, -2, 0, z])/3 + (16*(291 - 532*z + 291*z^2)*
             H[1, 0, 0, z])/(9*(-1 + z)) + (8*(175 - 303*z + 168*z^2)*
             H[1, 1, 0, z])/(9*(-1 + z)) - (520*(-1 + z)*H[1, 1, 1, z])/9 - 
           (8*(281 - 546*z + 281*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
           (56*(31 - 54*z + 31*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (16*(31 - 60*z + 31*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) + 
           (64*(1 + z)*H[2, -2, 0, z])/3 + (32*(139 - 155*z - 185*z^2 + 
              145*z^3)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(38 - 10*z - 73*z^2 + 5*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (16*(-43 + 35*z)*H[2, 1, 1, z])/9 + 
           (272*(1 + z)*H[2, 1, 2, z])/3 + (208*(1 + z)*H[2, 2, 0, z])/3 + 
           64*(1 + z)*H[2, 2, 1, z] - (64*(31 + 18*z)*H[3, 0, 0, z])/3 - 
           (224*(2 + z)*H[3, 1, 0, z])/3 + 32*(1 + z)*H[3, 1, 1, z] - 
           (64*(-1 + z)*H[-2, -1, -1, 0, z])/3 - 
           (80*(-1 + z)*H[-2, -1, 0, 0, z])/3 - 
           (736*(-1 + z)*H[-2, 0, 0, 0, z])/3 + (32*(7 + 30*z + 7*z^2)*
             H[-1, -1, -1, 0, z])/(9*(1 + z)) - (40*(7 + 6*z + 7*z^2)*
             H[-1, -1, 0, 0, z])/(9*(1 + z)) + (32*(158 + 315*z + 158*z^2)*
             H[-1, 0, 0, 0, z])/(9*(1 + z)) + 64*(1 + z)*H[-1, 2, 0, 0, z] + 
           32*(1 + z)*H[-1, 2, 1, 0, z] - (8*(-4670 - 2842*z + 5001*z^2 + 
              2887*z^3)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (8*(607 - 1446*z + 607*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
           (8*(109 - 150*z + 109*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
           (8*(235 - 438*z + 235*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
           (160*(-1 + z)*H[1, 1, 1, 1, z])/3 - 208*(1 + z)*H[2, 0, 0, 0, z] + 
           16*(1 + z)*H[2, 1, 0, 0, z] + (176*(1 + z)*H[2, 1, 1, 0, z])/3 + 
           (64*(1 + z)*H[2, 1, 1, 1, z])/3 + 80*(1 + z)*H[-1, 0, 0, 0, 0, 
             z] + 32*(-147 + 34*z)*H[0, 0, 0, 0, 0, z] - 32*(-1 + z)*H[-3, z]*
            zeta[2] + (32*(17 + 30*z + 17*z^2)*H[-1, -1, z]*zeta[2])/
            (9*(1 + z)) - (8*H[2, 1, z]*(-1139 - 392*z + 360*zeta[2] + 
              360*z*zeta[2]))/27 - (16*H[-2, 0, z]*(31 - 783*z - 914*z^2 - 
              36*zeta[2] + 36*z^2*zeta[2]))/(27*(1 + z)) + 
           (16*H[-1, 2, z]*(-139 - 318*z - 139*z^2 + 54*zeta[2] + 
              108*z*zeta[2] + 54*z^2*zeta[2]))/(27*(1 + z)) + 
           (8*H[-1, 0, 0, z]*(457 + 594*z + 457*z^2 + 162*zeta[2] + 
              324*z*zeta[2] + 162*z^2*zeta[2]))/(27*(1 + z)) + 
           (8*H[1, 1, z]*(-1898 + 3787*z - 1889*z^2 + 768*zeta[2] - 
              1584*z*zeta[2] + 768*z^2*zeta[2]))/(27*(-1 + z)) + 
           (8*H[1, 0, z]*(-2079 + 4147*z - 2070*z^2 + 989*zeta[2] - 
              1938*z*zeta[2] + 989*z^2*zeta[2]))/(9*(-1 + z)) - 
           (8*H[2, 0, z]*(249 + 1526*z - 286*z^2 - 1483*z^3 - 414*zeta[2] - 
              414*z*zeta[2] + 414*z^2*zeta[2] + 414*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) + (16*H[0, 0, 0, z]*(650 - 7325*z + 4*z^2 + 
              7479*z^3 - 1161*zeta[2] - 423*z*zeta[2] + 1161*z^2*zeta[2] + 
              423*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (8*H[3, z]*(4261 + 2783*z - 4410*z^2 - 2852*z^3 - 918*zeta[2] - 
              810*z*zeta[2] + 918*z^2*zeta[2] + 810*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + Lp^3*((16*(53 + 38*z)*H[0, z])/9 - 
             (80*(-1 + z)*H[1, z])/3 + (32*(1 + z)*H[2, z])/3 - 
             (32*(-2 + z)*H[0, 0, z])/3 - (8*(-647 + 691*z + 36*zeta[2] + 
                36*z*zeta[2]))/27) + (8*H[1, z]*(2062 - 3980*z + 1918*z^2 + 
              7362*zeta[2] - 14535*z*zeta[2] + 7173*z^2*zeta[2] - 
              1530*zeta[3] + 3348*z*zeta[3] - 1530*z^2*zeta[3]))/
            (81*(-1 + z)) + (16*H[-2, z]*(65*zeta[2] + 102*z*zeta[2] + 
              53*z^2*zeta[2] + 3*zeta[3] - 3*z^2*zeta[3]))/(9*(1 + z)) - 
           (8*H[0, 0, z]*(12479 - 47334*z - 10568*z^2 + 48824*z^3 + 27*z^4 - 
              4113*zeta[2] - 3285*z*zeta[2] + 2862*z^2*zeta[2] + 
              3096*z^3*zeta[2] + 4752*zeta[3] + 2160*z*zeta[3] - 
              4752*z^2*zeta[3] - 2160*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           (8*H[-1, 0, z]*(81 - 2540*z - 4848*z^2 - 2648*z^3 + 27*z^4 + 
              1332*z*zeta[2] + 1944*z^2*zeta[2] + 1332*z^3*zeta[2] - 
              648*z*zeta[3] - 1296*z^2*zeta[3] - 648*z^3*zeta[3]))/
            (81*z*(1 + z)) + (8*H[2, z]*(-13634 + 19288*z + 13625*z^2 - 
              19297*z^3 + 6579*zeta[2] - 2493*z*zeta[2] - 6705*z^2*zeta[2] + 
              2475*z^3*zeta[2] - 540*zeta[3] - 540*z*zeta[3] + 
              540*z^2*zeta[3] + 540*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           Lp^2*((-136*(-1 + z)*H[1, z])/3 + (16*(-17 + 31*z)*H[2, z])/3 - 
             96*(1 + z)*H[3, z] - 64*(-1 + z)*H[-2, 0, z] + 
             (64*(7 + 15*z + 7*z^2)*H[-1, 0, z])/(3*(1 + z)) - 
             (16*(-134 - 109*z + 138*z^2 + 109*z^3)*H[0, 0, z])/
              (3*(-1 + z)*(1 + z)) + 80*(-1 + z)*H[1, 0, z] - 
             32*(1 + z)*H[2, 0, z] + 64*(-5 + 2*z)*H[0, 0, 0, z] + 
             (16*H[0, z]*(262 - 807*z + 567*z^2 - 54*zeta[2] + 36*z*zeta[2] + 
                18*z^2*zeta[2]))/(9*(-1 + z)) - (4*(-4553 + 578*z + 
                5131*z^2 - 612*zeta[2] - 648*z*zeta[2] + 36*z^2*zeta[2] - 
                864*zeta[3] - 432*z*zeta[3] + 432*z^2*zeta[3]))/
              (27*(1 + z))) - (8*H[-1, z]*(160*zeta[2] + 360*z*zeta[2] + 
              160*z^2*zeta[2] + 57*zeta[3] + 162*z*zeta[3] + 57*z^2*zeta[3] + 
              297*zeta[4] + 594*z*zeta[4] + 297*z^2*zeta[4]))/(27*(1 + z)) + 
           (4*H[0, z]*(-76468 - 199276*z + 91216*z^2 + 214024*z^3 + 
              121554*zeta[2] - 18756*z*zeta[2] - 128160*z^2*zeta[2] + 
              12870*z^3*zeta[2] + 76356*z*zeta[3] + 6696*z^2*zeta[3] - 
              69228*z^3*zeta[3] + 8343*zeta[4] - 3159*z*zeta[4] - 
              8343*z^2*zeta[4] + 3159*z^3*zeta[4]))/(243*(-1 + z)*(1 + z)) + 
           Lp*((-8*(35 - 161*z - 47*z^2 + 165*z^3)*H[3, z])/(3*(-1 + z)*(1 + 
                z)) + 304*(1 + z)*H[4, z] + 32*(-13 + 9*z)*H[-3, 0, z] - 
             (16*(85 + 174*z + 85*z^2)*H[-2, 0, z])/(3*(1 + z)) - 
             (16*(17 - 6*z + 17*z^2)*H[-1, 0, z])/(9*(1 + z)) + 
             (128*(2 + 3*z + 2*z^2)*H[-1, 2, z])/(3*(1 + z)) - 
             136*(-1 + z)*H[1, 0, z] + (328*(-1 + z)*H[1, 1, z])/3 + 
             (64*(8 - 15*z + 8*z^2)*H[1, 2, z])/(3*(-1 + z)) - 
             (16*(-70 + 9*z + 83*z^2)*H[2, 0, z])/(3*(1 + z)) - 
             (16*(-5 + 16*z)*H[2, 1, z])/3 - 64*(1 + z)*H[2, 2, z] + 
             32*(11 + 9*z)*H[3, 0, z] + 64*(1 + z)*H[3, 1, z] + 
             256*(-1 + z)*H[-2, 0, 0, z] + (64*(1 + z^2)*H[-1, -1, 0, z])/
              (3*(1 + z)) - (32*(55 + 114*z + 55*z^2)*H[-1, 0, 0, z])/
              (3*(1 + z)) + (32*(-238 - 191*z + 252*z^2 + 191*z^3)*H[0, 0, 0, 
                z])/(3*(-1 + z)*(1 + z)) - (8*(55 - 138*z + 55*z^2)*H[1, 0, 
                0, z])/(3*(-1 + z)) + (32*(1 + z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) + 80*(-1 + z)*H[1, 1, 1, z] + 80*(1 + z)*
              H[2, 0, 0, z] - 32*(1 + z)*H[2, 1, 1, z] - 32*(-62 + 19*z)*
              H[0, 0, 0, 0, z] - (32*(7 + 12*z + 7*z^2)*H[-1, z]*zeta[2])/
              (3*(1 + z)) + (16*H[2, z]*(-259 - 169*z + 108*zeta[2] + 
                108*z*zeta[2]))/9 - (16*H[1, z]*(577 - 574*z - 270*zeta[2] + 
                270*z*zeta[2]))/9 - (8*H[0, 0, z]*(452 - 2999*z - 284*z^2 + 
                3087*z^3 - 522*zeta[2] - 126*z*zeta[2] + 522*z^2*zeta[2] + 
                126*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (8*H[0, z]*(5406 - 6504*z - 4810*z^2 + 7100*z^3 + 549*zeta[2] - 
                117*z*zeta[2] - 729*z^2*zeta[2] + 9*z^3*zeta[2] + 
                1404*zeta[3] - 432*z*zeta[3] - 1404*z^2*zeta[3] + 
                432*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) - 
             (4*(-2921 - 1181*z + 2921*z^2 + 1181*z^3 + 17208*zeta[2] - 
                972*z*zeta[2] - 17928*z^2*zeta[2] + 1692*z^3*zeta[2] - 
                6480*zeta[3] + 5508*z*zeta[3] + 7776*z^2*zeta[3] - 
                4212*z^3*zeta[3] - 6561*zeta[4] - 243*z*zeta[4] + 
                6561*z^2*zeta[4] + 243*z^3*zeta[4]))/(81*(-1 + z)*(1 + z))) + 
           (2*(-1830721 + 1893347*z + 1830721*z^2 - 1893347*z^3 + 
              500652*zeta[2] - 627912*z*zeta[2] - 493884*z^2*zeta[2] + 
              619524*z^3*zeta[2] + 972*z^4*zeta[2] - 39852*zeta[3] - 
              417636*z*zeta[3] + 19656*z^2*zeta[3] + 371520*z^3*zeta[3] + 
              15552*zeta[2]*zeta[3] + 77760*z*zeta[2]*zeta[3] - 
              15552*z^2*zeta[2]*zeta[3] - 77760*z^3*zeta[2]*zeta[3] + 
              649701*zeta[4] + 268191*z*zeta[4] - 597375*z^2*zeta[4] - 
              211005*z^3*zeta[4] + 338256*zeta[5] - 87480*z*zeta[5] - 
              338256*z^2*zeta[5] + 87480*z^3*zeta[5]))/(729*(-1 + z)*
             (1 + z))))) + delta[1 - z]*(as*CF*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CF*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CF^2*(2*Lh*Lp^3 + Lp^4/2 + 
           Lp^2*(2*Lh^2 - 7*zeta[2]) + 2*Lh*Lp*zeta[2] + (5*zeta[4])/4) + 
         CA*CF*((-22*Lp^3)/9 + Lp^2*((-11*Lh)/3 + (-67 + 18*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 18*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (2428 - 1809*zeta[2] - 
             1386*zeta[3] + 810*zeta[4])/162)) + 
       as^3*(CF*Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
           Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
           (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
             (64*(5*zeta[2] + 3*zeta[3]))/27) - 
           (8*(64 + 8262*zeta[2] + 3780*zeta[3] + 2673*zeta[4]))/6561) + 
         CF^2*Nf*TF*((-20/9 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-80*Lh)/9 - (8*Lh^2)/3 + (8*(3 + 8*zeta[2]))/9) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(1 + 45*zeta[2]))/27 + 
             (1813 + 2430*zeta[2] - 1548*zeta[3])/81) + 
           Lp*((-224*Lh^2)/27 - (2*Lh*(-1813 + 450*zeta[2] + 1548*zeta[3]))/
              81 + (4*(278*zeta[2] - 45*zeta[4]))/27) + 
           (Lh*(1711 - 112*zeta[2] - 912*zeta[3] - 432*zeta[4]))/27 + 
           (-42727 + 16818*zeta[2] + 20928*zeta[3] - 14472*zeta[2]*zeta[3] + 
             4158*zeta[4] + 12096*zeta[5])/486) + 
         CA*(CF*Nf*TF*((44*Lp^4)/9 + Lp^3*((176*Lh)/27 - (8*(-289 + 
                  36*zeta[2]))/81) + Lp^2*((-4*Lh*(-289 + 36*zeta[2]))/27 + 
               (2*(2051 + 432*zeta[2]))/81) + 
             Lp*((-4*Lh*(-2051 + 360*zeta[2]))/81 + (4*(578*zeta[2] + 
                  264*zeta[3] - 369*zeta[4]))/27) - 
             (2*Lh*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
              729 + (-412765 + 670770*zeta[2] + 660312*zeta[3] + 29160*
                zeta[2]*zeta[3] - 101088*zeta[4] - 402408*zeta[5])/6561) + 
           CF^2*((22*Lp^5)/9 + Lp^4*((77*Lh)/9 + (67 - 18*zeta[2])/9) + 
             Lp^3*((22*Lh^2)/3 - (176*zeta[2])/9 - (4*Lh*(-67 + 18*zeta[2]))/
                9) - (2*Lh*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + (Lh*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81 + 
               (-3232*zeta[2] + 3024*zeta[2]*zeta[3] + 495*zeta[4])/27) + 
             Lp^2*((-4*Lh^2*(-67 + 18*zeta[2]))/9 + (Lh*(404 + 495*zeta[2] - 
                  378*zeta[3]))/27 + (-2428 - 16281*zeta[2] + 1386*zeta[3] + 
                 11340*zeta[4])/162) + (-4856*zeta[2] + 2772*zeta[2]*
                zeta[3] + 9045*zeta[4] - 2835*zeta[6])/324)) + 
         CA^2*CF*((-121*Lp^4)/18 + Lp^3*((-242*Lh)/27 + 
             (8*(-445 + 99*zeta[2]))/81) + Lp^2*((4*Lh*(-445 + 99*zeta[2]))/
              27 + (-15503 + 468*zeta[2] + 7128*zeta[3] - 3564*zeta[4])/
              162) + Lp*((Lh*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 
                3564*zeta[4]))/81 + (-3560*zeta[2] - 1452*zeta[3] + 4059*
                zeta[4])/27) + (Lh*(-297029 + 57528*zeta[2] + 
              332856*zeta[3] - 42768*zeta[2]*zeta[3] + 37422*zeta[4] - 
              139968*zeta[5]))/1458 + (5211949 - 5354658*zeta[2] - 
             8161128*zeta[3] + 1603800*zeta[2]*zeta[3] + 1353024*zeta[3]^2 + 
             1773414*zeta[4] + 2630232*zeta[5] - 1499796*zeta[6])/26244) + 
         CF^3*(-(Lh*Lp^5) - Lp^6/6 + Lp^4*(-2*Lh^2 + (15*zeta[2])/2) + 
           Lp^3*((-4*Lh^3)/3 + 14*Lh*zeta[2] - (64*zeta[3])/3) - 
           (5*Lh*Lp*zeta[4])/2 + Lp^2*(-2*Lh^2*zeta[2] + (75*zeta[4])/4) - 
           (35*zeta[6])/48)))


==> anc/dFFMSbN.m <==
dFFMSbN["-"] = 1.*delta[1 - z] + as*(2.666666666666666 - 
       3.447421299397187*z^4 + 0.818297331639136*z^5 - 
       0.12869565217391304*z^6 - 2.1932454224643014*delta[1 - z] - 
       1.3333333333333333*Lp^2*delta[1 - z] + 5.333333333333333*Log[z] + 
       z*(-2.6687943262411338 + 5.333333333333333*Log[z]) + 
       z^3*(-7.063901345291479 + 6.882659713168188*Log[z]) + 
       z^2*(-0.8428184281842819 + 10.466990965948575*Log[z]) + 
       Lp*(2.6666666666666665 + 2.6666666666666665*z - 2.6666666666666665*Lh*
          delta[1 - z] - 5.333333333333333*plusD[0, 1 - z])) + 
     as^2*(-276.98325247904273 - 170.04432680903176*z^4 + 
       9.215486679342272*z^5 - 0.05158738166320592*z^6 - 
       30.608535416484305*delta[1 - z] + 7.463334725085424*Lh*delta[1 - z] + 
       0.8888888888888888*Lp^4*delta[1 - z] - 22.22222222222222*Log[1 - z] + 
       7.111111111111111*Log[1 - z]^2 + 1.*(1 - z)*(139.26362776131552 + 
         47.111111111111114*Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
       1.*(1 - z)^3*(3.268378063010502*Log[1 - z] - 1.5814679854242581*
          Log[1 - z]^2) + 1.*(1 - z)^2*(-12.385481852315394*Log[1 - z] + 
         2.4699738903394257*Log[1 - z]^2) + 55.426324729443685*Log[z] - 
       18.*Log[z]^2 - 6.518518518518518*Log[z]^3 + 
       z^2*(645.9186734054401 + 200.4831966470506*Log[z] + 
         22.073573573573572*Log[z]^2 - 24.290775401069517*Log[z]^3) + 
       z*(170.70461255967945 - 135.68478638166744*Log[z] + 
         6.888888888888889*Log[z]^2 - 3.8518518518518516*Log[z]^3) + 
       z^3*(-522.4334105731813 + 636.4898891357395*Log[z] - 
         64.07663197729423*Log[z]^2 + 35.789004457652304*Log[z]^3) + 
       Lp*(5.255794612219294 - 7.120822622107969*z^4 + 0.4133420536298234*
          z^5 - 0.40063593004769477*z^6 - 48.25139929421464*delta[1 - z] + 
         1.*(1 - z)*(-4.792166041539492 - 56.888888888888886*Log[1 - z]) + 
         85.33333333333333*Log[1 - z] + 28.331826401446655*(1 - z)^2*
          Log[1 - z] + 11.274432379072064*(1 - z)^3*Log[1 - z] + 
         Lh*(-7.111111111111109 + 9.193123465059164*z^4 - 2.1821262177043623*
            z^5 + 0.3431884057971014*z^6 - 27.387956026079134*delta[1 - z] + 
           z^2*(2.247515808491418 - 27.911975909196197*Log[z]) + 
           z^3*(18.83707025411061 - 18.353759235115167*Log[z]) + 
           z*(7.116784869976356 - 14.222222222222221*Log[z]) - 
           14.222222222222221*Log[z]) + 50.666666666666664*Log[z] + 
         10.666666666666666*Log[z]^2 + z^3*(-140.32070365358592 + 
           57.6153536977492*Log[z] + 1.8616207951070336*Log[z]^2) + 
         z*(135.34433239059322 + 32.888888888888886*Log[z] + 
           8.88888888888889*Log[z]^2) + z^2*(24.271273192578374 + 
           118.87690631808279*Log[z] + 43.67295226870949*Log[z]^2) - 
         54.77591205215827*plusD[0, 1 - z]) + 14.926669450170849*
        plusD[0, 1 - z] + Lp^3*(-3.5555555555555554 - 3.5555555555555554*z - 
         9.777777777777779*delta[1 - z] + 3.5555555555555554*Lh*
          delta[1 - z] + 7.111111111111111*plusD[0, 1 - z]) + 
       Nf*(-1.9753086419753085 - 1.6790123456790123*(1 - z) - 
         1.1642728904847397*z^4 + 0.10468594217347957*z^5 - 
         0.009333333333333334*z^6 + 3.4489756184793317*delta[1 - z] + 
         2.765432098765432*Lh*delta[1 - z] + 0.5925925925925926*Lp^3*
          delta[1 - z] - 8.*Log[z] + 0.4444444444444444*Log[z]^2 + 
         z*(-3.555559830375158 - 0.8888888888888888*Log[z] + 
           0.4444444444444444*Log[z]^2) + z^2*(-0.4012345679012346 - 
           8.9925705794948*Log[z] + 0.8817787418655098*Log[z]^2) + 
         z^3*(10.359047619047619 - 4.647992530345472*Log[z] + 
           1.703971119133574*Log[z]^2) + 5.530864197530864*plusD[0, 1 - z] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - z) + 
           1.4814814814814814*delta[1 - z] + 0.8888888888888888*Lh*
            delta[1 - z] + 1.7777777777777777*plusD[0, 1 - z]) + 
         Lp*(-4.148148148148148 + 2.962962962962963*(1 - z) + 
           1.1491395793499044*z^4 - 0.2727666955767563*z^5 + 
           0.042899408284023666*z^6 + 2.9243272299524024*delta[1 - z] + 
           2.962962962962963*Lh*delta[1 - z] + z^2*(0.2809394760614273 - 
             3.488997555012225*Log[z]) + z^3*(2.354634831460674 - 
             2.2942206654991244*Log[z]) + z*(-1.7770676832230814 - 
             1.7777777777777777*Log[z]) - 1.7777777777777777*Log[z] + 
           5.925925925925926*plusD[0, 1 - z])) + 
       Lp^2*(40. + 10.346625753016138*z^4 - 2.6988168146674605*z^5 + 
         0.5101851597860376*z^6 - 37.088595852658784*delta[1 - z] + 
         3.5555555555555554*Lh^2*delta[1 - z] - 28.444444444444443*
          Log[1 - z] - 0.04628330995792426*(1 - z)^2*Log[1 - z] - 
         0.48483316481294236*(1 - z)^3*Log[1 - z] + 
         1.*(1 - z)*(-36. + 14.222222222222221*Log[1 - z]) + 
         z^2*(3.281524894536971 - 27.978798844958657*Log[z]) + 
         z^3*(17.531430260020684 - 18.938036122900137*Log[z]) + 
         z*(-11.19317006501182 - 10.666666666666666*Log[z]) - 
         10.666666666666666*Log[z] - 29.333333333333332*plusD[0, 1 - z] + 
         Lh*(-7.111111111111111 - 7.111111111111111*z - 14.666666666666666*
            delta[1 - z] + 14.222222222222221*plusD[0, 1 - z]) + 
         28.444444444444443*plusD[1, 1 - z])) + 
     as^3*(1068.7953276182022 + 60380.332818699724*z^4 + 
       2311.014468862808*z^5 - 451.38673254741076*z^6 - 
       2288.3131081781535*delta[1 - z] - 0.3950617283950617*Lp^6*
        delta[1 - z] - 1777.6850782771153*Log[1 - z] - 
       10.506040485317314*Log[1 - z]^2 + 34.76543209876543*Log[1 - z]^3 + 
       (1 - z)*(-2.1932454224643014*(139.26362776131552 + 47.111111111111114*
            Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
         1.*(-117.57029772768283 + 1860.3630076003235*Log[1 - z] + 
           32.86256955180806*Log[1 - z]^2 - 42.666666666666664*
            Log[1 - z]^3)) + (1 - z)^2*(-2.1932454224643014*
          (-12.385481852315394*Log[1 - z] + 2.4699738903394257*
            Log[1 - z]^2) + 1.*(604.9448384554768*Log[1 - z] + 
           180.074200913242*Log[1 - z]^2 + 21.356919875130075*
            Log[1 - z]^3)) + (1 - z)^3*(-2.1932454224643014*
          (3.268378063010502*Log[1 - z] - 1.5814679854242581*Log[1 - z]^2) + 
         1.*(5465.8040786598685*Log[1 - z] + 42.75748031496063*Log[1 - z]^2 + 
           336.5997624703088*Log[1 - z]^3)) + 3308.1938723106027*Log[z] - 
       916.2281086563629*Log[z]^2 - 237.90577884803417*Log[z]^3 + 
       22.71604938271605*Log[z]^4 + 2.68641975308642*Log[z]^5 + 
       z^3*(-37740.965345511155 - 239100.32157895912*Log[z] + 
         72979.92343409212*Log[z]^2 - 43256.43136923667*Log[z]^3 + 
         2432.113399563848*Log[z]^4 - 1101.6384858044164*Log[z]^5) + 
       z*(9999.444992175333 + 1006.9593483772848*Log[z] - 
         612.1148932333206*Log[z]^2 + 352.88038826700546*Log[z]^3 - 
         29.25925925925926*Log[z]^4 - 2.0246913580246915*Log[z]^5) + 
       z^2*(-37144.400189269705 + 162174.1579485368*Log[z] + 
         57928.82844594133*Log[z]^2 + 8269.068789032708*Log[z]^3 + 
         673.6567901234567*Log[z]^4 + 39.21722488038277*Log[z]^5) + 
       Lh*(19.90222593356113 - 25.72925909579014*z^4 + 6.107226890667107*
          z^5 - 0.9604987298370807*z^6 + 53.699084514520536*delta[1 - z] + 
         39.80445186712227*Log[z] + z*(-19.91810536914641 + 
           39.80445186712227*Log[z]) + z^3*(-52.720260204891545 + 
           51.367593238234626*Log[z]) + z^2*(-6.290236042009667 + 
           78.11865714331942*Log[z])) + Nf^2*(9.224931567688625 - 
         7.575428891622924*(1 - z) - 3.9578559738134205*z^4 + 
         0.21228070175438596*z^5 - 0.01394585726004922*z^6 - 
         8.57238037207872*delta[1 - z] - 4.546622307260784*Lh*delta[1 - z] - 
         0.2962962962962963*Lp^4*delta[1 - z] + 8.823045267489713*Log[z] - 
         2.4362139917695473*Log[z]^2 + 0.4609053497942387*Log[z]^3 + 
         z*(-0.13179441355359778 - 2.5020576131687244*Log[z] - 
           0.8559670781893004*Log[z]^2 + 0.4609053497942387*Log[z]^3) + 
         z^2*(-2.6942028985507247 + 5.15990639625585*Log[z] - 
           3.4705709240729843*Log[z]^2 + 0.9118825100133512*Log[z]^3) + 
         z^3*(0.1328437917222964 + 8.494468085106384*Log[z] - 
           1.112917795844625*Log[z]^2 + 1.137391304347826*Log[z]^3) + 
         Lp*(5.004115226337449 - 5.662551440329218*(1 - z) + 
           2.42960944595822*z^4 - 0.26061493411420206*z^5 + 
           0.025879917184265012*z^6 - 9.34782502219845*delta[1 - z] - 
           3.292181069958847*Lh*delta[1 - z] + 6.320987654320987*Log[z] - 
           1.1851851851851851*Log[z]^2 + z^3*(-9.195414847161572 + 
             3.7457507082152977*Log[z] - 2.4844315713251266*Log[z]^2) + 
           z^2*(-0.9009640666082384 + 7.590030518819939*Log[z] - 
             2.400728597449909*Log[z]^2) + z*(1.5805160929780753 + 
             1.5802469135802468*Log[z] - 1.1851851851851851*Log[z]^2) - 
           6.584362139917696*plusD[0, 1 - z]) + 
         Lp^2*(2.765432098765432 - 1.9753086419753085*(1 - z) - 
           0.7660944206008584*z^4 + 0.1818448883666275*z^5 - 
           0.028599605522682446*z^6 - 3.5956420216143585*delta[1 - z] - 
           1.9753086419753085*Lh*delta[1 - z] + 1.1851851851851851*Log[z] + 
           z*(1.1847117888153877 + 1.1851851851851851*Log[z]) + 
           z^3*(-1.56975505857295 + 1.5294797687861272*Log[z]) + 
           z^2*(-0.18729372937293728 + 2.3259972489683634*Log[z]) - 
           3.950617283950617*plusD[0, 1 - z]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*(1 - z) - 
           1.3168724279835389*delta[1 - z] - 0.3950617283950617*Lh*
            delta[1 - z] - 0.7901234567901234*plusD[0, 1 - z]) - 
         9.09324461452157*plusD[0, 1 - z]) + 
       Lp^5*(2.3703703703703702 + 2.3703703703703702*z + 
         13.03703703703704*delta[1 - z] - 2.3703703703703702*Lh*
          delta[1 - z] - 4.7407407407407405*plusD[0, 1 - z]) + 
       107.39816902903988*plusD[0, 1 - z] + 
       Nf*(184.9183821968478 + 1941.2355444712787*z^4 - 145.13999971566966*
          z^5 + 16.135576483031905*z^6 + 306.7976732366431*delta[1 - z] - 
         0.7901234567901234*Lp^5*delta[1 - z] + 13.835559334197875*
          Log[1 - z] - 10.37037037037037*Log[1 - z]^2 - 2.1069958847736627*
          Log[1 - z]^3 + 1.*(1 - z)^3*(-174.09756956674886*Log[1 - z] - 
           1.1755813953488372*Log[1 - z]^2 - 9.753112033195022*
            Log[1 - z]^3) + 1.*(1 - z)^2*(-51.98799313893654*Log[1 - z] - 
           11.509107468123862*Log[1 - z]^2 - 0.9932279909706546*
            Log[1 - z]^3) + (1 - z)*(3.682486141421543 + 
           1.*(58.12876533291731 - 26.5269366230256*Log[1 - z] - 
             3.5555555555555554*Log[1 - z]^2 + 1.0534979423868314*
              Log[1 - z]^3)) - 409.06232391965204*Log[z] + 
         117.93221243580165*Log[z]^2 + 5.728395061728395*Log[z]^3 - 
         0.9218106995884774*Log[z]^4 + z^3*(-2677.6504570350903 - 
           1164.8893728651524*Log[z] - 947.835312981453*Log[z]^2 - 
           104.41664291821031*Log[z]^3 - 36.73705834018077*Log[z]^4) + 
         z^2*(1544.3942686644236 - 177.47478886240611*Log[z] + 
           94.48307022780455*Log[z]^2 + 26.10130515848353*Log[z]^3 - 
           3.880275624461671*Log[z]^4) + z*(-633.9002722056467 + 
           165.84300592437648*Log[z] + 41.907619719727144*Log[z]^2 - 
           13.717421124828531*Log[z]^3 + 0.6255144032921811*Log[z]^4) + 
         Lh*(7.3744855967078164 - 9.533609519320615*z^4 + 2.2629457072489685*
            z^5 - 0.35589908749329036*z^6 + 71.06334487294696*delta[1 - z] + 
           14.748971193415636*Log[z] + z*(-7.380369494790295 + 
             14.748971193415636*Log[z]) + z^3*(-19.534739522781372 + 
             19.033528095674985*Log[z]) + z^2*(-2.330757134731841 + 
             28.945752794721983*Log[z])) + Lp^4*(3.950617283950617 - 
           1.1851851851851851*(1 - z) + 1.5802469135802468*z + 
           7.80246913580247*delta[1 - z] - 2.765432098765432*Lh*
            delta[1 - z] - 5.530864197530864*plusD[0, 1 - z]) + 
         142.12668974589383*plusD[0, 1 - z] + Lp^2*(-100.13364163182601 + 
           0.9559229496419812*z^4 + 0.7872901423792625*z^5 + 
           0.09283381531072224*z^6 + 179.71640628041797*delta[1 - z] - 
           7.901234567901234*Lh^2*delta[1 - z] + (1 - z)*
            (0.28913164093708144 + 1.*(114.30588847213744 - 7.901234567901234*
                Log[1 - z])) + 6.320987654320987*Log[1 - z] - 
           18.888204225352112*(1 - z)^2*Log[1 - z] - 7.520112254443405*
            (1 - z)^3*Log[1 - z] - 19.75308641975309*Log[z] - 
           7.703703703703703*Log[z]^2 + z^2*(-17.741165492485983 - 
             59.51300734913576*Log[z] - 30.31182503202647*Log[z]^2) + 
           z*(-73.49813633509078 - 31.604938271604944*Log[z] - 
             6.518518518518518*Log[z]^2) + z^3*(77.86919377417135 - 
             26.127705963536954*Log[z] - 2.56878515044754*Log[z]^2) + 
           Lh*(21.33333333333333 - 7.901234567901234*(1 - z) - 
             6.128746699952799*z^4 + 1.4547532607728042*z^5 - 
             0.22879455735643023*z^6 + 58.204221573942185*delta[1 - z] + 
             9.481481481481481*Log[z] + z*(10.267820099837332 + 
               9.481481481481481*Log[z]) + z^3*(-12.558049635265334 + 
               12.23584151970272*Log[z]) + z^2*(-1.4983438723276121 + 
               18.607985449764662*Log[z]) - 31.604938271604937*
              plusD[0, 1 - z]) + 116.4084431478844*plusD[0, 1 - z] - 
           63.20987654320987*plusD[1, 1 - z]) + 
         Lp*(-76.81837090625218 + 194.23671816723098*z^4 - 
           2.036991652620977*z^5 - 1.592910377009572*z^6 + 
           311.2094570786569*delta[1 - z] - 7.3744855967078164*Lh^2*
            delta[1 - z] - 85.20164609053498*Log[1 - z] - 9.481481481481481*
            Log[1 - z]^2 + 1.*(1 - z)^2*(-81.23121387283237*Log[1 - z] - 
             3.45158371040724*Log[1 - z]^2) + 1.*(1 - z)^3*
            (-32.441172423283334*Log[1 - z] + 7.807256235827665*
              Log[1 - z]^2) + (1 - z)*(-6.498504955449782 + 
             1.*(230.1513505772023 + 18.699588477366255*Log[1 - z] + 
               4.7407407407407405*Log[1 - z]^2)) - 266.8496902003817*Log[z] + 
           6.716049382716049*Log[z]^2 + 5.135802469135802*Log[z]^3 + 
           z^3*(1277.7724936713296 - 1119.706974576077*Log[z] + 
             144.951968503937*Log[z]^2 - 57.17508710801394*Log[z]^3) + 
           z*(-353.01303748581535 - 33.024661301185986*Log[z] + 
             28.444444444444443*Log[z]^2 + 2.3703703703703702*Log[z]^3) + 
           z^2*(-1061.4103310016153 - 709.3065083428554*Log[z] - 
             74.17817371937639*Log[z]^2 + 17.723916532905296*Log[z]^3) + 
           Lh*(20.54320987654321 + 4.477366255144032*(1 - z) - 
             7.109853919884211*z^4 + 2.145422173875568*z^5 - 
             0.35643156199677933*z^6 + 126.78633515573378*delta[1 - z] + 
             37.1358024691358*Log[z] - 1.1851851851851851*Log[z]^2 + 
             z^3*(-48.55420504424988 + 32.78771256438255*Log[z] - 
               4.543922984356197*Log[z]^2) + z^2*(-1.4272809394760615 + 
               54.993494777759686*Log[z] - 2.351409978308026*Log[z]^2) + 
             z*(8.948439733290066 + 18.172839506172835*Log[z] - 
               1.1851851851851851*Log[z]^2) - 29.497942386831273*
              plusD[0, 1 - z]) + 253.57267031146756*plusD[0, 1 - z] - 
           58.99588477366255*plusD[1, 1 - z]) + 
         Lp^3*(-24.49382716049383 - 7.40847848878975*z^4 + 
           1.920441668580164*z^5 - 0.3591914565623044*z^6 + 
           58.15708913236683*delta[1 - z] - 2.3703703703703702*Lh^2*
            delta[1 - z] + (1 - z)*(-3.950617283950617 + 
             1.*(27.25925925925926 - 9.481481481481481*Log[1 - z])) + 
           18.962962962962962*Log[1 - z] + 0.030855539971949508*(1 - z)^2*
            Log[1 - z] + 0.32322175732217573*(1 - z)^3*Log[1 - z] + 
           7.901234567901234*Log[z] + z*(14.572906812239998 + 
             7.901234567901234*Log[z]) + z^3*(-12.734125558583475 + 
             13.645012067220016*Log[z]) + z^2*(-2.3125452523852816 + 
             20.20319819915641*Log[z]) + Lh*(7.111111111111111 - 
             2.3703703703703702*(1 - z) + 2.3703703703703702*z + 
             5.135802469135802*delta[1 - z] - 9.481481481481481*
              plusD[0, 1 - z]) + 10.271604938271604*plusD[0, 1 - z] - 
           18.962962962962962*plusD[1, 1 - z])) + 
       Lp*(-3766.3815016298595 - 72597.6227802291*z^4 + 
         3488.223677907667*z^5 - 238.656567655316*z^6 - 1189.0889508086368*
          delta[1 - z] - 19.90222593356113*Lh^2*delta[1 - z] + 
         1837.461336351952*Log[1 - z] + 274.962962962963*Log[1 - z]^2 - 
         37.925925925925924*Log[1 - z]^3 + (1 - z)^2*
          (-62.138648565026116*Log[1 - z] + 
           1.*(1058.2743445692884*Log[1 - z] + 149.9112879457707*
              Log[1 - z]^2 - 12.366129032258064*Log[1 - z]^3)) + 
         (1 - z)^3*(-24.727597206283107*Log[1 - z] + 
           1.*(746.2244186046512*Log[1 - z] - 100.79396984924622*
              Log[1 - z]^2 + 6.3182308522114345*Log[1 - z]^3)) + 
         (1 - z)*(-2.1932454224643014*(-4.792166041539492 - 
             56.888888888888886*Log[1 - z]) + 1.*(1138.8214028131179 - 
             1405.7767633295623*Log[1 - z] - 424.2962962962963*Log[1 - z]^2 + 
             18.962962962962962*Log[1 - z]^3)) + 2027.763146903842*Log[z] + 
         193.67230602719792*Log[z]^2 - 114.76543209876543*Log[z]^3 - 
         7.506172839506172*Log[z]^4 + z^2*(-537270.7893996852 - 
           198258.53559321453*Log[z] - 28700.11029603728*Log[z]^2 - 
           2582.9129098360654*Log[z]^3 - 120.98006872852234*Log[z]^4) + 
         z*(5250.0564692175185 - 710.212173797806*Log[z] - 
           420.97988452645916*Log[z]^2 - 20.14814814814815*Log[z]^3 - 
           1.6296296296296295*Log[z]^4) + z^3*(603377.4437283712 - 
           269214.1170031673*Log[z] + 128966.73256605038*Log[z]^2 - 
           8808.113243761996*Log[z]^3 + 3332.2617621899058*Log[z]^4) + 
         Lh*(669.8932712483845 + 568.0321370665669*z^4 - 51.7720608183227*
            z^5 + 4.414973613645902*z^6 - 268.73696704558654*delta[1 - z] + 
           59.25925925925925*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 - 
           2.6666666666666665*(1 - z)*(139.26362776131552 + 
             47.111111111111114*Log[1 - z] - 3.5555555555555554*
              Log[1 - z]^2) - 2.6666666666666665*(1 - z)^3*
            (3.268378063010502*Log[1 - z] - 1.5814679854242581*
              Log[1 - z]^2) - 2.6666666666666665*(1 - z)^2*
            (-12.385481852315394*Log[1 - z] + 2.4699738903394257*
              Log[1 - z]^2) - 325.06545520376415*Log[z] + 48.*Log[z]^2 + 
           17.382716049382715*Log[z]^3 + z^3*(1627.935899053354 - 
             1926.0626510227835*Log[z] + 170.87101860611793*Log[z]^2 - 
             95.43734522040614*Log[z]^3) + z*(-346.60839673710353 + 
             184.56417442586545*Log[z] - 18.37037037037037*Log[z]^2 + 
             10.271604938271604*Log[z]^3) + z^2*(-1694.4373679398698 - 
             882.5091594210137*Log[z] - 58.862862862862855*Log[z]^2 + 
             64.77540106951871*Log[z]^3) - 79.60890373424454*
            plusD[0, 1 - z]) - 537.4739340911725*plusD[0, 1 - z] - 
         159.21780746848913*plusD[1, 1 - z]) + 
       Lp^4*(-81.77777777777777 - 10.731126515668462*z^4 + 
         2.8710470136551596*z^5 - 0.5658507444490163*z^6 - 
         29.265654043153358*delta[1 - z] - 4.7407407407407405*Lh^2*
          delta[1 - z] + 37.925925925925924*Log[1 - z] + 
         0.061711079943899017*(1 - z)^2*Log[1 - z] + 0.6464442197505897*
          (1 - z)^3*Log[1 - z] - 1.3333333333333333*(1 - z)*
          (-36. + 14.222222222222221*Log[1 - z]) + 9.481481481481481*Log[z] + 
         z*(-8.77758569739953 + 9.481481481481481*Log[z]) + 
         z^3*(-17.096216928657377 + 19.132795085495125*Log[z]) + 
         z^2*(-3.6261945898854884 + 28.001073156879478*Log[z]) + 
         Lh*(9.481481481481481 + 9.481481481481481*z + 45.629629629629626*
            delta[1 - z] - 18.962962962962962*plusD[0, 1 - z]) + 
         91.25925925925925*plusD[0, 1 - z] - 37.925925925925924*
          plusD[1, 1 - z]) + Lp^2*(1156.5195403834791 + 2102.6057719666*z^4 - 
         259.88848957032485*z^5 + 34.185014255764145*z^6 - 
         1196.9920877250138*delta[1 - z] + 207.8564757231792*Log[1 - z] - 
         312.88888888888886*Log[1 - z]^2 + (1 - z)^3*
          (1.063358119384866*Log[1 - z] + 1.*(98.81697819314641*Log[1 - z] - 
             78.71881838074398*Log[1 - z]^2) - 1.3333333333333333*
            (3.268378063010502*Log[1 - z] - 1.5814679854242581*
              Log[1 - z]^2)) + (1 - z)^2*(0.1015106577017138*Log[1 - z] + 
           1.*(626.2288488210818*Log[1 - z] - 100.27733598409543*
              Log[1 - z]^2) - 1.3333333333333333*(-12.385481852315394*
              Log[1 - z] + 2.4699738903394257*Log[1 - z]^2)) + 
         (1 - z)*(-2.1932454224643014*(-36. + 14.222222222222221*
              Log[1 - z]) - 1.3333333333333333*(139.26362776131552 + 
             47.111111111111114*Log[1 - z] - 3.5555555555555554*
              Log[1 - z]^2) + 1.*(-1342.9463506127854 - 264.14282148283803*
              Log[1 - z] + 189.62962962962962*Log[1 - z]^2)) + 
         125.69464558715458*Log[z] + 174.5185185185185*Log[z]^2 + 
         15.012345679012345*Log[z]^3 + z^3*(313.48881240305855 - 
           3791.608376770529*Log[z] + 105.63062463548773*Log[z]^2 - 
           230.23219918025137*Log[z]^3) + z*(621.8808826465977 + 
           409.52091830342994*Log[z] + 102.81481481481481*Log[z]^2 + 
           9.876543209876543*Log[z]^3) + z^2*(-2506.6855600467115 - 
           627.7873926902203*Log[z] + 586.4887532651385*Log[z]^2 + 
           81.6999307505867*Log[z]^3) + Lh^2*(9.48148148148148 - 
           12.25749795341222*z^4 + 2.9095016236058164*z^5 - 
           0.4575845410628019*z^6 + 80.83275534941743*delta[1 - z] + 
           18.962962962962962*Log[z] + z*(-9.489046493301807 + 
             18.962962962962962*Log[z]) + z^3*(-25.11609367214748 + 
             24.471678980153555*Log[z]) + z^2*(-2.9966877446552243 + 
             37.21596787892826*Log[z])) - 701.4316613304434*plusD[0, 1 - z] + 
         Lh*(-141.7575247063197 + 69.55103938344665*z^4 - 13.10393967372019*
            z^5 + 2.955898712011244*z^6 - 350.7158306652217*delta[1 - z] - 
           2.6666666666666665*(1 - z)*(-4.792166041539492 - 
             56.888888888888886*Log[1 - z]) - 227.55555555555554*Log[1 - z] - 
           75.5515370705244*(1 - z)^2*Log[1 - z] - 30.065153010858836*
            (1 - z)^3*Log[1 - z] - 213.33333333333331*Log[z] - 
           28.444444444444443*Log[z]^2 + z^2*(-52.3620582335062 - 
             470.5209510154665*Log[z] - 116.46120604989196*Log[z]^2) + 
           z*(-410.4068642193357 - 165.92592592592592*Log[z] - 
             23.703703703703702*Log[z]^2) + z^3*(477.79242947383744 - 
             254.58661898713126*Log[z] - 4.964322120285423*Log[z]^2) + 
           323.3310213976697*plusD[0, 1 - z]) + 646.6620427953393*
          plusD[1, 1 - z]) + Lp^3*(207.72501949073217 + 
         54.14123303334166*z^4 - 11.963380487478583*z^5 + 
         2.6725715956937757*z^6 - 566.7478358117281*delta[1 - z] - 
         3.1604938271604937*Lh^3*delta[1 - z] - 502.51851851851853*
          Log[1 - z] + 75.85185185185185*Log[1 - z]^2 + 
         (1 - z)*(-1.3333333333333333*(-4.792166041539492 - 
             56.888888888888886*Log[1 - z]) + 1.*(-368.33040181039814 + 
             270.22222222222223*Log[1 - z] - 37.925925925925924*
              Log[1 - z]^2)) + (1 - z)^3*(-15.032576505429418*Log[1 - z] + 
           1.*(-8.019616584930896*Log[1 - z] - 1.1469147894221352*
              Log[1 - z]^2)) + (1 - z)^2*(-37.7757685352622*Log[1 - z] + 
           1.*(-24.295550847457626*Log[1 - z] + 0.09271284271284272*
              Log[1 - z]^2)) - 168.2962962962963*Log[z] - 
         15.802469135802468*Log[z]^2 + z^2*(-51.96995883467551 - 
           483.9259733044664*Log[z] - 71.67041472635822*Log[z]^2) + 
         z*(-469.19657040392457 - 144.59259259259258*Log[z] - 
           13.432098765432098*Log[z]^2) + z^3*(507.7839131837875 - 
           284.4774297466956*Log[z] + 20.965148356897647*Log[z]^2) + 
         Lh^2*(9.481481481481481 + 9.481481481481481*z + 39.11111111111111*
            delta[1 - z] - 18.962962962962962*plusD[0, 1 - z]) + 
         71.32569473235957*plusD[0, 1 - z] + Lh*(-145.77777777777777 - 
           27.591002008043034*z^4 + 7.196844839113227*z^5 - 
           1.3604937594294335*z^6 + 35.66284736617976*delta[1 - z] + 
           75.85185185185185*Log[1 - z] + 0.12342215988779803*(1 - z)^2*
            Log[1 - z] + 1.2928884395011795*(1 - z)^3*Log[1 - z] - 
           2.6666666666666665*(1 - z)*(-36. + 14.222222222222221*
              Log[1 - z]) + 28.444444444444443*Log[z] + 
           z*(-9.262657604412922 + 28.444444444444443*Log[z]) + 
           z^3*(-46.75048069338849 + 50.50142966106702*Log[z]) + 
           z^2*(-8.750733052098589 + 74.61013025322308*Log[z]) + 
           156.44444444444443*plusD[0, 1 - z] - 75.85185185185185*
            plusD[1, 1 - z]) + 312.8888888888889*plusD[1, 1 - z] - 
         75.85185185185185*plusD[2, 1 - z]))
 
dFFMSbN["+"] = 1.*delta[1 - z] + as*(2.666666666666666 - 
       3.447421299397187*z^4 + 0.818297331639136*z^5 - 
       0.12869565217391304*z^6 - 2.1932454224643014*delta[1 - z] - 
       1.3333333333333333*Lp^2*delta[1 - z] + 5.333333333333333*Log[z] + 
       z*(-2.6687943262411338 + 5.333333333333333*Log[z]) + 
       z^3*(-7.063901345291479 + 6.882659713168188*Log[z]) + 
       z^2*(-0.8428184281842819 + 10.466990965948575*Log[z]) + 
       Lp*(2.6666666666666665 + 2.6666666666666665*z - 2.6666666666666665*Lh*
          delta[1 - z] - 5.333333333333333*plusD[0, 1 - z])) + 
     as^2*(-255.20350949787323 + 355.9364508202744*z^4 - 
       27.262998211624407*z^5 + 2.0571355218807894*z^6 - 
       30.608535416484305*delta[1 - z] + 7.463334725085424*Lh*delta[1 - z] + 
       0.8888888888888888*Lp^4*delta[1 - z] - 22.22222222222222*Log[1 - z] + 
       7.111111111111111*Log[1 - z]^2 + 1.*(1 - z)*(140.15251665020443 + 
         47.111111111111114*Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
       1.*(1 - z)^3*(4.60068065796937*Log[1 - z] + 0.059665871121718374*
          Log[1 - z]^2) + 1.*(1 - z)^2*(-13.345924453280318*Log[1 - z] + 
         2.383128295254833*Log[1 - z]^2) + 72.31521361833256*Log[z] - 
       10.88888888888889*Log[z]^2 - 3.8518518518518516*Log[z]^3 + 
       z^3*(203.4525047069666 - 602.946890294565*Log[z] - 
         41.531798245614034*Log[z]^2 - 54.32032520325203*Log[z]^3) + 
       z^2*(-556.6830259685288 - 249.59855330127883*Log[z] - 
         25.764966740576497*Log[z]^2 - 21.573275862068964*Log[z]^3) + 
       z*(134.02963889965488 - 133.01811971500075*Log[z] + 
         5.111111111111111*Log[z]^2 - 6.518518518518518*Log[z]^3) + 
       Lp*(3.993337961012987 - 84.61176760216642*z^4 + 15.52662721893491*
          z^5 - 2.5011857707509884*z^6 - 48.25139929421464*delta[1 - z] + 
         1.*(1 - z)*(-4.792166041539492 - 56.888888888888886*Log[1 - z]) + 
         85.33333333333333*Log[1 - z] + 28.387809187279153*(1 - z)^2*
          Log[1 - z] + 12.015098722415795*(1 - z)^3*Log[1 - z] + 
         Lh*(-7.111111111111109 + 9.193123465059164*z^4 - 2.1821262177043623*
            z^5 + 0.3431884057971014*z^6 - 27.387956026079134*delta[1 - z] + 
           z^2*(2.247515808491418 - 27.911975909196197*Log[z]) + 
           z^3*(18.83707025411061 - 18.353759235115167*Log[z]) + 
           z*(7.116784869976356 - 14.222222222222221*Log[z]) - 
           14.222222222222221*Log[z]) + 47.111111111111114*Log[z] + 
         8.88888888888889*Log[z]^2 + z*(130.2916090030543 + 
           36.44444444444444*Log[z] + 10.666666666666666*Log[z]^2) + 
         z^3*(-79.00747065101388 + 119.77864077669904*Log[z] + 
           18.251376146788992*Log[z]^2) + z^2*(33.75142857142857 + 
           105.86639260020554*Log[z] + 39.96636085626911*Log[z]^2) - 
         54.77591205215827*plusD[0, 1 - z]) + 14.926669450170849*
        plusD[0, 1 - z] + Lp^3*(-3.5555555555555554 - 3.5555555555555554*z - 
         9.777777777777779*delta[1 - z] + 3.5555555555555554*Lh*
          delta[1 - z] + 7.111111111111111*plusD[0, 1 - z]) + 
       Nf*(-1.9753086419753085 - 1.6790123456790123*(1 - z) - 
         1.1642728904847397*z^4 + 0.10468594217347957*z^5 - 
         0.009333333333333334*z^6 + 3.4489756184793317*delta[1 - z] + 
         2.765432098765432*Lh*delta[1 - z] + 0.5925925925925926*Lp^3*
          delta[1 - z] - 8.*Log[z] + 0.4444444444444444*Log[z]^2 + 
         z*(-3.555559830375158 - 0.8888888888888888*Log[z] + 
           0.4444444444444444*Log[z]^2) + z^2*(-0.4012345679012346 - 
           8.9925705794948*Log[z] + 0.8817787418655098*Log[z]^2) + 
         z^3*(10.359047619047619 - 4.647992530345472*Log[z] + 
           1.703971119133574*Log[z]^2) + 5.530864197530864*plusD[0, 1 - z] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - z) + 
           1.4814814814814814*delta[1 - z] + 0.8888888888888888*Lh*
            delta[1 - z] + 1.7777777777777777*plusD[0, 1 - z]) + 
         Lp*(-4.148148148148148 + 2.962962962962963*(1 - z) + 
           1.1491395793499044*z^4 - 0.2727666955767563*z^5 + 
           0.042899408284023666*z^6 + 2.9243272299524024*delta[1 - z] + 
           2.962962962962963*Lh*delta[1 - z] + z^2*(0.2809394760614273 - 
             3.488997555012225*Log[z]) + z^3*(2.354634831460674 - 
             2.2942206654991244*Log[z]) + z*(-1.7770676832230814 - 
             1.7777777777777777*Log[z]) - 1.7777777777777777*Log[z] + 
           5.925925925925926*plusD[0, 1 - z])) + 
       Lp^2*(40. + 10.346625753016138*z^4 - 2.6988168146674605*z^5 + 
         0.5101851597860376*z^6 - 37.088595852658784*delta[1 - z] + 
         3.5555555555555554*Lh^2*delta[1 - z] - 28.444444444444443*
          Log[1 - z] - 0.04628330995792426*(1 - z)^2*Log[1 - z] - 
         0.48483316481294236*(1 - z)^3*Log[1 - z] + 
         1.*(1 - z)*(-36. + 14.222222222222221*Log[1 - z]) + 
         z^2*(3.281524894536971 - 27.978798844958657*Log[z]) + 
         z^3*(17.531430260020684 - 18.938036122900137*Log[z]) + 
         z*(-11.19317006501182 - 10.666666666666666*Log[z]) - 
         10.666666666666666*Log[z] - 29.333333333333332*plusD[0, 1 - z] + 
         Lh*(-7.111111111111111 - 7.111111111111111*z - 14.666666666666666*
            delta[1 - z] + 14.222222222222221*plusD[0, 1 - z]) + 
         28.444444444444443*plusD[1, 1 - z])) + 
     as^3*(176.40782457795422 - 82183.91428519225*z^4 - 
       1687.2226755977304*z^5 + 413.31928009923*z^6 - 
       2288.3131081781535*delta[1 - z] - 0.3950617283950617*Lp^6*
        delta[1 - z] - 1777.6850782771153*Log[1 - z] - 
       10.506040485317314*Log[1 - z]^2 + 34.76543209876543*Log[1 - z]^3 + 
       (1 - z)^3*(-2.1932454224643014*(4.60068065796937*Log[1 - z] + 
           0.059665871121718374*Log[1 - z]^2) + 
         1.*(-5113.363190184049*Log[1 - z] - 78.53848946986201*Log[1 - z]^2 - 
           326.1804553026097*Log[1 - z]^3)) + 
       (1 - z)*(-2.1932454224643014*(140.15251665020443 + 47.111111111111114*
            Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
         1.*(-91.47829100557556 + 1870.3425794315615*Log[1 - z] + 
           32.86256955180806*Log[1 - z]^2 - 42.666666666666664*
            Log[1 - z]^3)) + (1 - z)^2*(-2.1932454224643014*
          (-13.345924453280318*Log[1 - z] + 2.383128295254833*Log[1 - z]^2) + 
         1.*(-2480.9651741293533*Log[1 - z] - 210.69906223358907*
            Log[1 - z]^2 + 3.279974489795918*Log[1 - z]^3)) + 
       2604.8933256182468*Log[z] - 1139.694987928317*Log[z]^2 - 
       210.21426193875587*Log[z]^3 - 26.189300411522634*Log[z]^4 - 
       2.0246913580246915*Log[z]^5 + z^2*(40297.835792512225 - 
         148576.85672324672*Log[z] - 59664.15931272877*Log[z]^2 - 
         8774.098791419552*Log[z]^3 - 649.4206708975521*Log[z]^4 - 
         12.698093220338983*Log[z]^5) + z*(-1611.5529686799807 + 
         1201.54187722717*Log[z] - 893.5480339952707*Log[z]^2 + 
         139.97076436184236*Log[z]^3 + 0.37037037037037035*Log[z]^4 + 
         2.68641975308642*Log[z]^5) + z^3*(43017.96237263578 + 
         271669.18277760415*Log[z] - 66295.01916662337*Log[z]^2 + 
         46434.78239806066*Log[z]^3 - 1831.5927461139897*Log[z]^4 + 
         1194.3138424821002*Log[z]^5) + Lh*(19.90222593356113 - 
         25.72925909579014*z^4 + 6.107226890667107*z^5 - 
         0.9604987298370807*z^6 + 53.699084514520536*delta[1 - z] + 
         39.80445186712227*Log[z] + z*(-19.91810536914641 + 
           39.80445186712227*Log[z]) + z^3*(-52.720260204891545 + 
           51.367593238234626*Log[z]) + z^2*(-6.290236042009667 + 
           78.11865714331942*Log[z])) + Nf^2*(9.224931567688625 - 
         7.575428891622924*(1 - z) - 3.9578559738134205*z^4 + 
         0.21228070175438596*z^5 - 0.01394585726004922*z^6 - 
         8.57238037207872*delta[1 - z] - 4.546622307260784*Lh*delta[1 - z] - 
         0.2962962962962963*Lp^4*delta[1 - z] + 8.823045267489713*Log[z] - 
         2.4362139917695473*Log[z]^2 + 0.4609053497942387*Log[z]^3 + 
         z*(-0.13179441355359778 - 2.5020576131687244*Log[z] - 
           0.8559670781893004*Log[z]^2 + 0.4609053497942387*Log[z]^3) + 
         z^2*(-2.6942028985507247 + 5.15990639625585*Log[z] - 
           3.4705709240729843*Log[z]^2 + 0.9118825100133512*Log[z]^3) + 
         z^3*(0.1328437917222964 + 8.494468085106384*Log[z] - 
           1.112917795844625*Log[z]^2 + 1.137391304347826*Log[z]^3) + 
         Lp*(5.004115226337449 - 5.662551440329218*(1 - z) + 
           2.42960944595822*z^4 - 0.26061493411420206*z^5 + 
           0.025879917184265012*z^6 - 9.34782502219845*delta[1 - z] - 
           3.292181069958847*Lh*delta[1 - z] + 6.320987654320987*Log[z] - 
           1.1851851851851851*Log[z]^2 + z^3*(-9.195414847161572 + 
             3.7457507082152977*Log[z] - 2.4844315713251266*Log[z]^2) + 
           z^2*(-0.9009640666082384 + 7.590030518819939*Log[z] - 
             2.400728597449909*Log[z]^2) + z*(1.5805160929780753 + 
             1.5802469135802468*Log[z] - 1.1851851851851851*Log[z]^2) - 
           6.584362139917696*plusD[0, 1 - z]) + 
         Lp^2*(2.765432098765432 - 1.9753086419753085*(1 - z) - 
           0.7660944206008584*z^4 + 0.1818448883666275*z^5 - 
           0.028599605522682446*z^6 - 3.5956420216143585*delta[1 - z] - 
           1.9753086419753085*Lh*delta[1 - z] + 1.1851851851851851*Log[z] + 
           z*(1.1847117888153877 + 1.1851851851851851*Log[z]) + 
           z^3*(-1.56975505857295 + 1.5294797687861272*Log[z]) + 
           z^2*(-0.18729372937293728 + 2.3259972489683634*Log[z]) - 
           3.950617283950617*plusD[0, 1 - z]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*(1 - z) - 
           1.3168724279835389*delta[1 - z] - 0.3950617283950617*Lh*
            delta[1 - z] - 0.7901234567901234*plusD[0, 1 - z]) - 
         9.09324461452157*plusD[0, 1 - z]) + 
       Lp^5*(2.3703703703703702 + 2.3703703703703702*z + 
         13.03703703703704*delta[1 - z] - 2.3703703703703702*Lh*
          delta[1 - z] - 4.7407407407407405*plusD[0, 1 - z]) + 
       107.39816902903988*plusD[0, 1 - z] + 
       Nf*(119.38403674380498 - 1359.6317601332826*z^4 + 
         130.32325846914594*z^5 - 15.790773762467278*z^6 + 
         306.7976732366431*delta[1 - z] - 0.7901234567901234*Lp^5*
          delta[1 - z] + 13.835559334197875*Log[1 - z] - 
         10.37037037037037*Log[1 - z]^2 - 2.1069958847736627*Log[1 - z]^3 + 
         1.*(1 - z)^2*(50.31948565776459*Log[1 - z] + 1.4978843441466854*
            Log[1 - z]^2 - 0.3893666927286943*Log[1 - z]^3) + 
         1.*(1 - z)^3*(170.1251580278129*Log[1 - z] + 1.1852237252861602*
            Log[1 - z]^2 + 11.827146171693736*Log[1 - z]^3) + 
         (1 - z)*(3.682486141421543 + 1.*(57.20695463332882 - 
             27.317060079815725*Log[1 - z] - 3.5555555555555554*
              Log[1 - z]^2 + 1.0534979423868314*Log[1 - z]^3)) - 
         436.8659365953895*Log[z] + 110.64836046046788*Log[z]^2 + 
         3.401920438957476*Log[z]^3 + 0.6255144032921811*Log[z]^4 + 
         z^3*(-1158.306073949486 + 2556.010904667743*Log[z] + 
           51.666210131492285*Log[z]^2 + 170.7472590882862*Log[z]^3 - 
           2.6700542005420056*Log[z]^4) + z*(-79.87827905271678 + 
           137.19281856575756*Log[z] + 57.35608074855885*Log[z]^2 - 
           10.469135802469136*Log[z]^3 - 0.9218106995884774*Log[z]^4) + 
         z^2*(2593.8926344876627 + 964.7348198514708*Log[z] + 
           285.1326979354309*Log[z]^2 + 35.153648068669526*Log[z]^3 - 
           0.059325319891430785*Log[z]^4) + Lh*(7.3744855967078164 - 
           9.533609519320615*z^4 + 2.2629457072489685*z^5 - 
           0.35589908749329036*z^6 + 71.06334487294696*delta[1 - z] + 
           14.748971193415636*Log[z] + z*(-7.380369494790295 + 
             14.748971193415636*Log[z]) + z^3*(-19.534739522781372 + 
             19.033528095674985*Log[z]) + z^2*(-2.330757134731841 + 
             28.945752794721983*Log[z])) + Lp^4*(3.950617283950617 - 
           1.1851851851851851*(1 - z) + 1.5802469135802468*z + 
           7.80246913580247*delta[1 - z] - 2.765432098765432*Lh*
            delta[1 - z] - 5.530864197530864*plusD[0, 1 - z]) + 
         142.12668974589383*plusD[0, 1 - z] + Lp^2*(-99.29200386435514 + 
           52.61655318446223*z^4 - 9.288233290813317*z^5 + 
           1.4931992237499483*z^6 + 179.71640628041797*delta[1 - z] - 
           7.901234567901234*Lh^2*delta[1 - z] + (1 - z)*
            (0.28913164093708144 + 1.*(114.30588847213744 - 7.901234567901234*
                Log[1 - z])) + 6.320987654320987*Log[1 - z] - 
           18.925524222704265*(1 - z)^2*Log[1 - z] - 8.013891903624918*
            (1 - z)^3*Log[1 - z] - 17.382716049382722*Log[z] - 
           6.518518518518518*Log[z]^2 + z^2*(-24.061268206964307 - 
             50.839331688550146*Log[z] - 27.840765230117867*Log[z]^2) + 
           z^3*(36.993704931291205 - 67.56989638305393*Log[z] - 
             13.495290083927744*Log[z]^2) + z*(-70.12965454172726 - 
             33.97530864197531*Log[z] - 7.703703703703703*Log[z]^2) + 
           Lh*(21.33333333333333 - 7.901234567901234*(1 - z) - 
             6.128746699952799*z^4 + 1.4547532607728042*z^5 - 
             0.22879455735643023*z^6 + 58.204221573942185*delta[1 - z] + 
             9.481481481481481*Log[z] + z*(10.267820099837332 + 
               9.481481481481481*Log[z]) + z^3*(-12.558049635265334 + 
               12.23584151970272*Log[z]) + z^2*(-1.4983438723276121 + 
               18.607985449764662*Log[z]) - 31.604938271604937*
              plusD[0, 1 - z]) + 116.4084431478844*plusD[0, 1 - z] - 
           63.20987654320987*plusD[1, 1 - z]) + 
         Lp*(-87.39349657996156 - 448.05238872569544*z^4 + 
           25.20969710052807*z^5 - 0.620922567767223*z^6 + 
           311.2094570786569*delta[1 - z] - 7.3744855967078164*Lh^2*
            delta[1 - z] - 85.20164609053498*Log[1 - z] - 9.481481481481481*
            Log[1 - z]^2 + 1.*(1 - z)^2*(-78.17569193742479*Log[1 - z] - 
             3.1782752902155886*Log[1 - z]^2) + 1.*(1 - z)^3*
            (-37.9199604743083*Log[1 - z] + 2.2543171114599687*
              Log[1 - z]^2) + (1 - z)*(-6.498504955449782 + 
             1.*(230.1513505772023 + 18.699588477366255*Log[1 - z] + 
               4.7407407407407405*Log[1 - z]^2)) - 269.27157488143285*
            Log[z] + 4.7407407407407405*Log[z]^2 + 2.3703703703703702*
            Log[z]^3 + z*(-329.03167620730005 - 49.56573958309784*Log[z] + 
             28.049382716049383*Log[z]^2 + 5.135802469135802*Log[z]^3) + 
           z^2*(1051.8359083790922 + 99.16586388052988*Log[z] + 
             25.26220886551465*Log[z]^2 + 16.864447086801427*Log[z]^3) + 
           z^3*(-234.80954635750464 + 805.1486967819076*Log[z] + 
             30.909411764705883*Log[z]^2 + 84.93702579666162*Log[z]^3) + 
           Lh*(20.54320987654321 + 4.477366255144032*(1 - z) - 
             7.109853919884211*z^4 + 2.145422173875568*z^5 - 
             0.35643156199677933*z^6 + 126.78633515573378*delta[1 - z] + 
             37.1358024691358*Log[z] - 1.1851851851851851*Log[z]^2 + 
             z^3*(-48.55420504424988 + 32.78771256438255*Log[z] - 
               4.543922984356197*Log[z]^2) + z^2*(-1.4272809394760615 + 
               54.993494777759686*Log[z] - 2.351409978308026*Log[z]^2) + 
             z*(8.948439733290066 + 18.172839506172835*Log[z] - 
               1.1851851851851851*Log[z]^2) - 29.497942386831273*
              plusD[0, 1 - z]) + 253.57267031146756*plusD[0, 1 - z] - 
           58.99588477366255*plusD[1, 1 - z]) + 
         Lp^3*(-24.49382716049383 - 7.40847848878975*z^4 + 
           1.920441668580164*z^5 - 0.3591914565623044*z^6 + 
           58.15708913236683*delta[1 - z] - 2.3703703703703702*Lh^2*
            delta[1 - z] + (1 - z)*(-3.950617283950617 + 
             1.*(27.25925925925926 - 9.481481481481481*Log[1 - z])) + 
           18.962962962962962*Log[1 - z] + 0.030855539971949508*(1 - z)^2*
            Log[1 - z] + 0.32322175732217573*(1 - z)^3*Log[1 - z] + 
           7.901234567901234*Log[z] + z*(14.572906812239998 + 
             7.901234567901234*Log[z]) + z^3*(-12.734125558583475 + 
             13.645012067220016*Log[z]) + z^2*(-2.3125452523852816 + 
             20.20319819915641*Log[z]) + Lh*(7.111111111111111 - 
             2.3703703703703702*(1 - z) + 2.3703703703703702*z + 
             5.135802469135802*delta[1 - z] - 9.481481481481481*
              plusD[0, 1 - z]) + 10.271604938271604*plusD[0, 1 - z] - 
           18.962962962962962*plusD[1, 1 - z])) + 
       Lp*(-3415.423948529116 + 74279.98816145096*z^4 - 
         3754.189908553348*z^5 + 279.0184720952065*z^6 - 
         1189.0889508086368*delta[1 - z] - 19.90222593356113*Lh^2*
          delta[1 - z] + 1837.461336351952*Log[1 - z] + 
         274.962962962963*Log[1 - z]^2 - 37.925925925925924*Log[1 - z]^3 + 
         (1 - z)^3*(-26.352060273395118*Log[1 - z] + 
           1.*(86.27412868632707*Log[1 - z] - 198.12863436123348*
              Log[1 - z]^2 - 34.18904593639576*Log[1 - z]^3)) + 
         (1 - z)^2*(-62.261432553790044*Log[1 - z] + 
           1.*(967.8918946301925*Log[1 - z] + 140.24496288441145*
              Log[1 - z]^2 - 12.714727085478888*Log[1 - z]^3)) + 
         (1 - z)*(-2.1932454224643014*(-4.792166041539492 - 
             56.888888888888886*Log[1 - z]) + 1.*(1143.5621435538587 - 
             1410.5175040703027*Log[1 - z] - 424.2962962962963*Log[1 - z]^2 + 
             18.962962962962962*Log[1 - z]^3)) + 2204.7586034646265*Log[z] + 
         230.87196732539266*Log[z]^2 - 39.111111111111114*Log[z]^3 - 
         1.6296296296296295*Log[z]^4 + z^3*(-529420.9454081095 + 
           220743.28324367155*Log[z] - 114296.77359506235*Log[z]^2 + 
           5953.153039832285*Log[z]^3 - 3011.3074509803923*Log[z]^4) + 
         z*(4231.99621980008 - 128.20878632642228*Log[z] - 
           219.9573236024317*Log[z]^2 - 87.90123456790124*Log[z]^3 - 
           7.506172839506172*Log[z]^4) + z^2*(456041.83004216204 + 
           169408.62770478835*Log[z] + 25908.8304292359*Log[z]^2 + 
           1542.1550346297283*Log[z]^3 + 14.318264014466546*Log[z]^4) + 
         Lh*(611.8139566319326 - 834.5832699449161*z^4 + 45.503898890921775*
            z^5 - 1.208287462471418*z^6 - 268.73696704558654*delta[1 - z] + 
           59.25925925925925*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 - 
           2.6666666666666665*(1 - z)*(140.15251665020443 + 
             47.111111111111114*Log[1 - z] - 3.5555555555555554*
              Log[1 - z]^2) - 2.6666666666666665*(1 - z)^3*
            (4.60068065796937*Log[1 - z] + 0.059665871121718374*
              Log[1 - z]^2) - 2.6666666666666665*(1 - z)^2*
            (-13.345924453280318*Log[1 - z] + 2.383128295254833*
              Log[1 - z]^2) - 370.1024922408012*Log[z] + 29.037037037037038*
            Log[z]^2 + 10.271604938271604*Log[z]^3 + 
           z*(-248.80846697703805 + 177.45306331475436*Log[z] - 
             13.629629629629628*Log[z]^2 + 17.382716049382715*Log[z]^3) + 
           z^2*(1512.5004970573805 + 317.708840441198*Log[z] + 
             68.70657797487065*Log[z]^2 + 57.5287356321839*Log[z]^3) + 
           z^3*(-307.75987502704015 + 1379.1020941246952*Log[z] + 
             110.75146198830409*Log[z]^2 + 144.8542005420054*Log[z]^3) - 
           79.60890373424454*plusD[0, 1 - z]) - 537.4739340911725*
          plusD[0, 1 - z] - 159.21780746848913*plusD[1, 1 - z]) + 
       Lp^4*(-81.77777777777777 - 10.731126515668462*z^4 + 
         2.8710470136551596*z^5 - 0.5658507444490163*z^6 - 
         29.265654043153358*delta[1 - z] - 4.7407407407407405*Lh^2*
          delta[1 - z] + 37.925925925925924*Log[1 - z] + 
         0.061711079943899017*(1 - z)^2*Log[1 - z] + 0.6464442197505897*
          (1 - z)^3*Log[1 - z] - 1.3333333333333333*(1 - z)*
          (-36. + 14.222222222222221*Log[1 - z]) + 9.481481481481481*Log[z] + 
         z*(-8.77758569739953 + 9.481481481481481*Log[z]) + 
         z^3*(-17.096216928657377 + 19.132795085495125*Log[z]) + 
         z^2*(-3.6261945898854884 + 28.001073156879478*Log[z]) + 
         Lh*(9.481481481481481 + 9.481481481481481*z + 45.629629629629626*
            delta[1 - z] - 18.962962962962962*plusD[0, 1 - z]) + 
         91.25925925925925*plusD[0, 1 - z] - 37.925925925925924*
          plusD[1, 1 - z]) + Lp^2*(1145.7157767004285 - 1796.0558244464864*
          z^4 + 259.4122613125314*z^5 - 32.59282421324734*z^6 - 
         1196.9920877250138*delta[1 - z] + 207.8564757231792*Log[1 - z] - 
         312.88888888888886*Log[1 - z]^2 + (1 - z)^3*
          (1.063358119384866*Log[1 - z] + 1.*(147.10175054704595*Log[1 - z] - 
             37.157699443413726*Log[1 - z]^2) - 1.3333333333333333*
            (4.60068065796937*Log[1 - z] + 0.059665871121718374*
              Log[1 - z]^2)) + (1 - z)^2*(0.1015106577017138*Log[1 - z] + 
           1.*(604.7912060301508*Log[1 - z] - 102.17192268565616*
              Log[1 - z]^2) - 1.3333333333333333*(-13.345924453280318*
              Log[1 - z] + 2.383128295254833*Log[1 - z]^2)) + 
         (1 - z)*(-2.1932454224643014*(-36. + 14.222222222222221*
              Log[1 - z]) - 1.3333333333333333*(140.15251665020443 + 
             47.111111111111114*Log[1 - z] - 3.5555555555555554*
              Log[1 - z]^2) + 1.*(-1342.9463506127854 - 264.14282148283803*
              Log[1 - z] + 189.62962962962962*Log[1 - z]^2)) + 
         72.92832571083744*Log[z] + 136.*Log[z]^2 + 9.876543209876543*
          Log[z]^3 + z^3*(3018.784684079493 - 169.54938012481853*Log[z] + 
           1131.3638987962315*Log[z]^2 - 19.810668809232126*Log[z]^3) + 
         z*(506.30541645897375 + 398.28723817974713*Log[z] + 
           134.22222222222223*Log[z]^2 + 15.012345679012345*Log[z]^3) + 
         z^2*(-1639.4635209363596 - 521.8034408792548*Log[z] + 
           486.2844421716006*Log[z]^2 + 67.14138756474546*Log[z]^3) + 
         Lh^2*(9.48148148148148 - 12.25749795341222*z^4 + 2.9095016236058164*
            z^5 - 0.4575845410628019*z^6 + 80.83275534941743*delta[1 - z] + 
           18.962962962962962*Log[z] + z*(-9.489046493301807 + 
             18.962962962962962*Log[z]) + z^3*(-25.11609367214748 + 
             24.471678980153555*Log[z]) + z^2*(-2.9966877446552243 + 
             37.21596787892826*Log[z])) - 701.4316613304434*plusD[0, 1 - z] + 
         Lh*(-138.39097363643623 + 276.1935593302692*z^4 - 
           53.40603344786709*z^5 + 8.557364953886694*z^6 - 
           350.7158306652217*delta[1 - z] - 2.6666666666666665*(1 - z)*
            (-4.792166041539492 - 56.888888888888886*Log[1 - z]) - 
           227.55555555555554*Log[1 - z] - 75.70082449941107*(1 - z)^2*
            Log[1 - z] - 32.04026325977545*(1 - z)^3*Log[1 - z] - 
           203.85185185185185*Log[z] - 23.703703703703702*Log[z]^2 + 
           z^2*(-77.6424725771067 - 435.82624776779386*Log[z] - 
             106.57696228338429*Log[z]^2) + z^3*(314.290474800312 - 
             420.3553845309975*Log[z] - 48.67033639143731*Log[z]^2) + 
           z*(-396.9329351858986 - 175.4074074074074*Log[z] - 
             28.444444444444443*Log[z]^2) + 323.3310213976697*
            plusD[0, 1 - z]) + 646.6620427953393*plusD[1, 1 - z]) + 
       Lp^3*(209.4082950256739 + 157.46249300675294*z^4 - 
         32.11442737455204*z^5 + 5.4733047166315*z^6 - 566.7478358117281*
          delta[1 - z] - 3.1604938271604937*Lh^3*delta[1 - z] - 
         502.51851851851853*Log[1 - z] + 75.85185185185185*Log[1 - z]^2 + 
         (1 - z)*(-1.3333333333333333*(-4.792166041539492 - 
             56.888888888888886*Log[1 - z]) + 1.*(-368.33040181039814 + 
             270.22222222222223*Log[1 - z] - 37.925925925925924*
              Log[1 - z]^2)) + (1 - z)^3*(-16.020131629887725*Log[1 - z] + 
           1.*(-8.019616584930896*Log[1 - z] - 1.1469147894221352*
              Log[1 - z]^2)) + (1 - z)^2*(-37.850412249705535*Log[1 - z] + 
           1.*(-24.295550847457626*Log[1 - z] + 0.09271284271284272*
              Log[1 - z]^2)) - 163.55555555555554*Log[z] - 
         13.432098765432098*Log[z]^2 + z^2*(-64.61016600647577 - 
           466.5786216806301*Log[z] - 66.72829284310438*Log[z]^2) + 
         z*(-462.459605887206 - 149.33333333333331*Log[z] - 
           15.802469135802468*Log[z]^2) + z^3*(426.03293584702476 - 
           367.36181251862865*Log[z] - 0.8878587786782965*Log[z]^2) + 
         Lh^2*(9.481481481481481 + 9.481481481481481*z + 39.11111111111111*
            delta[1 - z] - 18.962962962962962*plusD[0, 1 - z]) + 
         71.32569473235957*plusD[0, 1 - z] + Lh*(-145.77777777777777 - 
           27.591002008043034*z^4 + 7.196844839113227*z^5 - 
           1.3604937594294335*z^6 + 35.66284736617976*delta[1 - z] + 
           75.85185185185185*Log[1 - z] + 0.12342215988779803*(1 - z)^2*
            Log[1 - z] + 1.2928884395011795*(1 - z)^3*Log[1 - z] - 
           2.6666666666666665*(1 - z)*(-36. + 14.222222222222221*
              Log[1 - z]) + 28.444444444444443*Log[z] + 
           z*(-9.262657604412922 + 28.444444444444443*Log[z]) + 
           z^3*(-46.75048069338849 + 50.50142966106702*Log[z]) + 
           z^2*(-8.750733052098589 + 74.61013025322308*Log[z]) + 
           156.44444444444443*plusD[0, 1 - z] - 75.85185185185185*
            plusD[1, 1 - z]) + 312.8888888888889*plusD[1, 1 - z] - 
         75.85185185185185*plusD[2, 1 - z]))
 
dFFMSbN["dabc2"] = as^3*Nf*(-950.5484315432399 + 597.4865366759517*z^4 - 
      12.828711256117455*z^5 + 0.20896551724137932*z^6 + 
      1.*(1 - z)*(34.945368941293154 - 0.7744867914814151*Log[1 - z] - 
        0.42943427214289276*Log[1 - z]^2) + 1.*(1 - z)^2*
       (-9.311475409836065*Log[1 - z] + 0.022457067371202115*Log[1 - z]^2) + 
      1.*(1 - z)^3*(-0.7592105263157894*Log[1 - z] + 0.4005006257822278*
         Log[1 - z]^2) - 599.6631308484705*Log[z] - 255.87863262083522*
       Log[z]^2 - 82.85593818198474*Log[z]^3 + 
      z^3*(-368.1507936507937 - 1047.63416988417*Log[z] + 
        1.4426450742240216*Log[z]^2 - 169.58716475095787*Log[z]^3 - 
        1.5861148197596795*Log[z]^4 - 3.7616822429906542*Log[z]^5) + 
      z^2*(-334.6159718144451 + 166.9791469194313*Log[z] + 
        139.7806146572104*Log[z]^2 + 10.483976992604767*Log[z]^3 + 
        1.198165137614679*Log[z]^4 + 0.033203125*Log[z]^5) + 
      z*(1068.4484087395317 - 141.50223279967383*Log[z] + 
        265.3330898934448*Log[z]^2 + 15.386948794928685*Log[z]^3 - 
        28.14814814814815*Log[z]^4 + 2.074074074074074*Log[z]^5) + 
      Lp*(140.3547075789629 - 1009.4267015706806*z^4 + 
        52.944142746314974*z^5 - 4.604244694132334*z^6 + 
        1.*(1 - z)*(17.198241782619366 - 2.5766056328573548*Log[1 - z]) - 
        0.06697674418604652*(1 - z)^2*Log[1 - z] + 7.485143692157818*
         (1 - z)^3*Log[1 - z] + 131.59472534785812*Log[z] + 
        43.864908449286034*Log[z]^2 + z^2*(-12377.348960456584 - 
          4885.133977900552*Log[z] - 764.414273281114*Log[z]^2 - 
          57.20847651775487*Log[z]^3 - 1.7571381686905152*Log[z]^4) + 
        z*(-272.5286265431106 - 83.34667419571781*Log[z] - 
          6.891819251189943*Log[z]^2 + 20.74074074074074*Log[z]^3 - 
          1.4814814814814814*Log[z]^4) + z^3*(13470.609682299546 - 
          6747.104612850082*Log[z] + 2590.4659161976233*Log[z]^2 - 
          248.9455732946299*Log[z]^3 + 57.992280285035626*Log[z]^4)))
 
dFFMSbN["gg"] = 1.*delta[1 - z] + as*(-23.999998203968154 - 
       7.756698821007503*z^4 + 1.8411703239289445*z^5 - 
       0.2895662368112544*z^6 - 4.934802200544679*delta[1 - z] - 
       3.*Lp^2*delta[1 - z] + z*(23.995211492418196 - 24.*Log[z]) + 
       48.*Log[z] + z^3*(-15.893778452200305 + 15.485986881335718*Log[z]) + 
       z^2*(-1.8963396778916544 + 23.55073195355881*Log[z]) + 
       Lp*(-12. + 24.*z - 6.*Lh*delta[1 - z] - 12.*plusD[0, 1 - z])) + 
     as^2*(-240.26220463454365 - 4576.258487080448*z^4 + 
       315.4069282273151*z^5 - 18.852542250117132*z^6 - 
       62.104684476395086*delta[1 - z] + 16.792503131442203*Lh*delta[1 - z] + 
       4.5*Lp^4*delta[1 - z] - 6.*Log[1 - z] + 36.*Log[1 - z]^2 + 
       1.*(1 - z)^3*(263.2756981580511*Log[1 - z] - 46.79176379176379*
          Log[1 - z]^2) + 1.*(1 - z)*(247.25814455844954 + 216.*Log[1 - z] - 
         18.*Log[1 - z]^2) + 1.*(1 - z)^2*(171.10888252148996*Log[1 - z] + 
         68.29945269741987*Log[1 - z]^2) + 1758.647471869277*Log[z] - 
       21.*Log[z]^2 - 744.*Log[z]^3 + z^2*(11237.06671754619 + 
         4602.07597602532*Log[z] + 772.9536266349584*Log[z]^2 - 
         209.9288174512055*Log[z]^3) + z*(1346.6587099955402 - 
         298.82373593463853*Log[z] + 663.*Log[z]^2 - 132.*Log[z]^3) + 
       z^3*(-8614.21463698557 + 12741.862932377553*Log[z] - 
         664.9893333333333*Log[z]^2 + 814.1048304213772*Log[z]^3) + 
       Lp*(-688.0881349323396 + 221.56980519480518*z^4 - 
         52.734877734877735*z^5 - 1.716672349130583*z^6 - 
         108.56564841198295*delta[1 - z] + 432.*Log[1 - z] + 
         788.4235727440147*(1 - z)^2*Log[1 - z] + 310.0099728014506*(1 - z)^3*
          Log[1 - z] + 1.*(1 - z)*(-713.1294943738554 + 72.*Log[1 - z]) + 
         1380.*Log[z] + 1008.*Log[z]^2 + z^3*(137.23768472906403 - 
           264.1545275590551*Log[z] + 23.302171860245515*Log[z]^2) + 
         z*(2025.5822428873796 - 1212.*Log[z] + 216.*Log[z]^2) + 
         z^2*(-1551.5029197080291 + 31.153684210526315*Log[z] + 
           289.77024291497975*Log[z]^2) + Lh*(143.99998922380894 + 
           46.540192926045016*z^4 - 11.047021943573666*z^5 + 
           1.7373974208675262*z^6 - 45.17356039019579*delta[1 - z] + 
           z^2*(11.378038067349927 - 141.30439172135286*Log[z]) + 
           z^3*(95.36267071320182 - 92.91592128801432*Log[z]) - 288.*Log[z] + 
           z*(-143.97126895450918 + 144.*Log[z])) - 90.34712078039158*
          plusD[0, 1 - z]) + 33.585006262884406*plusD[0, 1 - z] + 
       Lp^3*(36. - 72.*z - 22.*delta[1 - z] + 18.*Lh*delta[1 - z] + 
         36.*plusD[0, 1 - z]) + Nf*(-9.777777777777771 + 
         57.888888888888886*(1 - z) - 3.9283819628647216*z^4 + 
         0.15381831342743396*z^5 - 0.007829977628635347*z^6 + 
         7.760195141578497*delta[1 - z] + 6.222222222222221*Lh*delta[1 - z] + 
         1.3333333333333333*Lp^3*delta[1 - z] + 2.*Log[1 - z] - 
         0.000020835503698301906*(1 - z)^2*Log[1 - z] - 
         0.00022306491188935982*(1 - z)^3*Log[1 - z] - 108.*Log[z] - 
         35.333333333333336*Log[z]^2 + 9.777777777777779*Log[z]^3 + 
         z^2*(16.472006890611542 - 7.782231852654387*Log[z] - 
           7.324269889224572*Log[z]^2 + 0.029953917050691243*Log[z]^3) + 
         z^3*(0.6438401048492791 + 15.89822718319107*Log[z] - 
           4.557580174927113*Log[z]^2 + 1.7672833495618305*Log[z]^3) + 
         z*(1.3332121652732312 + 78.66666666666667*Log[z] - 
           35.333333333333336*Log[z]^2 + 9.777777777777779*Log[z]^3) + 
         12.444444444444445*plusD[0, 1 - z] + Lp^2*(6.666666666666664 + 
           10.666666666666666*(1 - z) + 3.3333333333333335*delta[1 - z] + 
           2.*Lh*delta[1 - z] + 5.333333333333333*Log[z] + 
           z*(-10.666666666666666 + 5.333333333333333*Log[z]) + 
           4.*plusD[0, 1 - z]) + Lp*(24. + 56.*(1 - z) + 6.579736267392906*
            delta[1 - z] + 6.666666666666667*Lh*delta[1 - z] - 
           18.666666666666668*Log[z] - 16.*Log[z]^2 + 
           z*(-37.33333333333333 + 56.*Log[z] - 16.*Log[z]^2) + 
           13.333333333333334*plusD[0, 1 - z])) + 
       Lp^2*(-114.00000922794317 + 177.33458410198037*z + 
         52.37979034057353*z^4 - 13.66276330823543*z^5 + 
         2.5828149619165623*z^6 - 141.02203300817018*delta[1 - z] + 
         18.*Lh^2*delta[1 - z] - 144.*Log[1 - z] - 0.23431294678316125*
          (1 - z)^2*Log[1 - z] - 2.4544715447154473*(1 - z)^3*Log[1 - z] + 
         1.*(1 - z)*(-456. + 288.*Log[1 - z]) + 
         z^2*(16.612709238686353 - 141.64267902319472*Log[z]) + 
         z^3*(88.75287264731628 - 95.87381297842626*Log[z]) - 432.*Log[z] - 
         66.*plusD[0, 1 - z] + Lh*(72. - 144.*z - 33.*delta[1 - z] + 
           72.*plusD[0, 1 - z]) + 144.*plusD[1, 1 - z])) + 
     as^3*(-14426.662334997842 - 4.458545460187391*^6*z^4 + 
       185598.49189588238*z^5 - 13671.622442906628*z^6 - 
       4961.132012905556*delta[1 - z] - 4.5*Lp^6*delta[1 - z] - 
       7129.69554127133*Log[1 - z] + 662.1708567150301*Log[1 - z]^2 + 
       176.*Log[1 - z]^3 + (1 - z)*(-4.934802200544679*(247.25814455844954 + 
           216.*Log[1 - z] - 18.*Log[1 - z]^2) + 
         1.*(3332.5385904455034 + 11505.620239954991*Log[1 - z] - 
           1179.391186796732*Log[1 - z]^2 - 376.*Log[1 - z]^3)) + 
       (1 - z)^2*(-4.934802200544679*(171.10888252148996*Log[1 - z] + 
           68.29945269741987*Log[1 - z]^2) + 
         1.*(10850.093415007657*Log[1 - z] + 2992.06157635468*Log[1 - z]^2 + 
           432.98872604284105*Log[1 - z]^3)) + 
       (1 - z)^3*(-4.934802200544679*(263.2756981580511*Log[1 - z] - 
           46.79176379176379*Log[1 - z]^2) + 
         1.*(68740.12058627582*Log[1 - z] - 1261.5505935556812*Log[1 - z]^2 + 
           3525.8523173605654*Log[1 - z]^3)) + 107153.55811028603*Log[z] + 
       9487.539026741977*Log[z]^2 - 18962.840590139458*Log[z]^3 + 
       13028.*Log[z]^4 + 3873.6*Log[z]^5 + 
       z*(45789.47657600866 - 112922.73699630119*Log[z] + 
         65108.50828296153*Log[z]^2 - 11804.2151918026*Log[z]^3 + 
         2018.*Log[z]^4 - 14.4*Log[z]^5) + z^2*(1.951680842650441*^6 - 
         436370.16409036634*Log[z] - 272092.3817083414*Log[z]^2 - 
         49185.18579693359*Log[z]^3 - 4483.135084427768*Log[z]^4 + 
         550.381046396841*Log[z]^5) + z^3*(2.289669604198908*^6 + 
         6.611452646740184*^6*Log[z] + 742363.812249378*Log[z]^2 + 
         858980.6647900423*Log[z]^3 + 47005.95042194093*Log[z]^4 + 
         17360.638181818184*Log[z]^5) + Lh*(-403.0200449947425 - 
         130.25438924142253*z^4 + 30.917858430095254*z^5 - 
         4.862541938412924*z^6 + 74.78533937673132*delta[1 - z] + 
         z*(402.9396641260505 - 403.02007515461287*Log[z]) + 
         806.0401503092257*Log[z] + z^3*(-266.89632442902223 + 
           260.0484831983029*Log[z]) + z^2*(-31.844289979273704 + 
           395.4757400778922*Log[z])) + Lp^5*(-54. + 108.*z + 
         66.*delta[1 - z] - 27.*Lh*delta[1 - z] - 54.*plusD[0, 1 - z]) + 
       Nf^2*(-12.418516015595301 + 20.027288732394368*z^4 - 
         0.6511494252873563*z^5 + 0.09939148073022312*z^6 - 
         19.287855837177126*delta[1 - z] - 10.229900191336764*Lh*
          delta[1 - z] - 0.6666666666666666*Lp^4*delta[1 - z] - 
         6.222222222222222*Log[1 - z] - 0.8888888888888888*Log[1 - z]^2 + 
         1.*(1 - z)^3*(2.892927308447937*Log[1 - z] - 2.360810810810811*
            Log[1 - z]^2 + 0.004117344312918168*Log[1 - z]^3) + 
         1.*(1 - z)^2*(-4.38849165815458*Log[1 - z] - 1.0562613430127041*
            Log[1 - z]^2 + 0.0059931506849315065*Log[1 - z]^3) + 
         1.*(1 - z)*(-91.386689315697 - 20.282736857042988*Log[1 - z] - 
           1.7901234567901234*Log[1 - z]^2 + 0.19753086419753085*
            Log[1 - z]^3) + 135.94560671390704*Log[z] + 
         32.0300203446031*Log[z]^2 - 13.662551440329219*Log[z]^3 + 
         1.1851851851851851*Log[z]^4 + z^3*(-216.40447504302927 + 
           102.37012113055182*Log[z] - 44.4581589958159*Log[z]^2 + 
           4.92204628501827*Log[z]^3 - 1.4104859335038362*Log[z]^4) + 
         z^2*(183.9673913043478 + 79.42894736842105*Log[z] + 
           16.816836262719704*Log[z]^2 + 3.140198511166253*Log[z]^3 + 
           0.022010707911957167*Log[z]^4) + z*(47.22476291319602 - 
           161.14057722700625*Log[z] + 112.30162528287471*Log[z]^2 - 
           34.205761316872426*Log[z]^3 + 1.1851851851851851*Log[z]^4) + 
         Lp*(-73.38742735350249 - 29.215041128084607*z^4 + 
           3.331290432414028*z^5 - 0.4771689497716895*z^6 - 
           21.032606299946515*delta[1 - z] - 7.4074074074074066*Lh*
            delta[1 - z] + 1.*(1 - z)*(-99.40101262351332 - 13.11111111111111*
              Log[1 - z]) - 2.6666666666666665*Log[1 - z] - 
           7.146653543307087*(1 - z)^2*Log[1 - z] - 0.541907514450867*
            (1 - z)^3*Log[1 - z] + 103.98721043221181*Log[z] + 48.*Log[z]^2 - 
           9.481481481481481*Log[z]^3 + z*(73.71502550342873 - 
             192.38315993815854*Log[z] + 90.66666666666667*Log[z]^2 - 
             9.481481481481481*Log[z]^3) + z^2*(104.30619266055047 + 
             33.5559655596556*Log[z] + 4.504739336492891*Log[z]^2 + 
             0.22343324250681199*Log[z]^3) + z^3*(-68.79138872043663 + 
             81.95370121130551*Log[z] - 6.910514541387025*Log[z]^2 + 
             4.953686200378072*Log[z]^3) - 14.814814814814815*
            plusD[0, 1 - z]) + Lp^2*(-51.40101262351332 - 1.083358501963153*
            z^4 + 0.22936660268714013*z^5 - 0.06683804627249357*z^6 - 
           8.090194548632308*delta[1 - z] - 4.444444444444445*Lh*
            delta[1 - z] + 1.*(1 - z)*(-39.7037037037037 - 3.5555555555555554*
              Log[1 - z]) - 0.01314459049544995*(1 - z)^2*Log[1 - z] + 
           0.845984598459846*(1 - z)^3*Log[1 - z] + 4.148148148148148*
            Log[z] + 14.222222222222221*Log[z]^2 + 
           z^2*(-0.9758961681087762 - 0.21724137931034482*Log[z] - 
             0.02044989775051125*Log[z]^2) + z^3*(3.1250022589681032 + 
             0.13495072024260804*Log[z] + 0.3147230977037371*Log[z]^2) + 
           z*(59.06162771717582 - 66.96296296296296*Log[z] + 
             14.222222222222221*Log[z]^2) - 8.88888888888889*
            plusD[0, 1 - z]) + Lp^3*(-7.703703703703703 - 5.925925925925926*
            (1 - z) - 2.962962962962963*delta[1 - z] - 0.8888888888888888*Lh*
            delta[1 - z] + z*(9.481481481481481 - 4.7407407407407405*
              Log[z]) - 4.7407407407407405*Log[z] - 1.7777777777777777*
            plusD[0, 1 - z]) - 20.45980038267353*plusD[0, 1 - z]) + 
       149.57067875345635*plusD[0, 1 - z] + 
       Nf*(-990.8267660502873 + 131869.40412351053*z^4 - 
         4616.908407878662*z^5 + 286.9828397110254*z^6 + 
         669.0197491928262*delta[1 - z] - 4.*Lp^5*delta[1 - z] + 
         51.17556311254077*Log[1 - z] - 64.53627106775602*Log[1 - z]^2 - 
         10.666666666666666*Log[1 - z]^3 + (1 - z)^2*
          (0.00010281908949983705*Log[1 - z] + 
           1.*(-3577.4595404595407*Log[1 - z] - 675.3843930635838*
              Log[1 - z]^2 - 53.70404984423676*Log[1 - z]^3 - 
             1.0878243512974053*Log[1 - z]^4)) + 
         (1 - z)*(-285.6702162759753 + 1.*(3113.516920688949 - 
             162.01561652807328*Log[1 - z] + 75.59331463724968*Log[1 - z]^2 + 
             5.234567901234568*Log[1 - z]^3 - 0.49382716049382713*
              Log[1 - z]^4)) + (1 - z)^3*(0.0011007812180559178*Log[1 - z] + 
           1.*(-4860.248762376237*Log[1 - z] + 1424.7009615384616*
              Log[1 - z]^2 - 149.75341959334565*Log[1 - z]^3 + 
             30.89821182943604*Log[1 - z]^4)) - 18085.505236033907*Log[z] - 
         1439.1584110475085*Log[z]^2 + 2814.8767118777605*Log[z]^3 + 
         35.03703703703704*Log[z]^4 - 114.02962962962962*Log[z]^5 + 
         z^3*(-61503.92413673687 - 235472.60151391363*Log[z] - 
           2506.964444147504*Log[z]^2 - 32313.12848377825*Log[z]^3 - 
           676.8181411974978*Log[z]^4 - 695.0339116719243*Log[z]^5) + 
         z^2*(-53649.07564919135 + 37293.914318527546*Log[z] + 
           18423.90264385305*Log[z]^2 + 3202.7237530478455*Log[z]^3 + 
           260.20175164216454*Log[z]^4 + 5.662576687116564*Log[z]^5) + 
         z*(-10106.985438878462 + 12159.238276377082*Log[z] - 
           10565.941391472823*Log[z]^2 + 2702.492173447065*Log[z]^3 - 
           437.75925925925924*Log[z]^4 + 32.237037037037034*Log[z]^5) + 
         Lh*(-149.33332215802406 - 48.26390377515779*z^4 + 
           11.456170904446765*z^5 - 1.8017454734922493*z^6 + 
           142.83395045607492*delta[1 - z] + z*(149.30353817504655 - 
             149.33333333333331*Log[z]) + 298.66666666666663*Log[z] + 
           z^3*(-98.89462148035744 + 96.35725170608892*Log[z]) + 
           z^2*(-11.799446884659181 + 146.53788771103257*Log[z])) + 
         Lp^4*(-35.99999999999999 - 32.*(1 - z) + 12.*delta[1 - z] - 
           14.*Lh*delta[1 - z] + z*(64. - 16.*Log[z]) - 16.*Log[z] - 
           28.*plusD[0, 1 - z]) + 285.6679009121497*plusD[0, 1 - z] + 
         Lp^2*(4563.690956388318 + 1293.3775377046502*z^4 - 
           91.94949768904836*z^5 + 12.37745570408093*z^6 + 
           528.5060944656618*delta[1 - z] - 40.*Lh^2*delta[1 - z] + 
           (1 - z)*(-226.3045568058099 + 1.*(2343.58060063184 - 
               954.6666666666666*Log[1 - z])) + 122.*Log[1 - z] - 
           429.22276729526607*(1 - z)^2*Log[1 - z] - 163.34643098101125*
            (1 - z)^3*Log[1 - z] + 141.18652033341522*Log[z] - 
           1710.888888888889*Log[z]^2 - 230.81481481481484*Log[z]^3 + 
           z^3*(4071.3533848447846 - 4585.995990002571*Log[z] + 
             506.0721719391381*Log[z]^2 - 302.44181632187264*Log[z]^3) + 
           z^2*(-4846.059810108223 - 1870.5289043905034*Log[z] - 
             407.86877809634666*Log[z]^2 - 14.215948707673812*Log[z]^3) + 
           z*(-5481.1371422662305 + 4684.41273755462*Log[z] - 
             1063.7777777777778*Log[z]^2 + 46.51851851851851*Log[z]^3) + 
           Lh*(-271.9999964079363 - 336.*(1 - z) - 15.513397642015006*z^4 + 
             3.682340647857889*z^5 - 0.5791324736225087*z^6 + 
             93.17356039019579*delta[1 - z] + 208.*Log[z] + 96.*Log[z]^2 + 
             z^3*(-31.78755690440061 + 30.971973762671436*Log[z]) + 
             z^2*(-3.7926793557833087 + 47.10146390711762*Log[z]) + 
             z*(431.99042298483636 - 384.*Log[z] + 96.*Log[z]^2) - 
             160.*plusD[0, 1 - z]) + 186.34712078039155*plusD[0, 1 - z] - 
           320.*plusD[1, 1 - z]) + Lp*(6376.743185036843 + 
           15019.11612305609*z^4 - 424.5419190770031*z^5 - 
           7.666660357449661*z^6 + 818.6511619295711*delta[1 - z] - 
           37.33333333333333*Lh^2*delta[1 - z] - 497.3333333333333*
            Log[1 - z] - 72.*Log[1 - z]^2 + 1.*(1 - z)^2*
            (-1605.573137074517*Log[1 - z] - 44.11811414392059*Log[1 - z]^2 + 
             1.9865824782951855*Log[1 - z]^3) + 1.*(1 - z)^3*
            (586.2534504391468*Log[1 - z] + 62.3685534591195*Log[1 - z]^2 + 
             84.38243243243244*Log[1 - z]^3) + (1 - z)*(-276.348923230502 + 
             1.*(4661.769324716444 - 736.0542221482767*Log[1 - z] + 
               32.888888888888886*Log[1 - z]^2 - 2.962962962962963*
                Log[1 - z]^3)) - 10998.883307563172*Log[z] - 
           5450.818613023465*Log[z]^2 + 1155.4074074074074*Log[z]^3 + 
           274.5925925925926*Log[z]^4 + z^3*(-192837.4494176953 + 
             97122.6420797933*Log[z] - 39183.930841121495*Log[z]^2 + 
             3487.484555984556*Log[z]^3 - 978.7086466165414*Log[z]^4) + 
           z*(-7750.714745562672 + 15212.164650864617*Log[z] - 
             6655.3769619445975*Log[z]^2 + 1279.111111111111*Log[z]^3 - 
             90.07407407407408*Log[z]^4) + z^2*(179634.14975267614 + 
             68016.27374865623*Log[z] + 9717.10460251046*Log[z]^2 + 
             780.9825242718447*Log[z]^3 + 21.986*Log[z]^4) + 
           Lh*(-175.99998802645442 - 347.3333333333333*(1 - z) - 
             28.141033696195024*z^4 + 11.35155894562836*z^5 - 
             1.8834617129698839*z^6 + 241.12489177460347*delta[1 - z] - 
             12.*Log[1 - z] + 0.00012501302218981145*(1 - z)^2*Log[1 - z] + 
             0.0013383894713361588*(1 - z)^3*Log[1 - z] + 968.*Log[z] + 
             212.*Log[z]^2 - 58.66666666666667*Log[z]^3 + 
             z*(301.30213695781526 - 632.*Log[z] + 212.*Log[z]^2 - 
               58.66666666666667*Log[z]^3) + z^3*(-109.82156364376438 + 
               7.850549443091708*Log[z] + 27.34548104956268*Log[z]^2 - 
               10.603700097370982*Log[z]^3) + z^2*(-111.47430586294696 + 
               203.6982708063184*Log[z] + 43.94561933534743*Log[z]^2 - 
               0.17972350230414746*Log[z]^3) - 149.33333333333331*
              plusD[0, 1 - z]) + 482.2497835492069*plusD[0, 1 - z] - 
           298.6666666666667*plusD[1, 1 - z]) + 
         Lp^3*(626.2197369827718 - 16.77322277841832*z^4 + 
           4.1994538409244955*z^5 - 0.9014356501586784*z^6 + 
           160.09672284734938*delta[1 - z] - 12.*Lh^2*delta[1 - z] + 
           (1 - z)*(-168. + 1.*(394.962962962963 - 218.07407407407408*
                Log[1 - z])) + 96.*Log[1 - z] - 0.09439124487004104*(1 - z)^2*
            Log[1 - z] + 6.228102189781022*(1 - z)^3*Log[1 - z] + 
           698.3703703703703*Log[z] + 93.03703703703704*Log[z]^2 + 
           z^3*(-53.268289109975996 + 47.92825156674358*Log[z] - 
             3.7310975609756096*Log[z]^2) + z^2*(-4.268381813808146 + 
             79.42192411889428*Log[z] - 0.01678445229681979*Log[z]^2) + 
           z*(-613.874527898759 + 104.*Log[z] + 29.037037037037038*
              Log[z]^2) + Lh*(-63.999999999999986 - 64.*(1 - z) - 
             10.666666666666666*delta[1 - z] + z*(112. - 32.*Log[z]) - 
             32.*Log[z] - 48.*plusD[0, 1 - z]) - 21.333333333333336*
            plusD[0, 1 - z] - 96.*plusD[1, 1 - z])) + 
       Lp*(-39453.854171435334 - 1.382079340802459*^6*z^4 + 
         48860.27210381652*z^5 - 1182.9694931341423*z^6 - 
         2009.5104438013373*delta[1 - z] - 100.75501878865326*Lh^2*
          delta[1 - z] + 14766.205599673924*Log[1 - z] + 864.*Log[1 - z]^2 - 
         432.*Log[1 - z]^3 + (1 - z)^3*(-1529.8378959713946*Log[1 - z] + 
           1.*(-30016.30712166172*Log[1 - z] - 6606.2793196060875*
              Log[1 - z]^2 - 2998.9802631578946*Log[1 - z]^3)) + 
         (1 - z)^2*(-3890.7143817384613*Log[1 - z] + 
           1.*(16046.117770767612*Log[1 - z] - 1234.2611662531017*
              Log[1 - z]^2 - 878.5442122186495*Log[1 - z]^3)) + 
         (1 - z)*(-4.934802200544679*(-713.1294943738554 + 72.*Log[1 - z]) + 
           1.*(-4509.46186906318 - 5590.360918767488*Log[1 - z] - 
             4068.*Log[1 - z]^2 + 216.*Log[1 - z]^3)) + 
         92175.8407627765*Log[z] + 26989.68370889422*Log[z]^2 - 
         39816.*Log[z]^3 - 9000.*Log[z]^4 + z^2*(-1.4249868278526887*^7 - 
           5.385301506427224*^6*Log[z] - 804553.8884620188*Log[z]^2 - 
           59265.270267248125*Log[z]^3 - 3311.074537540805*Log[z]^4) + 
         z*(24433.882635511818 - 81603.91206074967*Log[z] + 
           49389.63665716861*Log[z]^2 - 10140.*Log[z]^3 + 684.*Log[z]^4) + 
         z^3*(1.5591556717062805*^7 - 7.63631697922398*^6*Log[z] + 
           3.206429785399337*^6*Log[z]^2 - 268728.68957617413*Log[z]^3 + 
           80724.21977582066*Log[z]^4) + Lh*(3034.840022161564 + 
           28037.615271567247*z^4 - 2030.128656377144*z^5 + 
           134.76970400197544*z^6 - 210.66115828700453*delta[1 - z] + 
           36.*Log[1 - z] - 216.*Log[1 - z]^2 - 6.*(1 - z)^3*
            (263.2756981580511*Log[1 - z] - 46.79176379176379*Log[1 - z]^2) - 
           6.*(1 - z)*(247.25814455844954 + 216.*Log[1 - z] - 
             18.*Log[1 - z]^2) - 6.*(1 - z)^2*(171.10888252148996*
              Log[1 - z] + 68.29945269741987*Log[1 - z]^2) - 
           14141.43876370193*Log[z] + 126.*Log[z]^2 + 4464.*Log[z]^3 + 
           z^3*(52873.86229993761 - 77609.25645068884*Log[z] + 
             3989.9359999999997*Log[z]^2 - 4884.628982528263*Log[z]^3) + 
           z*(-9471.351055098823 + 3587.719381850964*Log[z] - 
             3978.*Log[z]^2 + 792.*Log[z]^3) + z^2*(-67280.58752302492 - 
             29373.635491502486*Log[z] - 4637.72175980975*Log[z]^2 + 
             1259.572904707233*Log[z]^3) - 403.02007515461287*
            plusD[0, 1 - z]) - 421.32231657401076*plusD[0, 1 - z] - 
         806.0401503092262*plusD[1, 1 - z]) + 
       Lp^4*(714.0000196016863 - 122.23422632718682*z^4 + 
         32.70302346702604*z^5 - 6.445396820099043*z^6 + 
         263.7727089269616*delta[1 - z] - 54.*Lh^2*delta[1 - z] + 
         432.*Log[1 - z] + 0.7029388403494837*(1 - z)^2*Log[1 - z] + 
         7.363414634146341*(1 - z)^3*Log[1 - z] - 3.*(1 - z)*
          (-456. + 288.*Log[1 - z]) + 1080.*Log[z] + 
         z*(-1167.982204021823 + 108.*Log[z]) + 
         z^3*(-194.7366149070475 + 217.93449796926808*Log[z]) + 
         z^2*(-41.30459916554661 + 318.94974327856954*Log[z]) + 
         Lh*(-216. + 432.*z + 231.*delta[1 - z] - 216.*plusD[0, 1 - z]) + 
         462.*plusD[0, 1 - z] - 432.*plusD[1, 1 - z]) + 
       Lp^2*(-32063.598093153425 + 84319.0929034361*z^4 - 
         10047.755060551091*z^5 + 1340.2810194272506*z^6 - 
         3667.387939639137*delta[1 - z] + 307.057584392169*Log[1 - z] - 
         3564.*Log[1 - z]^2 + (1 - z)^3*(12.112331580036086*Log[1 - z] + 
           1.*(258.91406512252433*Log[1 - z] - 3202.784543325527*
              Log[1 - z]^2) - 3.*(263.2756981580511*Log[1 - z] - 
             46.79176379176379*Log[1 - z]^2)) + 
         (1 - z)*(-4.934802200544679*(-456. + 288.*Log[1 - z]) + 
           1.*(-23912.920786206505 + 11283.10786497253*Log[1 - z]) - 
           3.*(247.25814455844954 + 216.*Log[1 - z] - 18.*Log[1 - z]^2)) + 
         (1 - z)^2*(1.1562880454016524*Log[1 - z] + 
           1.*(17968.49459684123*Log[1 - z] - 6329.194525904203*
              Log[1 - z]^2) - 3.*(171.10888252148996*Log[1 - z] + 
             68.29945269741987*Log[1 - z]^2)) + 13890.042976768553*Log[z] + 
         38367.*Log[z]^2 + 7992.*Log[z]^3 + z^3*(12181.974791668663 - 
           129870.4662374174*Log[z] - 7730.485618756372*Log[z]^2 - 
           7450.833648352254*Log[z]^3) + z*(48575.35759535787 - 
           45825.280618149045*Log[z] + 7731.*Log[z]^2 - 180.*Log[z]^3) + 
         z^2*(-94003.50730364089 - 33264.43575673806*Log[z] - 
           1164.0356454632724*Log[z]^2 + 1449.903869183362*Log[z]^3) + 
         Lh^2*(-431.99996767142676 - 139.62057877813504*z^4 + 
           33.141065830721*z^5 - 5.212192262602579*z^6 + 359.8678019509789*
            delta[1 - z] + z*(431.91380686352755 - 432.*Log[z]) + 
           864.*Log[z] + z^3*(-286.0880121396055 + 278.74776386404295*
              Log[z]) + z^2*(-34.13411420204978 + 423.91317516405854*
              Log[z])) - 729.4825116651141*plusD[0, 1 - z] + 
         Lh*(5817.917233446554 - 1073.4477700755835*z^4 + 255.65064571961125*
            z^5 + 19.855719909554892*z^6 - 364.74125583255693*delta[1 - z] - 
           2592.*Log[1 - z] - 4730.541436464088*(1 - z)^2*Log[1 - z] - 
           1860.0598368087035*(1 - z)^3*Log[1 - z] - 6.*(1 - z)*
            (-713.1294943738554 + 72.*Log[1 - z]) - 9864.*Log[z] - 
           6048.*Log[z]^2 + z^2*(9371.596727618598 - 964.0962597305986*
              Log[z] - 1738.6214574898786*Log[z]^2) + 
           z*(-14740.11240281721 + 8064.*Log[z] - 1296.*Log[z]^2) + 
           z^3*(-298.9314194517741 + 1073.8895982702518*Log[z] - 
             139.81303116147308*Log[z]^2) + 1439.4712078039158*
            plusD[0, 1 - z]) + 2878.942415607831*plusD[1, 1 - z]) + 
       Lp^3*(-8049.81836037608 - 361.39602399547346*z^4 + 
         81.86516514796386*z^5 + 21.590336158132928*z^6 - 
         2313.314036534525*delta[1 - z] - 36.*Lh^3*delta[1 - z] - 
         3744.*Log[1 - z] + 864.*Log[1 - z]^2 + 
         (1 - z)*(-3.*(-713.1294943738554 + 72.*Log[1 - z]) + 
           1.*(-5289.553932486265 + 7056.*Log[1 - z] - 1728.*Log[1 - z]^2)) + 
         (1 - z)^2*(-2365.270718232044*Log[1 - z] + 
           1.*(-1604.7540919719409*Log[1 - z] - 1.6036988110964332*
              Log[1 - z]^2)) + (1 - z)^3*(-930.0299184043517*Log[1 - z] + 
           1.*(-687.7730125523012*Log[1 - z] + 98.6495983935743*
              Log[1 - z]^2)) - 15276.*Log[z] - 4176.*Log[z]^2 + 
         z^2*(7398.049953349178 - 1476.0377616704789*Log[z] - 
           1019.2236575048338*Log[z]^2) + z*(427.9142173961418 + 
           1644.*Log[z] - 504.*Log[z]^2) + z^3*(144.83604386950012 - 
           449.93203675819746*Log[z] + 53.850480001001316*Log[z]^2) + 
         Lh^2*(-216. + 432.*z + 198.*delta[1 - z] - 216.*plusD[0, 1 - z]) + 
         1656.9586376588254*plusD[0, 1 - z] + Lh*(1080.0000553676591 - 
           1856.007504611882*z - 314.2787420434412*z^4 + 81.97657984941259*
            z^5 - 15.496889771499376*z^6 + 828.4793188294127*delta[1 - z] + 
           864.*Log[1 - z] + 1.4058776806989675*(1 - z)^2*Log[1 - z] + 
           14.726829268292683*(1 - z)^3*Log[1 - z] - 6.*(1 - z)*
            (-456. + 288.*Log[1 - z]) + 2592.*Log[z] + 
           z^3*(-532.5172358838977 + 575.2428778705575*Log[z]) + 
           z^2*(-99.67625543211813 + 849.8560741391684*Log[z]) + 
           792.*plusD[0, 1 - z] - 864.*plusD[1, 1 - z]) + 
         1584.*plusD[1, 1 - z] - 864.*plusD[2, 1 - z]))
 
dFFMSbN["gq"] = as*(-5.333333333333333 + Lp*(-5.333333333333334 + 
         2.6666666666666665*z) + z*(5.333333333333333 - 
         5.333333333333333*Log[z]) + 10.666666666666666*Log[z]) + 
     as^2*(391.63494658472763 + Lp^3*(7.1111111111111125 - 
         3.5555555555555554*z) - 41.93218623481781*z^4 + 
       2.9357495881383855*z^5 + 0.6010544815465729*z^6 - 
       48.30935289373048*Log[1 - z] + 1.4814814814814814*Log[1 - z]^3 + 
       1.*(1 - z)^3*(-51.23047619047619*Log[1 - z] + 4.9754040758959945*
          Log[1 - z]^2 - 5.92300805729633*Log[1 - z]^3) + 
       1.*(1 - z)^2*(14.577173913043477*Log[1 - z] + 22.403538331929234*
          Log[1 - z]^2 - 0.13549337260677466*Log[1 - z]^3) + 
       1.*(1 - z)*(-411.396867043884 - 52.75379733817492*Log[1 - z] + 
         25.77777777777778*Log[1 - z]^2 + 1.4814814814814814*Log[1 - z]^3) + 
       Lp^2*(-81.77777777777777 + Lh*(14.222222222222225 - 
           7.111111111111111*z) + 23.11111111111111*Log[1 - z] + 
         1.*(1 - z)*(-28.444444444444443 + 23.11111111111111*Log[1 - z]) + 
         z*(76.44444444444443 - 5.333333333333334*Log[z]) - 
         85.33333333333334*Log[z]) + 596.4444444444445*Log[z] + 
       26.666666666666668*Log[z]^2 - 178.37037037037038*Log[z]^3 + 
       z*(-416.65844966665185 - 115.55555555555557*Log[z] + 
         151.55555555555554*Log[z]^2 - 22.814814814814813*Log[z]^3) + 
       z^2*(153.01098901098902 - 2.650546021840874*Log[z] + 
         7.297235023041475*Log[z]^2 + 0.3363028953229399*Log[z]^3) + 
       z^3*(-130.84934853420197 + 150.9959404600812*Log[z] - 
         5.087829360100376*Log[z]^2 + 12.871601208459214*Log[z]^3) + 
       Lp*(-256.3994143885961 + 14.732849604221636*z^4 - 
         3.0905562742561448*z^5 + 0.46350832266325226*z^6 + 
         8.88888888888889*Log[1 - z]^2 + 1.*(1 - z)^3*
          (31.956120092378754*Log[1 - z] - 5.860381861575179*Log[1 - z]^2) + 
         1.*(1 - z)^2*(92.47792408985283*Log[1 - z] + 0.15205992509363295*
            Log[1 - z]^2) + 1.*(1 - z)*(-138.65414412852448 + 
           88.88888888888889*Log[1 - z] + 8.88888888888889*Log[1 - z]^2) + 
         206.22222222222223*Log[z] + 245.33333333333334*Log[z]^2 + 
         z^3*(38.06594323873122 - 2.5202334630350194*Log[z] - 
           3.134935304990758*Log[z]^2) + z^2*(-207.46887417218542 + 
           0.48375768217734855*Log[z] + 0.03265765765765766*Log[z]^2) + 
         z*(295.11327795834836 - 250.66666666666666*Log[z] + 
           37.333333333333336*Log[z]^2) + Lh*(14.222222222222221 - 
           28.444444444444443*Log[z] + z*(-14.222222222222221 + 
             14.222222222222221*Log[z])))) + 
     as^3*(11787.359118350321 - 23034.024532716554*z^4 + 
       888.0683948607514*z^5 - 83.55335074224836*z^6 + 
       Lp^5*(-4.740740740740741 + 2.3703703703703702*z) - 
       2071.847885645849*Log[1 - z] - 464.0818494004443*Log[1 - z]^2 + 
       115.71799397031197*Log[1 - z]^3 + 6.296296296296297*Log[1 - z]^4 - 
       2.4691358024691357*Log[1 - z]^5 + 
       (1 - z)*(-2.1932454224643014*(-411.396867043884 - 52.75379733817492*
            Log[1 - z] + 25.77777777777778*Log[1 - z]^2 + 1.4814814814814814*
            Log[1 - z]^3) + 1.*(-15791.24427282659 - 2935.817224275817*
            Log[1 - z] + 902.0254166089999*Log[1 - z]^2 + 140.9260941846624*
            Log[1 - z]^3 - 24.814814814814813*Log[1 - z]^4 - 
           2.4691358024691357*Log[1 - z]^5)) + 
       (1 - z)^2*(-2.1932454224643014*(14.577173913043477*Log[1 - z] + 
           22.403538331929234*Log[1 - z]^2 - 0.13549337260677466*
            Log[1 - z]^3) + 1.*(7089.609200343938*Log[1 - z] + 
           1607.7493333333334*Log[1 - z]^2 - 69.15891132572432*Log[1 - z]^3 - 
           39.603034134007586*Log[1 - z]^4 - 0.04793863854266539*
            Log[1 - z]^5)) + (1 - z)^3*(-2.1932454224643014*
          (-51.23047619047619*Log[1 - z] + 4.9754040758959945*Log[1 - z]^2 - 
           5.92300805729633*Log[1 - z]^3) + 
         1.*(16694.39015817223*Log[1 - z] - 2183.3941979522183*Log[1 - z]^2 + 
           1194.166767738023*Log[1 - z]^3 - 9.306967984934087*Log[1 - z]^4 + 
           27.715217391304346*Log[1 - z]^5)) + 30734.644280843833*Log[z] - 
       586.3333494272255*Log[z]^2 - 7898.795572225342*Log[z]^3 + 
       2557.794238683128*Log[z]^4 + 1016.1711934156378*Log[z]^5 + 
       Lh*(-39.80445186712227 + z*(39.80445186712227 - 39.80445186712227*
            Log[z]) + 79.60890373424454*Log[z]) + 
       z*(-2273.453027397114 - 25935.699473890214*Log[z] + 
         12254.648715986254*Log[z]^2 - 2619.716722075322*Log[z]^3 + 
         602.6090534979423*Log[z]^4 - 34.88395061728395*Log[z]^5) + 
       z^2*(4590.454013777319 + 7272.050047046041*Log[z] - 
         553.6064084814154*Log[z]^2 + 1474.209324645551*Log[z]^3 - 
         0.8298653610771114*Log[z]^4 - 0.11185308848080133*Log[z]^5) + 
       z^3*(6454.745224215564 + 49527.90132034527*Log[z] - 
         2835.1512376995265*Log[z]^2 + 4710.1512355085715*Log[z]^3 + 
         94.9214402618658*Log[z]^4 + 61.91825095057034*Log[z]^5) + 
       Lp^4*(165.92592592592592 + Lh*(-18.962962962962965 + 
           9.481481481481481*z) - 30.814814814814813*Log[1 - z] - 
         1.3333333333333333*(1 - z)*(-28.444444444444443 + 
           23.11111111111111*Log[1 - z]) + 104.29629629629629*Log[z] + 
         z*(-132.74074074074073 + 11.851851851851851*Log[z])) + 
       Lp^3*(-1409.8057170927107 - 16.998836327332366*z^4 + 
         2.8797087004429125*z^5 - 0.04484680739675051*z^6 + 
         Lh^2*(-18.962962962962965 + 9.481481481481481*z) + 
         162.96296296296296*Log[1 - z] - 116.93827160493827*Log[1 - z]^2 + 
         (1 - z)^2*(1.*(-280.81843771991555*Log[1 - z] - 0.4789325842696629*
              Log[1 - z]^2) - 1.3333333333333333*(92.47792408985283*
              Log[1 - z] + 0.15205992509363295*Log[1 - z]^2)) + 
         (1 - z)*(1.*(-332.0286570739247 + 373.1358024691358*Log[1 - z] - 
             105.08641975308642*Log[1 - z]^2) - 1.3333333333333333*
            (-138.65414412852448 + 88.88888888888889*Log[1 - z] + 
             8.88888888888889*Log[1 - z]^2)) + (1 - z)^3*
          (-1.3333333333333333*(31.956120092378754*Log[1 - z] - 
             5.860381861575179*Log[1 - z]^2) + 
           1.*(-126.89052890528906*Log[1 - z] + 22.076266363118954*
              Log[1 - z]^2)) - 2284.2469135802467*Log[z] - 
         614.716049382716*Log[z]^2 + z*(1020.6008328593571 - 
           25.481481481481524*Log[z] - 23.308641975308642*Log[z]^2) + 
         z^2*(1046.4440222815479 - 0.44803566935952016*Log[z] - 
           0.019702483940894532*Log[z]^2) + z^3*(-294.45509575222115 - 
           6.89793835727325*Log[z] + 5.160103231805076*Log[z]^2) + 
         Lh*(296.2962962962963 - 61.629629629629626*Log[1 - z] - 
           2.6666666666666665*(1 - z)*(-28.444444444444443 + 
             23.11111111111111*Log[1 - z]) + 227.55555555555554*Log[z] + 
           z*(-242.96296296296293 + 14.222222222222221*Log[z]))) + 
       Lp^2*(-11173.056346621817 + 1442.5869685810972*z^4 - 
         191.03225731248642*z^5 + 31.989344593217158*z^6 + 
         1633.6264392014875*Log[1 - z] + 66.66666666666667*Log[1 - z]^2 - 
         79.01234567901234*Log[1 - z]^3 + (1 - z)^2*
          (1.*(694.6651884700665*Log[1 - z] - 642.3784355179704*
              Log[1 - z]^2 - 0.7759784075573549*Log[1 - z]^3) - 
           1.3333333333333333*(14.577173913043477*Log[1 - z] + 
             22.403538331929234*Log[1 - z]^2 - 0.13549337260677466*
              Log[1 - z]^3)) + (1 - z)*(-2.1932454224643014*
            (-28.444444444444443 + 23.11111111111111*Log[1 - z]) + 
           1.*(-1674.0718693906706 + 1845.6800851067997*Log[1 - z] - 
             285.3333333333333*Log[1 - z]^2 - 77.03703703703704*
              Log[1 - z]^3) - 1.3333333333333333*(-411.396867043884 - 
             52.75379733817492*Log[1 - z] + 25.77777777777778*Log[1 - z]^2 + 
             1.4814814814814814*Log[1 - z]^3)) + (1 - z)^3*
          (-1.3333333333333333*(-51.23047619047619*Log[1 - z] + 
             4.9754040758959945*Log[1 - z]^2 - 5.92300805729633*
              Log[1 - z]^3) + 1.*(-273.1292392300642*Log[1 - z] - 
             142.63685932388222*Log[1 - z]^2 + 13.447872340425532*
              Log[1 - z]^3)) - 522.4187453208117*Log[z] + 
         7146.666666666667*Log[z]^2 + 1656.888888888889*Log[z]^3 + 
         Lh^2*(-18.962962962962962 + z*(18.962962962962962 - 
             18.962962962962962*Log[z]) + 37.925925925925924*Log[z]) + 
         z^3*(-2121.7816935931933 - 1442.7877314881462*Log[z] - 
           230.80437341652268*Log[z]^2 - 89.62058499129762*Log[z]^3) + 
         z*(11588.46685254878 - 8368.303407801783*Log[z] + 
           1498.074074074074*Log[z]^2 - 75.4567901234568*Log[z]^3) + 
         z^2*(-427.1443949767083 + 682.8200480164106*Log[z] - 
           19.00449759202084*Log[z]^2 - 0.7242190778218909*Log[z]^3) + 
         Lh*(939.2159165170594 - 39.287598944591025*z^4 + 8.241483398016385*
            z^5 - 1.2360221937686726*z^6 - 23.703703703703702*Log[1 - z]^2 - 
           2.6666666666666665*(1 - z)^3*(31.956120092378754*Log[1 - z] - 
             5.860381861575179*Log[1 - z]^2) - 2.6666666666666665*(1 - z)^2*
            (92.47792408985283*Log[1 - z] + 0.15205992509363295*
              Log[1 - z]^2) - 2.6666666666666665*(1 - z)*
            (-138.65414412852448 + 88.88888888888889*Log[1 - z] + 
             8.88888888888889*Log[1 - z]^2) - 706.3703703703703*Log[z] - 
           654.2222222222222*Log[z]^2 + z*(-953.8219247404417 + 
             746.6666666666665*Log[z] - 99.55555555555556*Log[z]^2) + 
           z^2*(553.2503311258278 - 1.2900204858062627*Log[z] - 
             0.08708708708708708*Log[z]^2) + z^3*(-101.50918196994992 + 
             6.720622568093384*Log[z] + 8.359827479975355*Log[z]^2))) + 
       Lp*(-4747.254094079029 - 19779.717957555615*z^4 + 
         1004.8069445885557*z^5 - 13.242552995862432*z^6 - 
         947.3539624288042*Log[1 - z] + 802.7071716071991*Log[1 - z]^2 + 
         32.592592592592595*Log[1 - z]^3 - 22.71604938271605*Log[1 - z]^4 + 
         (1 - z)^3*(-2.1932454224643014*(31.956120092378754*Log[1 - z] - 
             5.860381861575179*Log[1 - z]^2) + 
           1.*(15767.618788819876*Log[1 - z] - 6350.382113821138*
              Log[1 - z]^2 + 384.0861040068201*Log[1 - z]^3 - 
             113.18791064388962*Log[1 - z]^4)) + 
         (1 - z)*(-2.1932454224643014*(-138.65414412852448 + 
             88.88888888888889*Log[1 - z] + 8.88888888888889*Log[1 - z]^2) + 
           1.*(-7859.215117692271 + 4752.967224136695*Log[1 - z] + 
             873.7582420291042*Log[1 - z]^2 - 203.65432098765433*
              Log[1 - z]^3 - 22.71604938271605*Log[1 - z]^4)) + 
         (1 - z)^2*(-2.1932454224643014*(92.47792408985283*Log[1 - z] + 
             0.15205992509363295*Log[1 - z]^2) + 
           1.*(14951.598927875244*Log[1 - z] + 1282.3176567656765*
              Log[1 - z]^2 - 189.2284003421728*Log[1 - z]^3 + 
             3.3658210947930574*Log[1 - z]^4)) + 23137.17133017551*Log[z] + 
         11978.6238698802*Log[z]^2 - 7667.753086419753*Log[z]^3 - 
         2184.5925925925926*Log[z]^4 + z^2*(-216648.80240492843 - 
           52953.309234616136*Log[z] - 10729.076164836079*Log[z]^2 - 
           606.9622727272728*Log[z]^3 - 17.42583935401615*Log[z]^4) + 
         z*(37647.11299693486 - 17580.225090197127*Log[z] + 
           9434.705702944146*Log[z]^2 - 1921.8765432098764*Log[z]^3 + 
           125.72839506172839*Log[z]^4) + z^3*(197616.06257615477 - 
           76223.31934047957*Log[z] + 38042.75036711631*Log[z]^2 - 
           2304.270053475936*Log[z]^3 + 1015.4655367231638*Log[z]^4) + 
         Lh*(-906.9023868344817 + 111.81916329284749*z^4 - 
           7.828665568369027*z^5 - 1.6028119507908611*z^6 + 
           128.82494104994794*Log[1 - z] - 3.950617283950617*Log[1 - z]^3 - 
           2.6666666666666665*(1 - z)^3*(-51.23047619047619*Log[1 - z] + 
             4.9754040758959945*Log[1 - z]^2 - 5.92300805729633*
              Log[1 - z]^3) - 2.6666666666666665*(1 - z)^2*
            (14.577173913043477*Log[1 - z] + 22.403538331929234*
              Log[1 - z]^2 - 0.13549337260677466*Log[1 - z]^3) - 
           2.6666666666666665*(1 - z)*(-411.396867043884 - 52.75379733817492*
              Log[1 - z] + 25.77777777777778*Log[1 - z]^2 + 
             1.4814814814814814*Log[1 - z]^3) - 1945.042363702347*Log[z] - 
           71.11111111111111*Log[z]^2 + 475.65432098765433*Log[z]^3 + 
           z^3*(348.9315960912052 - 402.6558412268831*Log[z] + 
             13.56754496026767*Log[z]^2 - 34.32426988922457*Log[z]^3) + 
           z^2*(-408.02930402930406 + 7.068122724908997*Log[z] - 
             19.459293394777266*Log[z]^2 - 0.896807720861173*Log[z]^3) + 
           z*(953.7295024527184 + 485.41007074006245*Log[z] - 
             404.1481481481481*Log[z]^2 + 60.8395061728395*Log[z]^3))) + 
       Nf*(-119.92044567767812 + 1091.1412520064205*z^4 - 
         45.450365726227794*z^5 + 3.471026490066225*z^6 + 
         Lp^4*(-3.1604938271604945 + 1.5802469135802468*z) + 
         124.32327857102095*Log[1 - z] + 28.31955695916522*Log[1 - z]^2 - 
         2.1947873799725652*Log[1 - z]^3 - 0.411522633744856*Log[1 - z]^4 + 
         1.*(1 - z)*(913.4383862496567 + 166.14702589862043*Log[1 - z] - 
           3.022006826843011*Log[1 - z]^2 - 6.474622770919067*Log[1 - z]^3 - 
           0.411522633744856*Log[1 - z]^4) + 1.*(1 - z)^3*
          (74.86967015285599*Log[1 - z] - 30.962481962481963*Log[1 - z]^2 + 
           4.567324955116697*Log[1 - z]^3 + 0.003925417075564278*
            Log[1 - z]^4) + 1.*(1 - z)^2*(71.44401041666667*Log[1 - z] - 
           37.81283232896136*Log[1 - z]^2 - 4.910294117647059*Log[1 - z]^3 + 
           0.015710382513661202*Log[1 - z]^4) - 2838.6956382505687*Log[z] - 
         393.42653164541224*Log[z]^2 + 186.9519890260631*Log[z]^3 - 
         5.728395061728395*Log[z]^4 - 8.059259259259258*Log[z]^5 + 
         Lh*(-14.748971193415636 + z*(14.748971193415636 - 14.748971193415636*
              Log[z]) + 29.497942386831273*Log[z]) + 
         z^3*(-632.2156549520766 - 1613.8454106280194*Log[z] - 
           152.17086092715232*Log[z]^2 - 223.93837209302325*Log[z]^3 - 
           8.656964656964657*Log[z]^4 - 4.518666666666666*Log[z]^5) + 
         z^2*(-548.6291000841043 + 269.23916967509024*Log[z] + 
           101.61032575291948*Log[z]^2 + 16.352486187845304*Log[z]^3 + 
           1.1407035175879396*Log[z]^4 + 0.03134328358208955*Log[z]^5) + 
         z*(387.231731538349 + 2668.625155912379*Log[z] - 
           1464.1135710097*Log[z]^2 + 361.997256515775*Log[z]^3 - 
           62.22222222222222*Log[z]^4 + 4.029629629629629*Log[z]^5) + 
         Lp^3*(59.25925925925926 + Lh*(-4.740740740740741 + 
             2.3703703703703702*z) + 1.*(1 - z)*(7.901234567901234 - 
             6.716049382716049*Log[1 - z]) - 6.716049382716049*Log[1 - z] + 
           52.148148148148145*Log[z] + 4.7407407407407405*Log[z]^2 + 
           z*(-62.02469135802468 + 20.14814814814815*Log[z] - 
             2.3703703703703702*Log[z]^2)) + Lp^2*(544.352341756918 + 
           5.730370370370371*z^4 - 0.15196328403875572*z^5 + 
           0.03009458297506449*z^6 - 25.679012345679013*Log[1 - z] - 
           2.962962962962963*Log[1 - z]^2 + 1.*(1 - z)*(99.54711818691209 - 
             55.30864197530864*Log[1 - z] - 2.962962962962963*Log[1 - z]^2) + 
           1.*(1 - z)^2*(-30.66568047337278*Log[1 - z] - 0.03613053613053613*
              Log[1 - z]^2) + 1.*(1 - z)^3*(-10.880914826498422*Log[1 - z] + 
             1.6802827965435978*Log[1 - z]^2) + 74.66666666666666*Log[z] - 
           130.37037037037038*Log[z]^2 - 18.962962962962962*Log[z]^3 + 
           Lh*(-20.543209876543212 + z*(12.641975308641975 - 
               4.7407407407407405*Log[z]) + 9.481481481481481*Log[z]) + 
           z^3*(3.013803680981595 - 24.21123321123321*Log[z] + 
             2.5788113695090438*Log[z]^2 - 1.6486988847583643*Log[z]^3) + 
           z^2*(49.77053344623201 - 10.437669376693767*Log[z] - 
             1.3712948517940717*Log[z]^2 - 0.06614173228346457*Log[z]^3) + 
           z*(-558.0086105472395 + 410.6666666666667*Log[z] - 
             105.48148148148148*Log[z]^2 + 9.481481481481481*Log[z]^3)) + 
         Lp*(1316.1477161057012 + 228.75197628458497*z^4 - 
           9.753574432296046*z^5 + 0.29572649572649573*z^6 + 
           54.10658205283653*Log[1 - z] - 9.876543209876543*Log[1 - z]^2 - 
           1.9753086419753085*Log[1 - z]^3 + 1.*(1 - z)*(523.3694910656533 - 
             67.76996115704003*Log[1 - z] - 20.54320987654321*Log[1 - z]^2 - 
             1.9753086419753085*Log[1 - z]^3) + 1.*(1 - z)^2*
            (-134.75227502527807*Log[1 - z] - 15.1158940397351*Log[1 - z]^2 + 
             0.038020519010259504*Log[1 - z]^3) + 1.*(1 - z)^3*
            (-19.671014492753624*Log[1 - z] + 5.383048620236531*
              Log[1 - z]^2 + 3.3725961538461537*Log[1 - z]^3) - 
           830.8240532723962*Log[z] - 490.0740740740741*Log[z]^2 + 
           73.87654320987654*Log[z]^3 + 22.51851851851852*Log[z]^4 + 
           Lh*(-30.55144032921811 + z*(23.176954732510286 - 
               15.802469135802468*Log[z]) + 31.604938271604937*Log[z]) + 
           z^3*(-2250.8772136953953 + 1006.6635838150289*Log[z] - 
             462.86451211932877*Log[z]^2 + 32.17051153460381*Log[z]^3 - 
             11.877677954388389*Log[z]^4) + z*(-1357.8669378489426 + 
             1786.551560556573*Log[z] - 696.8888888888889*Log[z]^2 + 
             144.39506172839506*Log[z]^3 - 11.25925925925926*Log[z]^4) + 
           z^2*(2300.9339805825243 + 718.6150895140665*Log[z] + 
             110.53447727994916*Log[z]^2 + 7.9472450175849945*Log[z]^3 + 
             0.23127272727272727*Log[z]^4))))
 
dFFMSbN["qg"] = as*Nf*(4. + Lp*(2. - 4.*z) - 4.*Log[z] + 
       z*(-4. + 8.*Log[z])) + 
     as^2*(Nf^2*(-9.098255280073463 + Lp^2*(1.3333333333333333 - 
           2.6666666666666665*(1 - z)) - 0.05234159779614325*z^4 + 
         0.0210016155088853*z^5 + 0.000014003837051352071*z^6 + 
         2.2222222222222223*Log[1 - z] + 0.6666666666666666*Log[1 - z]^2 + 
         1.*(1 - z)*(9.752065127378401 - 3.111111111111111*Log[1 - z] - 
           1.3333333333333333*Log[1 - z]^2) + 1.*(1 - z)^2*
          (-6.080528846153846*Log[1 - z] - 0.0067226890756302525*
            Log[1 - z]^2) + 1.*(1 - z)^3*(-1.7932454695222406*Log[1 - z] + 
           0.27012025901942643*Log[1 - z]^2) + 4.*Log[z] - 
         0.6666666666666666*Log[z]^2 + Lp*(1.7777777777777777 + 
           1.*(1 - z)*(-6.222222222222222 - 5.333333333333333*Log[1 - z]) + 
           2.6666666666666665*Log[1 - z] + z*(2.666666666666666 - 
             5.333333333333333*Log[z]) + 2.6666666666666665*Log[z]) + 
         z^3*(-7.706088992974239 + 1.7932263814616756*Log[z] - 
           0.27026361172702634*Log[z]^2) + z^2*(11.611224489795918 + 
           6.080647579073602*Log[z] + 0.006734006734006734*Log[z]^2) + 
         z*(2.792859198941274 - 14.666666666666666*Log[z] + 
           1.3333333333333333*Log[z]^2)) + Nf*(-53.716308184799196 - 
         56.01935914552737*z^4 + 1.1801801801801801*z^5 + 
         1.1560798548094373*z^6 + Lp^3*(-6. + 12.*z) + 3.565348003631197*
          Log[1 - z] - 7.*Log[1 - z]^2 - 1.1111111111111112*Log[1 - z]^3 + 
         1.*(1 - z)^3*(-81.89455547898001*Log[1 - z] + 8.541176470588235*
            Log[1 - z]^2 - 4.518214936247723*Log[1 - z]^3) + 
         1.*(1 - z)^2*(32.09013785790032*Log[1 - z] + 2.5948051948051947*
            Log[1 - z]^2 - 0.161873459326212*Log[1 - z]^3) + 
         1.*(1 - z)*(-158.31650646351838 - 34.46402934059573*Log[1 - z] + 
           16.666666666666668*Log[1 - z]^2 + 2.2222222222222223*
            Log[1 - z]^3) - 355.0043955434516*Log[z] + 45.333333333333336*
          Log[z]^2 + 66.88888888888889*Log[z]^3 + 
         Lp^2*(15.333333333333343 + Lh*(-12. + 24.*z) + 
           1.*(1 - z)*(70.66666666666667 - 34.666666666666664*Log[1 - z]) + 
           17.333333333333332*Log[1 - z] + z*(-33.333333333333336 - 
             5.333333333333332*Log[z]) + 38.66666666666667*Log[z]) + 
         z^2*(535.5245781364637 - 67.89083557951483*Log[z] - 
           35.721978021978025*Log[z]^2 + 0.429948109710897*Log[z]^3) + 
         z^3*(-183.27835051546393 + 165.964316057774*Log[z] + 
           3.4833174451858913*Log[z]^2 + 15.450498848810437*Log[z]^3) + 
         z*(-203.05098029567867 + 150.00879108690316*Log[z] - 
           234.66666666666666*Log[z]^2 + 34.22222222222222*Log[z]^3) + 
         Lp*(229.93775078041298 + 27.878483835005575*z^4 - 
           5.023478260869565*z^5 + 0.8407037565382787*z^6 - 28.*Log[1 - z] - 
           6.666666666666667*Log[1 - z]^2 + 1.*(1 - z)^2*
            (-88.7046511627907*Log[1 - z] - 0.05580865603644647*
              Log[1 - z]^2) + 1.*(1 - z)^3*(-27.136049723756905*Log[1 - z] + 
             3.1053159478435304*Log[1 - z]^2) + 1.*(1 - z)*
            (-7.073142952215534 + 66.66666666666667*Log[1 - z] + 
             13.333333333333334*Log[1 - z]^2) - 213.33333333333334*Log[z] - 
           92.*Log[z]^2 + Lh*(-24. + z*(24. - 48.*Log[z]) + 24.*Log[z]) + 
           z*(-304.35346773665395 + 346.6666666666667*Log[z] - 
             56.*Log[z]^2) + z^3*(-110.40232312565998 - 13.624090006618134*
              Log[z] - 6.15807962529274*Log[z]^2) + 
           z^2*(179.19517102615694 + 85.75908479138627*Log[z] + 
             0.14308811641067098*Log[z]^2)))) + 
     as^3*(Nf^3*(6.628968580163373 + Lp^3*(-0.8888888888888888 + 
           1.7777777777777777*(1 - z)) + 0.1336459554513482*z^4 + 
         0.08616404308202154*z^5 - 0.01327433628318584*z^6 + 
         2.5314416011297043*Log[1 - z] - 3.7037037037037037*Log[1 - z]^2 - 
         0.7407407407407407*Log[1 - z]^3 + 1.*(1 - z)^3*
          (-0.13067953357458786*Log[1 - z] + 0.812907045589106*Log[1 - z]^2 - 
           0.40526849037487334*Log[1 - z]^3) + 1.*(1 - z)^2*
          (10.518079800498754*Log[1 - z] + 4.543381887270424*Log[1 - z]^2 - 
           0.005309734513274336*Log[1 - z]^3) + 1.*(1 - z)*
          (-12.311094217493313 - 14.248068387444594*Log[1 - z] + 
           5.185185185185185*Log[1 - z]^2 + 1.4814814814814814*
            Log[1 - z]^3) + 1.38489214895508*Log[z] + 4.592592592592593*
          Log[z]^2 - 1.037037037037037*Log[z]^3 + 
         z^3*(13.766855702583491 - 4.53527815468114*Log[z] + 
           1.4947121034077555*Log[z]^2 - 0.12999150382327954*Log[z]^3) + 
         z^2*(-13.990407673860911 - 18.279816513761467*Log[z] + 
           3.271950271950272*Log[z]^2 - 0.0027247956403269754*Log[z]^3) + 
         z*(0.2167249568750904 + 7.0079934798676184*Log[z] - 
           10.518518518518519*Log[z]^2 + 2.074074074074074*Log[z]^3) + 
         Lp^2*(-1.7777777777777777 - 2.6666666666666665*Log[1 - z] + 
           1.*(1 - z)*(6.222222222222222 + 5.333333333333333*Log[1 - z]) - 
           2.6666666666666665*Log[z] + z*(-2.666666666666666 + 
             5.333333333333333*Log[z])) + Lp*(10.25446224256293 + 
           0.06978967495219886*z^4 - 0.02800189843379212*z^5 - 
           0.000018671346950969044*z^6 - 8.88888888888889*Log[1 - z] - 
           2.6666666666666665*Log[1 - z]^2 + 1.*(1 - z)^3*
            (2.390995260663507*Log[1 - z] - 0.36015831134564646*
              Log[1 - z]^2) + 1.*(1 - z)^2*(8.10737294201861*Log[1 - z] + 
             0.008964143426294821*Log[1 - z]^2) + 1.*(1 - z)*
            (-11.62003745378849 + 12.444444444444445*Log[1 - z] + 
             5.333333333333333*Log[1 - z]^2) - 8.88888888888889*Log[z] + 
           2.6666666666666665*Log[z]^2 + z*(-3.7238117525607173 + 
             23.11111111111111*Log[z] - 5.333333333333333*Log[z]^2) + 
           z^2*(-15.481632653061224 - 8.107529411764705*Log[z] - 
             0.008978675645342313*Log[z]^2) + z^3*(10.274784482758621 - 
             2.390969162995595*Log[z] + 0.360352422907489*Log[z]^2))) + 
       Nf^2*(-779.3474964055691 + Lp^4*(-1.3333333333333335 + 8.*(1 - z) - 
           5.333333333333333*z) - 1182.5240349137262*z^4 + 
         31.814555821910265*z^5 - 1.2528127044365986*z^6 - 
         71.60219120543921*Log[1 - z] + 49.06771931261981*Log[1 - z]^2 + 
         22.502057613168724*Log[1 - z]^3 + 2.1604938271604937*Log[1 - z]^4 + 
         (1 - z)*(-4.934802200544679*(9.752065127378401 - 3.111111111111111*
              Log[1 - z] - 1.3333333333333333*Log[1 - z]^2) + 
           1.*(660.347328628978 + 358.2125539105102*Log[1 - z] - 
             74.86332304078064*Log[1 - z]^2 - 48.8559670781893*Log[1 - z]^3 - 
             4.320987654320987*Log[1 - z]^4)) + (1 - z)^3*
          (-4.934802200544679*(-1.7932454695222406*Log[1 - z] + 
             0.27012025901942643*Log[1 - z]^2) + 
           1.*(-13.508152173913043*Log[1 - z] - 39.99030470914128*
              Log[1 - z]^2 + 5.984689766317486*Log[1 - z]^3 - 
             1.6255506607929515*Log[1 - z]^4)) + (1 - z)^2*
          (-4.934802200544679*(-6.080528846153846*Log[1 - z] - 
             0.0067226890756302525*Log[1 - z]^2) + 
           1.*(-304.8423645320197*Log[1 - z] - 97.36190878378379*
              Log[1 - z]^2 + 1.3222557905337362*Log[1 - z]^3 + 
             0.029634300126103404*Log[1 - z]^4)) + 1769.6659945596805*
          Log[z] - 192.47728404903154*Log[z]^2 - 107.11934156378601*
          Log[z]^3 + 3.2839506172839505*Log[z]^4 + 3.022222222222222*
          Log[z]^5 + z*(1195.6178393738728 - 1933.3773724006155*Log[z] + 
           2162.8508227551088*Log[z]^2 - 539.9835390946502*Log[z]^3 + 
           60.54320987654321*Log[z]^4 - 6.044444444444444*Log[z]^5) + 
         z^2*(209.68683734057313 - 7.00350087287913*Log[z] + 
           48.26977469518433*Log[z]^2 - 137.33180428134557*Log[z]^3 - 
           1.9561830574488803*Log[z]^4 - 0.05339105339105339*Log[z]^5) + 
         z^3*(354.6424249201224 + 2070.336637769846*Log[z] + 
           124.65526609332866*Log[z]^2 + 277.4576905095839*Log[z]^3 + 
           12.719253604749788*Log[z]^4 + 7.1194879089615934*Log[z]^5) + 
         Lh*(24.888888888888886 - 24.888888888888886*Log[z] + 
           z*(-24.888888888888886 + 49.77777777777777*Log[z])) + 
         Lp^3*(-45.48148148148149 + Lh*(-4. + 16.*(1 - z) - 8.*z) - 
           24.59259259259259*Log[1 - z] + (1 - z)*
            (-3.*(-6.222222222222222 - 5.333333333333333*Log[1 - z]) + 
             1.*(-82.96296296296296 + 33.18518518518518*Log[1 - z])) - 
           53.62962962962963*Log[z] - 1.7777777777777777*Log[z]^2 + 
           z*(50.37037037037039 - 10.074074074074076*Log[z] + 
             3.5555555555555554*Log[z]^2)) + Lp^2*(-530.57367458777 - 
           25.4941870085083*z^4 + 4.846631127777412*z^5 - 0.8439398355414284*
            z^6 + 2.2222222222222223*Log[1 - z] - 18.444444444444443*
            Log[1 - z]^2 + (1 - z)^2*(-3.*(-6.080528846153846*Log[1 - z] - 
               0.0067226890756302525*Log[1 - z]^2) + 1.*(80.73467520585544*
                Log[1 - z] + 0.05757368060315284*Log[1 - z]^2)) + 
           (1 - z)^3*(1.*(27.60714713994484*Log[1 - z] - 3.3741285824941905*
                Log[1 - z]^2) - 3.*(-1.7932454695222406*Log[1 - z] + 
               0.27012025901942643*Log[1 - z]^2)) + 
           (1 - z)*(13.15947253478581 - 3.*(9.752065127378401 - 
               3.111111111111111*Log[1 - z] - 1.3333333333333333*
                Log[1 - z]^2) + 1.*(-259.0398338845151 - 97.77777777777777*
                Log[1 - z] + 32.888888888888886*Log[1 - z]^2)) + 
           131.55555555555554*Log[z] + 122.88888888888889*Log[z]^2 + 
           7.111111111111111*Log[z]^3 + z*(656.265028304894 - 
             734.6666666666667*Log[z] + 148.88888888888889*Log[z]^2 - 
             14.222222222222221*Log[z]^3) + z^3*(173.71284872797216 - 
             16.61502712973301*Log[z] + 11.303937153319428*Log[z]^2 - 
             0.8025682182985554*Log[z]^3) + z^2*(-179.05946206927706 - 
             143.06996287144898*Log[z] - 1.5670122936071569*Log[z]^2 - 
             0.07612903225806451*Log[z]^3) + Lh*(10.66666666666667 - 
             6.*(1 - z)*(-6.222222222222222 - 5.333333333333333*Log[1 - z]) - 
             16.*Log[1 - z] - 24.*Log[z] + z*(-50.66666666666667 + 48.*
                Log[z]))) + Lp*(-1482.7237043180935 + 563.2489361702128*z^4 - 
           31.822765469824294*z^5 + 2.4196843082636956*z^6 + 
           146.72857192085823*Log[1 - z] + 56.888888888888886*Log[1 - z]^2 + 
           2.3703703703703702*Log[1 - z]^3 + 1.*(1 - z)^3*
            (-89.18716577540107*Log[1 - z] + 29.034195933456562*
              Log[1 - z]^2 - 6.3761363636363635*Log[1 - z]^3) + 
           1.*(1 - z)^2*(-172.37877401646844*Log[1 - z] + 82.85806451612903*
              Log[1 - z]^2 - 0.1092436974789916*Log[1 - z]^3) + 
           (1 - z)*(-4.934802200544679*(-6.222222222222222 - 
               5.333333333333333*Log[1 - z]) + 1.*(418.9605315387287 - 
               362.4427555779548*Log[1 - z] - 154.66666666666666*
                Log[1 - z]^2 - 4.7407407407407405*Log[1 - z]^3)) + 
           1383.8934647733727*Log[z] + 210.5185185185185*Log[z]^2 - 
           78.22222222222223*Log[z]^3 - 8.444444444444445*Log[z]^4 + 
           z^3*(-2407.3216332378224 + 589.2776617954071*Log[z] - 
             546.3848600508906*Log[z]^2 - 1.491410723581468*Log[z]^3 - 
             16.052475247524754*Log[z]^4) + z^2*(2172.814365671642 + 
             429.5573476702509*Log[z] + 264.1511017838405*Log[z]^2 + 
             6.051242236024844*Log[z]^3 + 0.1638418079096045*Log[z]^4) + 
           z*(1083.812475031631 - 2749.645169218687*Log[z] + 
             1193.1851851851852*Log[z]^2 - 170.66666666666666*Log[z]^3 + 
             16.88888888888889*Log[z]^4) + Lh*(93.7006427915519 + 
             0.3140495867768595*z^4 - 0.1260096930533118*z^5 - 
             0.00008402302230811243*z^6 - 13.333333333333334*Log[1 - z] - 
             4.*Log[1 - z]^2 - 6.*(1 - z)*(9.752065127378401 - 
               3.111111111111111*Log[1 - z] - 1.3333333333333333*
                Log[1 - z]^2) - 6.*(1 - z)^2*(-6.080528846153846*Log[1 - z] - 
               0.0067226890756302525*Log[1 - z]^2) - 6.*(1 - z)^3*
              (-1.7932454695222406*Log[1 - z] + 0.27012025901942643*
                Log[1 - z]^2) - 50.66666666666667*Log[z] + 4.*Log[z]^2 + 
             z*(-68.3127107492032 + 141.33333333333334*Log[z] - 8.*
                Log[z]^2) + z^2*(-69.66734693877551 - 36.483885474441614*
                Log[z] - 0.0404040404040404*Log[z]^2) + 
             z^3*(46.23653395784544 - 10.759358288770054*Log[z] + 
               1.6215816703621582*Log[z]^2)))) + 
       Nf*(-2161.0758854290943 + Lp^5*(9. - 18.*z) + 10617.259872605951*z^4 - 
         191.11287580629335*z^5 + 369.40034866645783*z^6 + 
         532.4436095523364*Log[1 - z] - 22.396131190377318*Log[1 - z]^2 - 
         104.15461262444272*Log[1 - z]^3 - 24.166666666666668*Log[1 - z]^4 - 
         1.8518518518518519*Log[1 - z]^5 + (1 - z)^3*
          (-4.934802200544679*(-81.89455547898001*Log[1 - z] + 
             8.541176470588235*Log[1 - z]^2 - 4.518214936247723*
              Log[1 - z]^3) + 1.*(-33643.689855072465*Log[1 - z] - 
             8667.720630372492*Log[1 - z]^2 - 7432.7621283255085*
              Log[1 - z]^3 - 262.8035538005923*Log[1 - z]^4 - 
             175.33077415227126*Log[1 - z]^5)) + (1 - z)^2*
          (-4.934802200544679*(32.09013785790032*Log[1 - z] + 
             2.5948051948051947*Log[1 - z]^2 - 0.161873459326212*
              Log[1 - z]^3) + 1.*(37263.02720820189*Log[1 - z] + 
             10636.301524840137*Log[1 - z]^2 + 1224.8509933774835*
              Log[1 - z]^3 + 73.19260400616332*Log[1 - z]^4 + 
             2.1691240242844754*Log[1 - z]^5)) + 
         (1 - z)*(-4.934802200544679*(-158.31650646351838 - 34.46402934059573*
              Log[1 - z] + 16.666666666666668*Log[1 - z]^2 + 
             2.2222222222222223*Log[1 - z]^3) + 1.*(-5599.063755348924 - 
             3376.201975400756*Log[1 - z] - 219.7289897097328*Log[1 - z]^2 + 
             278.2877980402193*Log[1 - z]^3 + 57.46913580246913*
              Log[1 - z]^4 + 3.7037037037037037*Log[1 - z]^5)) + 
         Lp^4*(-108.00000000000003 + Lh*(36. - 72.*z) - 
           3.*(1 - z)*(70.66666666666667 - 34.666666666666664*Log[1 - z]) - 
           52.*Log[1 - z] + z*(206. - 20.*Log[z]) - 98.*Log[z]) - 
         14363.89666329091*Log[z] + 3458.847156793782*Log[z]^2 + 
         105.44068254948866*Log[z]^3 - 2152.*Log[z]^4 - 
         356.9654320987654*Log[z]^5 + z*(7893.758400596201 + 
           11771.657722579295*Log[z] - 18921.680317741015*Log[z]^2 + 
           4371.417180057895*Log[z]^3 - 528.5864197530864*Log[z]^4 - 
           9.303703703703704*Log[z]^5) + z^2*(-8917.963873261586 - 
           44606.47119916245*Log[z] - 13791.421810781854*Log[z]^2 - 
           1320.5772492335984*Log[z]^3 + 259.62843601895736*Log[z]^4 - 
           3.5930313588850176*Log[z]^5) + z^3*(-6334.5394042616645 + 
           32414.52033463403*Log[z] - 4898.538612187509*Log[z]^2 + 
           9766.141925846676*Log[z]^3 - 125.17864923747277*Log[z]^4 + 
           251.70283018867926*Log[z]^5) + Lh*(67.17001252576881 - 
           67.17001252576881*Log[z] + z*(-67.17001252576881 + 
             134.34002505153762*Log[z])) + Lp^3*(1116.6522624530146 + 
           Lh^2*(36. - 72.*z) - 81.13506953404652*z^4 + 14.727461443250357*
            z^5 - 2.4937632735249045*z^6 + 327.55555555555554*Log[1 - z] - 
           58.81481481481481*Log[1 - z]^2 + (1 - z)^2*
            (-3.*(-88.7046511627907*Log[1 - z] - 0.05580865603644647*
                Log[1 - z]^2) + 1.*(32.05298507462687*Log[1 - z] + 
               0.15135542168674698*Log[1 - z]^2)) + (1 - z)^3*
            (1.*(29.683788121990368*Log[1 - z] - 6.607284768211921*
                Log[1 - z]^2) - 3.*(-27.136049723756905*Log[1 - z] + 
               3.1053159478435304*Log[1 - z]^2)) + 
           (1 - z)*(-3.*(-7.073142952215534 + 66.66666666666667*Log[1 - z] + 
               13.333333333333334*Log[1 - z]^2) + 1.*(812.2652078331093 - 
               802.3703703703703*Log[1 - z] + 157.62962962962962*
                Log[1 - z]^2)) + 1952.5925925925926*Log[z] + 
           383.85185185185185*Log[z]^2 + z^2*(-487.3146770021048 - 
             377.07895108677815*Log[z] - 0.561119658450216*Log[z]^2) + 
           z^3*(460.35296761796496 + 5.517640390224777*Log[z] + 
             23.78088540155798*Log[z]^2) + z*(-1044.5801528016032 - 
             586.6666666666666*Log[z] + 128.2962962962963*Log[z]^2) + 
           Lh*(-158.00000000000006 - 6.*(1 - z)*(70.66666666666667 - 
               34.666666666666664*Log[1 - z]) - 104.*Log[1 - z] - 
             232.*Log[z] + z*(332. + 32.*Log[z]))) + 
         Lp^2*(7964.955044678178 + 2804.8073399734553*z^4 - 
           310.2027429214929*z^5 + 42.350066446500655*z^6 - 
           547.3706478457237*Log[1 - z] + 167.*Log[1 - z]^2 + 
           61.111111111111114*Log[1 - z]^3 + (1 - z)^3*
            (1.*(-1829.3777895855474*Log[1 - z] + 285.87631027253667*
                Log[1 - z]^2 - 72.6747927840078*Log[1 - z]^3) - 
             3.*(-81.89455547898001*Log[1 - z] + 8.541176470588235*
                Log[1 - z]^2 - 4.518214936247723*Log[1 - z]^3)) + 
           (1 - z)^2*(1.*(-3441.615506329114*Log[1 - z] + 509.8769288671434*
                Log[1 - z]^2 - 2.2169076751946606*Log[1 - z]^3) - 
             3.*(32.09013785790032*Log[1 - z] + 2.5948051948051947*
                Log[1 - z]^2 - 0.161873459326212*Log[1 - z]^3)) + 
           (1 - z)*(-4.934802200544679*(70.66666666666667 - 
               34.666666666666664*Log[1 - z]) + 1.*(1331.345811098396 + 
               1265.8316202730005*Log[1 - z] - 268.8888888888889*
                Log[1 - z]^2 - 115.55555555555556*Log[1 - z]^3) - 
             3.*(-158.31650646351838 - 34.46402934059573*Log[1 - z] + 
               16.666666666666668*Log[1 - z]^2 + 2.2222222222222223*
                Log[1 - z]^3)) - 5078.616829616134*Log[z] - 4876.*Log[z]^2 - 
           732.8148148148148*Log[z]^3 + z^3*(-3724.8991173190434 - 
             3516.444295587743*Log[z] - 415.11145315121837*Log[z]^2 - 
             215.81264304324657*Log[z]^3) + z^2*(4980.774152914553 + 
             634.5606246917101*Log[z] + 655.6675712630525*Log[z]^2 - 
             3.2480100572099233*Log[z]^3) + z*(-11977.356131073566 + 
             11662.961241197874*Log[z] - 1780.4444444444443*Log[z]^2 + 
             56.14814814814815*Log[z]^3) + Lh^2*(72. - 72.*Log[z] + 
             z*(-72. + 144.*Log[z])) + Lh*(-1661.1912518694057 - 
             167.27090301003346*z^4 + 30.14086956521739*z^5 - 
             5.044222539229672*z^6 + 168.*Log[1 - z] + 40.*Log[1 - z]^2 - 
             6.*(1 - z)^2*(-88.7046511627907*Log[1 - z] - 0.05580865603644647*
                Log[1 - z]^2) - 6.*(1 - z)^3*(-27.136049723756905*
                Log[1 - z] + 3.1053159478435304*Log[1 - z]^2) - 
             6.*(1 - z)*(-7.073142952215534 + 66.66666666666667*Log[1 - z] + 
               13.333333333333334*Log[1 - z]^2) + 1412.*Log[z] + 
             552.*Log[z]^2 + z^2*(-1075.1710261569417 - 514.5545087483176*
                Log[z] - 0.8585286984640259*Log[z]^2) + 
             z^3*(662.4139387539599 + 81.74454003970881*Log[z] + 
               36.94847775175644*Log[z]^2) + z*(2257.2503007937794 - 2344.*
                Log[z] + 336.*Log[z]^2))) + Lp*(2768.2525206151613 + 
           2195.788267162584*z^4 - 217.26504833233932*z^5 + 
           165.44901817466925*z^6 - 822.4224769719083*Log[1 - z] - 
           481.4302564529173*Log[1 - z]^2 - 33.77777777777778*Log[1 - z]^3 + 
           2.2222222222222223*Log[1 - z]^4 + (1 - z)^3*
            (-4.934802200544679*(-27.136049723756905*Log[1 - z] + 
               3.1053159478435304*Log[1 - z]^2) + 1.*(30213.239743589744*
                Log[1 - z] - 15001.456461961503*Log[1 - z]^2 + 
               989.0039643211101*Log[1 - z]^3 - 383.6764741348125*
                Log[1 - z]^4)) + (1 - z)*(-4.934802200544679*
              (-7.073142952215534 + 66.66666666666667*Log[1 - z] + 
               13.333333333333334*Log[1 - z]^2) + 1.*(-6368.205528087148 + 
               1947.2452955113122*Log[1 - z] + 1741.5467644686523*
                Log[1 - z]^2 + 97.77777777777777*Log[1 - z]^3 - 
               4.444444444444445*Log[1 - z]^4)) + (1 - z)^2*
            (-4.934802200544679*(-88.7046511627907*Log[1 - z] - 
               0.05580865603644647*Log[1 - z]^2) + 1.*(24623.720682302774*
                Log[1 - z] + 2985.31867219917*Log[1 - z]^2 + 
               141.16752312435764*Log[1 - z]^3 + 7.810913705583756*
                Log[1 - z]^4)) - 21789.70475750843*Log[z] + 
           1345.3849150819537*Log[z]^2 + 5344.2962962962965*Log[z]^3 + 
           823.6666666666666*Log[z]^4 + z*(51777.83668734285 + 
             22562.813044652466*Log[z] - 14984.145537645296*Log[z]^2 + 
             2651.5555555555557*Log[z]^3 - 188.59259259259258*Log[z]^4) + 
           z^2*(-211535.3554643837 - 43969.41572077488*Log[z] - 
             7170.406003209374*Log[z]^2 - 1266.515477792732*Log[z]^3 - 
             13.22271714922049*Log[z]^4) + z^3*(156156.74393776906 - 
             62422.0982327801*Log[z] + 22227.672603945586*Log[z]^2 - 
             2140.6912804399058*Log[z]^3 + 595.3777619387027*Log[z]^4) + 
           Lh*(56.75336099782413 + 336.1161548731642*z^4 - 7.081081081081081*
              z^5 - 6.936479128856623*z^6 - 21.39208802178718*Log[1 - z] + 
             42.*Log[1 - z]^2 + 6.666666666666667*Log[1 - z]^3 - 
             6.*(1 - z)^3*(-81.89455547898001*Log[1 - z] + 8.541176470588235*
                Log[1 - z]^2 - 4.518214936247723*Log[1 - z]^3) - 
             6.*(1 - z)^2*(32.09013785790032*Log[1 - z] + 2.5948051948051947*
                Log[1 - z]^2 - 0.161873459326212*Log[1 - z]^3) - 
             6.*(1 - z)*(-158.31650646351838 - 34.46402934059573*Log[1 - z] + 
               16.666666666666668*Log[1 - z]^2 + 2.2222222222222223*
                Log[1 - z]^3) + 2429.1558676345653*Log[z] - 272.*Log[z]^2 - 
             401.3333333333333*Log[z]^3 + z*(1450.2653636221587 - 
               1498.3117352691297*Log[z] + 1408.*Log[z]^2 - 
               205.33333333333331*Log[z]^3) + z^3*(1099.6701030927836 - 
               995.785896346644*Log[z] - 20.899904671115348*Log[z]^2 - 
               92.70299309286261*Log[z]^3) + z^2*(-3213.147468818782 + 
               407.34501347708897*Log[z] + 214.33186813186813*Log[z]^2 - 
               2.5796886582653817*Log[z]^3)))))
 
dFFMSbN["qq"] = 1.*delta[1 - z] + as*(2.666666666666666 - 
       3.447421299397187*z^4 + 0.818297331639136*z^5 - 
       0.12869565217391304*z^6 - 2.1932454224643014*delta[1 - z] - 
       1.3333333333333333*Lp^2*delta[1 - z] + 5.333333333333333*Log[z] + 
       z*(-2.6687943262411338 + 5.333333333333333*Log[z]) + 
       z^3*(-7.063901345291479 + 6.882659713168188*Log[z]) + 
       z^2*(-0.8428184281842819 + 10.466990965948575*Log[z]) + 
       Lp*(2.6666666666666665 + 2.6666666666666665*z - 2.6666666666666665*Lh*
          delta[1 - z] - 5.333333333333333*plusD[0, 1 - z])) + 
     as^2*(-255.20350949787323 + 355.9364508202744*z^4 - 
       27.262998211624407*z^5 + 2.0571355218807894*z^6 - 
       30.608535416484305*delta[1 - z] + 7.463334725085424*Lh*delta[1 - z] + 
       0.8888888888888888*Lp^4*delta[1 - z] - 22.22222222222222*Log[1 - z] + 
       7.111111111111111*Log[1 - z]^2 + 1.*(1 - z)*(140.15251665020443 + 
         47.111111111111114*Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
       1.*(1 - z)^3*(4.60068065796937*Log[1 - z] + 0.059665871121718374*
          Log[1 - z]^2) + 1.*(1 - z)^2*(-13.345924453280318*Log[1 - z] + 
         2.383128295254833*Log[1 - z]^2) + 72.31521361833256*Log[z] - 
       10.88888888888889*Log[z]^2 - 3.8518518518518516*Log[z]^3 + 
       z^3*(203.4525047069666 - 602.946890294565*Log[z] - 
         41.531798245614034*Log[z]^2 - 54.32032520325203*Log[z]^3) + 
       z^2*(-556.6830259685288 - 249.59855330127883*Log[z] - 
         25.764966740576497*Log[z]^2 - 21.573275862068964*Log[z]^3) + 
       z*(134.02963889965488 - 133.01811971500075*Log[z] + 
         5.111111111111111*Log[z]^2 - 6.518518518518518*Log[z]^3) + 
       Lp*(3.993337961012987 - 84.61176760216642*z^4 + 15.52662721893491*
          z^5 - 2.5011857707509884*z^6 - 48.25139929421464*delta[1 - z] + 
         1.*(1 - z)*(-4.792166041539492 - 56.888888888888886*Log[1 - z]) + 
         85.33333333333333*Log[1 - z] + 28.387809187279153*(1 - z)^2*
          Log[1 - z] + 12.015098722415795*(1 - z)^3*Log[1 - z] + 
         Lh*(-7.111111111111109 + 9.193123465059164*z^4 - 2.1821262177043623*
            z^5 + 0.3431884057971014*z^6 - 27.387956026079134*delta[1 - z] + 
           z^2*(2.247515808491418 - 27.911975909196197*Log[z]) + 
           z^3*(18.83707025411061 - 18.353759235115167*Log[z]) + 
           z*(7.116784869976356 - 14.222222222222221*Log[z]) - 
           14.222222222222221*Log[z]) + 47.111111111111114*Log[z] + 
         8.88888888888889*Log[z]^2 + z*(130.2916090030543 + 
           36.44444444444444*Log[z] + 10.666666666666666*Log[z]^2) + 
         z^3*(-79.00747065101388 + 119.77864077669904*Log[z] + 
           18.251376146788992*Log[z]^2) + z^2*(33.75142857142857 + 
           105.86639260020554*Log[z] + 39.96636085626911*Log[z]^2) - 
         54.77591205215827*plusD[0, 1 - z]) + 14.926669450170849*
        plusD[0, 1 - z] + Lp^3*(-3.5555555555555554 - 3.5555555555555554*z - 
         9.777777777777779*delta[1 - z] + 3.5555555555555554*Lh*
          delta[1 - z] + 7.111111111111111*plusD[0, 1 - z]) + 
       Nf*(-16.429345262260895 + 3.654320987654321*(1 - z) - 
         0.4467005076142132*z^4 + 0.040372670807453416*z^5 - 
         0.0032175032175032173*z^6 + 3.4489756184793317*delta[1 - z] + 
         2.765432098765432*Lh*delta[1 - z] + 0.5925925925925926*Lp^3*
          delta[1 - z] - 80.*Log[z] - 3.5555555555555554*Log[z]^2 + 
         9.777777777777779*Log[z]^3 + z^3*(16.18791208791209 - 
           8.766633565044687*Log[z] + 2.2569395017793594*Log[z]^2 - 
           0.1618181818181818*Log[z]^3) + z^2*(3.7772567409144195 - 
           15.756898817345597*Log[z] + 0.6861336664584634*Log[z]^2 - 
           0.009838369641602248*Log[z]^3) + z*(0.2317460525831727 + 
           49.77777777777778*Log[z] - 54.22222222222222*Log[z]^2 + 
           9.777777777777779*Log[z]^3) + 5.530864197530864*plusD[0, 1 - z] + 
         Lp^2*(8.88888888888889 + 3.5555555555555554*(1 - z) + 
           1.4814814814814814*delta[1 - z] + 0.8888888888888888*Lh*
            delta[1 - z] + 5.333333333333333*Log[z] + 
           z*(-10.666666666666666 + 5.333333333333333*Log[z]) + 
           1.7777777777777777*plusD[0, 1 - z]) + 
         Lp*(49.18518518518518 + 8.296296296296296*(1 - z) - 
           0.151902032308494*z^4 + 0.004172461752433936*z^5 + 
           0.00022311468094600624*z^6 + 2.9243272299524024*delta[1 - z] + 
           2.962962962962963*Lh*delta[1 - z] - 17.77777777777778*Log[z] - 
           16.*Log[z]^2 + z*(-55.111052415331336 + 67.55555555555556*Log[z] - 
             16.*Log[z]^2) + z^2*(-0.4434589800443459 - 3.687786960514233*
              Log[z] - 0.011095700416088766*Log[z]^2) + 
           z^3*(4.146460537021969 - 1.9460020768431983*Log[z] + 
             0.46338535414165666*Log[z]^2) + 5.925925925925926*
            plusD[0, 1 - z])) + Lp^2*(40. + 10.346625753016138*z^4 - 
         2.6988168146674605*z^5 + 0.5101851597860376*z^6 - 
         37.088595852658784*delta[1 - z] + 3.5555555555555554*Lh^2*
          delta[1 - z] - 28.444444444444443*Log[1 - z] - 
         0.04628330995792426*(1 - z)^2*Log[1 - z] - 0.48483316481294236*
          (1 - z)^3*Log[1 - z] + 1.*(1 - z)*(-36. + 14.222222222222221*
            Log[1 - z]) + z^2*(3.281524894536971 - 27.978798844958657*
            Log[z]) + z^3*(17.531430260020684 - 18.938036122900137*Log[z]) + 
         z*(-11.19317006501182 - 10.666666666666666*Log[z]) - 
         10.666666666666666*Log[z] - 29.333333333333332*plusD[0, 1 - z] + 
         Lh*(-7.111111111111111 - 7.111111111111111*z - 14.666666666666666*
            delta[1 - z] + 14.222222222222221*plusD[0, 1 - z]) + 
         28.444444444444443*plusD[1, 1 - z])) + 
     as^3*(176.40782457795422 - 82183.91428519225*z^4 - 
       1687.2226755977304*z^5 + 413.31928009923*z^6 - 
       2288.3131081781535*delta[1 - z] - 0.3950617283950617*Lp^6*
        delta[1 - z] - 1777.6850782771153*Log[1 - z] - 
       10.506040485317314*Log[1 - z]^2 + 34.76543209876543*Log[1 - z]^3 + 
       (1 - z)^3*(-2.1932454224643014*(4.60068065796937*Log[1 - z] + 
           0.059665871121718374*Log[1 - z]^2) + 
         1.*(-5113.363190184049*Log[1 - z] - 78.53848946986201*Log[1 - z]^2 - 
           326.1804553026097*Log[1 - z]^3)) + 
       (1 - z)*(-2.1932454224643014*(140.15251665020443 + 47.111111111111114*
            Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
         1.*(-91.47829100557556 + 1870.3425794315615*Log[1 - z] + 
           32.86256955180806*Log[1 - z]^2 - 42.666666666666664*
            Log[1 - z]^3)) + (1 - z)^2*(-2.1932454224643014*
          (-13.345924453280318*Log[1 - z] + 2.383128295254833*Log[1 - z]^2) + 
         1.*(-2480.9651741293533*Log[1 - z] - 210.69906223358907*
            Log[1 - z]^2 + 3.279974489795918*Log[1 - z]^3)) + 
       2604.8933256182468*Log[z] - 1139.694987928317*Log[z]^2 - 
       210.21426193875587*Log[z]^3 - 26.189300411522634*Log[z]^4 - 
       2.0246913580246915*Log[z]^5 + z^2*(40297.835792512225 - 
         148576.85672324672*Log[z] - 59664.15931272877*Log[z]^2 - 
         8774.098791419552*Log[z]^3 - 649.4206708975521*Log[z]^4 - 
         12.698093220338983*Log[z]^5) + z*(-1611.5529686799807 + 
         1201.54187722717*Log[z] - 893.5480339952707*Log[z]^2 + 
         139.97076436184236*Log[z]^3 + 0.37037037037037035*Log[z]^4 + 
         2.68641975308642*Log[z]^5) + z^3*(43017.96237263578 + 
         271669.18277760415*Log[z] - 66295.01916662337*Log[z]^2 + 
         46434.78239806066*Log[z]^3 - 1831.5927461139897*Log[z]^4 + 
         1194.3138424821002*Log[z]^5) + Lh*(19.90222593356113 - 
         25.72925909579014*z^4 + 6.107226890667107*z^5 - 
         0.9604987298370807*z^6 + 53.699084514520536*delta[1 - z] + 
         39.80445186712227*Log[z] + z*(-19.91810536914641 + 
           39.80445186712227*Log[z]) + z^3*(-52.720260204891545 + 
           51.367593238234626*Log[z]) + z^2*(-6.290236042009667 + 
           78.11865714331942*Log[z])) + Nf^2*(-15.474330190175987 - 
         7.114939505523409*z^4 + 0.222011385199241*z^5 - 
         0.04248088360237893*z^6 - 8.57238037207872*delta[1 - z] - 
         4.546622307260784*Lh*delta[1 - z] - 0.2962962962962963*Lp^4*
          delta[1 - z] + 1.*(1 - z)*(-13.926890798269097 - 
           5.73982290635034*Log[1 - z] - 1.5802469135802468*Log[1 - z]^2 - 
           0.19753086419753085*Log[1 - z]^3) + 1.*(1 - z)^2*
          (-16.31914487497614*Log[1 - z] - 3.455790784557908*Log[1 - z]^2 + 
           0.004155124653739612*Log[1 - z]^3) + 1.*(1 - z)^3*
          (-5.823909531502423*Log[1 - z] + 1.3237022526934379*Log[1 - z]^2 + 
           0.5441030723488602*Log[1 - z]^3) + 97.45700576621394*Log[z] - 
         8.179116383980364*Log[z]^2 + 10.074074074074074*Log[z]^3 + 
         1.5802469135802468*Log[z]^4 + z^3*(-45.007361963190185 + 
           35.73661360347323*Log[z] - 9.084886128364388*Log[z]^2 + 
           2.527829313543599*Log[z]^3 - 0.037732568249000176*Log[z]^4) + 
         z^2*(37.15661566156616 + 42.606201550387595*Log[z] - 
           15.784031413612565*Log[z]^2 + 1.0502923976608187*Log[z]^3 + 
           0.0038510911424903724*Log[z]^4) + z*(33.03274241956552 - 
           120.5191305396356*Log[z] + 119.62335275182213*Log[z]^2 - 
           36.148148148148145*Log[z]^3 + 1.5802469135802468*Log[z]^4) + 
         Lp*(-58.892856315958 + 0.3612463485881207*z^4 - 0.0592396109637489*
            z^5 + 0.007588532883642495*z^6 - 9.34782502219845*delta[1 - z] - 
           3.292181069958847*Lh*delta[1 - z] + 1.*(1 - z)*
            (-8.659797937158014 - 9.481481481481481*Log[1 - z] - 
             1.7777777777777777*Log[1 - z]^2) + 1.*(1 - z)^2*
            (-14.176749703440095*Log[1 - z] + 0.003703703703703704*
              Log[1 - z]^2) + 1.*(1 - z)^3*(-3.493656286043829*Log[1 - z] + 
             0.44589308996088656*Log[1 - z]^2) + 56.9062976854678*Log[z] - 
           8.88888888888889*Log[z]^2 - 5.925925925925926*Log[z]^3 + 
           z*(45.29865975764615 - 129.16777638860628*Log[z] + 
             65.77777777777777*Log[z]^2 - 5.925925925925926*Log[z]^3) + 
           z^2*(39.52713891444342 + 17.15908730787514*Log[z] - 
             2.0979325353645266*Log[z]^2 + 0.012629161882893225*Log[z]^3) + 
           z^3*(-27.559410234171725 + 12.233382570162481*Log[z] - 
             3.3885135135135136*Log[z]^2 + 0.3892694063926941*Log[z]^3) - 
           6.584362139917696*plusD[0, 1 - z]) + Lp^2*(-25.524469413636766 - 
           1.0087173100871731*z^4 + 0.2324805339265851*z^5 - 
           0.06808859721082855*z^6 - 3.5956420216143585*delta[1 - z] - 
           1.9753086419753085*Lh*delta[1 - z] + 1.*(1 - z)*
            (-7.901234567901234 - 3.5555555555555554*Log[1 - z]) - 
           0.013043478260869565*(1 - z)^2*Log[1 - z] + 0.8471910112359551*
            (1 - z)^3*Log[1 - z] + 10.666666666666666*Log[z] + 
           7.111111111111111*Log[z]^2 + z^2*(-0.7085253456221198 + 
             2.232808022922636*Log[z] - 0.013876040703052728*Log[z]^2) + 
           z^3*(0.4094775212636695 + 1.4332627118644068*Log[z] + 
             0.016536964980544747*Log[z]^2) + z*(28.248089685946518 - 
             39.111111111111114*Log[z] + 7.111111111111111*Log[z]^2) - 
           3.950617283950617*plusD[0, 1 - z]) + 
         Lp^3*(-3.950617283950617 - 1.5802469135802468*(1 - z) - 
           1.3168724279835389*delta[1 - z] - 0.3950617283950617*Lh*
            delta[1 - z] + z*(4.7407407407407405 - 2.3703703703703702*
              Log[z]) - 2.3703703703703702*Log[z] - 0.7901234567901234*
            plusD[0, 1 - z]) - 9.09324461452157*plusD[0, 1 - z]) + 
       Lp^5*(2.3703703703703702 + 2.3703703703703702*z + 
         13.03703703703704*delta[1 - z] - 2.3703703703703702*Lh*
          delta[1 - z] - 4.7407407407407405*plusD[0, 1 - z]) + 
       107.39816902903988*plusD[0, 1 - z] + 
       Nf*(2.0734813420319895 - 230.3229413710065*z^4 + 
         68.96954402741181*z^5 - 16.168988656317744*z^6 + 
         306.7976732366431*delta[1 - z] - 0.7901234567901234*Lp^5*
          delta[1 - z] + 13.835559334197875*Log[1 - z] - 
         10.37037037037037*Log[1 - z]^2 - 2.1069958847736627*Log[1 - z]^3 + 
         1.*(1 - z)^2*(-1128.2107438016528*Log[1 - z] - 162.26794438181136*
            Log[1 - z]^2 - 8.531569965870307*Log[1 - z]^3 - 
           0.37289156626506026*Log[1 - z]^4) + 1.*(1 - z)^3*
          (-1416.873348017621*Log[1 - z] + 753.2955112219452*Log[1 - z]^2 - 
           44.02767527675277*Log[1 - z]^3 + 18.6199203187251*Log[1 - z]^4) + 
         (1 - z)*(-8.014822778388064 + 1.*(253.7403877913037 + 
             71.42661263650001*Log[1 - z] - 11.55138137617482*Log[1 - z]^2 + 
             1.1522633744855968*Log[1 - z]^3 + 0.49382716049382713*
              Log[1 - z]^4)) - 3326.99511733828*Log[z] + 
         1148.6022872840567*Log[z]^2 + 304.50720126918327*Log[z]^3 - 
         353.30041152263374*Log[z]^4 - 86.45925925925926*Log[z]^5 + 
         z^3*(1993.6082558809396 - 4025.297987585529*Log[z] + 
           1248.711145281634*Log[z]^2 - 410.4474578783206*Log[z]^3 + 
           19.889714993804212*Log[z]^4 - 10.019209039548022*Log[z]^5) + 
         z^2*(1880.227355400571 - 943.6126803606435*Log[z] + 
           639.6755278860423*Log[z]^2 + 81.51894175531453*Log[z]^3 + 
           2.9057665260196908*Log[z]^4 + 0.10738255033557047*Log[z]^5) + 
         z*(-3468.393665597058 + 2668.882995984841*Log[z] - 
           3771.0577315351443*Log[z]^2 + 1179.2363739000548*Log[z]^3 - 
           139.58847736625515*Log[z]^4 + 10.074074074074074*Log[z]^5) + 
         Lh*(7.3744855967078164 - 9.533609519320615*z^4 + 2.2629457072489685*
            z^5 - 0.35589908749329036*z^6 + 71.06334487294696*delta[1 - z] + 
           14.748971193415636*Log[z] + z*(-7.380369494790295 + 
             14.748971193415636*Log[z]) + z^3*(-19.534739522781372 + 
             19.033528095674985*Log[z]) + z^2*(-2.330757134731841 + 
             28.945752794721983*Log[z])) + Lp^4*(-10.271604938271604 - 
           4.7407407407407405*(1 - z) + 7.80246913580247*delta[1 - z] - 
           2.765432098765432*Lh*delta[1 - z] + z*(15.802469135802468 - 
             7.111111111111111*Log[z]) - 7.111111111111111*Log[z] - 
           5.530864197530864*plusD[0, 1 - z]) + 142.12668974589383*
          plusD[0, 1 - z] + Lp^2*(1725.1603890778463 - 12.114913467877942*
            z^4 - 2.148973139377857*z^5 + 0.7056449879726454*z^6 + 
           179.71640628041797*delta[1 - z] - 7.901234567901234*Lh^2*
            delta[1 - z] + (1 - z)*(-12.670633930078832 + 
             1.*(277.5779372991849 + 0.9876543209876543*Log[1 - z])) + 
           6.320987654320987*Log[1 - z] - 125.66854990583803*(1 - z)^2*
            Log[1 - z] - 35.57042957042957*(1 - z)^3*Log[1 - z] - 
           576.6856706773165*Log[z] - 847.4074074074074*Log[z]^2 - 
           138.66666666666669*Log[z]^3 + z^2*(505.0107675493555 + 
             29.904885648572986*Log[z] - 18.520530920749728*Log[z]^2 + 
             0.4197237487400558*Log[z]^3) + z*(-2132.414113113153 + 
             2182.836842840184*Log[z] - 437.9259259259259*Log[z]^2 + 
             10.666666666666664*Log[z]^3) + z^3*(-195.86650423152668 + 
             124.85296046658233*Log[z] - 28.890066622527517*Log[z]^2 + 
             12.788102550811033*Log[z]^3) + Lh*(-120.88888888888887 - 
             22.123456790123456*(1 - z) - 2.6593024021970706*z^4 + 
             0.7162488412282969*z^5 - 0.11499110774822316*z^6 + 
             58.204221573942185*delta[1 - z] + 52.148148148148145*Log[z] + 
             42.666666666666664*Log[z]^2 + z^3*(-17.33625151676212 + 
               11.307258616620251*Log[z] - 1.2356942777110844*Log[z]^2) + 
             z^2*(0.4333853439544497 + 19.13809053110335*Log[z] + 
               0.029588534442903373*Log[z]^2) + z*(152.49177938545932 - 
               175.40740740740742*Log[z] + 42.666666666666664*Log[z]^2) - 
             31.604938271604937*plusD[0, 1 - z]) + 116.4084431478844*
            plusD[0, 1 - z] - 63.20987654320987*plusD[1, 1 - z]) + 
         Lp*(-1074.5875205034404 - 1791.1229368018744*z^4 + 
           102.56724335083541*z^5 - 9.006858686930375*z^6 + 
           311.2094570786569*delta[1 - z] - 7.3744855967078164*Lh^2*
            delta[1 - z] - 85.20164609053498*Log[1 - z] - 9.481481481481481*
            Log[1 - z]^2 + 1.*(1 - z)^2*(47.9432387312187*Log[1 - z] - 
             9.62410071942446*Log[1 - z]^2 + 0.0666156202143951*
              Log[1 - z]^3) + 1.*(1 - z)^3*(-32.78551532033426*Log[1 - z] + 
             29.345509893455098*Log[1 - z]^2 + 4.798955613577023*
              Log[1 - z]^3) + (1 - z)*(-18.19581387525939 + 
             1.*(444.24839453698826 + 21.121117118889373*Log[1 - z] + 
               14.518518518518519*Log[1 - z]^2 + 2.962962962962963*
                Log[1 - z]^3)) - 5264.094680187038*Log[z] - 
           503.0490324796922*Log[z]^2 + 938.6666666666666*Log[z]^3 + 
           187.85185185185185*Log[z]^4 + z*(595.1066276352583 + 
             4302.53192742801*Log[z] - 2979.8347100849187*Log[z]^2 + 
             545.5802469135803*Log[z]^3 - 28.14814814814815*Log[z]^4) + 
           z^2*(-8311.58606250141 - 3814.0215880099795*Log[z] - 
             465.96444783984816*Log[z]^2 - 17.67626459143969*Log[z]^3 - 
             0.9346846846846847*Log[z]^4) + z^3*(10465.767085538517 - 
             3902.152862339306*Log[z] + 2276.112117711162*Log[z]^2 - 
             75.31007751937985*Log[z]^3 + 57.525872442839955*Log[z]^4) + 
           Lh*(59.0873075306381 - 9.744855967078188*(1 - z) - 
             9.023380274205614*z^4 + 2.316924230851638*z^5 - 
             0.37274044230565967*z^6 + 126.78633515573378*delta[1 - z] + 
             229.13580246913577*Log[z] + 9.481481481481481*Log[z]^2 - 
             26.074074074074076*Log[z]^3 + z*(-1.151042621265482 - 
               116.93827160493827*Log[z] + 144.59259259259258*Log[z]^2 - 
               26.074074074074076*Log[z]^3) + z^2*(-12.569924429651138 + 
               73.03170341202848*Log[z] - 1.829689777222569*Log[z]^2 + 
               0.026235652377605993*Log[z]^3) + z^3*(-64.09784362788847 + 
               43.77075532358046*Log[z] - 6.018505338078292*Log[z]^2 + 
               0.43151515151515146*Log[z]^3) - 29.497942386831273*
              plusD[0, 1 - z]) + 253.57267031146756*plusD[0, 1 - z] - 
           58.99588477366255*plusD[1, 1 - z]) + 
         Lp^3*(275.4436445161405 - 7.680419536661467*z^4 + 
           1.7914510063984876*z^5 - 0.4602920612170803*z^6 + 
           58.15708913236683*delta[1 - z] - 2.3703703703703702*Lh^2*
            delta[1 - z] + (1 - z)*(-11.061728395061728 + 
             1.*(70.51851851851852 - 29.62962962962963*Log[1 - z])) + 
           18.962962962962962*Log[1 - z] - 0.07409274193548387*(1 - z)^2*
            Log[1 - z] + 4.7986942328618065*(1 - z)^3*Log[1 - z] + 
           257.9753086419753*Log[z] + 47.407407407407405*Log[z]^2 + 
           z^2*(-4.368305991643091 + 19.68898357052074*Log[z] - 
             0.07478368282161463*Log[z]^2) + z^3*(-2.869141404279665 + 
             12.631214238063091*Log[z] - 0.027320018916657585*Log[z]^2) + 
           z*(-292.6717499733149 + 43.4567901234568*Log[z] + 
             15.407407407407407*Log[z]^2) + Lh*(-21.333333333333332 - 
             9.481481481481481*(1 - z) + 5.135802469135802*delta[1 - z] + 
             z*(30.814814814814813 - 14.222222222222221*Log[z]) - 
             14.222222222222221*Log[z] - 9.481481481481481*plusD[0, 1 - z]) + 
           10.271604938271604*plusD[0, 1 - z] - 18.962962962962962*
            plusD[1, 1 - z])) + Lp*(-3415.423948529116 + 
         74279.98816145096*z^4 - 3754.189908553348*z^5 + 
         279.0184720952065*z^6 - 1189.0889508086368*delta[1 - z] - 
         19.90222593356113*Lh^2*delta[1 - z] + 1837.461336351952*Log[1 - z] + 
         274.962962962963*Log[1 - z]^2 - 37.925925925925924*Log[1 - z]^3 + 
         (1 - z)^3*(-26.352060273395118*Log[1 - z] + 
           1.*(86.27412868632707*Log[1 - z] - 198.12863436123348*
              Log[1 - z]^2 - 34.18904593639576*Log[1 - z]^3)) + 
         (1 - z)^2*(-62.261432553790044*Log[1 - z] + 
           1.*(967.8918946301925*Log[1 - z] + 140.24496288441145*
              Log[1 - z]^2 - 12.714727085478888*Log[1 - z]^3)) + 
         (1 - z)*(-2.1932454224643014*(-4.792166041539492 - 
             56.888888888888886*Log[1 - z]) + 1.*(1143.5621435538587 - 
             1410.5175040703027*Log[1 - z] - 424.2962962962963*Log[1 - z]^2 + 
             18.962962962962962*Log[1 - z]^3)) + 2204.7586034646265*Log[z] + 
         230.87196732539266*Log[z]^2 - 39.111111111111114*Log[z]^3 - 
         1.6296296296296295*Log[z]^4 + z^3*(-529420.9454081095 + 
           220743.28324367155*Log[z] - 114296.77359506235*Log[z]^2 + 
           5953.153039832285*Log[z]^3 - 3011.3074509803923*Log[z]^4) + 
         z*(4231.99621980008 - 128.20878632642228*Log[z] - 
           219.9573236024317*Log[z]^2 - 87.90123456790124*Log[z]^3 - 
           7.506172839506172*Log[z]^4) + z^2*(456041.83004216204 + 
           169408.62770478835*Log[z] + 25908.8304292359*Log[z]^2 + 
           1542.1550346297283*Log[z]^3 + 14.318264014466546*Log[z]^4) + 
         Lh*(611.8139566319326 - 834.5832699449161*z^4 + 45.503898890921775*
            z^5 - 1.208287462471418*z^6 - 268.73696704558654*delta[1 - z] + 
           59.25925925925925*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 - 
           2.6666666666666665*(1 - z)*(140.15251665020443 + 
             47.111111111111114*Log[1 - z] - 3.5555555555555554*
              Log[1 - z]^2) - 2.6666666666666665*(1 - z)^3*
            (4.60068065796937*Log[1 - z] + 0.059665871121718374*
              Log[1 - z]^2) - 2.6666666666666665*(1 - z)^2*
            (-13.345924453280318*Log[1 - z] + 2.383128295254833*
              Log[1 - z]^2) - 370.1024922408012*Log[z] + 29.037037037037038*
            Log[z]^2 + 10.271604938271604*Log[z]^3 + 
           z*(-248.80846697703805 + 177.45306331475436*Log[z] - 
             13.629629629629628*Log[z]^2 + 17.382716049382715*Log[z]^3) + 
           z^2*(1512.5004970573805 + 317.708840441198*Log[z] + 
             68.70657797487065*Log[z]^2 + 57.5287356321839*Log[z]^3) + 
           z^3*(-307.75987502704015 + 1379.1020941246952*Log[z] + 
             110.75146198830409*Log[z]^2 + 144.8542005420054*Log[z]^3) - 
           79.60890373424454*plusD[0, 1 - z]) - 537.4739340911725*
          plusD[0, 1 - z] - 159.21780746848913*plusD[1, 1 - z]) + 
       Lp^4*(-81.77777777777777 - 10.731126515668462*z^4 + 
         2.8710470136551596*z^5 - 0.5658507444490163*z^6 - 
         29.265654043153358*delta[1 - z] - 4.7407407407407405*Lh^2*
          delta[1 - z] + 37.925925925925924*Log[1 - z] + 
         0.061711079943899017*(1 - z)^2*Log[1 - z] + 0.6464442197505897*
          (1 - z)^3*Log[1 - z] - 1.3333333333333333*(1 - z)*
          (-36. + 14.222222222222221*Log[1 - z]) + 9.481481481481481*Log[z] + 
         z*(-8.77758569739953 + 9.481481481481481*Log[z]) + 
         z^3*(-17.096216928657377 + 19.132795085495125*Log[z]) + 
         z^2*(-3.6261945898854884 + 28.001073156879478*Log[z]) + 
         Lh*(9.481481481481481 + 9.481481481481481*z + 45.629629629629626*
            delta[1 - z] - 18.962962962962962*plusD[0, 1 - z]) + 
         91.25925925925925*plusD[0, 1 - z] - 37.925925925925924*
          plusD[1, 1 - z]) + Lp^2*(1145.7157767004285 - 1796.0558244464864*
          z^4 + 259.4122613125314*z^5 - 32.59282421324734*z^6 - 
         1196.9920877250138*delta[1 - z] + 207.8564757231792*Log[1 - z] - 
         312.88888888888886*Log[1 - z]^2 + (1 - z)^3*
          (1.063358119384866*Log[1 - z] + 1.*(147.10175054704595*Log[1 - z] - 
             37.157699443413726*Log[1 - z]^2) - 1.3333333333333333*
            (4.60068065796937*Log[1 - z] + 0.059665871121718374*
              Log[1 - z]^2)) + (1 - z)^2*(0.1015106577017138*Log[1 - z] + 
           1.*(604.7912060301508*Log[1 - z] - 102.17192268565616*
              Log[1 - z]^2) - 1.3333333333333333*(-13.345924453280318*
              Log[1 - z] + 2.383128295254833*Log[1 - z]^2)) + 
         (1 - z)*(-2.1932454224643014*(-36. + 14.222222222222221*
              Log[1 - z]) - 1.3333333333333333*(140.15251665020443 + 
             47.111111111111114*Log[1 - z] - 3.5555555555555554*
              Log[1 - z]^2) + 1.*(-1342.9463506127854 - 264.14282148283803*
              Log[1 - z] + 189.62962962962962*Log[1 - z]^2)) + 
         72.92832571083744*Log[z] + 136.*Log[z]^2 + 9.876543209876543*
          Log[z]^3 + z^3*(3018.784684079493 - 169.54938012481853*Log[z] + 
           1131.3638987962315*Log[z]^2 - 19.810668809232126*Log[z]^3) + 
         z*(506.30541645897375 + 398.28723817974713*Log[z] + 
           134.22222222222223*Log[z]^2 + 15.012345679012345*Log[z]^3) + 
         z^2*(-1639.4635209363596 - 521.8034408792548*Log[z] + 
           486.2844421716006*Log[z]^2 + 67.14138756474546*Log[z]^3) + 
         Lh^2*(9.48148148148148 - 12.25749795341222*z^4 + 2.9095016236058164*
            z^5 - 0.4575845410628019*z^6 + 80.83275534941743*delta[1 - z] + 
           18.962962962962962*Log[z] + z*(-9.489046493301807 + 
             18.962962962962962*Log[z]) + z^3*(-25.11609367214748 + 
             24.471678980153555*Log[z]) + z^2*(-2.9966877446552243 + 
             37.21596787892826*Log[z])) - 701.4316613304434*plusD[0, 1 - z] + 
         Lh*(-138.39097363643623 + 276.1935593302692*z^4 - 
           53.40603344786709*z^5 + 8.557364953886694*z^6 - 
           350.7158306652217*delta[1 - z] - 2.6666666666666665*(1 - z)*
            (-4.792166041539492 - 56.888888888888886*Log[1 - z]) - 
           227.55555555555554*Log[1 - z] - 75.70082449941107*(1 - z)^2*
            Log[1 - z] - 32.04026325977545*(1 - z)^3*Log[1 - z] - 
           203.85185185185185*Log[z] - 23.703703703703702*Log[z]^2 + 
           z^2*(-77.6424725771067 - 435.82624776779386*Log[z] - 
             106.57696228338429*Log[z]^2) + z^3*(314.290474800312 - 
             420.3553845309975*Log[z] - 48.67033639143731*Log[z]^2) + 
           z*(-396.9329351858986 - 175.4074074074074*Log[z] - 
             28.444444444444443*Log[z]^2) + 323.3310213976697*
            plusD[0, 1 - z]) + 646.6620427953393*plusD[1, 1 - z]) + 
       Lp^3*(209.4082950256739 + 157.46249300675294*z^4 - 
         32.11442737455204*z^5 + 5.4733047166315*z^6 - 566.7478358117281*
          delta[1 - z] - 3.1604938271604937*Lh^3*delta[1 - z] - 
         502.51851851851853*Log[1 - z] + 75.85185185185185*Log[1 - z]^2 + 
         (1 - z)*(-1.3333333333333333*(-4.792166041539492 - 
             56.888888888888886*Log[1 - z]) + 1.*(-368.33040181039814 + 
             270.22222222222223*Log[1 - z] - 37.925925925925924*
              Log[1 - z]^2)) + (1 - z)^3*(-16.020131629887725*Log[1 - z] + 
           1.*(-8.019616584930896*Log[1 - z] - 1.1469147894221352*
              Log[1 - z]^2)) + (1 - z)^2*(-37.850412249705535*Log[1 - z] + 
           1.*(-24.295550847457626*Log[1 - z] + 0.09271284271284272*
              Log[1 - z]^2)) - 163.55555555555554*Log[z] - 
         13.432098765432098*Log[z]^2 + z^2*(-64.61016600647577 - 
           466.5786216806301*Log[z] - 66.72829284310438*Log[z]^2) + 
         z*(-462.459605887206 - 149.33333333333331*Log[z] - 
           15.802469135802468*Log[z]^2) + z^3*(426.03293584702476 - 
           367.36181251862865*Log[z] - 0.8878587786782965*Log[z]^2) + 
         Lh^2*(9.481481481481481 + 9.481481481481481*z + 39.11111111111111*
            delta[1 - z] - 18.962962962962962*plusD[0, 1 - z]) + 
         71.32569473235957*plusD[0, 1 - z] + Lh*(-145.77777777777777 - 
           27.591002008043034*z^4 + 7.196844839113227*z^5 - 
           1.3604937594294335*z^6 + 35.66284736617976*delta[1 - z] + 
           75.85185185185185*Log[1 - z] + 0.12342215988779803*(1 - z)^2*
            Log[1 - z] + 1.2928884395011795*(1 - z)^3*Log[1 - z] - 
           2.6666666666666665*(1 - z)*(-36. + 14.222222222222221*
              Log[1 - z]) + 28.444444444444443*Log[z] + 
           z*(-9.262657604412922 + 28.444444444444443*Log[z]) + 
           z^3*(-46.75048069338849 + 50.50142966106702*Log[z]) + 
           z^2*(-8.750733052098589 + 74.61013025322308*Log[z]) + 
           156.44444444444443*plusD[0, 1 - z] - 75.85185185185185*
            plusD[1, 1 - z]) + 312.8888888888889*plusD[1, 1 - z] - 
         75.85185185185185*plusD[2, 1 - z]))


==> anc/dFragLarin.m <==
dFragLarin["-"] = delta[1 - z] + as*CF*(6*(-1 + z) + 2*Lp*(1 + z) - 
       (4*(1 + z^2)*H[0, z])/(-1 + z)) - 32*as^3*CF^3*Lp^3*plusD[2, 1 - z] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + z))/3 - (4*(-23 + 79*z))/27 + 
         (20*(1 + z^2)*H[0, z])/(3*(-1 + z)) + Lp*((-16*(1 + 4*z))/9 + 
           (8*(1 + z^2)*H[0, z])/(3*(-1 + z))) - (4*(1 + z^2)*H[0, 0, z])/
          (3*(-1 + z))) + CF^2*(-2*H[1, z] + 
         Lp^2*(4*(-1 + z) - 4*LQ*(1 + z) + (2*(1 + 3*z^2)*H[0, z])/(-1 + z) + 
           8*(1 + z)*H[1, z]) - 12*(-1 + z)*H[2, z] + (28*(1 + z^2)*H[3, z])/
          (-1 + z) - (16*(1 + z^2)*H[-2, 0, z])/(1 + z) + 
         24*(1 + z)*H[-1, 0, z] - (2*(18 - 38*z + 35*z^2)*H[0, 0, z])/
          (-1 + z) - 60*(-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/
          (-1 + z) + (4*(11 + 15*z)*(1 + z^2)*H[2, 0, z])/
          ((-1 + z)*(1 + z)) + (4*(1 + z^2)*H[2, 1, z])/(-1 + z) - 
         (16*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
         (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
         (2*(11 + 47*z + 33*z^2 + 69*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (36*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) - (8*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (4*H[0, z]*(-2 + 9*z - 3*z^2 + zeta[2] + z^2*zeta[2]))/(-1 + z) + 
         Lp*((4*(1 + 2*z^2)*H[0, z])/(-1 + z) + LQ*(-12*(-1 + z) + 
             (8*(1 + z^2)*H[0, z])/(-1 + z)) + 24*(-1 + z)*H[1, z] - 
           (24*(1 + z^2)*H[2, z])/(-1 + z) + (16*(1 + z^2)*H[-1, 0, z])/
            (1 + z) - (4*(3 + 7*z + 9*z^2 + 13*z^3)*H[0, 0, z])/
            ((-1 + z)*(1 + z)) - (24*(1 + z^2)*H[1, 0, z])/(-1 + z) + 
           (4*(-5 + 5*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/(1 + z)) - 
         (4*(15*zeta[2] - 9*z*zeta[2] - 15*z^2*zeta[2] + 9*z^3*zeta[2] - 
            8*zeta[3] - 14*z*zeta[3] - 8*z^2*zeta[3] - 14*z^3*zeta[3]))/
          ((-1 + z)*(1 + z))) + CA*CF*((11*Lp^2*(1 + z))/3 + 2*H[1, z] - 
         (4*(1 + z^2)*H[3, z])/(-1 + z) + (8*(1 + z^2)*H[-2, 0, z])/(1 + z) - 
         12*(1 + z)*H[-1, 0, z] + ((11 - 36*z + 47*z^2)*H[0, 0, z])/
          (3*(-1 + z)) - (4*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
         (4*(1 + z^2)*H[2, 0, z])/(1 + z) + (8*(1 + z^2)*H[-1, -1, 0, z])/
          (1 + z) + (12*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
         (36*z*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
         (8*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (4*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) + (4*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-85 + 30*z - 85*z^2 + 36*zeta[2] + 36*z^2*zeta[2]))/
          (3*(-1 + z)) + Lp*((-22*(1 + z^2)*H[0, z])/(3*(-1 + z)) - 
           (8*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*z*(1 + z^2)*H[0, 0, z])/
            ((-1 + z)*(1 + z)) - (4*(-8 - 67*z - 59*z^2 + 18*zeta[2] + 
              18*z*zeta[2] + 18*z^2*zeta[2]))/(9*(1 + z))) - 
         (-625 + 1433*z + 625*z^2 - 1433*z^3 - 324*z*zeta[2] + 
           324*z^3*zeta[2] - 756*zeta[3] - 432*z*zeta[3] + 324*z^3*zeta[3])/
          (27*(-1 + z)*(1 + z)))) + plusD[1, 1 - z]*(16*as^2*CF^2*Lp^2 + 
       as^3*(-32*CF^3*Lp^3*LQ + CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - 
           (64*Lp^3)/3)*Nf*TF + CA*CF^2*((176*Lp^3)/3 - 
           (32*Lp^2*(-67 + 18*zeta[2]))/9 - (32*Lp*(-202 + 189*zeta[3]))/
            27))) + plusD[0, 1 - z]*(-4*as*CF*Lp + 
       as^2*(8*CF^2*Lp^2*LQ + CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF^3*Lp^3*(-8*LQ^2 + 32*zeta[2]) + CF*Nf^2*TF^2*
          ((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((88*Lp^3*LQ)/3 - (16*Lp^2*LQ*(-67 + 18*zeta[2]))/9 - 
             (16*Lp*LQ*(-202 + 189*zeta[3]))/27) + CF*Nf*TF*
            ((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^2*(8 - (320*LQ)/9) - (32*Lp^3*LQ)/3 + 
           Lp*((-896*LQ)/27 - (4*(-55 + 48*zeta[3]))/3) - 
           (2*(-1711 + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - z]*(-2*as*CF*Lp*LQ + 
       as^2*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CF^2*Lp^2*(2*LQ^2 - 8*zeta[2]) + CA*CF*((-11*Lp^2*LQ)/3 + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CF^3*Lp^3*((-4*LQ^3)/3 + 16*LQ*zeta[2] - 
           (64*zeta[3])/3) + CF*Nf^2*TF^2*((-800*Lp*LQ)/81 - 
           (160*Lp^2*LQ)/27 - (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/
            729) + CA*(CF^2*(Lp^3*((22*LQ^2)/3 - (88*zeta[2])/3) + 
             Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + (16*zeta[2]*
                 (-202 + 189*zeta[3]))/27) + Lp^2*((-4*LQ^2*(-67 + 
                  18*zeta[2]))/9 - (16*(67*zeta[2] - 45*zeta[4]))/9)) + 
           CF*Nf*TF*((176*Lp^3*LQ)/27 - (4*Lp^2*LQ*(-289 + 36*zeta[2]))/27 - 
             (4*Lp*LQ*(-2051 + 360*zeta[2]))/81 - (2*LQ*(-31313 + 
                3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^3*((-8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*(4*LQ - (80*LQ^2)/9 + (320*zeta[2])/9) + 
           Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - (2*LQ*(-55 + 48*zeta[3]))/
              3) + (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27) + 
         CA^2*CF*((-242*Lp^3*LQ)/27 + (4*Lp^2*LQ*(-445 + 99*zeta[2]))/27 + 
           (Lp*LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + z))/27 - 
         (32*(47 - 46*z + 47*z^2)*H[0, z])/(81*(-1 + z)) + 
         Lp^2*((64*(1 + 4*z))/27 - (32*(1 + z^2)*H[0, z])/(9*(-1 + z))) + 
         (32*(49 - 48*z + 49*z^2)*H[0, 0, z])/(81*(-1 + z)) + 
         Lp*((160*(-1 + 11*z))/81 - (128*(4 - 3*z + 4*z^2)*H[0, z])/
            (27*(-1 + z)) + (64*(1 + z^2)*H[0, 0, z])/(9*(-1 + z))) - 
         (224*(1 + z^2)*H[0, 0, 0, z])/(27*(-1 + z)) + 
         (64*(-23 + 139*z + 81*zeta[3] + 81*z*zeta[3]))/729) + 
       CF^2*Nf*TF*(LQ*((224*(-1 + z))/9 - (448*(1 + z^2)*H[0, z])/
            (27*(-1 + z))) + Lp^3*((-16*(-1 + z))/3 + (16*LQ*(1 + z))/3 - 
           (8*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) - (32*(1 + z)*H[1, z])/3) - 
         (16*(260 + 192*z + 89*z^2 + 237*z^3)*H[3, z])/(27*(-1 + z)*
           (1 + z)) + (32*(1 + 51*z)*(1 + z^2)*H[4, z])/
          (9*(-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) + 
         (64*(31 - 6*z + 13*z^2)*H[-2, 0, z])/(27*(1 + z)) - 
         (320*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) + 
         (64*(31 + 42*z + 31*z^2)*H[-1, 2, z])/(27*(1 + z)) - 
         (512*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) - 
         (32*(19 - 18*z + 19*z^2)*H[1, 2, z])/(9*(-1 + z)) + 
         (160*(1 + z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (16*(274 + 358*z + 217*z^2 + 373*z^3)*H[2, 0, z])/
          (27*(-1 + z)*(1 + z)) - (64*(4 - z + 2*z^2)*H[2, 1, z])/
          (9*(-1 + z)) + (64*(1 + 3*z)*(1 + z^2)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-1 + 41*z)*(1 + z^2)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (64*(3 + 5*z)*(1 + z^2)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) - (128*(1 + z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) - (160*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) + 
         (128*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
         (32*(83 + 6*z + 83*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) - 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
         (128*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (8*(297 + 1339*z + 927*z^2 + 1885*z^3)*H[0, 0, 0, z])/
          (27*(-1 + z)*(1 + z)) - (16*(49 - 38*z + 49*z^2)*H[1, 0, 0, z])/
          (3*(-1 + z)) - (64*(9 - 8*z + 9*z^2)*H[1, 1, 0, z])/(9*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
         (544*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (128*(1 + z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
         (64*(4 + 31*z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (32*(1 + 25*z)*(1 + z^2)*H[2, 1, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (64*(1 + z^2)*H[2, 1, 1, z])/(9*(-1 + z)) - 
         (512*(1 + z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
         (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
         (32*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (32*(7 + 101*z + 21*z^2 + 115*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) + (608*(1 + z^2)*H[1, 0, 0, 0, z])/
          (3*(-1 + z)) + (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
         (256*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
         (256*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) + 
         (32*H[1, 1, z]*(-3 + 7*z - 4*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
          (9*(-1 + z)) + (128*H[-1, 0, z]*(-67 - 78*z - 67*z^2 + 45*zeta[2] + 
            45*z^2*zeta[2]))/(81*(1 + z)) - 
         (16*H[1, 0, z]*(-1003 + 1410*z - 967*z^2 + 126*zeta[2] + 
            126*z^2*zeta[2]))/(81*(-1 + z)) + 
         (8*H[2, z]*(650 + 1124*z + 533*z^2 + 59*z^3 - 360*zeta[2] + 
            72*z*zeta[2] - 360*z^2*zeta[2] + 72*z^3*zeta[2]))/
          (81*(-1 + z)*(1 + z)) - (8*H[0, 0, z]*(-1546 - 944*z - 789*z^2 - 
            2287*z^3 + 792*zeta[2] + 1368*z*zeta[2] + 792*z^2*zeta[2] + 
            1368*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
         Lp^2*((-8*(13 + 6*z + 39*z^2)*H[0, z])/(9*(-1 + z)) + 
           LQ*((40*(1 + 7*z))/9 - (32*(1 + z^2)*H[0, z])/(3*(-1 + z))) - 
           (80*(1 + 7*z)*H[1, z])/9 + (32*(1 + z^2)*H[2, z])/(-1 + z) - 
           (64*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (16*(3 + 7*z + 9*z^2 + 13*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (32*(1 + z^2)*H[1, 0, z])/(-1 + z) - 
           (4*(-79 + 18*z + 97*z^2 + 24*zeta[2] + 24*z^2*zeta[2]))/
            (9*(1 + z))) - (128*H[-1, z]*(5*zeta[2] + 15*z*zeta[2] + 
            5*z^2*zeta[2] - 3*zeta[3] - 3*z^2*zeta[3]))/(27*(1 + z)) + 
         (8*H[1, z]*(-49 + 59*z - 10*z^2 + 12*zeta[2] - 24*z*zeta[2] + 
            12*z^2*zeta[2] + 12*zeta[3] + 12*z^2*zeta[3]))/(27*(-1 + z)) + 
         (4*H[0, z]*(342 - 2428*z - 321*z^2 + 2449*z^3 + 1488*zeta[2] + 
            1008*z*zeta[2] - 924*z^2*zeta[2] + 36*z^3*zeta[2] - 
            1224*zeta[3] - 2376*z*zeta[3] - 1224*z^2*zeta[3] - 
            2376*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
         Lp*((-16*(-22 + 125*z)*H[1, z])/27 + (16*(73 - 12*z + 49*z^2)*
             H[2, z])/(9*(-1 + z)) - (16*(7 + 15*z)*(1 + z^2)*H[3, z])/
            (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) - 
           (64*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) + 
           (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) + 
           (16*(47 + 66*z + 90*z^2 + 151*z^3)*H[0, 0, z])/
            (9*(-1 + z)*(1 + z)) + LQ*((8*(-85 + 197*z))/27 - 
             (280*(1 + z^2)*H[0, z])/(9*(-1 + z)) + (8*(1 + z^2)*H[0, 0, z])/
              (3*(-1 + z))) + (16*(91 - 72*z + 91*z^2)*H[1, 0, z])/
            (9*(-1 + z)) - (64*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
           (32*(5 + 9*z)*(1 + z^2)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) + 
           (128*(1 + z^2)*H[-1, -1, 0, z])/(3*(1 + z)) + 
           (128*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(1 + 5*z)*(13 + 4*z + 19*z^2)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (304*(1 + z^2)*H[1, 0, 0, z])/
            (3*(-1 + z)) - (64*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (64*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           (8*H[0, z]*(-46 - 310*z - 255*z^2 + 9*z^3 + 54*zeta[2] + 
              126*z*zeta[2] + 54*z^2*zeta[2] + 126*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (2*(725 - 990*z - 1715*z^2 - 
              1056*zeta[2] + 288*z*zeta[2] + 384*z^2*zeta[2] + 432*zeta[3] + 
              864*z*zeta[3] + 432*z^2*zeta[3]))/(27*(1 + z))) + 
         (-6841 + 17107*z + 6841*z^2 - 17107*z^3 + 18592*zeta[2] - 
           18832*z*zeta[2] - 15512*z^2*zeta[2] + 14744*z^3*zeta[2] - 
           192*zeta[3] - 22368*z*zeta[3] - 10992*z^2*zeta[3] - 
           336*z^3*zeta[3] - 4824*zeta[4] - 10872*z*zeta[4] - 
           2232*z^2*zeta[4] - 8280*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
       CF^3*((8*(-232 - 372*z + 67*z^2 + 507*z^3)*H[4, z])/
          (3*(-1 + z)*(1 + z)) - (32*(122 + 109*z + 148*z^2 + 135*z^3)*
           H[5, z])/(3*(-1 + z)*(1 + z)) + (32*(-41 + 31*z - 65*z^2 + 95*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - (16*(30 + 142*z + 115*z^2)*
           H[-3, 0, z])/(3*(1 + z)) - (64*(-41 + 38*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) + (16*(-69 + 14*z + 50*z^2)*H[-2, 2, z])/
          (3*(1 + z)) - (32*(-57 + 53*z - 60*z^2 + 56*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) - (32*(29 + 34*z + 29*z^2)*H[-1, 3, z])/
          (3*(1 + z)) - (3872*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) + 
         (32*(67 - 139*z + 66*z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (2672*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
         (8*(-5 - 189*z - 34*z^2 + 234*z^3)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(67 + 239*z + 49*z^2 + 221*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(115 - 253*z - 25*z^2 + 565*z^3)*H[3, 0, z])/
          (3*(-1 + z)*(1 + z)) + (8*(5 - 61*z - 23*z^2 + 67*z^3)*H[3, 1, z])/
          (3*(-1 + z)*(1 + z)) - (16*(123 + 103*z + 127*z^2 + 115*z^3)*
           H[3, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(123 + 283*z + 233*z^2 + 453*z^3)*H[4, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(39 + 43*z^2)*H[4, 1, z])/(3*(-1 + z)) - 
         (32*(31 + 63*z + 51*z^2 + 43*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(19 + 57*z - 49*z^2 + 173*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(-27 + 59*z - 21*z^2 + 53*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(9 + 24*z + 10*z^2)*H[-2, -1, 0, z])/
          (1 + z) + (64*(-18 + 14*z - 19*z^2 + 15*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-121 - 61*z + 52*z^2 + 178*z^3)*
           H[-2, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*(2 + z^2)*H[-2, 2, 0, z])/(3*(1 + z)) - 
         (320*(1 + z^2)*H[-2, 2, 1, z])/(3*(1 + z)) - 
         (928*(1 + z^2)*H[-1, -3, 0, z])/(3*(1 + z)) + 
         (32*(54 + 118*z + 55*z^2)*H[-1, -2, 0, z])/(3*(1 + z)) + 
         (352*(1 + z^2)*H[-1, -2, 2, z])/(1 + z) - 
         (32*(119 + 220*z + 119*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
         (1984*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) - 
         (192*(4 + 7*z + 4*z^2)*H[-1, 2, 0, z])/(1 + z) - 
         (32*(5 + 8*z + 5*z^2)*H[-1, 2, 1, z])/(1 + z) - 
         (416*(1 + z^2)*H[-1, 2, 2, z])/(1 + z) - 
         (32*(2 - 9*z + 2*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (320*(1 + z^2)*H[1, -3, 0, z])/(-1 + z) + 
         (32*(1 + z)*H[1, -2, 0, z])/3 + (64*(1 + z^2)*H[1, -2, 2, z])/
          (-1 + z) + (8*(-109 + 111*z)*H[1, 1, 2, z])/3 - 
         (256*(1 + z^2)*H[1, 1, 3, z])/(-1 + z) + 
         (8*(401 - 756*z + 397*z^2)*H[1, 2, 0, z])/(3*(-1 + z)) + 
         (32*(-5 + 4*z)*H[1, 2, 1, z])/3 - (240*(1 + z^2)*H[1, 2, 2, z])/
          (-1 + z) - (2272*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (416*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) - 
         (128*(6 + 7*z)*(1 + z^2)*H[2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(193 - 79*z - 16*z^2 + 448*z^3)*H[2, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (8*(13 - 173*z - 19*z^2 + 251*z^3)*
           H[2, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(3 + 41*z - 3*z^2 + 35*z^3)*H[2, 1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(127 + 251*z + 125*z^2 + 249*z^3)*
           H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (448*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) - 
         (16*(107 + 175*z + 207*z^2 + 315*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(51 + 62*z + 56*z^2 + 69*z^3)*
           H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[3, 1, 1, z])/
          (-1 + z) - (64*(-11 + 7*z)*(1 + z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-11 + 75*z + 8*z^2 + 56*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-23 + 63*z - 31*z^2 + 71*z^3)*H[-2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (128*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) - 
         (432*(1 + z^2)*H[-1, -2, 0, 0, z])/(1 + z) - 
         (160*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (16*(31 + 29*z)*H[-1, -1, -1, 0, z])/3 + 
         (1408*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (8*(11 + 60*z + 13*z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
         (2528*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(1 + z) - 
         (8*(175 + 284*z + 175*z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
         (32*(19 - 12*z + 19*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) - 
         (32*(29 - 6*z + 29*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(-135 + 303*z + 307*z^2 + 257*z^3)*H[0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, -2, -1, 0, z])/
          (3*(-1 + z)) - (832*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (64*(26 - 43*z + 26*z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
         (320*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) + 
         (8*(-359 + 369*z)*H[1, 1, 0, 0, z])/3 + 
         (8*(-165 + 167*z)*H[1, 1, 1, 0, z])/3 - 
         (288*(1 + z^2)*H[1, 1, 2, 0, z])/(-1 + z) - 
         (1904*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (800*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) - 
         (32*(22 + 56*z + 31*z^2 + 65*z^3)*H[2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (16*(1 + 229*z - 9*z^2 + 219*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-19 + 109*z - 37*z^2 + 91*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (576*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) + (832*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) + 
         (80*(35 + 6*z + 35*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) - 
         (8*(-47 + 97*z + 55*z^2 + 487*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (3280*(1 + z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (1952*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) + 
         (16*(-195 + 89*z - 215*z^2 + 109*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) - (32*(-47 + 35*z - 49*z^2 + 37*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
         (416*(1 + z^2)*H[-1, -2, z]*zeta[2])/(1 + z) - 
         (160*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) - 
         (1408*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
         (4*H[1, 2, z]*(279 - 488*z + 201*z^2 + 4*zeta[2] + 4*z^2*zeta[2]))/
          (3*(-1 + z)) + (16*H[-1, 2, z]*(103 + 174*z + 103*z^2 + 
            24*zeta[2] + 12*z*zeta[2] + 24*z^2*zeta[2]))/(3*(1 + z)) - 
         (4*H[1, 1, 0, z]*(79 - 186*z + 107*z^2 + 64*zeta[2] + 
            64*z^2*zeta[2]))/(3*(-1 + z)) - (16*H[-1, -1, 0, z]*
           (15 + 22*z + 7*z^2 + 103*zeta[2] + 103*z^2*zeta[2]))/(3*(1 + z)) + 
         (4*H[1, 0, 0, z]*(109 - 380*z + 147*z^2 + 260*zeta[2] + 
            260*z^2*zeta[2]))/(3*(-1 + z)) + 
         (16*H[-1, 0, 0, z]*(5 - 46*z - 3*z^2 + 286*zeta[2] + 18*z*zeta[2] + 
            286*z^2*zeta[2]))/(3*(1 + z)) + 
         (16*H[3, z]*(-159 - 39*z + 184*z^2 + 32*z^3 - 2*zeta[2] + 
            46*z*zeta[2] - 14*z^2*zeta[2] + 46*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) - (4*H[2, 1, z]*(47 + 67*z - 51*z^2 - 71*z^3 - 
            76*zeta[2] + 84*z*zeta[2] - 100*z^2*zeta[2] + 60*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (8*H[2, 0, z]*(-71 - 249*z - 71*z^2 + 
            107*z^3 - 20*zeta[2] + 124*z*zeta[2] - 60*z^2*zeta[2] + 
            84*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         (16*H[-2, 0, z]*(32 + 71*z - 43*z^2 - 50*z^3 - 155*zeta[2] + 
            119*z*zeta[2] - 175*z^2*zeta[2] + 139*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (4*H[0, 0, 0, z]*(303 - 2253*z - 612*z^2 + 
            1732*z^3 + 780*zeta[2] + 196*z*zeta[2] + 564*z^2*zeta[2] + 
            252*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         Lp^3*(4*LQ^2*(1 + z) + 4*(-1 + 3*z)*H[0, z] + 16*(-1 + z)*H[1, z] - 
           (32*H[1, z]^2)/(-1 + z) + LQ*(-8*(-1 + z) - 
             (4*(1 + 3*z^2)*H[0, z])/(-1 + z) - 16*(1 + z)*H[1, z]) + 
           (8*(1 + 3*z^2)*H[2, z])/(-1 + z) + (4*(1 + 7*z^2)*H[0, 0, z])/
            (3*(-1 + z)) + (16*(1 + z^2)*H[1, 0, z])/(-1 + z) + 
           (32*(1 + z^2)*H[1, 1, z])/(-1 + z) - 8*(1 - z + 3*zeta[2] + 
             3*z*zeta[2])) + (8*H[1, 1, z]*(-43 + 92*z - 49*z^2 + 
            48*zeta[2] - 96*z*zeta[2] + 48*z^2*zeta[2] - 132*zeta[3] - 
            132*z^2*zeta[3]))/(3*(-1 + z)) + 
         (8*H[1, 0, z]*(-151 + 306*z - 167*z^2 + 26*zeta[2] + 24*z*zeta[2] + 
            40*z^2*zeta[2] - 124*zeta[3] - 124*z^2*zeta[3]))/(3*(-1 + z)) + 
         (8*H[-1, 0, z]*(103 + 218*z + 103*z^2 + 70*zeta[2] + 60*z*zeta[2] + 
            68*z^2*zeta[2] + 328*zeta[3] - 48*z*zeta[3] + 328*z^2*zeta[3]))/
          (3*(1 + z)) + (8*H[-1, -1, z]*(507*zeta[2] + 940*z*zeta[2] + 
            505*z^2*zeta[2] + 366*zeta[3] + 366*z^2*zeta[3]))/(3*(1 + z)) - 
         (32*H[-2, z]*(48*zeta[2] - 19*z*zeta[2] - 39*z^2*zeta[2] + 
            10*z^3*zeta[2] + 52*zeta[3] - 42*z*zeta[3] + 55*z^2*zeta[3] - 
            45*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) - 
         (2*H[2, z]*(1384 - 1068*z - 1367*z^2 + 1085*z^3 + 116*zeta[2] - 
            356*z*zeta[2] - 392*z^2*zeta[2] + 128*z^3*zeta[2] + 
            1920*zeta[3] + 1376*z*zeta[3] + 2064*z^2*zeta[3] + 
            1520*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(130 - 2394*z - 225*z^2 + 2443*z^3 - 1776*zeta[2] - 
            1648*z*zeta[2] + 300*z^2*zeta[2] + 772*z^3*zeta[2] + 
            240*zeta[3] + 1520*z*zeta[3] + 720*z^2*zeta[3] + 
            1840*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) + 
         Lp^2*(LQ^2*(12*(-1 + z) - (8*(1 + z^2)*H[0, z])/(-1 + z)) + 
           80*(-1 + z)*H[1, z] + (16*z*(2 + z)*H[2, z])/(-1 + z) - 
           (64*(1 + 2*z + 3*z^2 + 4*z^3)*H[3, z])/((-1 + z)*(1 + z)) + 
           (32*(1 + 3*z^2)*H[-2, 0, z])/(1 + z) + 64*(1 + z)*H[-1, 0, z] + 
           (64*(1 + z^2)*H[-1, 2, z])/(1 + z) - (12*(1 - 14*z + 9*z^2)*
             H[0, 0, z])/(-1 + z) + (8*(1 + 4*z + z^2)*H[1, 0, z])/(-1 + z) + 
           96*(-1 + z)*H[1, 1, z] - (128*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
           (32*(3 + 5*z^2)*H[2, 0, z])/(-1 + z) - (128*(1 + z^2)*H[2, 1, z])/
            (-1 + z) - (128*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
           (96*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (16*(1 + 3*z + 7*z^2 + 13*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (160*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
           (4*H[0, z]*(1 - 9*z - z^2 + 9*z^3 + 4*zeta[2] + 28*z*zeta[2] + 
              12*z^2*zeta[2] + 52*z^3*zeta[2]))/((-1 + z)*(1 + z)) + 
           LQ*((-8*(1 + 2*z^2)*H[0, z])/(-1 + z) - 48*(-1 + z)*H[1, z] + 
             (48*(1 + z^2)*H[2, z])/(-1 + z) - (32*(1 + z^2)*H[-1, 0, z])/
              (1 + z) + (8*(3 + 7*z + 9*z^2 + 13*z^3)*H[0, 0, z])/
              ((-1 + z)*(1 + z)) + (48*(1 + z^2)*H[1, 0, z])/(-1 + z) - 
             (8*(-5 + 5*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/(1 + z)) - 
           (8*(-6 + 6*z + 6*z^2 - 6*z^3 + 9*zeta[2] - 3*z*zeta[2] - 
              9*z^2*zeta[2] + 3*z^3*zeta[2] - 16*z*zeta[3] + 12*z^2*zeta[3] - 
              28*z^3*zeta[3]))/((-1 + z)*(1 + z))) - 
         (4*H[-1, z]*(442*zeta[2] + 740*z*zeta[2] + 426*z^2*zeta[2] + 
            812*zeta[3] + 1536*z*zeta[3] + 808*z^2*zeta[3] - 1105*zeta[4] + 
            132*z*zeta[4] - 1105*z^2*zeta[4]))/(3*(1 + z)) + 
         (2*H[1, z]*(-557 + 1073*z - 516*z^2 + 314*zeta[2] - 368*z*zeta[2] + 
            38*z^2*zeta[2] + 1036*zeta[3] - 1632*z*zeta[3] + 
            1028*z^2*zeta[3] - 348*zeta[4] - 348*z^2*zeta[4]))/(3*(-1 + z)) - 
         (H[0, z]*(-332 + 98*z + 283*z^2 - 195*z^3 - 2408*zeta[2] - 
            328*z*zeta[2] + 4256*z^2*zeta[2] + 1328*z^3*zeta[2] - 
            2520*zeta[3] + 216*z*zeta[3] + 1464*z^2*zeta[3] - 
            1128*z^3*zeta[3] + 432*zeta[4] + 1472*z*zeta[4] + 
            880*z^2*zeta[4] + 2896*z^3*zeta[4]))/(3*(-1 + z)*(1 + z)) + 
         Lp*((-8*(-8 - 44*z + 11*z^2 + 71*z^3)*H[3, z])/((-1 + z)*(1 + z)) + 
           (96*(4 + 7*z + 8*z^2 + 11*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
           (64*(-3 + 3*z - 7*z^2 + 9*z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (48*(1 + 4*z + 5*z^2)*H[-2, 0, z])/(1 + z) + 
           (256*(1 + z^2)*H[-2, 2, z])/(1 + z) + (192*(3 + 5*z + 3*z^2)*
             H[-1, 2, z])/(1 + z) + (160*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           (8*(24 - 57*z + 25*z^2)*H[1, 0, z])/(-1 + z) - 16*H[1, 1, z] - 
           304*(-1 + z)*H[1, 2, z] + (416*(1 + z^2)*H[1, 3, z])/(-1 + z) - 
           (8*(19 - 2*z + 19*z^2)*H[2, 0, z])/(-1 + z) - 
           88*(-1 + z)*H[2, 1, z] + (16*(25 + 29*z + 27*z^2 + 31*z^3)*
             H[2, 2, z])/((-1 + z)*(1 + z)) + 
           (8*(41 + 69*z + 87*z^2 + 123*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(37 + 39*z^2)*H[3, 1, z])/(-1 + z) + 
           (32*(-3 + 15*z - z^2 + 13*z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(-3 + 15*z - 17*z^2 + 29*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
           (256*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) - 544*(1 + z)*
            H[-1, -1, 0, z] - (832*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
           (16*(25 + 32*z + 25*z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (224*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) - 
           (4*(13 + 145*z + 77*z^2 + 17*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (12*(37 - 48*z + 37*z^2)*H[1, 0, 0, z])/(-1 + z) - 
           304*(-1 + z)*H[1, 1, 0, z] + (96*(1 + z^2)*H[1, 1, 2, z])/
            (-1 + z) + (464*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (80*(1 + z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (8*(61 + 69*z + 91*z^2 + 99*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(25 + 29*z + 27*z^2 + 31*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (48*(1 + z^2)*H[2, 1, 1, z])/
            (-1 + z) + (192*(1 + z^2)*H[-1, -1, -1, 0, z])/(1 + z) - 
           (592*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (4*(19 + 111*z + 133*z^2 + 409*z^3)*H[0, 0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (656*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
           (16*(-13 + z - 15*z^2 + 3*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) + (928*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) - (32*H[-1, 0, z]*(-11 - 22*z - 11*z^2 + 12*zeta[2] + 
              12*z^2*zeta[2]))/(1 + z) - (4*H[2, z]*(-58 - 115*z + 42*z^2 + 
              99*z^3 + 48*z*zeta[2] + 48*z^3*zeta[2]))/((-1 + z)*(1 + z)) - 
           (4*H[0, 0, z]*(9 - 242*z - 38*z^2 + 213*z^3 + 40*zeta[2] + 
              88*z*zeta[2] + 24*z^2*zeta[2] + 152*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) - (16*H[-1, z]*(53*zeta[2] + 94*z*zeta[2] + 
              53*z^2*zeta[2] + 48*zeta[3] + 48*z^2*zeta[3]))/(1 + z) + 
           (4*H[1, z]*(131 - 262*z + 131*z^2 + 24*zeta[2] - 48*z*zeta[2] + 
              24*z^2*zeta[2] + 100*zeta[3] + 100*z^2*zeta[3]))/(-1 + z) + 
           (2*H[0, z]*(-54 - 226*z + 33*z^2 + 253*z^3 - 120*zeta[2] - 
              336*z*zeta[2] - 60*z^2*zeta[2] + 300*z^3*zeta[2] + 36*zeta[3] + 
              12*z*zeta[3] + 204*z^2*zeta[3] - 60*z^3*zeta[3]))/
            ((-1 + z)*(1 + z)) + LQ*(4*H[1, z] + 24*(-1 + z)*H[2, z] - 
             (56*(1 + z^2)*H[3, z])/(-1 + z) + (32*(1 + z^2)*H[-2, 0, z])/
              (1 + z) - 48*(1 + z)*H[-1, 0, z] + (4*(18 - 38*z + 35*z^2)*H[0, 
                0, z])/(-1 + z) + 120*(-1 + z)*H[1, 0, z] - 
             (16*(1 + z^2)*H[1, 2, z])/(-1 + z) - (8*(11 + 15*z)*(1 + z^2)*H[
                2, 0, z])/((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 1, z])/
              (-1 + z) + (32*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
             (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (4*(11 + 47*z + 33*z^2 + 
                69*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (72*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (16*(1 + z^2)*H[1, 1, 0, 
                z])/(-1 + z) + (16*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (8*H[0, z]*(-2 + 9*z - 3*z^2 + zeta[2] + z^2*zeta[2]))/
              (-1 + z) + (8*(15*zeta[2] - 9*z*zeta[2] - 15*z^2*zeta[2] + 
                9*z^3*zeta[2] - 8*zeta[3] - 14*z*zeta[3] - 8*z^2*zeta[3] - 
                14*z^3*zeta[3]))/((-1 + z)*(1 + z))) + 
           (2*(-61 + 61*z + 61*z^2 - 61*z^3 - 288*zeta[2] - 202*z*zeta[2] + 
              288*z^2*zeta[2] + 202*z^3*zeta[2] - 146*zeta[3] - 
              514*z*zeta[3] + 2*z^2*zeta[3] + 514*z^3*zeta[3] + 215*zeta[4] - 
              101*z*zeta[4] + 253*z^2*zeta[4] - 199*z^3*zeta[4]))/
            ((-1 + z)*(1 + z))) + (2*(-672 + 672*z + 672*z^2 - 672*z^3 + 
            1076*zeta[2] - 1224*z*zeta[2] - 1083*z^2*zeta[2] + 
            1169*z^3*zeta[2] - 436*zeta[3] - 160*z*zeta[3] - 
            632*z^2*zeta[3] - 524*z^3*zeta[3] - 720*zeta[2]*zeta[3] + 
            32*z*zeta[2]*zeta[3] - 704*z^2*zeta[2]*zeta[3] + 
            400*z^3*zeta[2]*zeta[3] + 3044*zeta[4] + 156*z*zeta[4] - 
            2873*z^2*zeta[4] + 363*z^3*zeta[4] - 552*zeta[5] - 
            3736*z*zeta[5] - 840*z^2*zeta[5] - 6056*z^3*zeta[5]))/
          (3*(-1 + z)*(1 + z))) + CA^2*CF*((242*Lp^3*(1 + z))/27 + 
         (4*(-638 + 11*z + 214*z^2 + 665*z^3)*H[4, z])/(9*(-1 + z)*(1 + z)) + 
         (4*(-277 + 31*z - 171*z^2 + 137*z^3)*H[5, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(7 + 8*z + 2*z^2 + 13*z^3)*H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(23 + 82*z + 41*z^2 + 124*z^3)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(-27 + 35*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-148 + 87*z + 125*z^2)*H[-2, 2, z])/
          (9*(1 + z)) - (4*(-199 + 215*z - 205*z^2 + 221*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) - (704*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) - 
         (1600*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) + 
         (4*(428 - 549*z + 401*z^2)*H[1, 3, z])/(9*(-1 + z)) - 
         (664*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
         (4*(-65 - 104*z + 127*z^2 + 430*z^3)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) - (8*(11 + 107*z - 7*z^2 + 89*z^3)*H[2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (4*(-292 + 11*z - 73*z^2 + 602*z^3)*
           H[3, 0, z])/(9*(-1 + z)*(1 + z)) + (8*(-18 - 2*z + 9*z^2 + 37*z^3)*
           H[3, 1, z])/(9*(-1 + z)*(1 + z)) + 
         (4*(-47 + 21*z - 25*z^2 + 35*z^3)*H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(-25 + 2*z - 15*z^2 + 18*z^3)*H[4, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-21 - 5*z - 15*z^2 + z^3)*H[4, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(15 + 21*z + 22*z^2 + 14*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-32 + 22*z - 49*z^2 + 35*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(13 + 43*z + 27*z^2 + 29*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (8*(56 + 174*z + 47*z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) + (8*(-73 + 17*z - 75*z^2 + 19*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) + (4*(304 + 53*z - 95*z^2 + 26*z^3)*
           H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (8*(-39 + 47*z - 37*z^2 + 45*z^3)*H[-2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-3 + 5*z)*(1 + z^2)*H[-2, 2, 1, z])/
          (3*(-1 + z)*(1 + z)) - (496*(1 + z^2)*H[-1, -3, 0, z])/
          (3*(1 + z)) + (8*(29 + 108*z + 62*z^2)*H[-1, -2, 0, z])/
          (9*(1 + z)) + (368*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) - 
         (16*(73 + 124*z + 73*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
         (608*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) - 
         (8*(51 + 80*z + 60*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
         (16*(29 + 36*z + 29*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (464*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
         (4*(109 - 18*z + 109*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
         (128*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (736*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
         (16*(10 - 25*z + 18*z^2)*H[1, -2, 0, z])/(3*(-1 + z)) + 
         (32*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) + 
         (4*(155 - 237*z + 170*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
         (224*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
         (4*(268 - 153*z + 211*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (4*(14 - z + 9*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
         (88*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (16*(21 + 37*z + 23*z^2 + 39*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (4*(149 + 230*z + 80*z^2 + 1007*z^3)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (4*(-61 - 64*z + 107*z^2 + 566*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) - (4*(-35 + 69*z - 53*z^2 + 51*z^3)*
           H[2, 1, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-5 + 51*z - 31*z^2 + 25*z^3)*H[2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 2, 1, z])/(-1 + z) + 
         (16*(14 + 19*z + 11*z^2 + 22*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-11 - 7*z^2 + 14*z^3)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(1 + z)^2*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)) - (4*(105 + 119*z + 171*z^2 + 53*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-43 - 9*z - 54*z^2 + 2*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) - 
         (56*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
         (48*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) - 
         (8*(91 + 3*z + 88*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
         (448*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) - 
         (4*(353 + 459*z + 326*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
         (656*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
         (4*(343 + 699*z + 478*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
         (16*(37 - 6*z + 37*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) - 
         (8*(53 - 6*z + 53*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*z*(572 - 45*z + 1037*z^2)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(1 + z^2)*H[1, -2, -1, 0, z])/(-1 + z) - 
         (512*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (4*(812 - 339*z + 677*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
         (160*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) + 
         (4*(388 - 429*z + 415*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) + 
         (32*(41 - 60*z + 41*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) - 
         (80*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 2, 0, 0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) + 
         (4*(115 + 27*z + 153*z^2 + 65*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(-163 + 93*z - 193*z^2 + 63*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-67 + 93*z - 97*z^2 + 63*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (288*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) + (272*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) - 
         (4*(27 - 10*z + 27*z^2)*H[-1, 0, 0, 0, 0, z])/(1 + z) + 
         (56*z*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (296*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(-1 + z) + 
         (320*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) + 
         (16*(-69 + 49*z - 76*z^2 + 56*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) - (16*(-37 + 7*z - 39*z^2 + 9*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
         (272*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) - 
         (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) - 
         (448*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
         (8*H[-1, 2, z]*(527 + 750*z + 527*z^2 + 81*zeta[2] + 54*z*zeta[2] + 
            81*z^2*zeta[2]))/(27*(1 + z)) + 
         (2*H[1, 2, z]*(-1167 + 1674*z - 1043*z^2 + 168*zeta[2] + 
            168*z^2*zeta[2]))/(9*(-1 + z)) - 
         (8*H[-1, -1, 0, z]*(-241 - 238*z - 265*z^2 + 225*zeta[2] + 
            225*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(-647 + 822*z - 711*z^2 + 312*zeta[2] + 
            312*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[1, 0, 0, z]*(-672 + 611*z - 633*z^2 + 534*zeta[2] + 
            534*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[-1, 0, 0, z]*(1564 + 732*z + 1420*z^2 + 3663*zeta[2] + 
            162*z*zeta[2] + 3663*z^2*zeta[2]))/(27*(1 + z)) - 
         (4*H[2, 1, z]*(27 + 28*z - 27*z^2 - 28*z^3 - 28*zeta[2] + 
            12*z*zeta[2] - 36*z^2*zeta[2] + 4*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (2*H[2, 0, z]*(-152 - 416*z + 601*z^2 - 
            207*z^3 - 66*zeta[2] + 846*z*zeta[2] - 222*z^2*zeta[2] + 
            690*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
         (2*H[3, z]*(-5028 - 1406*z + 4701*z^2 - 137*z^3 - 486*zeta[2] + 
            918*z*zeta[2] - 1314*z^2*zeta[2] + 738*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) + (8*H[-2, 0, z]*(-392 + 692*z - 377*z^2 - 
            85*z^3 - 1089*zeta[2] + 1125*z*zeta[2] - 1233*z^2*zeta[2] + 
            1269*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, 0, z]*(847 + 10769*z + 847*z^2 + 4217*z^3 - 
            5238*zeta[2] + 1566*z*zeta[2] - 3402*z^2*zeta[2] + 
            3906*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^2*((-242*(1 + z^2)*H[0, z])/(9*(-1 + z)) - 
           (88*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (88*z*(1 + z^2)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (2*(-329 - 1780*z - 1451*z^2 + 396*zeta[2] + 396*z*zeta[2] + 
              396*z^2*zeta[2]))/(27*(1 + z))) + 
         (4*H[1, 1, z]*(-101 + 241*z - 140*z^2 + 158*zeta[2] - 
            216*z*zeta[2] + 146*z^2*zeta[2] - 108*zeta[3] - 108*z^2*zeta[3]))/
          (9*(-1 + z)) - (2*H[1, 0, z]*(613 - 1335*z + 790*z^2 + 
            574*zeta[2] - 714*z*zeta[2] + 436*z^2*zeta[2] + 384*zeta[3] + 
            384*z^2*zeta[3]))/(9*(-1 + z)) + 
         (4*H[-1, -1, z]*(785*zeta[2] + 1485*z*zeta[2] + 788*z^2*zeta[2] + 
            642*zeta[3] + 642*z^2*zeta[3]))/(9*(1 + z)) + 
         (4*H[-1, 0, z]*(-5375 - 7194*z - 5375*z^2 + 1467*zeta[2] - 
            1242*z*zeta[2] + 846*z^2*zeta[2] + 2052*zeta[3] - 648*z*zeta[3] + 
            2052*z^2*zeta[3]))/(81*(1 + z)) + 
         (2*H[2, z]*(-1778 + 933*z + 1741*z^2 - 970*z^3 - 190*zeta[2] + 
            326*z*zeta[2] + 266*z^2*zeta[2] + 134*z^3*zeta[2] - 
            1308*zeta[3] - 540*z*zeta[3] - 1332*z^2*zeta[3] - 
            564*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) - 
         (4*H[-2, z]*(352*zeta[2] - 352*z*zeta[2] - 203*z^2*zeta[2] + 
            203*z^3*zeta[2] + 357*zeta[3] - 141*z*zeta[3] + 387*z^2*zeta[3] - 
            171*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(-8191 - 8213*z - 1123*z^2 - 5621*z^3 - 6048*zeta[2] - 
            990*z*zeta[2] + 7398*z^2*zeta[2] + 1872*z^3*zeta[2] + 
            10800*z*zeta[3] + 13824*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
         (4*H[-1, z]*(331*zeta[2] + 786*z*zeta[2] + 259*z^2*zeta[2] + 
            1479*zeta[3] + 3231*z*zeta[3] + 1569*z^2*zeta[3] - 279*zeta[4] + 
            297*z*zeta[4] - 279*z^2*zeta[4]))/(27*(1 + z)) + 
         (2*H[1, z]*(-1515 + 2749*z - 1234*z^2 + 371*zeta[2] - 
            514*z*zeta[2] + 143*z^2*zeta[2] - 74*zeta[3] + 6*z*zeta[3] + 
            40*z^2*zeta[3] - 18*zeta[4] - 18*z^2*zeta[4]))/(9*(-1 + z)) - 
         (H[0, z]*(36270 - 20708*z + 2152*z^2 + 58482*z^3 - 42408*zeta[2] - 
            30192*z*zeta[2] + 22662*z^2*zeta[2] + 7878*z^3*zeta[2] - 
            7776*zeta[3] + 5580*z*zeta[3] - 3240*z^2*zeta[3] - 
            9108*z^3*zeta[3] + 13203*zeta[4] - 3699*z*zeta[4] + 
            8613*z^2*zeta[4] - 2781*z^3*zeta[4]))/(81*(-1 + z)*(1 + z)) + 
         Lp*((-4*(-47 - 3*z + 25*z^2 + 69*z^3)*H[3, z])/(3*(-1 + z)*
             (1 + z)) - (4*(-15 + z - 9*z^2 + 7*z^3)*H[4, z])/
            ((-1 + z)*(1 + z)) + (8*(1 + 3*z - z^2 + 5*z^3)*H[-3, 0, z])/
            ((-1 + z)*(1 + z)) + (8*(-29 - 13*z - 11*z^2 + 17*z^3)*
             H[-2, 0, z])/(3*(-1 + z)*(1 + z)) + (32*(-3 + 5*z)*(1 + z^2)*
             H[-2, 2, z])/((-1 + z)*(1 + z)) + (16*(29 + 36*z + 29*z^2)*
             H[-1, 2, z])/(3*(1 + z)) + (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           (88*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + (64*(1 + z^2)*H[1, 3, z])/
            (-1 + z) - (88*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
           (16*(3 + 2*z + 3*z^2)*H[-2, -1, 0, z])/(-1 + z) + 
           (8*(-9 + 5*z - 11*z^2 + 7*z^3)*H[-2, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(1 + 24*z + z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) - (256*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
           (32*(13 + 15*z + 13*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*z*(53 + 83*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(101 - 48*z + 101*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - 
           (88*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
           (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
           (8*z*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
           (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) + 
           (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) - 
           (16*(1 + z^2)*H[1, 0, z]*zeta[2])/(-1 + z) - 
           (8*H[2, z]*(14 + 28*z + 14*z^2 + 3*zeta[2] - 2*z*zeta[2] + 
              3*z^2*zeta[2]))/(1 + z) - (8*H[-1, 0, z]*(149 + 30*z + 
              149*z^2 + 198*zeta[2] + 198*z^2*zeta[2]))/(9*(1 + z)) + 
           (4*H[0, 0, z]*(121 + 611*z + 121*z^2 + 167*z^3 - 135*zeta[2] + 
              63*z*zeta[2] - 81*z^2*zeta[2] + 153*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (8*H[-1, z]*(59*zeta[2] + 96*z*zeta[2] + 
              59*z^2*zeta[2] + 72*zeta[3] + 72*z^2*zeta[3]))/(3*(1 + z)) + 
           (4*H[1, z]*(121 - 253*z + 132*z^2 + 24*zeta[2] - 48*z*zeta[2] + 
              24*z^2*zeta[2] + 108*zeta[3] + 108*z^2*zeta[3]))/(3*(-1 + z)) + 
           (4*H[0, z]*(-1451 - 1454*z - 590*z^2 - 263*z^3 - 27*zeta[2] - 
              261*z*zeta[2] + 621*z^2*zeta[2] + 927*z^3*zeta[2] + 
              756*z*zeta[3] + 972*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) - 
           (-5455 + 36461*z + 5455*z^2 - 36461*z^3 - 576*zeta[2] + 
             7992*z*zeta[2] - 9072*z^2*zeta[2] + 1656*z^3*zeta[2] - 
             8424*zeta[3] + 2592*z*zeta[3] - 11016*z^3*zeta[3] + 
             567*zeta[4] - 5103*z*zeta[4] - 2511*z^2*zeta[4] - 
             9801*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
         (432709 - 1026767*z - 432709*z^2 + 1026767*z^3 + 720936*zeta[2] - 
           87372*z*zeta[2] - 602964*z^2*zeta[2] - 50688*z^3*zeta[2] + 
           540648*zeta[3] + 894456*z*zeta[3] - 110484*z^2*zeta[3] - 
           788292*z^3*zeta[3] - 353808*zeta[2]*zeta[3] - 104976*z*zeta[2]*
            zeta[3] - 252720*z^2*zeta[2]*zeta[3] + 42768*z^3*zeta[2]*
            zeta[3] - 246240*zeta[4] - 127656*z*zeta[4] - 
           452790*z^2*zeta[4] - 523746*z^3*zeta[4] - 157464*zeta[5] + 
           38880*z*zeta[5] + 64152*z^2*zeta[5] + 124416*z^3*zeta[5])/
          (1458*(-1 + z)*(1 + z))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + z))/27 + 
           (8*(138 + 106*z - 69*z^2 + 43*z^3)*H[3, z])/(27*(-1 + z)*
             (1 + z)) - (32*(-8 + 17*z)*(1 + z^2)*H[4, z])/
            (9*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) - 
           (32*(31 - 6*z + 13*z^2)*H[-2, 0, z])/(27*(1 + z)) + 
           (160*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) - 
           (32*(31 + 42*z + 31*z^2)*H[-1, 2, z])/(27*(1 + z)) + 
           (256*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) + 
           (8*(42 - 51*z + 49*z^2)*H[1, 2, z])/(9*(-1 + z)) - 
           (256*(1 + z^2)*H[1, 3, z])/(9*(-1 + z)) + 
           (8*(-2 + 22*z - 41*z^2 + 15*z^3)*H[2, 0, z])/(9*(-1 + z)*
             (1 + z)) - (16*(1 + z)*H[2, 1, z])/3 - 
           (16*(-1 + 14*z + 5*z^2 + 14*z^3)*H[2, 2, z])/(9*(-1 + z)*
             (1 + z)) - (16*(-17 + 25*z)*(1 + z^2)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) - (64*z*(1 + z^2)*H[3, 1, z])/
            (9*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-2, -1, 0, z])/
            (9*(1 + z)) + (80*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) + 
           (64*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) - 
           (64*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) + 
           (64*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
           (16*(83 + 6*z + 83*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) + 
           (32*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
           (64*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
           (16*(77 + 354*z + 77*z^2 + 300*z^3)*H[0, 0, 0, z])/
            (27*(-1 + z)*(1 + z)) + (32*(27 - 29*z + 27*z^2)*H[1, 0, 0, z])/
            (9*(-1 + z)) + (8*(40 - 33*z + 33*z^2)*H[1, 1, 0, z])/
            (9*(-1 + z)) - (64*(1 + z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
           (224*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (16*(1 + z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
           (16*(1 + 55*z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (16*(1 + 22*z - 5*z^2 + 22*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) + (256*(1 + z^2)*H[-1, -1, -1, 0, z])/
            (9*(1 + z)) + (160*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
           (16*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (1504*z*(1 + z^2)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (928*(1 + z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
           (272*(1 + z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
           (128*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
           (128*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) - 
           (8*H[1, 1, z]*(-8 + 19*z - 11*z^2 + 8*zeta[2] + 8*z^2*zeta[2]))/
            (9*(-1 + z)) + (8*H[1, 0, z]*(26 - 63*z + 35*z^2 + 20*zeta[2] + 
              20*z^2*zeta[2]))/(9*(-1 + z)) - (64*H[-1, 0, z]*
             (-67 - 78*z - 67*z^2 + 45*zeta[2] + 45*z^2*zeta[2]))/
            (81*(1 + z)) - (8*H[2, z]*(-19 + 81*z + 20*z^2 - 80*z^3 + 
              10*zeta[2] + 16*z*zeta[2] - 26*z^2*zeta[2] + 16*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) + (16*H[0, 0, z]*(-659 - 510*z - 86*z^2 - 
              459*z^3 + 108*zeta[2] + 252*z*zeta[2] + 108*z^2*zeta[2] + 
              252*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
           Lp^2*((176*(1 + z^2)*H[0, z])/(9*(-1 + z)) + 
             (32*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) - 
             (32*z*(1 + z^2)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (4*(-121 - 578*z - 457*z^2 + 72*zeta[2] + 72*z*zeta[2] + 
                72*z^2*zeta[2]))/(27*(1 + z))) - 
           (8*H[1, z]*(30 - 76*z + 46*z^2 - 2*zeta[2] - 17*z*zeta[2] + 
              19*z^2*zeta[2] - 16*zeta[3] - 16*z^2*zeta[3]))/(9*(-1 + z)) + 
           (64*H[-1, z]*(5*zeta[2] + 15*z*zeta[2] + 5*z^2*zeta[2] - 
              3*zeta[3] - 3*z^2*zeta[3]))/(27*(1 + z)) - 
           (8*H[0, z]*(-2221 - 651*z - 237*z^2 - 1807*z^3 + 774*zeta[2] + 
              834*z*zeta[2] + 207*z^2*zeta[2] + 267*z^3*zeta[2] - 
              432*zeta[3] - 720*z*zeta[3] - 432*z^2*zeta[3] - 
              720*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           Lp*((-16*(-5 + 6*z)*H[1, z])/3 + 16*(1 + z)*H[2, z] + 
             (16*(-1 + 3*z)*(1 + z^2)*H[3, z])/(3*(-1 + z)*(1 + z)) - 
             (32*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
             (32*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
             (64*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) - 
             (16*(22 + 45*z + 22*z^2 + 39*z^3)*H[0, 0, z])/(9*(-1 + z)*(1 + 
                z)) + (32*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) - (64*(1 + z^2)*H[-1, -1, 
                0, z])/(3*(1 + z)) - (64*(1 + z^2)*H[-1, 0, 0, z])/
              (3*(1 + z)) + (224*z*(1 + z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + 
                z)) + (112*(1 + z^2)*H[1, 0, 0, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) - 
             (8*H[0, z]*(-457 - 247*z - 139*z^2 - 349*z^3 + 54*zeta[2] + 
                90*z*zeta[2] + 54*z^2*zeta[2] + 90*z^3*zeta[2]))/
              (27*(-1 + z)*(1 + z)) + (4*(-583 + 4685*z + 583*z^2 - 
                4685*z^3 - 396*zeta[2] + 108*z*zeta[2] - 324*z^2*zeta[2] + 
                612*z^3*zeta[2] - 648*zeta[3] - 648*z*zeta[3] - 
                648*z^2*zeta[3] - 648*z^3*zeta[3]))/(81*(-1 + z)*(1 + z))) - 
           (2*(43441 - 106067*z - 43441*z^2 + 106067*z^3 + 14868*zeta[2] - 
              13716*z*zeta[2] - 6480*z^2*zeta[2] + 5976*z^3*zeta[2] + 
              49356*zeta[3] + 6588*z*zeta[3] - 3240*z^2*zeta[3] + 
              13608*z^3*zeta[3] - 33696*zeta[4] - 36612*z*zeta[4] - 
              7452*z^2*zeta[4] - 31752*z^3*zeta[4]))/(729*(-1 + z)*
             (1 + z))) + CF^2*(Lp^3*((44*(-1 + z))/3 - (44*LQ*(1 + z))/3 + 
             (22*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) + (88*(1 + z)*H[1, z])/
              3) - (4*(-1973 - 879*z + 748*z^2 + 2754*z^3)*H[4, z])/
            (9*(-1 + z)*(1 + z)) - (16*(-230 - 63*z - 142*z^2 + 25*z^3)*
             H[5, z])/(3*(-1 + z)*(1 + z)) - (16*(-69 - z - 73*z^2 + 43*z^3)*
             H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(-136 - 500*z - z^2 + 97*z^3)*H[-3, 0, z])/(9*(-1 + z)*
             (1 + z)) + (32*(-95 + 108*z)*(1 + z^2)*H[-3, 2, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-503 + 216*z + 400*z^2)*H[-2, 2, z])/
            (9*(1 + z)) + (8*(-313 + 321*z - 325*z^2 + 333*z^3)*H[-2, 3, z])/
            (3*(-1 + z)*(1 + z)) + (16*(175 + 102*z + 175*z^2)*H[-1, 3, z])/
            (9*(1 + z)) + (1712*(1 + z^2)*H[-1, 4, z])/(1 + z) - 
           (28*(59 - 94*z + 57*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
           (2104*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
           (8*(-32 - 94*z + 49*z^2 + 241*z^3)*H[2, 2, z])/
            (3*(-1 + z)*(1 + z)) + (16*(1 + 183*z - 27*z^2 + 155*z^3)*
             H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
           (4*(-565 - 325*z + 26*z^2 + 2408*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) - (4*(-39 - 23*z + 123*z^2 + 355*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (32*(25 + 3*z + 19*z^2 + z^3)*
             H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(38 + 91*z + 6*z^2 + 83*z^3)*H[4, 0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(55 + 39*z + 43*z^2 + 27*z^3)*H[4, 1, z])/
            (3*(-1 + z)*(1 + z)) + (16*(91 + 147*z + 139*z^2 + 99*z^3)*
             H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(147 - 31*z + 147*z^2 + 33*z^3)*H[-3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(-7 + 51*z + 3*z^2 + 41*z^3)*
             H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(137 + 390*z + 137*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
           (16*(-109 + 45*z - 113*z^2 + 49*z^3)*H[-2, -1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (4*(-971 - 289*z + 346*z^2 + 482*z^3)*
             H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(-43 + 51*z - 39*z^2 + 47*z^3)*H[-2, 2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(-11 + 15*z)*(1 + z^2)*H[-2, 2, 1, z])/
            (3*(-1 + z)*(1 + z)) + (1456*(1 + z^2)*H[-1, -3, 0, z])/
            (3*(1 + z)) - (16*(191 + 462*z + 227*z^2)*H[-1, -2, 0, z])/
            (9*(1 + z)) - (1264*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) + 
           (16*(265 + 468*z + 265*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
           (736*(1 + z^2)*H[-1, -1, 3, z])/(1 + z) + 
           (16*(123 + 206*z + 132*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
           (16*(103 + 144*z + 103*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
           (1552*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) + 
           (8*(113 - 36*z + 113*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
           (128*(1 + z^2)*H[-1, 3, 1, z])/(1 + z) + 
           (1952*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) - 
           (16*(19 - 50*z + 37*z^2)*H[1, -2, 0, z])/(3*(-1 + z)) - 
           (160*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
           (4*(227 - 402*z + 239*z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
           (848*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) - 
           (8*(397 - 321*z + 334*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (4*(91 - 12*z + 61*z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
           (96*(1 + z^2)*H[1, 2, 2, z])/(-1 + z) + 
           (616*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) + 
           (320*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) + 
           (32*(33 + 51*z + 35*z^2 + 53*z^3)*H[2, -2, 0, z])/
            (3*(-1 + z)*(1 + z)) - (4*(641 + 305*z + 143*z^2 + 3071*z^3)*
             H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (4*(-257 - 425*z + 436*z^2 + 1768*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (176*(1 + z^2)*H[2, 1, 1, z])/
            (9*(-1 + z)) + (32*(-10 + 35*z - 19*z^2 + 26*z^3)*H[2, 1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (8*(-53 + 127*z - 85*z^2 + 95*z^3)*
             H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (88*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) + 
           (8*(-37 + 11*z + 23*z^2 + 87*z^3)*H[3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(55 + 55*z + 55*z^2 + 39*z^3)*
             H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (64*(-6 + 2*z - 7*z^2 + 3*z^3)*H[-2, -1, -1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(83 + 269*z + 187*z^2 + 165*z^3)*
             H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(103 + 225*z + 123*z^2 + 205*z^3)*H[-2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, -2, -1, 0, z])/
            (1 + z) + (760*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) - 
           (16*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
           (8*(89 - 174*z + 89*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
           (1600*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
           (4*(607 + 378*z + 535*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
           (2576*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
           (896*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) + 
           (4*(2261 + 3954*z + 2531*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
           (16*(31 - 8*z + 31*z^2)*H[-1, 2, 0, 0, z])/(1 + z) + 
           (32*(41 - 6*z + 41*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
           (8*(77 + 739*z + 141*z^2 + 2006*z^3)*H[0, 0, 0, 0, z])/
            (9*(-1 + z)*(1 + z)) + (160*(1 + z^2)*H[1, -2, -1, 0, z])/
            (3*(-1 + z)) + (480*(1 + z^2)*H[1, -2, 0, 0, z])/(-1 + z) - 
           (8*(444 - 359*z + 399*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) + 
           (160*(1 + z^2)*H[1, 1, -2, 0, z])/(-1 + z) - 
           (4*(531 - 830*z + 551*z^2)*H[1, 1, 0, 0, z])/(3*(-1 + z)) - 
           (8*(577 - 975*z + 574*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) + 
           (512*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) + 
           (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) + 
           (120*(1 + z^2)*H[1, 2, 1, 0, z])/(-1 + z) + 
           (8*(-127 + 165*z - 111*z^2 + 181*z^3)*H[2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(-221 + 263*z - 261*z^2 + 223*z^3)*
             H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(-97 + 191*z - 145*z^2 + 143*z^3)*H[2, 1, 1, 0, z])/
            (3*(-1 + z)*(1 + z)) - (864*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
            (1 + z) - (320*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(1 + z) - 
           (16*(47 + 30*z + 47*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) + 
           (16*z*(15 + 73*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (904*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
           (416*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) - 
           (8*(-157 + 95*z - 173*z^2 + 111*z^3)*H[-3, z]*zeta[2])/
            ((-1 + z)*(1 + z)) + (16*(-121 + 49*z - 127*z^2 + 55*z^3)*
             H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
           (1168*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) + 
           (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(-1 + z) + 
           (1600*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
           (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) - 
           (2*H[1, 2, z]*(-3053 + 4458*z - 2429*z^2 + 288*zeta[2] + 
              288*z^2*zeta[2]))/(9*(-1 + z)) - 
           (8*H[-1, 2, z]*(1981 + 3066*z + 1981*z^2 + 378*zeta[2] + 
              216*z*zeta[2] + 378*z^2*zeta[2]))/(27*(1 + z)) - 
           (2*H[1, 1, 0, z]*(-1551 + 2294*z - 1815*z^2 + 504*zeta[2] + 
              504*z^2*zeta[2]))/(9*(-1 + z)) - (4*H[1, 0, 0, z]*
             (-608 + 285*z - 557*z^2 + 522*zeta[2] + 522*z^2*zeta[2]))/
            (3*(-1 + z)) + (8*H[-1, -1, 0, z]*(-437 - 410*z - 509*z^2 + 
              759*zeta[2] + 759*z^2*zeta[2]))/(9*(1 + z)) - 
           (8*H[-1, 0, 0, z]*(1609 + 318*z + 1393*z^2 + 6237*zeta[2] + 
              324*z*zeta[2] + 6237*z^2*zeta[2]))/(27*(1 + z)) + 
           (4*H[2, 1, z]*(431 + 342*z - 175*z^2 - 86*z^3 - 312*zeta[2] + 
              168*z*zeta[2] - 360*z^2*zeta[2] + 120*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (2*H[3, z]*(-19388 - 5052*z + 13039*z^2 - 
              4881*z^3 - 828*zeta[2] + 3708*z*zeta[2] - 2988*z^2*zeta[2] + 
              3276*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           (2*H[0, 0, 0, z]*(4887 + 35993*z + 12249*z^2 + 9635*z^3 - 
              18144*zeta[2] + 720*z*zeta[2] - 13824*z^2*zeta[2] + 
              3600*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (8*H[-2, 0, z]*(-496 + 2023*z - 1141*z^2 - 620*z^3 - 
              3573*zeta[2] + 3321*z*zeta[2] - 4041*z^2*zeta[2] + 
              3789*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[2, 0, z]*(-11980 - 11128*z - 2743*z^2 - 10027*z^3 + 
              1872*zeta[2] + 9936*z*zeta[2] + 432*z^2*zeta[2] + 
              8496*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (4*H[1, 1, z]*(-369 + 814*z - 445*z^2 + 422*zeta[2] - 
              636*z*zeta[2] + 374*z^2*zeta[2] - 432*zeta[3] - 
              432*z^2*zeta[3]))/(9*(-1 + z)) - 
           (4*H[-1, -1, z]*(3091*zeta[2] + 5790*z*zeta[2] + 3091*z^2*zeta[
                2] + 2382*zeta[3] + 2382*z^2*zeta[3]))/(9*(1 + z)) - 
           (4*H[-1, 0, z]*(-7969 - 8502*z - 7969*z^2 + 4824*zeta[2] - 
              864*z*zeta[2] + 3528*z^2*zeta[2] + 12960*zeta[3] - 
              2592*z*zeta[3] + 12960*z^2*zeta[3]))/(81*(1 + z)) + 
           (2*H[1, 0, z]*(-16003 + 14649*z - 12862*z^2 + 19890*zeta[2] - 
              38772*z*zeta[2] + 17946*z^2*zeta[2] + 16200*zeta[3] + 
              16200*z^2*zeta[3]))/(81*(-1 + z)) + 
           (8*H[-2, z]*(640*zeta[2] - 466*z*zeta[2] - 437*z^2*zeta[2] + 
              263*z^3*zeta[2] + 669*zeta[3] - 393*z*zeta[3] + 
              717*z^2*zeta[3] - 441*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) + 
           (2*H[2, z]*(36938 - 25849*z - 52576*z^2 + 10211*z^3 + 
              11628*zeta[2] - 9756*z*zeta[2] - 12456*z^2*zeta[2] + 
              2664*z^3*zeta[2] + 35964*zeta[3] + 14796*z*zeta[3] + 
              36396*z^2*zeta[3] + 15228*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           (2*H[0, 0, z]*(-26750 - 32590*z - 6069*z^2 - 7325*z^3 - 
              25794*zeta[2] - 24966*z*zeta[2] + 19404*z^2*zeta[2] + 
              25740*z^3*zeta[2] + 38880*z*zeta[3] + 42768*z^3*zeta[3]))/
            (81*(-1 + z)*(1 + z)) + LQ*((4*(-1 + z)*(-202 + 189*zeta[3]))/9 - 
             (8*(1 + z^2)*H[0, z]*(-202 + 189*zeta[3]))/(27*(-1 + z))) + 
           Lp^2*((-88*(1 + z^2)*H[2, z])/(-1 + z) + (32*z*(1 + z^2)*H[3, z])/
              ((-1 + z)*(1 + z)) - (16*(1 + 3*z^2)*H[-2, 0, z])/(1 + z) + 
             (16*(5 - 12*z + 5*z^2)*H[-1, 0, z])/(3*(1 + z)) - 
             (32*(1 + z^2)*H[-1, 2, z])/(1 + z) - (4*(33 + 101*z + 99*z^2 + 
                119*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) - 
             (88*(1 + z^2)*H[1, 0, z])/(-1 + z) + (64*(1 + z^2)*H[-1, -1, 0, 
                z])/(1 + z) - (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
             (16*z*(1 + 3*z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
             (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (64*(1 + z^2)*H[-1, 
                z]*zeta[2])/(1 + z) - (4*H[1, z]*(-67 - 469*z + 72*zeta[2] + 
                72*z*zeta[2]))/9 - (2*H[0, z]*(-203 - 197*z - 531*z^2 - 
                537*z^3 + 216*z*zeta[2] + 360*z^3*zeta[2]))/(9*(-1 + z)*(1 + 
                z)) + LQ*((88*(1 + z^2)*H[0, z])/(3*(-1 + z)) + (16*(1 + z^2)*
                 H[-1, 0, z])/(1 + z) - (16*z*(1 + z^2)*H[0, 0, z])/
                ((-1 + z)*(1 + z)) + (2*(-67 - 536*z - 469*z^2 + 
                  108*zeta[2] + 144*z*zeta[2] + 108*z^2*zeta[2]))/
                (9*(1 + z))) - (8*(-151 + 151*z + 151*z^2 - 151*z^3 + 
                33*zeta[2] - 69*z*zeta[2] + 33*z^2*zeta[2] + 3*z^3*zeta[2] + 
                72*z*zeta[3] - 54*z^2*zeta[3] + 126*z^3*zeta[3]))/
              (9*(-1 + z)*(1 + z))) + (2*H[-1, z]*(5302*zeta[2] + 
              9804*z*zeta[2] + 4870*z^2*zeta[2] + 13224*zeta[3] + 
              26748*z*zeta[3] + 13548*z^2*zeta[3] - 11061*zeta[4] + 
              2376*z*zeta[4] - 11061*z^2*zeta[4]))/(27*(1 + z)) + 
           (2*H[1, z]*(15188 - 29128*z + 13940*z^2 - 3273*zeta[2] + 
              3234*z*zeta[2] + 183*z^2*zeta[2] - 60*zeta[3] - 
              1764*z*zeta[3] - 708*z^2*zeta[3] + 1458*zeta[4] + 
              1458*z^2*zeta[4]))/(27*(-1 + z)) + 
           (H[0, z]*(3510 - 27934*z + 19587*z^2 + 49087*z^3 - 87936*zeta[2] - 
              53208*z*zeta[2] + 111450*z^2*zeta[2] + 60138*z^3*zeta[2] - 
              23904*zeta[3] + 216*z*zeta[3] + 1368*z^2*zeta[3] - 
              5832*z^3*zeta[3] - 1836*zeta[4] - 21600*z*zeta[4] - 
              41796*z^2*zeta[4] - 37368*z^3*zeta[4]))/(81*(-1 + z)*(1 + z)) + 
           Lp*((4*(-91 - 57*z + 137*z^2 + 351*z^3)*H[3, z])/(3*(-1 + z)*(1 + 
                z)) - (8*(25 + 27*z + 15*z^2 + 17*z^3)*H[4, z])/
              ((-1 + z)*(1 + z)) + (16*(-7 + 3*z - 13*z^2 + 13*z^3)*H[-3, 0, 
                z])/((-1 + z)*(1 + z)) - (8*(-67 - 53*z - 31*z^2 + 79*z^3)*H[
                -2, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(-5 + 7*z)*(1 + z^2)*H[
                -2, 2, z])/((-1 + z)*(1 + z)) - (32*(56 + 81*z + 56*z^2)*H[
                -1, 2, z])/(3*(1 + z)) - (336*(1 + z^2)*H[-1, 3, z])/
              (1 + z) + 16*H[1, 1, z] + (32*(4 + 3*z + 4*z^2)*H[1, 2, z])/
              (3*(-1 + z)) - (192*(1 + z^2)*H[1, 3, z])/(-1 + z) + 
             (8*(58 + 105*z + 52*z^2 + 93*z^3)*H[2, 0, z])/(3*(-1 + z)*(1 + 
                z)) + (88*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
             (8*(-1 + 3*z + z^2 + 5*z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) - 
             (8*(1 + 15*z - z^2 + 17*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
             (32*(1 + z^2)*H[3, 1, z])/(-1 + z) - (16*(3 + 25*z + 9*z^2 + 
                19*z^3)*H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
             (40*(3 - 2*z + 3*z^2)*H[-2, 0, 0, z])/(-1 + z) - 
             (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 
             (16*(53 + 150*z + 53*z^2)*H[-1, -1, 0, z])/(3*(1 + z)) + 
             (928*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
             (8*(179 + 216*z + 179*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
             (112*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
             (2*(143 + 795*z + 429*z^2 + 1081*z^3)*H[0, 0, 0, z])/
              (3*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[1, -2, 0, z])/
              (-1 + z) + (20*(61 - 24*z + 61*z^2)*H[1, 0, 0, z])/
              (3*(-1 + z)) + (32*(4 + 3*z + 4*z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) - (48*(1 + z^2)*H[1, 1, 2, z])/(-1 + z) - 
             (32*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) - (32*(1 + z^2)*H[1, 2, 1, 
                z])/(-1 + z) - (16*(-3 - z + 3*z^2 + 5*z^3)*H[2, 0, 0, z])/
              ((-1 + z)*(1 + z)) - (8*(-1 + 3*z + z^2 + 5*z^3)*H[2, 1, 0, z])/
              ((-1 + z)*(1 + z)) - (96*(1 + z^2)*H[-1, -1, -1, 0, z])/
              (1 + z) + (256*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
             (200*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
             (8*z*(17 + 59*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (24*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
             (48*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
             (48*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) + 
             (8*(-43 + 31*z - 49*z^2 + 37*z^3)*H[-2, z]*zeta[2])/
              ((-1 + z)*(1 + z)) - (976*(1 + z^2)*H[-1, -1, z]*zeta[2])/
              (1 + z) + (32*H[-1, 0, z]*(25 - 84*z + 25*z^2 + 153*zeta[2] + 
                153*z^2*zeta[2]))/(9*(1 + z)) + (8*H[1, 0, z]*(-625 + 495*z - 
                616*z^2 + 162*zeta[2] + 162*z^2*zeta[2]))/(9*(-1 + z)) + 
             (4*H[2, z]*(-1682 - 1361*z + 190*z^2 - 131*z^3 + 504*z*zeta[2] - 
                72*z^2*zeta[2] + 432*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (4*H[0, 0, z]*(-682 - 1950*z - 1143*z^2 - 947*z^3 + 
                486*zeta[2] + 306*z*zeta[2] + 378*z^2*zeta[2] + 
                486*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (8*H[-1, z]*(277*zeta[2] + 474*z*zeta[2] + 277*z^2*zeta[2] + 
                288*zeta[3] + 288*z^2*zeta[3]))/(3*(1 + z)) - 
             (4*H[1, z]*(2317 - 3117*z + 800*z^2 + 1242*zeta[2] - 
                2484*z*zeta[2] + 1242*z^2*zeta[2] + 1404*zeta[3] + 
                2916*z^2*zeta[3]))/(27*(-1 + z)) - (2*H[0, z]*(-1277 - 
                9599*z - 4254*z^2 + 6012*z^3 - 2646*zeta[2] - 5310*z*
                 zeta[2] + 1890*z^2*zeta[2] + 6786*z^3*zeta[2] + 
                2700*z*zeta[3] + 1296*z^2*zeta[3] + 1620*z^3*zeta[3]))/
              (27*(-1 + z)*(1 + z)) + LQ*(-4*H[1, z] + (8*(1 + z^2)*H[3, z])/
                (-1 + z) - (16*(1 + z^2)*H[-2, 0, z])/(1 + z) + 24*(1 + z)*
                H[-1, 0, z] - (2*(11 - 36*z + 47*z^2)*H[0, 0, z])/
                (3*(-1 + z)) + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) + 
               (8*(1 + z^2)*H[2, 0, z])/(1 + z) - (16*(1 + z^2)*H[-1, -1, 0, 
                  z])/(1 + z) - (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
               (72*z*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
               (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*
                 H[1, 1, 0, z])/(-1 + z) - (8*(1 + z^2)*H[-1, z]*zeta[2])/
                (1 + z) - (2*H[0, z]*(-523 + 90*z - 523*z^2 + 180*zeta[2] + 
                  180*z^2*zeta[2]))/(9*(-1 + z)) + (2*(-1427 + 3043*z + 
                  1427*z^2 - 3043*z^3 + 324*zeta[2] - 648*z*zeta[2] - 
                  324*z^2*zeta[2] + 648*z^3*zeta[2] - 1134*zeta[3] - 
                  810*z*zeta[3] + 378*z^2*zeta[3] + 702*z^3*zeta[3]))/
                (27*(-1 + z)*(1 + z))) - (4*(-2669 + 2669*z + 2669*z^2 - 
                2669*z^3 - 294*zeta[2] - 5367*z*zeta[2] + 1902*z^2*zeta[2] + 
                3759*z^3*zeta[2] - 1539*zeta[3] - 6291*z*zeta[3] + 
                81*z^2*zeta[3] + 5805*z^3*zeta[3] + 2025*zeta[4] + 
                837*z*zeta[4] - 108*z^2*zeta[4] - 1944*z^3*zeta[4]))/
              (27*(-1 + z)*(1 + z))) - (-30698 + 30698*z + 30698*z^2 - 
             30698*z^3 + 163076*zeta[2] - 94814*z*zeta[2] - 
             151048*z^2*zeta[2] + 77098*z^3*zeta[2] - 26772*zeta[3] + 
             4260*z*zeta[3] - 44358*z^2*zeta[3] - 101022*z^3*zeta[3] - 
             28296*zeta[2]*zeta[3] + 19656*z*zeta[2]*zeta[3] - 
             21384*z^2*zeta[2]*zeta[3] + 41256*z^3*zeta[2]*zeta[3] - 
             495*zeta[4] + 86769*z*zeta[4] - 43614*z^2*zeta[4] - 
             116190*z^3*zeta[4] + 14256*zeta[5] - 49896*z*zeta[5] + 
             31104*z^2*zeta[5] - 103032*z^3*zeta[5])/(81*(-1 + z)*(1 + z)))))
 
dFragLarin["+"] = delta[1 - z] + as*CF*(6*(-1 + z) + 2*Lp*(1 + z) - 
       (4*(1 + z^2)*H[0, z])/(-1 + z)) - 32*as^3*CF^3*Lp^3*plusD[2, 1 - z] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + z))/3 - (4*(-23 + 79*z))/27 + 
         (20*(1 + z^2)*H[0, z])/(3*(-1 + z)) + Lp*((-16*(1 + 4*z))/9 + 
           (8*(1 + z^2)*H[0, z])/(3*(-1 + z))) - (4*(1 + z^2)*H[0, 0, z])/
          (3*(-1 + z))) + CA*CF*((11*Lp^2*(1 + z))/3 + 2*H[1, z] - 
         (4*(1 + z^2)*H[3, z])/(-1 + z) - (8*(1 + z^2)*H[-2, 0, z])/(1 + z) + 
         12*(1 + z)*H[-1, 0, z] + ((-37 + 12*z + 47*z^2)*H[0, 0, z])/
          (3*(-1 + z)) - 8*(-1 + z)*H[1, 0, z] - (4*(1 + z^2)*H[1, 2, z])/
          (-1 + z) + (4*(1 + z^2)*H[2, 0, z])/(1 + z) - 
         (8*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
         (12*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (36*(1 + z^2)*H[0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-127 + 174*z - 187*z^2 + 36*zeta[2] + 36*z^2*zeta[2]))/
          (3*(-1 + z)) + Lp*((-2*(-1 + 23*z^2)*H[0, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*(1 + z^2)*H[0, 0, z])/
            ((-1 + z)*(1 + z)) + (4*(-28 + 67*z + 95*z^2 - 18*z*zeta[2]))/
            (9*(1 + z))) - (-1327 + 2135*z + 1327*z^2 - 2135*z^3 + 
           540*zeta[2] - 216*z*zeta[2] - 540*z^2*zeta[2] + 216*z^3*zeta[2] - 
           432*zeta[3] - 756*z*zeta[3] + 324*z^2*zeta[3])/
          (27*(-1 + z)*(1 + z))) + CF^2*(-2*H[1, z] + 
         Lp^2*(4*(-1 + z) - 4*LQ*(1 + z) + (2*(1 + 3*z^2)*H[0, z])/(-1 + z) + 
           8*(1 + z)*H[1, z]) - 12*(-1 + z)*H[2, z] + (28*(1 + z^2)*H[3, z])/
          (-1 + z) + (16*(1 + z^2)*H[-2, 0, z])/(1 + z) - 
         24*(1 + z)*H[-1, 0, z] - (2*(2 - 22*z + 35*z^2)*H[0, 0, z])/
          (-1 + z) - 44*(-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/
          (-1 + z) + (4*(15 + 11*z)*(1 + z^2)*H[2, 0, z])/
          ((-1 + z)*(1 + z)) + (4*(1 + z^2)*H[2, 1, z])/(-1 + z) + 
         (16*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
         (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
         (2*(47 + 11*z + 69*z^2 + 33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (36*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (4*H[0, z]*(5 - 15*z + 14*z^2 + zeta[2] + z^2*zeta[2]))/(-1 + z) + 
         Lp*((12*(-1 + 2*z^2)*H[0, z])/(-1 + z) + 
           LQ*(-12*(-1 + z) + (8*(1 + z^2)*H[0, z])/(-1 + z)) + 
           24*(-1 + z)*H[1, z] - (24*(1 + z^2)*H[2, z])/(-1 + z) - 
           (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - (4*(7 + 3*z + 13*z^2 + 9*z^3)*
             H[0, 0, z])/((-1 + z)*(1 + z)) - (24*(1 + z^2)*H[1, 0, z])/
            (-1 + z) - (4*(-3 + 3*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
            (1 + z)) - (4*(13 - 13*z - 13*z^2 + 13*z^3 + 5*zeta[2] - 
            11*z*zeta[2] - 5*z^2*zeta[2] + 11*z^3*zeta[2] - 14*zeta[3] - 
            8*z*zeta[3] - 14*z^2*zeta[3] - 8*z^3*zeta[3]))/
          ((-1 + z)*(1 + z)))) + plusD[1, 1 - z]*(16*as^2*CF^2*Lp^2 + 
       as^3*(-32*CF^3*Lp^3*LQ + CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - 
           (64*Lp^3)/3)*Nf*TF + CA*CF^2*((176*Lp^3)/3 - 
           (32*Lp^2*(-67 + 18*zeta[2]))/9 - (32*Lp*(-202 + 189*zeta[3]))/
            27))) + plusD[0, 1 - z]*(-4*as*CF*Lp + 
       as^2*(8*CF^2*Lp^2*LQ + CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF^3*Lp^3*(-8*LQ^2 + 32*zeta[2]) + CF*Nf^2*TF^2*
          ((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((88*Lp^3*LQ)/3 - (16*Lp^2*LQ*(-67 + 18*zeta[2]))/9 - 
             (16*Lp*LQ*(-202 + 189*zeta[3]))/27) + CF*Nf*TF*
            ((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^2*(8 - (320*LQ)/9) - (32*Lp^3*LQ)/3 + 
           Lp*((-896*LQ)/27 - (4*(-55 + 48*zeta[3]))/3) - 
           (2*(-1711 + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - z]*(-2*as*CF*Lp*LQ + 
       as^2*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CF^2*Lp^2*(2*LQ^2 - 8*zeta[2]) + CA*CF*((-11*Lp^2*LQ)/3 + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CF^3*Lp^3*((-4*LQ^3)/3 + 16*LQ*zeta[2] - 
           (64*zeta[3])/3) + CF*Nf^2*TF^2*((-800*Lp*LQ)/81 - 
           (160*Lp^2*LQ)/27 - (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/
            729) + CA*(CF^2*(Lp^3*((22*LQ^2)/3 - (88*zeta[2])/3) + 
             Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + (16*zeta[2]*
                 (-202 + 189*zeta[3]))/27) + Lp^2*((-4*LQ^2*(-67 + 
                  18*zeta[2]))/9 - (16*(67*zeta[2] - 45*zeta[4]))/9)) + 
           CF*Nf*TF*((176*Lp^3*LQ)/27 - (4*Lp^2*LQ*(-289 + 36*zeta[2]))/27 - 
             (4*Lp*LQ*(-2051 + 360*zeta[2]))/81 - (2*LQ*(-31313 + 
                3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^3*((-8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*(4*LQ - (80*LQ^2)/9 + (320*zeta[2])/9) + 
           Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - (2*LQ*(-55 + 48*zeta[3]))/
              3) + (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27) + 
         CA^2*CF*((-242*Lp^3*LQ)/27 + (4*Lp^2*LQ*(-445 + 99*zeta[2]))/27 + 
           (Lp*LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + z))/27 - 
         (32*(47 - 46*z + 47*z^2)*H[0, z])/(81*(-1 + z)) + 
         Lp^2*((64*(1 + 4*z))/27 - (32*(1 + z^2)*H[0, z])/(9*(-1 + z))) + 
         (32*(49 - 48*z + 49*z^2)*H[0, 0, z])/(81*(-1 + z)) + 
         Lp*((160*(-1 + 11*z))/81 - (128*(4 - 3*z + 4*z^2)*H[0, z])/
            (27*(-1 + z)) + (64*(1 + z^2)*H[0, 0, z])/(9*(-1 + z))) - 
         (224*(1 + z^2)*H[0, 0, 0, z])/(27*(-1 + z)) + 
         (64*(-23 + 139*z + 81*zeta[3] + 81*z*zeta[3]))/729) + 
       CF^2*Nf*TF*(LQ*((224*(-1 + z))/9 - (448*(1 + z^2)*H[0, z])/
            (27*(-1 + z))) + Lp^3*((-16*(-1 + z))/3 + (16*LQ*(1 + z))/3 - 
           (8*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) - (32*(1 + z)*H[1, z])/3) - 
         (16*(144 + 140*z + 285*z^2 + 209*z^3)*H[3, z])/
          (27*(-1 + z)*(1 + z)) + (32*(51 + z)*(1 + z^2)*H[4, z])/
          (9*(-1 + z)*(1 + z)) - (128*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) - 
         (64*(31 - 6*z + 13*z^2)*H[-2, 0, z])/(27*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) - 
         (64*(31 + 42*z + 31*z^2)*H[-1, 2, z])/(27*(1 + z)) + 
         (512*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) - 
         (32*(7 + 6*z + 7*z^2)*H[1, 2, z])/(9*(-1 + z)) + 
         (160*(1 + z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (16*(214 + 346*z + 517*z^2 + 145*z^3)*H[2, 0, z])/
          (27*(-1 + z)*(1 + z)) - (64*(2 - z + 4*z^2)*H[2, 1, z])/
          (9*(-1 + z)) + (64*(3 + z)*(1 + z^2)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-41 + z)*(1 + z^2)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (64*(5 + 3*z)*(1 + z^2)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) + (160*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) - 
         (128*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (32*(83 + 6*z + 83*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) + 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (8*(529 + 579*z + 2695*z^2 + 645*z^3)*H[0, 0, 0, z])/
          (27*(-1 + z)*(1 + z)) - (16*(13 + 34*z + 13*z^2)*H[1, 0, 0, z])/
          (3*(-1 + z)) + (64*(3 - 16*z + 3*z^2)*H[1, 1, 0, z])/(9*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
         (544*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (128*(1 + z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
         (64*(31 + 4*z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (32*(25 + z)*(1 + z^2)*H[2, 1, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (64*(1 + z^2)*H[2, 1, 1, z])/(9*(-1 + z)) + 
         (512*(1 + z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
         (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (32*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (32*(101 + 7*z + 115*z^2 + 21*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) + (608*(1 + z^2)*H[1, 0, 0, 0, z])/
          (3*(-1 + z)) + (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
         (256*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (256*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) + 
         (32*H[1, 1, z]*(5 - 9*z + 4*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
          (9*(-1 + z)) - (128*H[-1, 0, z]*(-67 - 78*z - 67*z^2 + 45*zeta[2] + 
            45*z^2*zeta[2]))/(81*(1 + z)) - 
         (16*H[1, 0, z]*(-1291 + 1986*z - 1255*z^2 + 126*zeta[2] + 
            126*z^2*zeta[2]))/(81*(-1 + z)) - 
         (8*H[2, z]*(-1346 + 772*z + 163*z^2 - 1955*z^3 - 72*zeta[2] + 
            360*z*zeta[2] - 72*z^2*zeta[2] + 360*z^3*zeta[2]))/
          (81*(-1 + z)*(1 + z)) - (8*H[0, 0, z]*(-2558 + 1820*z - 673*z^2 - 
            4155*z^3 + 1368*zeta[2] + 792*z*zeta[2] + 1368*z^2*zeta[2] + 
            792*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
         Lp^2*((-8*(-11 + 6*z + 63*z^2)*H[0, z])/(9*(-1 + z)) + 
           LQ*((40*(1 + 7*z))/9 - (32*(1 + z^2)*H[0, z])/(3*(-1 + z))) - 
           (80*(1 + 7*z)*H[1, z])/9 + (32*(1 + z^2)*H[2, z])/(-1 + z) + 
           (64*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (16*(7 + 3*z + 13*z^2 + 9*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (32*(1 + z^2)*H[1, 0, z])/(-1 + z) + 
           (4*(-17 - 18*z - z^2 + 24*zeta[2] + 24*z^2*zeta[2]))/
            (9*(1 + z))) + (128*H[-1, z]*(5*zeta[2] + 15*z*zeta[2] + 
            5*z^2*zeta[2] - 3*zeta[3] - 3*z^2*zeta[3]))/(27*(1 + z)) + 
         (8*H[1, z]*(-425 + 811*z - 386*z^2 + 156*zeta[2] - 312*z*zeta[2] + 
            156*z^2*zeta[2] + 12*zeta[3] + 12*z^2*zeta[3]))/(27*(-1 + z)) + 
         (4*H[0, z]*(566 + 1252*z - 545*z^2 - 1231*z^3 + 1440*zeta[2] - 
            2112*z*zeta[2] - 396*z^2*zeta[2] + 2676*z^3*zeta[2] - 
            2376*zeta[3] - 1224*z*zeta[3] - 2376*z^2*zeta[3] - 
            1224*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
         Lp*((-16*(-166 + 269*z)*H[1, z])/27 + (16*(49 - 12*z + 73*z^2)*
             H[2, z])/(9*(-1 + z)) - (16*(15 + 7*z)*(1 + z^2)*H[3, z])/
            (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
           (64*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) + 
           (16*(27 + 14*z + 190*z^2 + 123*z^3)*H[0, 0, z])/
            (9*(-1 + z)*(1 + z)) + LQ*((8*(-85 + 197*z))/27 - 
             (280*(1 + z^2)*H[0, z])/(9*(-1 + z)) + (8*(1 + z^2)*H[0, 0, z])/
              (3*(-1 + z))) + (16*(67 - 24*z + 67*z^2)*H[1, 0, z])/
            (9*(-1 + z)) - (64*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
           (32*(9 + 5*z)*(1 + z^2)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
           (128*(1 + z^2)*H[-1, -1, 0, z])/(3*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(69 + 13*z + 95*z^2 + 39*z^3)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (304*(1 + z^2)*H[1, 0, 0, z])/
            (3*(-1 + z)) - (64*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) + 
           (64*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           (8*H[0, z]*(-238 + 362*z - 63*z^2 - 663*z^3 + 126*zeta[2] + 
              54*z*zeta[2] + 126*z^2*zeta[2] + 54*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (2*(-43 - 990*z - 947*z^2 + 192*zeta[2] - 
              288*z*zeta[2] + 480*z^2*zeta[2] + 432*zeta[3] + 864*z*zeta[3] + 
              432*z^2*zeta[3]))/(27*(1 + z))) + (2343 + 7923*z - 2343*z^2 - 
           7923*z^3 + 2144*zeta[2] - 2768*z*zeta[2] - 6232*z^2*zeta[2] + 
           5848*z^3*zeta[2] - 5376*zeta[3] - 16032*z*zeta[3] - 
           17328*z^2*zeta[3] + 4848*z^3*zeta[3] - 10872*zeta[4] - 
           4824*z*zeta[4] - 8280*z^2*zeta[4] - 2232*z^3*zeta[4])/
          (81*(-1 + z)*(1 + z))) + 
       CF^3*((-8*(-54 - 166*z - 81*z^2 + 331*z^3)*H[4, z])/
          (3*(-1 + z)*(1 + z)) - (32*(109 + 122*z + 135*z^2 + 148*z^3)*
           H[5, z])/(3*(-1 + z)*(1 + z)) - (32*(-31 + 41*z - 95*z^2 + 65*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - (16*(-34 + 26*z + 57*z^2)*
           H[-3, 0, z])/(3*(1 + z)) + (64*(-38 + 41*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-53 + 22*z + 42*z^2)*H[-2, 2, z])/
          (3*(1 + z)) + (32*(-53 + 57*z - 56*z^2 + 60*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (32*(25 + 26*z + 25*z^2)*H[-1, 3, z])/
          (3*(1 + z)) + (3872*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (32*(19 - 33*z + 20*z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (2672*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (8*(-93 - 25*z + 48*z^2 + 64*z^3)*H[2, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(239 + 67*z + 221*z^2 + 49*z^3)*H[2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (8*(67 - 21*z + 209*z^2 + 147*z^3)*
           H[3, 0, z])/(3*(-1 + z)*(1 + z)) - (8*(-25 + 17*z + 19*z^2 + z^3)*
           H[3, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(103 + 123*z + 115*z^2 + 127*z^3)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(283 + 123*z + 453*z^2 + 233*z^3)*
           H[4, 0, z])/(3*(-1 + z)*(1 + z)) - (32*(39 + 43*z^2)*H[4, 1, z])/
          (3*(-1 + z)) - (32*(63 + 31*z + 43*z^2 + 51*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-57 - 19*z - 173*z^2 + 49*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-59 + 27*z - 53*z^2 + 21*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-3 + 28*z + 46*z^2)*H[-2, -1, 0, z])/
          (3*(1 + z)) - (64*(-14 + 18*z - 15*z^2 + 19*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(81 - 283*z + 36*z^2 + 214*z^3)*
           H[-2, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(2 + z^2)*H[-2, 2, 0, z])/(3*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, 1, z])/(3*(1 + z)) + 
         (928*(1 + z^2)*H[-1, -3, 0, z])/(3*(1 + z)) - 
         (32*(22 + 54*z + 23*z^2)*H[-1, -2, 0, z])/(3*(1 + z)) - 
         (352*(1 + z^2)*H[-1, -2, 2, z])/(1 + z) + 
         (32*(127 + 236*z + 127*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (1984*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (192*(4 + 7*z + 4*z^2)*H[-1, 2, 0, z])/(1 + z) + 
         (32*(5 + 8*z + 5*z^2)*H[-1, 2, 1, z])/(1 + z) + 
         (416*(1 + z^2)*H[-1, 2, 2, z])/(1 + z) + 
         (32*(11 + 9*z + 11*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (320*(1 + z^2)*H[1, -3, 0, z])/(-1 + z) - 
         (32*(-5 + 3*z)*H[1, -2, 0, z])/3 + (64*(1 + z^2)*H[1, -2, 2, z])/
          (-1 + z) - (8*(-43 + 41*z)*H[1, 1, 2, z])/3 - 
         (256*(1 + z^2)*H[1, 1, 3, z])/(-1 + z) + 
         (8*(153 - 260*z + 149*z^2)*H[1, 2, 0, z])/(3*(-1 + z)) + 
         (32*(-5 + 4*z)*H[1, 2, 1, z])/3 - (240*(1 + z^2)*H[1, 2, 2, z])/
          (-1 + z) - (2272*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (416*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) - 
         (128*(7 + 6*z)*(1 + z^2)*H[2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(113 + 201*z + 208*z^2 + 24*z^3)*H[2, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-19 - 77*z - 35*z^2 + 59*z^3)*
           H[2, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-41 - 3*z - 35*z^2 + 3*z^3)*H[2, 1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(251 + 127*z + 249*z^2 + 125*z^3)*
           H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (448*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) - 
         (16*(175 + 107*z + 315*z^2 + 207*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(62 + 51*z + 69*z^2 + 56*z^3)*
           H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[3, 1, 1, z])/
          (-1 + z) + (64*(-7 + 11*z)*(1 + z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(75 - 11*z + 56*z^2 + 8*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-63 + 23*z - 71*z^2 + 31*z^3)*H[-2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (432*(1 + z^2)*H[-1, -2, 0, 0, z])/(1 + z) + 
         (160*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) - 
         (16*(47 + 45*z)*H[-1, -1, -1, 0, z])/3 - 
         (1408*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (8*(223 + 332*z + 217*z^2)*H[-1, -1, 0, 0, z])/(3*(1 + z)) - 
         (2528*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(1 + z) + 
         (8*(95 + 124*z + 95*z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
         (32*(31 + 12*z + 31*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (32*(35 + 6*z + 35*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(-293 + 429*z + 1853*z^2 + 207*z^3)*H[0, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, -2, -1, 0, z])/
          (3*(-1 + z)) - (832*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (576*(1 - z + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
         (320*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (8*(-97 + 87*z)*H[1, 1, 0, 0, z])/3 - 
         (8*(-91 + 89*z)*H[1, 1, 1, 0, z])/3 - 
         (288*(1 + z^2)*H[1, 1, 2, 0, z])/(-1 + z) - 
         (1904*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (800*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) - 
         (32*(56 + 22*z + 65*z^2 + 31*z^3)*H[2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (16*(-229 - z - 219*z^2 + 9*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-109 + 19*z - 91*z^2 + 37*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (576*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (832*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) - 
         (80*(29 - 6*z + 29*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) - 
         (8*(97 - 47*z + 487*z^2 + 55*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (3280*(1 + z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (1952*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) - 
         (16*(-89 + 195*z - 109*z^2 + 215*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (32*(-35 + 47*z - 37*z^2 + 49*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (416*(1 + z^2)*H[-1, -2, z]*zeta[2])/(1 + z) - 
         (160*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (1408*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
         (4*H[1, 2, z]*(-125 + 320*z - 203*z^2 + 4*zeta[2] + 4*z^2*zeta[2]))/
          (3*(-1 + z)) - (16*H[-1, 2, z]*(167 + 302*z + 167*z^2 + 
            12*zeta[2] - 12*z*zeta[2] + 12*z^2*zeta[2]))/(3*(1 + z)) - 
         (4*H[1, 1, 0, z]*(19 - 66*z + 47*z^2 + 64*zeta[2] + 64*z^2*zeta[2]))/
          (3*(-1 + z)) + (16*H[-1, -1, 0, z]*(-69 - 146*z - 77*z^2 + 
            103*zeta[2] + 103*z^2*zeta[2]))/(3*(1 + z)) + 
         (4*H[1, 0, 0, z]*(-219 + 276*z - 181*z^2 + 260*zeta[2] + 
            260*z^2*zeta[2]))/(3*(-1 + z)) - 
         (16*H[-1, 0, 0, z]*(-17 - 90*z - 25*z^2 + 268*zeta[2] - 
            18*z*zeta[2] + 268*z^2*zeta[2]))/(3*(1 + z)) - 
         (16*H[3, z]*(-9 + 6*z + 16*z^2 - 31*z^3 - 46*zeta[2] + 2*z*zeta[2] - 
            46*z^2*zeta[2] + 14*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) - 
         (8*H[2, 0, z]*(17 - 319*z + 125*z^2 + 461*z^3 - 124*zeta[2] + 
            20*z*zeta[2] - 84*z^2*zeta[2] + 60*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (4*H[2, 1, z]*(41 + 85*z - 37*z^2 - 81*z^3 - 
            84*zeta[2] + 76*z*zeta[2] - 60*z^2*zeta[2] + 100*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) - (16*H[-2, 0, z]*(31 + 116*z - 52*z^2 - 
            105*z^3 - 119*zeta[2] + 155*z*zeta[2] - 139*z^2*zeta[2] + 
            175*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         (4*H[0, 0, 0, z]*(439 + 399*z - 960*z^2 - 708*z^3 + 196*zeta[2] + 
            780*z*zeta[2] + 252*z^2*zeta[2] + 564*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + Lp^3*(4*LQ^2*(1 + z) + 4*(-1 + 3*z)*
            H[0, z] + 16*(-1 + z)*H[1, z] - (32*H[1, z]^2)/(-1 + z) + 
           LQ*(-8*(-1 + z) - (4*(1 + 3*z^2)*H[0, z])/(-1 + z) - 
             16*(1 + z)*H[1, z]) + (8*(1 + 3*z^2)*H[2, z])/(-1 + z) + 
           (4*(1 + 7*z^2)*H[0, 0, z])/(3*(-1 + z)) + 
           (16*(1 + z^2)*H[1, 0, z])/(-1 + z) + (32*(1 + z^2)*H[1, 1, z])/
            (-1 + z) - 8*(1 - z + 3*zeta[2] + 3*z*zeta[2])) + 
         (8*H[1, 0, z]*(549 - 1094*z + 533*z^2 + 170*zeta[2] - 
            264*z*zeta[2] + 184*z^2*zeta[2] - 124*zeta[3] - 124*z^2*zeta[3]))/
          (3*(-1 + z)) - (8*H[1, 1, z]*(-77 + 148*z - 71*z^2 + 32*zeta[2] - 
            64*z*zeta[2] + 32*z^2*zeta[2] + 132*zeta[3] + 132*z^2*zeta[3]))/
          (3*(-1 + z)) - (8*H[-1, -1, z]*(555*zeta[2] + 1036*z*zeta[2] + 
            553*z^2*zeta[2] + 366*zeta[3] + 366*z^2*zeta[3]))/(3*(1 + z)) + 
         (2*H[2, z]*(448 - 1692*z - 465*z^2 + 1675*z^3 - 316*zeta[2] - 
            116*z*zeta[2] + 448*z^2*zeta[2] + 488*z^3*zeta[2] - 
            1376*zeta[3] - 1920*z*zeta[3] - 1520*z^2*zeta[3] - 
            2064*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) + 
         (8*H[-1, 0, z]*(16 + 59*z + 70*z^2 + 51*z^3 + 12*z^4 + 2*z*zeta[2] + 
            84*z^2*zeta[2] + 4*z^3*zeta[2] - 376*z*zeta[3] - 48*z^2*zeta[3] - 
            376*z^3*zeta[3]))/(3*z*(1 + z)) + 
         (32*H[-2, z]*(28*zeta[2] - 53*z*zeta[2] - 19*z^2*zeta[2] + 
            44*z^3*zeta[2] + 42*zeta[3] - 52*z*zeta[3] + 45*z^2*zeta[3] - 
            55*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(-2050 + 370*z + 2051*z^2 - 465*z^3 + 48*z^4 + 
            120*zeta[2] + 840*z*zeta[2] - 852*z^2*zeta[2] - 
            2460*z^3*zeta[2] + 1520*zeta[3] + 240*z*zeta[3] + 
            1840*z^2*zeta[3] + 720*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) + 
         Lp^2*(LQ^2*(12*(-1 + z) - (8*(1 + z^2)*H[0, z])/(-1 + z)) - 
           48*(-1 + z)*H[1, z] + (16*(-4 + 2*z + 5*z^2)*H[2, z])/(-1 + z) - 
           (64*(2 + z + 4*z^2 + 3*z^3)*H[3, z])/((-1 + z)*(1 + z)) - 
           (32*(1 + 3*z^2)*H[-2, 0, z])/(1 + z) - 64*(1 + z)*H[-1, 0, z] - 
           (64*(1 + z^2)*H[-1, 2, z])/(1 + z) + (4*(-19 + 26*z + 5*z^2)*
             H[0, 0, z])/(-1 + z) + (8*(1 + 4*z + z^2)*H[1, 0, z])/(-1 + z) + 
           96*(-1 + z)*H[1, 1, z] - (128*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
           (32*(3 + 5*z^2)*H[2, 0, z])/(-1 + z) - (128*(1 + z^2)*H[2, 1, z])/
            (-1 + z) + (128*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
           (96*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (16*(3 + z + 13*z^2 + 7*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (160*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) + 
           (128*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
           (4*H[0, z]*(-31 - 9*z + 31*z^2 + 9*z^3 + 28*zeta[2] + 
              4*z*zeta[2] + 52*z^2*zeta[2] + 12*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) + LQ*((-24*(-1 + 2*z^2)*H[0, z])/(-1 + z) - 
             48*(-1 + z)*H[1, z] + (48*(1 + z^2)*H[2, z])/(-1 + z) + 
             (32*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*(7 + 3*z + 13*z^2 + 
                9*z^3)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (48*(1 + z^2)*H[1, 0, z])/(-1 + z) + (8*(-3 + 3*z^2 + 
                2*zeta[2] + 2*z^2*zeta[2]))/(1 + z)) - 
           (8*(26 - 26*z - 26*z^2 + 26*z^3 - 7*zeta[2] - 19*z*zeta[2] + 
              7*z^2*zeta[2] + 19*z^3*zeta[2] - 16*zeta[3] - 28*z^2*zeta[3] + 
              12*z^3*zeta[3]))/((-1 + z)*(1 + z))) + 
         (4*H[-1, z]*(530*zeta[2] + 916*z*zeta[2] + 514*z^2*zeta[2] + 
            892*zeta[3] + 1696*z*zeta[3] + 888*z^2*zeta[3] - 1237*zeta[4] - 
            132*z*zeta[4] - 1237*z^2*zeta[4]))/(3*(1 + z)) - 
         (2*H[1, z]*(1237 - 2433*z + 1196*z^2 + 734*zeta[2] - 
            1728*z*zeta[2] + 1010*z^2*zeta[2] - 1580*zeta[3] + 
            2720*z*zeta[3] - 1572*z^2*zeta[3] + 348*zeta[4] + 
            348*z^2*zeta[4]))/(3*(-1 + z)) - 
         (H[0, z]*(-5964 + 2386*z + 5867*z^2 - 2435*z^3 + 1352*zeta[2] - 
            1992*z*zeta[2] - 352*z^2*zeta[2] + 3840*z^3*zeta[2] + 
            24*zeta[3] + 2568*z*zeta[3] - 1320*z^2*zeta[3] - 
            3240*z^3*zeta[3] + 1472*zeta[4] + 432*z*zeta[4] + 
            2896*z^2*zeta[4] + 880*z^3*zeta[4]))/(3*(-1 + z)*(1 + z)) + 
         Lp*((-8*(-4 + 31*z^2 + 3*z^3)*H[3, z])/((-1 + z)*(1 + z)) + 
           (96*(7 + 4*z + 11*z^2 + 8*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
           (64*(-3 + 3*z - 9*z^2 + 7*z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (16*(1 + 12*z + 5*z^2)*H[-2, 0, z])/(1 + z) - 
           (256*(1 + z^2)*H[-2, 2, z])/(1 + z) - (192*(3 + 5*z + 3*z^2)*
             H[-1, 2, z])/(1 + z) - (160*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
           (8*(40 - 71*z + 39*z^2)*H[1, 0, z])/(-1 + z) - 16*H[1, 1, z] - 
           240*(-1 + z)*H[1, 2, z] + (416*(1 + z^2)*H[1, 3, z])/(-1 + z) - 
           (8*(-13 + 6*z + 43*z^2)*H[2, 0, z])/(-1 + z) - 
           88*(-1 + z)*H[2, 1, z] + (16*(29 + 25*z + 31*z^2 + 27*z^3)*
             H[2, 2, z])/((-1 + z)*(1 + z)) + 
           (8*(69 + 41*z + 123*z^2 + 87*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(37 + 39*z^2)*H[3, 1, z])/(-1 + z) - 
           (32*(-15 + 3*z - 13*z^2 + z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-15 + 3*z - 29*z^2 + 17*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (256*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 160*(1 + z)*
            H[-1, -1, 0, z] + (832*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (16*(13 + 8*z + 13*z^2)*H[-1, 0, 0, z])/(1 + z) + 
           (224*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) - 
           (4*(-55 - 27*z + 217*z^2 + 117*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(95 - 112*z + 95*z^2)*H[1, 0, 0, z])/(-1 + z) - 
           240*(-1 + z)*H[1, 1, 0, z] + (96*(1 + z^2)*H[1, 1, 2, z])/
            (-1 + z) + (464*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (80*(1 + z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (8*(69 + 61*z + 99*z^2 + 91*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(29 + 25*z + 31*z^2 + 27*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (48*(1 + z^2)*H[2, 1, 1, z])/
            (-1 + z) - (192*(1 + z^2)*H[-1, -1, -1, 0, z])/(1 + z) + 
           (592*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (4*(111 + 19*z + 409*z^2 + 133*z^3)*H[0, 0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (656*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) + 
           (16*(-1 + 13*z - 3*z^2 + 15*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (928*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + (4*H[2, z]*(-2 - 105*z + 18*z^2 + 121*z^3 - 
              48*zeta[2] - 48*z^2*zeta[2]))/((-1 + z)*(1 + z)) + 
           (32*H[-1, 0, z]*(-7 - 14*z - 7*z^2 + 12*zeta[2] + 12*z^2*zeta[2]))/
            (1 + z) - (4*H[0, 0, z]*(-73 + 60*z + 44*z^2 - 89*z^3 + 
              88*zeta[2] + 40*z*zeta[2] + 152*z^2*zeta[2] + 24*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) - (4*H[1, z]*(161 - 322*z + 161*z^2 + 
              24*zeta[2] - 48*z*zeta[2] + 24*z^2*zeta[2] - 100*zeta[3] - 
              100*z^2*zeta[3]))/(-1 + z) + (16*H[-1, z]*(41*zeta[2] + 
              70*z*zeta[2] + 41*z^2*zeta[2] + 48*zeta[3] + 48*z^2*zeta[3]))/
            (1 + z) - (2*H[0, z]*(102 + 282*z - 129*z^2 - 261*z^3 - 
              48*zeta[2] - 40*z*zeta[2] + 84*z^2*zeta[2] + 220*z^3*zeta[2] - 
              12*zeta[3] - 36*z*zeta[3] + 60*z^2*zeta[3] - 204*z^3*zeta[3]))/
            ((-1 + z)*(1 + z)) + LQ*(4*H[1, z] + 24*(-1 + z)*H[2, z] - 
             (56*(1 + z^2)*H[3, z])/(-1 + z) - (32*(1 + z^2)*H[-2, 0, z])/
              (1 + z) + 48*(1 + z)*H[-1, 0, z] + (4*(2 - 22*z + 35*z^2)*H[0, 
                0, z])/(-1 + z) + 88*(-1 + z)*H[1, 0, z] - 
             (16*(1 + z^2)*H[1, 2, z])/(-1 + z) - (8*(15 + 11*z)*(1 + z^2)*H[
                2, 0, z])/((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 1, z])/
              (-1 + z) - (32*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
             (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (4*(47 + 11*z + 69*z^2 + 
                33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (72*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (16*(1 + z^2)*H[1, 1, 0, 
                z])/(-1 + z) - (16*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (8*H[0, z]*(5 - 15*z + 14*z^2 + zeta[2] + z^2*zeta[2]))/
              (-1 + z) + (8*(13 - 13*z - 13*z^2 + 13*z^3 + 5*zeta[2] - 
                11*z*zeta[2] - 5*z^2*zeta[2] + 11*z^3*zeta[2] - 14*zeta[3] - 
                8*z*zeta[3] - 14*z^2*zeta[3] - 8*z^3*zeta[3]))/
              ((-1 + z)*(1 + z))) - (2*(725 - 725*z - 725*z^2 + 725*z^3 - 
              264*zeta[2] - 94*z*zeta[2] + 264*z^2*zeta[2] + 94*z^3*zeta[2] - 
              278*zeta[3] - 150*z*zeta[3] + 278*z^2*zeta[3] + 
              294*z^3*zeta[3] + 101*zeta[4] - 215*z*zeta[4] + 
              199*z^2*zeta[4] - 253*z^3*zeta[4]))/((-1 + z)*(1 + z))) + 
         (2*(452 - 452*z - 452*z^2 + 452*z^3 + 784*zeta[2] + 284*z*zeta[2] - 
            887*z^2*zeta[2] - 291*z^3*zeta[2] + 48*z^4*zeta[2] + 
            984*zeta[3] + 1380*z*zeta[3] - 1668*z^2*zeta[3] - 
            2448*z^3*zeta[3] + 32*zeta[2]*zeta[3] - 720*z*zeta[2]*zeta[3] + 
            400*z^2*zeta[2]*zeta[3] - 704*z^3*zeta[2]*zeta[3] + 200*zeta[4] - 
            3480*z*zeta[4] + 583*z^2*zeta[4] + 3387*z^3*zeta[4] - 
            3736*zeta[5] - 552*z*zeta[5] - 6056*z^2*zeta[5] - 
            840*z^3*zeta[5]))/(3*(-1 + z)*(1 + z))) + 
       CA^2*CF*((242*Lp^3*(1 + z))/27 - (4*(-512 - 901*z - 164*z^2 + 
            1325*z^3)*H[4, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-31 + 277*z - 137*z^2 + 171*z^3)*H[5, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(8 + 7*z + 13*z^2 + 2*z^3)*H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(35 - 452*z - 241*z^2 + 388*z^3)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (32*(-35 + 27*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-100 + 63*z + 53*z^2)*H[-2, 2, z])/
          (9*(1 + z)) + (4*(-215 + 199*z - 221*z^2 + 205*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (128*(7 + 3*z + 7*z^2)*H[-1, 3, z])/
          (9*(1 + z)) + (1600*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (4*(148 - 603*z + 175*z^2)*H[1, 3, z])/(9*(-1 + z)) - 
         (664*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (4*(-259 - 268*z - 67*z^2 + 206*z^3)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) + (8*(-107 - 11*z - 89*z^2 + 7*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-356 - 143*z - 203*z^2 + 454*z^3)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) - (8*(-28 - 48*z - 7*z^2 + 57*z^3)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) - (4*(-3 + 5*z)*(7 - 4*z + 5*z^2)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-2 + 25*z - 18*z^2 + 15*z^3)*H[4, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(5 + 21*z - z^2 + 15*z^3)*H[4, 1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(21 + 15*z + 14*z^2 + 22*z^3)*
           H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-22 + 32*z - 35*z^2 + 49*z^3)*H[-3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(43 + 13*z + 29*z^2 + 27*z^3)*
           H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(88 + 234*z + 217*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
         (8*(-17 + 73*z - 19*z^2 + 75*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (4*(160 - 955*z - 239*z^2 + 746*z^3)*
           H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (8*(-47 + 39*z - 45*z^2 + 37*z^3)*H[-2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, 1, z])/
          (3*(-1 + z)*(1 + z)) + (496*(1 + z^2)*H[-1, -3, 0, z])/
          (3*(1 + z)) + (8*(139 + 228*z + 106*z^2)*H[-1, -2, 0, z])/
          (9*(1 + z)) - (368*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) + 
         (16*(101 + 180*z + 101*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (608*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (8*(59 + 96*z + 68*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (16*(41 + 60*z + 41*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
         (464*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) + 
         (4*(127 + 18*z + 127*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (736*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
         (16*(-6 + 7*z + 2*z^2)*H[1, -2, 0, z])/(3*(-1 + z)) + 
         (32*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
         (4*(157 - 387*z + 142*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
         (224*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
         (4*(100 + 183*z + 43*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (4*(14 - z + 9*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
         (88*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (16*(37 + 21*z + 39*z^2 + 23*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(-713 - 626*z - 452*z^2 + 325*z^3)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-245 - 302*z - 221*z^2 + 220*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) + (4*(-69 + 35*z - 51*z^2 + 53*z^3)*
           H[2, 1, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-51 + 5*z - 25*z^2 + 31*z^3)*H[2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 2, 1, z])/(-1 + z) + 
         (16*(19 + 14*z + 22*z^2 + 11*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*z*(11 - 14*z + 7*z^2)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(3 - 2*z + 3*z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)) - (4*(119 + 105*z + 53*z^2 + 171*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(9 + 43*z - 2*z^2 + 54*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (56*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) - 
         (48*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (8*(67 - 45*z + 64*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
         (448*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (4*(1025 + 1803*z + 998*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (656*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
         (4*(281 + 549*z + 146*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (16*(43 + 6*z + 43*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (8*(59 + 6*z + 59*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(1394 - 180*z + 125*z^2 + 225*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(1 + z^2)*H[1, -2, -1, 0, z])/(-1 + z) - 
         (512*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (4*(548 + 189*z + 413*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
         (160*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (4*(380 - 1107*z + 353*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
         (32*(19 - 60*z + 19*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) - 
         (80*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 2, 0, 0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) + 
         (4*(27 + 115*z + 65*z^2 + 153*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (4*(-93 + 163*z - 63*z^2 + 193*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-93 + 67*z - 63*z^2 + 97*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (288*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (272*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) + 
         (4*(37 + 10*z + 37*z^2)*H[-1, 0, 0, 0, 0, z])/(1 + z) + 
         (56*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (296*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(-1 + z) + 
         (320*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) - 
         (16*(-49 + 69*z - 56*z^2 + 76*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (16*(-7 + 37*z - 9*z^2 + 39*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (272*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) - 
         (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (448*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) - 
         (8*H[-1, 2, z]*(1499 + 2694*z + 1499*z^2 + 27*zeta[2] - 
            54*z*zeta[2] + 27*z^2*zeta[2]))/(27*(1 + z)) + 
         (2*H[1, 2, z]*(-135 - 390*z - 11*z^2 + 168*zeta[2] + 
            168*z^2*zeta[2]))/(9*(-1 + z)) + 
         (8*H[-1, -1, 0, z]*(-361 - 478*z - 385*z^2 + 225*zeta[2] + 
            225*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(157 - 786*z + 93*z^2 + 312*zeta[2] + 
            312*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[1, 0, 0, z]*(48 - 829*z + 87*z^2 + 534*zeta[2] + 
            534*z^2*zeta[2]))/(9*(-1 + z)) - 
         (4*H[-1, 0, 0, z]*(1456 + 516*z + 1312*z^2 + 3501*zeta[2] - 
            162*z*zeta[2] + 3501*z^2*zeta[2]))/(27*(1 + z)) + 
         (4*H[2, 1, z]*(59 + 56*z - 59*z^2 - 56*z^3 - 36*zeta[2] + 
            84*z*zeta[2] - 12*z^2*zeta[2] + 108*z^3*zeta[2]))/
          (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-752 - 228*z + 1375*z^2 - 
            221*z^3 - 846*zeta[2] + 66*z*zeta[2] - 690*z^2*zeta[2] + 
            222*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) - 
         (8*H[-2, 0, z]*(-329 + 1331*z - 278*z^2 - 562*z^3 - 1125*zeta[2] + 
            1089*z*zeta[2] - 1269*z^2*zeta[2] + 1233*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) - (2*H[3, z]*(-976 + 2934*z + 2519*z^2 - 
            2607*z^3 - 918*zeta[2] + 486*z*zeta[2] - 738*z^2*zeta[2] + 
            1314*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         (2*H[0, 0, 0, z]*(529 - 2761*z - 15515*z^2 + 1067*z^3 - 
            1566*zeta[2] + 5238*z*zeta[2] - 3906*z^2*zeta[2] + 
            3402*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^2*((-22*(-1 + 23*z^2)*H[0, z])/(9*(-1 + z)) + 
           (88*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + (88*(1 + z^2)*H[0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (2*(-463 + 1780*z + 2243*z^2 - 
              396*z*zeta[2]))/(27*(1 + z))) + 
         (2*H[1, 0, z]*(1203 - 2297*z + 1026*z^2 + 338*zeta[2] - 
            1110*z*zeta[2] + 476*z^2*zeta[2] - 384*zeta[3] - 
            384*z^2*zeta[3]))/(9*(-1 + z)) + 
         (4*H[1, 1, z]*(179 - 319*z + 140*z^2 + 38*zeta[2] + 24*z*zeta[2] + 
            26*z^2*zeta[2] - 108*zeta[3] - 108*z^2*zeta[3]))/(9*(-1 + z)) - 
         (4*H[-1, -1, z]*(1145*zeta[2] + 2205*z*zeta[2] + 1148*z^2*zeta[2] + 
            642*zeta[3] + 642*z^2*zeta[3]))/(9*(1 + z)) - 
         (2*H[0, 0, z]*(-34901 + 6605*z + 20527*z^2 - 15919*z^3 + 540*z^4 + 
            9756*zeta[2] + 19710*z*zeta[2] - 7902*z^2*zeta[2] - 
            19332*z^3*zeta[2] + 10800*zeta[3] + 13824*z^2*zeta[3]))/
          (81*(-1 + z)*(1 + z)) + (2*H[2, z]*(778 - 6389*z - 889*z^2 + 
            6278*z^3 - 102*zeta[2] - 1074*z*zeta[2] + 1266*z^2*zeta[2] + 
            1518*z^3*zeta[2] - 1620*zeta[3] - 3924*z*zeta[3] - 
            1692*z^2*zeta[3] - 3996*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
         (4*H[-1, 0, z]*(432 + 5591*z + 6600*z^2 + 5267*z^3 + 270*z^4 - 
            1683*z*zeta[2] + 810*z^2*zeta[2] - 1062*z^3*zeta[2] - 
            2700*z*zeta[3] - 648*z^2*zeta[3] - 2700*z^3*zeta[3]))/
          (81*z*(1 + z)) + (4*H[-2, z]*(112*zeta[2] - 472*z*zeta[2] + 
            37*z^2*zeta[2] + 323*z^3*zeta[2] + 141*zeta[3] - 357*z*zeta[3] + 
            171*z^2*zeta[3] - 387*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) + 
         (4*H[-1, z]*(1915*zeta[2] + 3954*z*zeta[2] + 1843*z^2*zeta[2] + 
            2127*zeta[3] + 4527*z*zeta[3] + 2217*z^2*zeta[3] - 576*zeta[4] - 
            297*z*zeta[4] - 576*z^2*zeta[4]))/(27*(1 + z)) - 
         (2*H[1, z]*(6625 - 12407*z + 5782*z^2 + 867*zeta[2] - 
            2418*z*zeta[2] + 1551*z^2*zeta[2] - 2082*zeta[3] + 
            4590*z*zeta[3] - 2424*z^2*zeta[3] + 54*zeta[4] + 54*z^2*zeta[4]))/
          (27*(-1 + z)) - (H[0, z]*(11326 + 15908*z + 26448*z^2 + 22514*z^3 - 
            14568*zeta[2] - 22464*z*zeta[2] - 7746*z^2*zeta[2] + 
            2718*z^3*zeta[2] + 5688*zeta[3] - 4212*z*zeta[3] - 
            11808*z^2*zeta[3] - 4212*z^3*zeta[3] - 3699*zeta[4] + 
            13203*z*zeta[4] - 2781*z^2*zeta[4] + 8613*z^3*zeta[4]))/
          (81*(-1 + z)*(1 + z)) + Lp*((4*(-45 - 97*z - 21*z^2 + 119*z^3)*
             H[3, z])/(3*(-1 + z)*(1 + z)) + (4*(-1 + 15*z - 7*z^2 + 9*z^3)*
             H[4, z])/((-1 + z)*(1 + z)) - (8*(-3 - z - 5*z^2 + z^3)*
             H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(23 - 65*z - 19*z^2 + 25*z^3)*H[-2, 0, z])/(3*(-1 + z)*
             (1 + z)) - (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, z])/
            ((-1 + z)*(1 + z)) - (16*(41 + 60*z + 41*z^2)*H[-1, 2, z])/
            (3*(1 + z)) - (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           (88*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + (64*(1 + z^2)*H[1, 3, z])/
            (-1 + z) + (88*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
           (16*(5 - 2*z + 5*z^2)*H[-2, -1, 0, z])/(-1 + z) - 
           (8*(-5 + 9*z - 7*z^2 + 11*z^3)*H[-2, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(23 + 24*z + 23*z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) + (256*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (32*(10 + 9*z + 10*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(89 + 47*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(101 - 48*z + 101*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - 
           (88*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) + 
           (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
           (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
           (8*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) - 
           (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) - 
           (16*H[1, 0, z]*(11 - 22*z + 11*z^2 + 3*zeta[2] + 3*z^2*zeta[2]))/
            (3*(-1 + z)) + (8*H[2, z]*(28 + 56*z + 28*z^2 + 15*zeta[2] + 
              6*z*zeta[2] + 15*z^2*zeta[2]))/(3*(1 + z)) + 
           (8*H[-1, 0, z]*(131 - 6*z + 131*z^2 + 198*zeta[2] + 
              198*z^2*zeta[2]))/(9*(1 + z)) - 
           (4*H[0, 0, z]*(103 - 43*z - 881*z^2 - 199*z^3 - 63*zeta[2] + 
              135*z*zeta[2] - 153*z^2*zeta[2] + 81*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[0, z]*(3455 - 322*z - 1738*z^2 + 
              2363*z^3 - 819*zeta[2] - 1269*z*zeta[2] + 153*z^2*zeta[2] + 
              675*z^3*zeta[2] - 756*zeta[3] - 972*z^2*zeta[3]))/
            (27*(-1 + z)*(1 + z)) - (4*H[1, z]*(159 - 307*z + 148*z^2 + 
              24*zeta[2] - 48*z*zeta[2] + 24*z^2*zeta[2] - 108*zeta[3] - 
              108*z^2*zeta[3]))/(3*(-1 + z)) + 
           (8*H[-1, z]*(59*zeta[2] + 96*z*zeta[2] + 59*z^2*zeta[2] + 
              72*zeta[3] + 72*z^2*zeta[3]))/(3*(1 + z)) - 
           (25577 + 5429*z - 25577*z^2 - 5429*z^3 - 1512*zeta[2] - 
             20448*z*zeta[2] + 11160*z^2*zeta[2] + 10800*z^3*zeta[2] - 
             24624*zeta[3] - 12312*z*zeta[3] + 16200*z^2*zeta[3] + 
             3888*z^3*zeta[3] - 5103*zeta[4] + 567*z*zeta[4] - 
             9801*z^2*zeta[4] - 2511*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
         (106837 - 700895*z - 106837*z^2 + 700895*z^3 - 285984*zeta[2] + 
           749340*z*zeta[2] + 128484*z^2*zeta[2] - 631368*z^3*zeta[2] + 
           19440*z^4*zeta[2] + 492048*zeta[3] + 1049328*z*zeta[3] - 
           385884*z^2*zeta[3] - 619164*z^3*zeta[3] - 104976*zeta[2]*zeta[3] - 
           353808*z*zeta[2]*zeta[3] + 42768*z^2*zeta[2]*zeta[3] - 
           252720*z^3*zeta[2]*zeta[3] + 274752*zeta[4] - 739044*z*zeta[4] - 
           862002*z^2*zeta[4] - 24138*z^3*zeta[4] + 38880*zeta[5] - 
           157464*z*zeta[5] + 124416*z^2*zeta[5] + 64152*z^3*zeta[5])/
          (1458*(-1 + z)*(1 + z))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + z))/27 + 
           (8*(22 + 54*z + 127*z^2 + 15*z^3)*H[3, z])/(27*(-1 + z)*(1 + z)) + 
           (32*(-17 + 8*z)*(1 + z^2)*H[4, z])/(9*(-1 + z)*(1 + z)) + 
           (64*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) + 
           (32*(31 - 6*z + 13*z^2)*H[-2, 0, z])/(27*(1 + z)) - 
           (160*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) + 
           (32*(31 + 42*z + 31*z^2)*H[-1, 2, z])/(27*(1 + z)) - 
           (256*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) + 
           (8*(18 - 3*z + 25*z^2)*H[1, 2, z])/(9*(-1 + z)) - 
           (256*(1 + z^2)*H[1, 3, z])/(9*(-1 + z)) - 
           (8*(22 - 18*z - 59*z^2 + 61*z^3)*H[2, 0, z])/(9*(-1 + z)*
             (1 + z)) + (16*(1 + z)*H[2, 1, z])/9 - 
           (16*(11 + 2*z + 17*z^2 + 2*z^3)*H[2, 2, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(-25 + 17*z)*(1 + z^2)*H[3, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (64*(1 + z^2)*H[3, 1, z])/(9*(-1 + z)*(1 + z)) - 
           (64*(1 + z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
           (80*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) + 
           (64*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
           (16*(83 + 6*z + 83*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) - 
           (32*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
           (64*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
           (16*(-135 - 164*z - 519*z^2 + 10*z^3)*H[0, 0, 0, z])/
            (27*(-1 + z)*(1 + z)) + (800*z*H[1, 0, 0, z])/(9*(-1 + z)) - 
           (8*(8 - 63*z + 15*z^2)*H[1, 1, 0, z])/(9*(-1 + z)) - 
           (64*(1 + z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
           (224*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (16*(1 + z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
           (16*(55 + z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(-25 + 2*z - 19*z^2 + 2*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[-1, -1, -1, 0, z])/
            (9*(1 + z)) - (160*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
           (16*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (1504*(1 + z^2)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (928*(1 + z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
           (272*(1 + z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
           (128*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (128*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) + 
           (64*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) - 
           (8*H[1, 1, z]*(8 - 13*z + 5*z^2 + 8*zeta[2] + 8*z^2*zeta[2]))/
            (9*(-1 + z)) + (8*H[1, 0, z]*(-6 + z + 3*z^2 + 20*zeta[2] + 
              20*z^2*zeta[2]))/(9*(-1 + z)) + (64*H[-1, 0, z]*
             (-67 - 78*z - 67*z^2 + 45*zeta[2] + 45*z^2*zeta[2]))/
            (81*(1 + z)) + (8*H[2, z]*(-59 + 73*z + 56*z^2 - 76*z^3 - 
              102*zeta[2] + 24*z*zeta[2] + 6*z^2*zeta[2] + 24*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (16*H[0, 0, z]*(-912 + 181*z - 57*z^2 - 
              926*z^3 + 252*zeta[2] + 108*z*zeta[2] + 252*z^2*zeta[2] + 
              108*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
           Lp^2*((16*(5 + 17*z^2)*H[0, z])/(9*(-1 + z)) - 
             (32*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) - 
             (32*(1 + z^2)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) - 
             (4*(-23 + 578*z + 601*z^2 - 72*z*zeta[2]))/(27*(1 + z))) - 
           (8*H[1, z]*(-98 + 148*z - 50*z^2 + 66*zeta[2] - 195*z*zeta[2] + 
              129*z^2*zeta[2] - 48*zeta[3] - 48*z^2*zeta[3]))/(27*(-1 + z)) - 
           (64*H[-1, z]*(5*zeta[2] + 15*z*zeta[2] + 5*z^2*zeta[2] - 
              3*zeta[3] - 3*z^2*zeta[3]))/(27*(1 + z)) - 
           (8*H[0, z]*(-2165 + 269*z - 293*z^2 - 2727*z^3 + 762*zeta[2] + 
              54*z*zeta[2] + 339*z^2*zeta[2] + 927*z^3*zeta[2] - 
              720*zeta[3] - 432*z*zeta[3] - 720*z^2*zeta[3] - 
              432*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           Lp*((16*(-3 + 2*z)*H[1, z])/3 - (16*(1 + z)*H[2, z])/3 - 
             (16*(-3 + z)*(1 + z^2)*H[3, z])/(3*(-1 + z)*(1 + z)) + 
             (32*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) - 
             (32*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) + 
             (64*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) - 
             (16*(12 + 19*z + 72*z^2 + 25*z^3)*H[0, 0, z])/(9*(-1 + z)*(1 + 
                z)) + (64*(-1 + z)*H[1, 0, z])/3 + (32*(1 + z^2)*H[1, 2, z])/
              (3*(-1 + z)) - (32*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
             (64*(1 + z^2)*H[-1, -1, 0, z])/(3*(1 + z)) + 
             (64*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
             (224*(1 + z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (112*(1 + z^2)*H[1, 0, 0, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
             (32*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) - 
             (8*H[0, z]*(-553 + 89*z - 43*z^2 - 685*z^3 + 90*zeta[2] + 
                54*z*zeta[2] + 90*z^2*zeta[2] + 54*z^3*zeta[2]))/
              (27*(-1 + z)*(1 + z)) + (4*(-1159 + 5261*z + 1159*z^2 - 
                5261*z^3 + 540*zeta[2] - 1260*z*zeta[2] + 180*z^2*zeta[2] + 
                540*z^3*zeta[2] - 648*zeta[3] - 648*z*zeta[3] - 
                648*z^2*zeta[3] - 648*z^3*zeta[3]))/(81*(-1 + z)*(1 + z))) + 
           (2*(-64105 + 126731*z + 64105*z^2 - 126731*z^3 + 22140*zeta[2] - 
              22428*z*zeta[2] - 14400*z^2*zeta[2] + 14040*z^3*zeta[2] - 
              37692*zeta[3] - 20844*z*zeta[3] + 17496*z^2*zeta[3] - 
              25272*z^3*zeta[3] + 47304*zeta[4] + 23004*z*zeta[4] + 
              21060*z^2*zeta[4] + 18144*z^3*zeta[4]))/(729*(-1 + z)*
             (1 + z))) + CF^2*(Lp^3*((44*(-1 + z))/3 - (44*LQ*(1 + z))/3 + 
             (22*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) + (88*(1 + z)*H[1, z])/
              3) + (20*(-237 - 503*z - 138*z^2 + 748*z^3)*H[4, z])/
            (9*(-1 + z)*(1 + z)) + (16*(63 + 230*z - 25*z^2 + 142*z^3)*
             H[5, z])/(3*(-1 + z)*(1 + z)) + (16*(1 + 69*z - 43*z^2 + 73*z^3)*
             H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(172 - 1084*z - 575*z^2 + 947*z^3)*H[-3, 0, z])/
            (9*(-1 + z)*(1 + z)) - (32*(-108 + 95*z)*(1 + z^2)*H[-3, 2, z])/
            (3*(-1 + z)*(1 + z)) + (8*(-359 + 192*z + 232*z^2)*H[-2, 2, z])/
            (9*(1 + z)) - (8*(-321 + 313*z - 333*z^2 + 325*z^3)*H[-2, 3, z])/
            (3*(-1 + z)*(1 + z)) - (16*(187 + 126*z + 187*z^2)*H[-1, 3, z])/
            (9*(1 + z)) - (1712*(1 + z^2)*H[-1, 4, z])/(1 + z) + 
           (28*(45 - 114*z + 47*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
           (2104*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
           (8*(-125 - 137*z - 22*z^2 + 120*z^3)*H[2, 2, z])/
            (3*(-1 + z)*(1 + z)) - (16*(-183 - z - 155*z^2 + 27*z^3)*
             H[2, 3, z])/(3*(-1 + z)*(1 + z)) + 
           (4*(-587 - 635*z - 1280*z^2 + 958*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) + (4*(-205 - 309*z - 127*z^2 + 225*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (32*(3 + 25*z + z^2 + 19*z^3)*
             H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(91 + 38*z + 83*z^2 + 6*z^3)*H[4, 0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(39 + 55*z + 27*z^2 + 43*z^3)*H[4, 1, z])/
            (3*(-1 + z)*(1 + z)) + (16*(147 + 91*z + 99*z^2 + 139*z^3)*
             H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-31 + 147*z + 33*z^2 + 147*z^3)*H[-3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(51 - 7*z + 41*z^2 + 3*z^3)*
             H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(79 + 318*z + 355*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) + 
           (16*(-45 + 109*z - 49*z^2 + 113*z^3)*H[-2, -1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (4*(563 - 2759*z - 370*z^2 + 2134*z^3)*
             H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (16*(-51 + 43*z - 47*z^2 + 39*z^3)*H[-2, 2, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(-15 + 11*z)*(1 + z^2)*H[-2, 2, 1, z])/
            (3*(-1 + z)*(1 + z)) - (1456*(1 + z^2)*H[-1, -3, 0, z])/
            (3*(1 + z)) - (16*(73 + 66*z + 37*z^2)*H[-1, -2, 0, z])/
            (9*(1 + z)) + (1264*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) - 
           (16*(329 + 596*z + 329*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
           (736*(1 + z^2)*H[-1, -1, 3, z])/(1 + z) - 
           (16*(131 + 222*z + 140*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
           (16*(127 + 192*z + 127*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
           (1552*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
           (8*(149 + 36*z + 149*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 3, 1, z])/(1 + z) + 
           (1952*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) - 
           (16*(-17 + 22*z + z^2)*H[1, -2, 0, z])/(3*(-1 + z)) - 
           (160*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) + 
           (4*(133 - 318*z + 121*z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
           (848*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
           (8*(143 - 759*z + 206*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (4*(91 - 12*z + 61*z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
           (96*(1 + z^2)*H[1, 2, 2, z])/(-1 + z) + 
           (616*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) + 
           (320*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) + 
           (32*(51 + 33*z + 53*z^2 + 35*z^3)*H[2, -2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (4*(-1529 - 1937*z - 1559*z^2 + 865*z^3)*
             H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (4*(-373 - 1057*z - 826*z^2 + 734*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (176*(1 + z^2)*H[2, 1, 1, z])/
            (9*(-1 + z)) - (32*(-35 + 10*z - 26*z^2 + 19*z^3)*H[2, 1, 2, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-127 + 53*z - 95*z^2 + 85*z^3)*
             H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (88*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) + 
           (8*(11 - 37*z + 87*z^2 + 23*z^3)*H[3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(55 + 55*z + 39*z^2 + 55*z^3)*
             H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (64*(-2 + 6*z - 3*z^2 + 7*z^3)*H[-2, -1, -1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(269 + 83*z + 165*z^2 + 187*z^3)*
             H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(225 + 103*z + 205*z^2 + 123*z^3)*H[-2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-1, -2, -1, 0, z])/
            (1 + z) - (760*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
           (16*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
           (8*(7 + 366*z + 7*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
           (1600*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) - 
           (4*(2719 + 4602*z + 2647*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
           (2576*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
           (896*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
           (4*(293 + 18*z + 563*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (16*(39 + 8*z + 39*z^2)*H[-1, 2, 0, 0, z])/(1 + z) - 
           (32*(47 + 6*z + 47*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
           (8*(1555 - 373*z + 1010*z^2 + 771*z^3)*H[0, 0, 0, 0, z])/
            (9*(-1 + z)*(1 + z)) + (160*(1 + z^2)*H[1, -2, -1, 0, z])/
            (3*(-1 + z)) + (480*(1 + z^2)*H[1, -2, 0, 0, z])/(-1 + z) - 
           (8*(152 + 225*z + 107*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) + 
           (160*(1 + z^2)*H[1, 1, -2, 0, z])/(-1 + z) + 
           (4*(437 - 1106*z + 417*z^2)*H[1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(287 - 753*z + 290*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) + 
           (512*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) + 
           (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) + 
           (120*(1 + z^2)*H[1, 2, 1, 0, z])/(-1 + z) - 
           (8*(-165 + 127*z - 181*z^2 + 111*z^3)*H[2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-263 + 221*z - 223*z^2 + 261*z^3)*
             H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-191 + 97*z - 143*z^2 + 145*z^3)*H[2, 1, 1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (864*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
            (1 + z) + (320*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(1 + z) + 
           (16*(17 - 30*z + 17*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) + 
           (16*(15 + 73*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (904*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
           (416*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(-95 + 157*z - 111*z^2 + 173*z^3)*H[-3, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (16*(-49 + 121*z - 55*z^2 + 127*z^3)*
             H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
           (1168*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) + 
           (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(-1 + z) - 
           (1600*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
           (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
           (8*H[-1, 2, z]*(4501 + 8106*z + 4501*z^2 + 162*zeta[2] - 
              216*z*zeta[2] + 162*z^2*zeta[2]))/(27*(1 + z)) - 
           (2*H[1, 2, z]*(223 - 2094*z + 847*z^2 + 288*zeta[2] + 
              288*z^2*zeta[2]))/(9*(-1 + z)) - (2*H[1, 1, 0, z]*
             (237 - 1282*z - 27*z^2 + 504*zeta[2] + 504*z^2*zeta[2]))/
            (9*(-1 + z)) - (4*H[1, 0, 0, z]*(-292 - 347*z - 241*z^2 + 
              522*zeta[2] + 522*z^2*zeta[2]))/(3*(-1 + z)) - 
           (8*H[-1, -1, 0, z]*(-929 - 1394*z - 1001*z^2 + 759*zeta[2] + 
              759*z^2*zeta[2]))/(9*(1 + z)) + (8*H[-1, 0, 0, z]*
             (1303 - 294*z + 1087*z^2 + 5913*zeta[2] - 324*z*zeta[2] + 
              5913*z^2*zeta[2]))/(27*(1 + z)) - 
           (4*H[2, 1, z]*(-19 + 166*z - 237*z^2 - 422*z^3 - 168*zeta[2] + 
              312*z*zeta[2] - 120*z^2*zeta[2] + 360*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-5584 + 2960*z - 
              15571*z^2 - 17683*z^3 + 9936*zeta[2] + 1872*z*zeta[2] + 
              8496*z^2*zeta[2] + 432*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           (2*H[3, z]*(1332 + 6920*z + 8601*z^2 - 571*z^3 - 3708*zeta[2] + 
              828*z*zeta[2] - 3276*z^2*zeta[2] + 2988*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (8*H[-2, 0, z]*(-379 + 3706*z - 
              1024*z^2 - 2069*z^3 - 3321*zeta[2] + 3573*z*zeta[2] - 
              3789*z^2*zeta[2] + 4041*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[0, 0, 0, z]*(-911 + 3891*z - 44717*z^2 - 21027*z^3 - 
              720*zeta[2] + 18144*z*zeta[2] - 3600*z^2*zeta[2] + 
              13824*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[1, 0, z]*(86491 - 155625*z + 83350*z^2 + 4302*zeta[2] - 
              9612*z*zeta[2] + 6246*z^2*zeta[2] - 16200*zeta[3] - 
              16200*z^2*zeta[3]))/(81*(-1 + z)) + 
           (4*H[1, 1, z]*(-551 + 1026*z - 475*z^2 + 58*zeta[2] - 
              324*z*zeta[2] + 106*z^2*zeta[2] + 432*zeta[3] + 
              432*z^2*zeta[3]))/(9*(-1 + z)) + 
           (4*H[-1, -1, z]*(3955*zeta[2] + 7518*z*zeta[2] + 3955*z^2*zeta[
                2] + 2382*zeta[3] + 2382*z^2*zeta[3]))/(9*(1 + z)) + 
           (2*H[0, 0, z]*(-109600 + 34360*z + 67957*z^2 - 67179*z^3 + 
              1728*z^4 + 31410*zeta[2] + 50022*z*zeta[2] - 26748*z^2*zeta[
                2] - 60300*z^3*zeta[2] + 38880*zeta[3] + 42768*z^2*zeta[3]))/
            (81*(-1 + z)*(1 + z)) - (2*H[2, z]*(24466 - 66539*z - 8828*z^2 + 
              82177*z^3 - 11520*zeta[2] - 8928*z*zeta[2] + 16020*z^2*zeta[
                2] + 12348*z^3*zeta[2] - 14796*zeta[3] - 35964*z*zeta[3] - 
              15228*z^2*zeta[3] - 36396*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
           (4*H[-1, 0, z]*(1296 + 12775*z + 15090*z^2 + 11911*z^3 + 864*z^4 - 
              3312*z*zeta[2] + 3888*z^2*zeta[2] - 2016*z^3*zeta[2] - 
              15552*z*zeta[3] - 2592*z^2*zeta[3] - 15552*z^3*zeta[3]))/
            (81*z*(1 + z)) - (8*H[-2, z]*(280*zeta[2] - 790*z*zeta[2] - 
              77*z^2*zeta[2] + 587*z^3*zeta[2] + 393*zeta[3] - 
              669*z*zeta[3] + 441*z^2*zeta[3] - 717*z^3*zeta[3]))/
            (9*(-1 + z)*(1 + z)) + LQ*((4*(-1 + z)*(-202 + 189*zeta[3]))/9 - 
             (8*(1 + z^2)*H[0, z]*(-202 + 189*zeta[3]))/(27*(-1 + z))) + 
           Lp^2*((-8*(7 + 15*z^2)*H[2, z])/(-1 + z) + (32*(1 + z^2)*H[3, z])/
              ((-1 + z)*(1 + z)) + (16*(1 + 3*z^2)*H[-2, 0, z])/(1 + z) - 
             (16*(5 - 12*z + 5*z^2)*H[-1, 0, z])/(3*(1 + z)) + 
             (32*(1 + z^2)*H[-1, 2, z])/(1 + z) - (4*(53 + 9*z + 167*z^2 + 
                123*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) - 
             (88*(1 + z^2)*H[1, 0, z])/(-1 + z) - (64*(1 + z^2)*H[-1, -1, 0, 
                z])/(1 + z) + (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
             (16*(1 + 3*z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
             (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (64*(1 + z^2)*H[-1, 
                z]*zeta[2])/(1 + z) - (4*H[1, z]*(77 - 613*z + 72*zeta[2] + 
                72*z*zeta[2]))/9 + (2*H[0, z]*(227 - 67*z + 507*z^2 + 
                801*z^3 - 216*zeta[2] - 360*z^2*zeta[2]))/(9*(-1 + z)*(1 + 
                z)) + LQ*((8*(5 + 17*z^2)*H[0, z])/(3*(-1 + z)) - 
               (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - (16*(1 + z^2)*H[0, 0, z])/
                ((-1 + z)*(1 + z)) + (2*(77 - 536*z - 613*z^2 + 36*zeta[2] + 
                  144*z*zeta[2] + 36*z^2*zeta[2]))/(9*(1 + z))) + 
             (8*(163 - 163*z - 163*z^2 + 163*z^3 - 39*zeta[2] - 
                69*z*zeta[2] + 105*z^2*zeta[2] + 3*z^3*zeta[2] - 72*zeta[3] - 
                126*z^2*zeta[3] + 54*z^3*zeta[3]))/(9*(-1 + z)*(1 + z))) - 
           (2*H[-1, z]*(12430*zeta[2] + 24060*z*zeta[2] + 11998*z^2*zeta[2] + 
              16536*zeta[3] + 33372*z*zeta[3] + 16860*z^2*zeta[3] - 
              13437*zeta[4] - 2376*z*zeta[4] - 13437*z^2*zeta[4]))/
            (27*(1 + z)) + (2*H[1, z]*(22408 - 43568*z + 21160*z^2 + 
              5403*zeta[2] - 14118*z*zeta[2] + 8859*z^2*zeta[2] - 
              7116*zeta[3] + 12348*z*zeta[3] - 7764*z^2*zeta[3] + 
              1458*zeta[4] + 1458*z^2*zeta[4]))/(27*(-1 + z)) + 
           (H[0, z]*(-122410 + 76186*z + 143563*z^2 - 53089*z^3 + 
              18504*zeta[2] - 60216*z*zeta[2] - 11574*z^2*zeta[2] + 
              83730*z^3*zeta[2] + 37368*zeta[3] + 12384*z*zeta[3] - 
              53352*z^2*zeta[3] - 24552*z^3*zeta[3] - 21600*zeta[4] - 
              1836*z*zeta[4] - 37368*z^2*zeta[4] - 41796*z^3*zeta[4]))/
            (81*(-1 + z)*(1 + z)) + Lp*((-4*(-105 - 275*z - 189*z^2 + 
                229*z^3)*H[3, z])/(3*(-1 + z)*(1 + z)) - 
             (8*(27 + 25*z + 17*z^2 + 15*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
             (16*(-3 + 7*z - 13*z^2 + 13*z^3)*H[-3, 0, z])/((-1 + z)*(1 + 
                z)) - (8*(43 - 163*z - 17*z^2 + 65*z^3)*H[-2, 0, z])/
              (3*(-1 + z)*(1 + z)) + (64*(-7 + 5*z)*(1 + z^2)*H[-2, 2, z])/
              ((-1 + z)*(1 + z)) + (32*(68 + 105*z + 68*z^2)*H[-1, 2, z])/
              (3*(1 + z)) + (336*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
             16*H[1, 1, z] + (32*(1 + 9*z + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
             (192*(1 + z^2)*H[1, 3, z])/(-1 + z) + (8*(54 + 25*z + 144*z^2 + 
                85*z^3)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (88*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
             (8*(3 - z + 5*z^2 + z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) + 
             (8*(-15 - z - 17*z^2 + z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
             (32*(1 + z^2)*H[3, 1, z])/(-1 + z) - (16*(25 + 3*z + 19*z^2 + 
                9*z^3)*H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
             (40*(1 + z)^2*H[-2, 0, 0, z])/(-1 + z) + 
             (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 
             (16*(31 + 18*z + 31*z^2)*H[-1, -1, 0, z])/(3*(1 + z)) - 
             (928*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
             (8*(119 + 96*z + 119*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
             (112*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
             (2*(651 - 145*z + 1225*z^2 + 717*z^3)*H[0, 0, 0, z])/
              (3*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[1, -2, 0, z])/
              (-1 + z) + (4*(281 - 72*z + 281*z^2)*H[1, 0, 0, z])/
              (3*(-1 + z)) + (32*(1 + 9*z + z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) - (48*(1 + z^2)*H[1, 1, 2, z])/(-1 + z) - 
             (32*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) - (32*(1 + z^2)*H[1, 2, 1, 
                z])/(-1 + z) - (16*(-1 - 3*z + 5*z^2 + 3*z^3)*H[2, 0, 0, z])/
              ((-1 + z)*(1 + z)) - (8*(3 - z + 5*z^2 + z^3)*H[2, 1, 0, z])/
              ((-1 + z)*(1 + z)) + (96*(1 + z^2)*H[-1, -1, -1, 0, z])/
              (1 + z) - (256*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
             (200*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
             (8*(17 + 59*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (24*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
             (48*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
             (48*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
             (8*(-31 + 43*z - 37*z^2 + 49*z^3)*H[-2, z]*zeta[2])/
              ((-1 + z)*(1 + z)) + (976*(1 + z^2)*H[-1, -1, z]*zeta[2])/
              (1 + z) - (32*H[-1, 0, z]*(34 - 66*z + 34*z^2 + 153*zeta[2] + 
                153*z^2*zeta[2]))/(9*(1 + z)) + (8*H[1, 0, z]*(-781 + 807*z - 
                772*z^2 + 162*zeta[2] + 162*z^2*zeta[2]))/(9*(-1 + z)) - 
             (4*H[2, z]*(572 - 469*z + 920*z^2 + 1961*z^3 - 504*zeta[2] - 
                432*z^2*zeta[2] + 72*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (4*H[0, 0, z]*(-603 + 545*z - 2294*z^2 - 2370*z^3 + 
                306*zeta[2] + 486*z*zeta[2] + 486*z^2*zeta[2] + 
                378*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (4*H[1, z]*(6665 - 14847*z + 8182*z^2 + 270*zeta[2] - 
                540*z*zeta[2] + 270*z^2*zeta[2] - 1404*zeta[3] - 
                2916*z^2*zeta[3]))/(27*(-1 + z)) - (8*H[-1, z]*(241*zeta[2] + 
                402*z*zeta[2] + 241*z^2*zeta[2] + 288*zeta[3] + 
                288*z^2*zeta[3]))/(3*(1 + z)) + (2*H[0, z]*(9941 + 3251*z - 
                6354*z^2 + 2280*z^3 - 3006*zeta[2] - 5886*z*zeta[2] + 
                1530*z^2*zeta[2] + 6642*z^3*zeta[2] - 2700*zeta[3] - 
                1620*z^2*zeta[3] - 1296*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
             LQ*(-4*H[1, z] + (8*(1 + z^2)*H[3, z])/(-1 + z) + (16*(1 + z^2)*
                 H[-2, 0, z])/(1 + z) - 24*(1 + z)*H[-1, 0, z] - 
               (2*(-37 + 12*z + 47*z^2)*H[0, 0, z])/(3*(-1 + z)) + 16*
                (-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
               (8*(1 + z^2)*H[2, 0, z])/(1 + z) + (16*(1 + z^2)*H[-1, -1, 0, 
                  z])/(1 + z) + (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
               (72*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
               (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*
                 H[1, 1, 0, z])/(-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/
                (1 + z) - (2*H[0, z]*(-649 + 522*z - 829*z^2 + 180*zeta[2] + 
                  180*z^2*zeta[2]))/(9*(-1 + z)) + (2*(-2129 + 3745*z + 
                  2129*z^2 - 3745*z^3 + 864*zeta[2] - 540*z*zeta[2] - 
                  864*z^2*zeta[2] + 540*z^3*zeta[2] - 810*zeta[3] - 
                  1134*z*zeta[3] + 702*z^2*zeta[3] + 378*z^3*zeta[3]))/
                (27*(-1 + z)*(1 + z))) - (4*(-12323 + 12323*z + 12323*z^2 - 
                12323*z^3 + 3588*zeta[2] + 1371*z*zeta[2] - 5196*z^2*
                 zeta[2] + 237*z^3*zeta[2] + 4023*zeta[3] + 675*z*zeta[3] - 
                4509*z^2*zeta[3] - 2133*z^3*zeta[3] + 837*zeta[4] + 
                2025*z*zeta[4] - 1944*z^2*zeta[4] - 108*z^3*zeta[4]))/
              (27*(-1 + z)*(1 + z))) - (-36558 + 36558*z + 36558*z^2 - 
             36558*z^3 + 43312*zeta[2] + 38870*z*zeta[2] - 
             64484*z^2*zeta[2] - 26842*z^3*zeta[2] + 3456*z^4*zeta[2] + 
             6168*zeta[3] + 63048*z*zeta[3] - 102930*z^2*zeta[3] - 
             134178*z^3*zeta[3] + 19656*zeta[2]*zeta[3] - 28296*z*zeta[2]*
              zeta[3] + 41256*z^2*zeta[2]*zeta[3] - 21384*z^3*zeta[2]*
              zeta[3] - 19395*zeta[4] - 79335*z*zeta[4] + 4230*z^2*zeta[4] + 
             20970*z^3*zeta[4] - 49896*zeta[5] + 14256*z*zeta[5] - 
             103032*z^2*zeta[5] + 31104*z^3*zeta[5])/(81*(-1 + z)*(1 + z)))))
 
dFragLarin["dabc2"] = (as^3*dabc2*Nf*((-32*(-107 + 233*z)*H[4, z])/3 + 
       (3392*(1 + z)*H[5, z])/3 - (1280*(-1 + z)*H[-4, 0, z])/3 + 
       (128*(6 + 25*z)*H[-3, 0, z])/3 + (1664*H[-2, 2, z])/3 - 
       64*(-1 + z)*H[-2, 3, z] + 480*(1 + z)*H[-1, 3, z] - 
       (1856*(-1 + z)*H[1, 2, z])/3 - (3008*(-1 + z)*H[1, 3, z])/3 - 
       32*(-11 + 9*z)*H[2, 2, z] + 384*(1 + z)*H[2, 3, z] - 
       (32*(-2 + 7*z)*(14 + 15*z)*H[3, 0, z])/(3*(1 + z)) - 
       (32*(-9 + 17*z)*H[3, 1, z])/3 + (64*(11 + 7*z)*H[3, 2, z])/3 + 
       (128*(5 + 8*z)*H[4, 0, z])/3 + 64*(1 + z)*H[4, 1, z] + 
       (1792*(-1 + z)*H[-3, -1, 0, z])/3 - (128*(-17 + 13*z)*H[-3, 0, 0, z])/
        3 + (896*(-1 + z)*H[-2, -2, 0, z])/3 - 128*(5 + 9*z)*
        H[-2, -1, 0, z] + (128*(-1 + z)*H[-2, -1, 2, z])/3 + 
       (64*(56 + 65*z)*H[-2, 0, 0, z])/3 + (128*(-1 + z)*H[-2, 2, 0, z])/3 - 
       704*(1 + z)*H[-1, -2, 0, z] + 384*(1 + z)*H[-1, -1, 0, z] + 
       (320*(1 + z)*H[-1, -1, 2, z])/3 + 192*(1 + z)*H[-1, 2, 0, z] + 
       (256*(1 + z)*H[-1, 2, 1, z])/3 + 192*(1 + z)*H[-1, 3, 0, z] + 
       128*(-1 + z)*H[1, -2, 0, z] - (544*(-1 + z)*H[1, 0, 0, z])/3 - 
       (640*(-1 + z)*H[1, 1, 0, z])/3 - 544*(-1 + z)*H[1, 1, 2, z] - 
       672*(-1 + z)*H[1, 2, 0, z] - (256*(1 + z)*H[2, -2, 0, z])/3 - 
       (64*(1 + 45*z + 50*z^2)*H[2, 0, 0, z])/(3*(1 + z)) - 
       (64*(-2 + 12*z + 15*z^2)*H[2, 1, 0, z])/(1 + z) + 
       192*(1 + z)*H[2, 1, 2, z] + (832*(1 + z)*H[2, 2, 0, z])/3 + 
       128*(-1 + z)*H[3, 0, 0, z] + (128*(2 + 7*z)*H[3, 1, 0, z])/3 - 
       (256*(-1 + z)*H[-2, -1, -1, 0, z])/3 + 704*(-1 + z)*
        H[-2, -1, 0, 0, z] - (1408*(-1 + z)*H[-2, 0, 0, 0, z])/3 + 
       (640*(1 + z)*H[-1, -1, -1, 0, z])/3 - 1440*(1 + z)*
        H[-1, -1, 0, 0, z] + (4160*(1 + z)*H[-1, 0, 0, 0, z])/3 + 
       256*(1 + z)*H[-1, 2, 0, 0, z] + 128*(1 + z)*H[-1, 2, 1, 0, z] - 
       (32*z*(86 + 91*z)*H[0, 0, 0, 0, z])/(1 + z) - 
       (3104*(-1 + z)*H[1, 0, 0, 0, z])/3 - (3488*(-1 + z)*H[1, 1, 0, 0, z])/
        3 - 992*(-1 + z)*H[1, 1, 1, 0, z] + (1216*(1 + z)*H[2, 0, 0, 0, z])/
        3 + 320*(1 + z)*H[2, 1, 0, 0, z] + 320*(1 + z)*H[2, 1, 1, 0, z] + 
       320*(1 + z)*H[-1, 0, 0, 0, 0, z] + 896*z*H[0, 0, 0, 0, 0, z] + 
       (896*(-1 + z)*H[-3, z]*zeta[2])/3 - (256*(-1 + z)*H[-2, -1, z]*
         zeta[2])/3 + 96*(1 + z)*H[-1, 0, 0, z]*(13 + 2*zeta[2]) + 
       (64*(1 + z)*H[-1, 2, z]*(17 + 6*zeta[2]))/3 + 
       (32*(1 + z)*H[2, 1, z]*(19 + 8*zeta[2]))/3 - 
       (32*(-1 + z)*H[1, 1, z]*(41 + 32*zeta[2]))/3 + 
       (32*(-1 + z)*H[1, 0, z]*(-122 + 67*zeta[2]))/3 - 
       (32*H[3, z]*(-151 - 68*z + 46*zeta[2] + 10*z*zeta[2]))/3 + 
       (64*H[-2, 0, z]*(2 + 31*z - 16*zeta[2] + 16*z*zeta[2]))/3 - 
       (32*H[2, 0, z]*(-57 - 37*z + 26*zeta[2] + 26*z*zeta[2]))/3 - 
       (64*H[0, 0, 0, z]*(17*z + 51*zeta[2] + 65*z*zeta[2]))/3 - 
       64*(1 + z)*H[-1, 0, z]*(17 + 16*zeta[2] + 4*zeta[3]) + 
       (32*(-1 + z)*H[1, z]*(48 + 33*zeta[2] + 46*zeta[3]))/3 - 
       (64*H[-2, z]*(41*zeta[2] + 27*z*zeta[2] + 5*zeta[3] - 5*z*zeta[3]))/
        3 + (32*H[0, 0, z]*(-191*z - 191*z^2 - 105*zeta[2] + 180*z*zeta[2] + 
          276*z^2*zeta[2] - 56*z*zeta[3] - 56*z^2*zeta[3]))/(3*(1 + z)) - 
       (32*H[2, z]*(-137 + 75*z + 212*z^2 + 57*zeta[2] + 66*z*zeta[2] + 
          15*z^2*zeta[2] + 4*zeta[3] + 8*z*zeta[3] + 4*z^2*zeta[3]))/
        (3*(1 + z)) - (32*(1 + z)*H[-1, z]*(16*zeta[2] + 11*zeta[3] + 
          33*zeta[4]))/3 - (16*H[0, z]*(-96*z - 96*z^2 + 302*zeta[2] + 
          328*z*zeta[2] + 26*z^2*zeta[2] - 404*z*zeta[3] - 428*z^2*zeta[3] - 
          85*zeta[4] - 68*z*zeta[4] + 17*z^2*zeta[4]))/(3*(1 + z)) + 
       Lp*(32*(-9 + 17*z)*H[3, z] - 192*(1 + z)*H[4, z] + 
         128*(-1 + z)*H[-3, 0, z] - 64*(3 + 7*z)*H[-2, 0, z] - 
         448*(1 + z)*H[-1, 0, z] - 256*(1 + z)*H[-1, 2, z] - 
         256*(-1 + z)*H[-2, -1, 0, z] + 128*(-1 + z)*H[-2, 0, 0, z] + 
         640*(1 + z)*H[-1, -1, 0, z] - 448*(1 + z)*H[-1, 0, 0, z] + 
         448*z*H[0, 0, 0, z] - 96*(-1 + z)*H[1, 0, 0, z] + 
         64*(1 + z)*H[2, 0, 0, z] - 128*z*H[0, 0, 0, 0, z] - 
         128*(-1 + z)*H[-2, z]*zeta[2] + 576*(1 + z)*H[-1, z]*zeta[2] + 
         32*(1 + z)*H[2, z]*(-19 + 4*zeta[2]) - 32*(-1 + z)*H[1, z]*
          (-41 + 10*zeta[2]) + 32*H[0, 0, z]*(-5*z + 6*zeta[2] + 
           10*z*zeta[2]) - 32*H[0, z]*(-41*z - 9*zeta[2] + 31*z*zeta[2] - 
           8*z*zeta[3]) + 16*(38*zeta[2] + 10*z*zeta[2] - 64*z*zeta[3] - 
           25*zeta[4] - 15*z*zeta[4])) + 
       (8*(-556*zeta[2] - 108*z*zeta[2] + 448*z^2*zeta[2] - 68*zeta[3] - 
          448*z*zeta[3] - 380*z^2*zeta[3] + 32*zeta[2]*zeta[3] + 
          160*z*zeta[2]*zeta[3] + 128*z^2*zeta[2]*zeta[3] - 165*zeta[4] + 
          454*z*zeta[4] + 685*z^2*zeta[4] - 120*zeta[5] - 520*z*zeta[5] - 
          400*z^2*zeta[5]))/(3*(1 + z))))/nc
 
dFragLarin["gg"] = delta[1 - z] + as*CA*(8*(-1 + z) + 4*Lp*(-1 + 2*z) - 
       (8*(2 - 3*z + 2*z^2)*H[0, z])/(-1 + z)) - 32*as^3*CA^3*Lp^3*
      plusD[2, 1 - z] + as^2*(CA*Nf*TF*((-8*Lp^2*(-1 + 2*z))/3 - 
         (2*(-865 + 941*z))/27 + (8*(27 - 72*z + 55*z^2)*H[0, z])/
          (9*(-1 + z)) + Lp*((-80*(-4 + 5*z))/9 + (16*(1 + z)*H[0, z])/3) - 
         (4*H[1, z])/3 + (8*(13 - 12*z + 3*z^2)*H[0, 0, z])/(3*(-1 + z))) + 
       CF*Nf*TF*(72*(-1 + z) + 4*(-27 + 7*z)*H[0, z] + 
         Lp^2*(-20*(-1 + z) + 8*(1 + z)*H[0, z]) - 4*(7 + 25*z)*H[0, 0, z] + 
         Lp*(-40*(-1 + z) + 8*(-5 + 9*z)*H[0, z] - 48*(1 + z)*H[0, 0, z]) + 
         88*(1 + z)*H[0, 0, 0, z]) + CA^2*((2*H[1, z])/3 + 
         Lp^2*(-8*LQ*(-1 + 2*z) + (2*(-107 + 118*z))/3 - 
           (8*(-4 + 3*z)*H[0, z])/(-1 + z) + 16*(-1 + 2*z)*H[1, z]) - 
         16*(-1 + z)*H[2, z] + (48*(2 - 3*z + 2*z^2)*H[3, z])/(-1 + z) + 
         (16*(2 + 3*z + 2*z^2)*H[-2, 0, z])/(1 + z) - 
         16*(1 + z)*H[-1, 0, z] + (2*(7 - 324*z + 273*z^2)*H[0, 0, z])/
          (3*(-1 + z)) - 32*(-1 + z)*H[1, 0, z] + 
         (8*(2 - 3*z + 2*z^2)*H[1, 2, z])/(-1 + z) + 
         (16*(14 - 6*z - 7*z^2 + 12*z^3)*H[2, 0, z])/((-1 + z)*(1 + z)) + 
         (8*(2 - 3*z + 2*z^2)*H[2, 1, z])/(-1 + z) + 
         (16*(2 + 3*z + 2*z^2)*H[-1, -1, 0, z])/(1 + z) + 
         (24*(2 + 3*z + 2*z^2)*H[-1, 0, 0, z])/(1 + z) - 
         (8*(-62 - 11*z + 42*z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (56*(2 - 3*z + 2*z^2)*H[1, 0, 0, z])/(-1 + z) + 
         (8*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(-1 + z) + 
         (8*(2 + 3*z + 2*z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-2943 + 2826*z - 151*z^2 + 576*zeta[2] - 864*z*zeta[2] + 
            576*z^2*zeta[2]))/(9*(-1 + z)) + 
         Lp*((-4*(-115 + 149*z)*H[0, z])/3 + LQ*(-16*(-1 + z) + 
             (16*(2 - 3*z + 2*z^2)*H[0, z])/(-1 + z)) + 32*(-1 + z)*H[1, z] - 
           (48*(2 - 3*z + 2*z^2)*H[2, z])/(-1 + z) - 
           (16*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(1 + z) + 
           (16*(-14 - 3*z + 10*z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(2 - 3*z + 2*z^2)*H[1, 0, z])/(-1 + z) - 
           (2*(671 - 134*z - 805*z^2 + 36*zeta[2] + 144*z*zeta[2] + 
              144*z^2*zeta[2]))/(9*(1 + z))) - 
         (4*(1394 - 1201*z - 1394*z^2 + 1201*z^3 + 108*zeta[2] - 
            216*z*zeta[2] - 108*z^2*zeta[2] + 216*z^3*zeta[2] - 
            1377*zeta[3] + 243*z*zeta[3] + 594*z^2*zeta[3] - 
            864*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)))) + 
     plusD[1, 1 - z]*(16*as^2*CA^2*Lp^2 + 
       as^3*(CA^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA^3*(Lp^3*(176/3 - 32*LQ) - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - z]*
      (-4*as*CA*Lp + as^2*(CA*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA^2*(Lp^2*(-22/3 + 8*LQ) + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CA^2*Nf*TF*(Lp^3*(352/27 - (32*LQ)/3) + 
           Lp^2*((-320*LQ)/9 - (8*(-289 + 36*zeta[2]))/27) + 
           Lp*((-896*LQ)/27 - (8*(-2051 + 360*zeta[2]))/81) - 
           (4*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729) + 
         CA*(Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
             (128*(58 + 81*zeta[3]))/729) + CF*Nf*TF*(8*Lp^2 - 
             (4*Lp*(-55 + 48*zeta[3]))/3 - (2*(-1711 + 912*zeta[3] + 
                432*zeta[4]))/27)) + 
         CA^3*(Lp^2*((-16*LQ*(-67 + 18*zeta[2]))/9 + (8*(-445 + 99*zeta[2]))/
              27) + Lp^3*((88*LQ)/3 - 8*LQ^2 + (4*(-121 + 216*zeta[2]))/27) + 
           Lp*((-16*LQ*(-202 + 189*zeta[3]))/27 + (2*(-15503 + 4824*zeta[2] + 
                7128*zeta[3] - 3564*zeta[4]))/81) + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - z]*(-2*as*CA*Lp*LQ + 
       as^2*(CA*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CA^2*(Lp^2*((-11*LQ)/3 + 2*LQ^2 - 8*zeta[2]) + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CA*(Nf^2*TF^2*((-800*Lp*LQ)/81 - (160*Lp^2*LQ)/27 - 
             (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/729) + 
           CF*Nf*TF*(4*Lp^2*LQ - (2*Lp*LQ*(-55 + 48*zeta[3]))/3 + 
             (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27)) + 
         CA^2*Nf*TF*(Lp^3*((176*LQ)/27 - (8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*((-80*LQ^2)/9 + (320*zeta[2])/9 - (4*LQ*(-289 + 36*zeta[2]))/
              27) + Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - 
             (4*LQ*(-2051 + 360*zeta[2]))/81) - 
           (2*LQ*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
            729) + CA^3*(Lp^3*((22*LQ^2)/3 - (4*LQ^3)/3 + 
             (2*LQ*(-121 + 216*zeta[2]))/27 - (8*(11*zeta[2] + 8*zeta[3]))/
              3) + Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + 
             (16*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             (LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81) + 
           Lp^2*((-4*LQ^2*(-67 + 18*zeta[2]))/9 + (4*LQ*(-445 + 99*zeta[2]))/
              27 - (16*(67*zeta[2] - 45*zeta[4]))/9) + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((320*(-1 + z))/9 - (128*(1 + z)*H[0, z])/9) - 
         (32*(33 + 83*z)*H[3, z])/9 + (1856*(1 + z)*H[4, z])/9 + 
         (1984*(-1 + z)*H[1, 0, z])/27 - (896*(-1 + z)*H[1, 1, z])/27 + 
         (160*(-1 + z)*H[1, 2, z])/9 - (224*(-19 + 23*z)*H[2, 0, z])/27 + 
         (32*(43 + z)*H[2, 1, z])/27 - (64*(1 + z)*H[2, 2, z])/9 + 
         (448*(1 + z)*H[3, 0, z])/3 + (64*(1 + z)*H[3, 1, z])/3 - 
         (128*(71 + 122*z)*H[0, 0, 0, z])/27 - (800*(-1 + z)*H[1, 0, 0, z])/
          9 + (160*(-1 + z)*H[1, 1, 0, z])/9 + (160*(-1 + z)*H[1, 1, 1, z])/
          9 + (320*(1 + z)*H[2, 0, 0, z])/9 - (64*(1 + z)*H[2, 1, 0, z])/9 - 
         (64*(1 + z)*H[2, 1, 1, z])/9 + (256*(1 + z)*H[0, 0, 0, 0, z])/3 - 
         (32*(-1 + z)*H[1, z]*(-362 + 225*zeta[2]))/81 - 
         (32*H[0, 0, z]*(-111 - 445*z + 30*zeta[2] + 30*z*zeta[2]))/27 + 
         (64*H[2, z]*(-385 + 143*z + 45*zeta[2] + 45*z*zeta[2]))/81 + 
         Lp^2*((-128*(-2 + 13*z)*H[0, z])/9 - (160*(-1 + z)*H[1, z])/3 + 
           (64*(1 + z)*H[2, z])/3 + (256*(1 + z)*H[0, 0, z])/3 - 
           (32*(37 - 37*z + 6*zeta[2] + 6*z*zeta[2]))/9) - 
         (32*H[0, z]*(-1540 + 1004*z - 963*zeta[2] + 711*z*zeta[2] + 
            216*zeta[3] + 216*z*zeta[3]))/243 + 
         Lp*((-320*(-1 + z)*H[1, z])/3 + (64*(-5 + 9*z)*H[2, z])/3 - 
           128*(1 + z)*H[3, z] + 256*(1 + 2*z)*H[0, 0, z] + 
           (320*(-1 + z)*H[1, 0, z])/3 - (128*(1 + z)*H[2, 0, z])/3 - 
           (512*(1 + z)*H[0, 0, 0, z])/3 + (64*H[0, z]*(37 - 51*z + 
              6*zeta[2] + 6*z*zeta[2]))/9 + (64*(-4 + 4*z - 15*zeta[2] + 
              3*z*zeta[2] + 6*zeta[3] + 6*z*zeta[3]))/9) + 
         (16*(-1252 + 1252*z - 636*zeta[2] + 3540*z*zeta[2] + 2016*zeta[3] + 
            2448*z*zeta[3] + 675*zeta[4] + 675*z*zeta[4]))/243) + 
       CF^2*Nf*TF*((32*(42 + 59*z)*H[4, z])/3 - 416*(1 + z)*H[5, z] + 
         512*z*H[-4, 0, z] - (2048*z*H[-3, 0, z])/3 + 
         (8*(-1 + z)*(-4 + 165*z)*H[1, 2, z])/(3*z) - 
         480*(-1 + z)*H[1, 3, z] - 32*(5 + 14*z)*H[2, 2, z] + 
         192*(1 + z)*H[2, 3, z] + (32*(38 + 79*z)*H[3, 0, z])/3 + 
         (32*(8 + 11*z)*H[3, 1, z])/3 + (352*(1 + z)*H[3, 2, z])/3 - 
         (1760*(1 + z)*H[4, 0, z])/3 - (416*(1 + z)*H[4, 1, z])/3 - 
         512*(-1 + z)*H[-3, -1, 0, z] + 256*(-1 + 3*z)*H[-3, 0, 0, z] - 
         256*(-1 + z)*H[-2, -2, 0, z] + (256*(1 + 8*z)*H[-2, -1, 0, z])/3 - 
         (128*(1 + 32*z)*H[-2, 0, 0, z])/3 + 512*(1 + z)*H[-1, -2, 0, z] - 
         (128*(1 + z)*(-3 + 10*z)*H[-1, -1, 0, z])/(3*z) + 
         (64*(1 + z)*(3 + z)*(1 + 6*z)*H[-1, 0, 0, z])/(3*z) + 
         512*(-1 + z)*H[1, -2, 0, z] + (8*(-1 + z)*(32 + 249*z + 8*z^2)*
           H[1, 0, 0, z])/(3*z) + (8*(-1 + z)*(4 + 89*z)*H[1, 1, 0, z])/
          (3*z) + (472*(-1 + z)*H[1, 1, 1, z])/3 - 192*(-1 + z)*
          H[1, 1, 2, z] - (800*(-1 + z)*H[1, 2, 0, z])/3 - 
         160*(-1 + z)*H[1, 2, 1, z] - 256*(1 + z)*H[2, -2, 0, z] - 
         (32*(50 + 21*z)*H[2, 0, 0, z])/3 - (32*(21 + 4*z)*H[2, 1, 0, z])/3 - 
         (32*(6 + 13*z)*H[2, 1, 1, z])/3 + (256*(1 + z)*H[2, 1, 2, z])/3 + 
         (320*(1 + z)*H[2, 2, 0, z])/3 + 64*(1 + z)*H[2, 2, 1, z] + 
         (32*(9 + z)*H[3, 0, 0, z])/3 - (160*(1 + z)*H[3, 1, 0, z])/3 + 
         32*(1 + z)*H[3, 1, 1, z] - 512*(-1 + z)*H[-2, -1, 0, 0, z] + 
         (1408*(-1 + z)*H[-2, 0, 0, 0, z])/3 + 1024*(1 + z)*
          H[-1, -1, 0, 0, z] - (2816*(1 + z)*H[-1, 0, 0, 0, z])/3 + 
         32*(23 + 19*z)*H[0, 0, 0, 0, z] - 1392*(-1 + z)*H[1, 0, 0, 0, z] + 
         64*(-1 + z)*H[1, 1, 0, 0, z] - (64*(-1 + z)*H[1, 1, 1, 0, z])/3 - 
         (160*(-1 + z)*H[1, 1, 1, 1, z])/3 + (1952*(1 + z)*H[2, 0, 0, 0, z])/
          3 - (128*(1 + z)*H[2, 1, 0, 0, z])/3 + 
         (64*(1 + z)*H[2, 1, 1, 1, z])/3 - 544*(1 + z)*H[0, 0, 0, 0, 0, z] - 
         256*(-1 + z)*H[-3, z]*zeta[2] + (128*(1 + 8*z)*H[-2, z]*zeta[2])/3 - 
         (64*(1 + z)*(-3 + 10*z)*H[-1, z]*zeta[2])/(3*z) + 
         (56*(-1 + z)*H[1, 0, z]*(-25 + 76*zeta[2]))/3 + 
         (8*(-1 + z)*H[1, 1, z]*(-59 + 176*zeta[2]))/3 - 
         (32*(1 + z)*H[-1, 0, z]*(142 + 44*z + 61*z^2 - 144*z*zeta[2]))/
          (9*z) - (8*H[0, 0, 0, z]*(-99 + 311*z + 88*z^2 - 28*zeta[2] - 
            28*z*zeta[2]))/3 - (8*H[2, 1, z]*(-118 + 5*z + 80*zeta[2] + 
            80*z*zeta[2]))/3 - 8*H[3, z]*(-22 + 113*z + 84*zeta[2] + 
           84*z*zeta[2]) - (8*H[2, 0, z]*(-414 + 139*z + 232*zeta[2] + 
            232*z*zeta[2]))/3 + (64*H[-2, 0, z]*(-6 + 10*z + 25*z^2 + 6*z^3 + 
            12*z*zeta[2] - 12*z^2*zeta[2]))/(3*z) + 
         Lp^3*((-16*(-2 + 3*z)*H[0, z])/3 - (80*(-1 + z)*H[1, z])/3 + 
           (32*(1 + z)*H[2, z])/3 + (16*(1 + z)*H[0, 0, z])/3 - 
           (4*(-13 + 13*z + 8*zeta[2] + 8*z*zeta[2]))/3) + 
         (8*H[2, z]*(-78 + 291*z + 20*zeta[2] + 576*z*zeta[2] + 16*zeta[3] + 
            16*z*zeta[3]))/3 - (8*(-1 + z)*H[1, z]*(-12 + 286*z + 
            12*zeta[2] + 421*z*zeta[2] + 40*z*zeta[3]))/(3*z) + 
         (8*H[0, 0, z]*(687 + 1254*z + 244*z^2 - 168*zeta[2] + 
            396*z*zeta[2] - 336*zeta[3] + 240*z*zeta[3]))/9 + 
         Lp^2*(-120*(-1 + z)*H[1, z] + 32*(-2 + 5*z)*H[2, z] - 
           96*(1 + z)*H[3, z] + 32*(-1 + 4*z)*H[0, 0, z] + 
           80*(-1 + z)*H[1, 0, z] - 32*(1 + z)*H[2, 0, z] - 
           64*(1 + z)*H[0, 0, 0, z] + 16*(1 + z)*H[0, z]*(3 + 2*zeta[2]) + 
           8*(25 - 25*z - 12*zeta[2] + 4*zeta[3] + 4*z*zeta[3])) + 
         (8*H[0, z]*(-1268 - 2972*z + 402*zeta[2] + 273*z*zeta[2] + 
            144*z^2*zeta[2] + 720*zeta[3] - 720*z*zeta[3] + 339*zeta[4] - 
            141*z*zeta[4]))/9 + Lp*(-128*(1 + 4*z)*H[3, z] + 
           320*(1 + z)*H[4, z] - 256*z*H[-3, 0, z] + 512*z*H[-2, 0, z] - 
           (32*(1 + z)*(2 + 3*z + 2*z^2)*H[-1, 0, z])/z + 
           256*(-1 + z)*H[1, 0, z] + 16*(-1 + z)*H[1, 1, z] + 
           240*(-1 + z)*H[1, 2, z] - 64*(-5 + 7*z)*H[2, 0, z] - 
           32*(-3 + z)*H[2, 1, z] - 96*(1 + z)*H[2, 2, z] + 
           320*(1 + z)*H[3, 0, z] + 64*(1 + z)*H[3, 1, z] + 
           256*(-1 + z)*H[-2, -1, 0, z] - 128*(-1 + z)*H[-2, 0, 0, z] - 
           512*(1 + z)*H[-1, -1, 0, z] + 256*(1 + z)*H[-1, 0, 0, z] - 
           16*(10 + 27*z)*H[0, 0, 0, z] + 416*(-1 + z)*H[1, 0, 0, z] + 
           80*(-1 + z)*H[1, 1, 0, z] + 80*(-1 + z)*H[1, 1, 1, z] - 
           192*(1 + z)*H[2, 0, 0, z] - 32*(1 + z)*H[2, 1, 0, z] - 
           32*(1 + z)*H[2, 1, 1, z] + 304*(1 + z)*H[0, 0, 0, 0, z] + 
           128*(-1 + z)*H[-2, z]*zeta[2] - 256*(1 + z)*H[-1, z]*zeta[2] - 
           16*(-1 + z)*H[1, z]*(14 + 51*zeta[2]) + 4*H[0, 0, z]*
            (-93 + 97*z + 16*z^2 - 16*zeta[2] - 16*z*zeta[2]) + 
           8*H[2, z]*(-41 + 68*z + 44*zeta[2] + 44*z*zeta[2]) - 
           4*H[0, z]*(173 + 23*z - 48*zeta[2] + 48*z*zeta[2] - 48*zeta[3] + 
             16*z*zeta[3]) - 8*(69 - 69*z + 31*zeta[2] + 16*z*zeta[2] + 
             8*z^2*zeta[2] - 48*zeta[3] - 56*z*zeta[3] - 16*zeta[4] + 
             4*z*zeta[4])) - (8*(3382 - 3382*z + 522*zeta[2] + 
            861*z*zeta[2] + 244*z^2*zeta[2] - 858*zeta[3] - 1608*z*zeta[3] - 
            24*zeta[2]*zeta[3] + 408*z*zeta[2]*zeta[3] - 2022*zeta[4] - 
            477*z*zeta[4] + 1188*zeta[5] + 972*z*zeta[5]))/9) + 
       CA^2*Nf*TF*(LQ*((896*(-1 + z))/27 - (896*(2 - 3*z + 2*z^2)*H[0, z])/
            (27*(-1 + z))) + Lp^3*((32*LQ*(-1 + 2*z))/3 - (32*(-83 + 94*z))/
            27 + (32*(-4 + 3*z)*H[0, z])/(3*(-1 + z)) - 
           (64*(-1 + 2*z)*H[1, z])/3) - (8*(320 - 807*z + 349*z^2 + 112*z^3)*
           H[4, z])/(9*(-1 + z)) + (848*(1 + z)*H[5, z])/3 + 
         (64*(-5 + 17*z)*H[-4, 0, z])/3 + 
         (16*(218 + 207*z - 204*z^2 - 193*z^3 + 32*z^4)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (16*(18 + 15*z + 3*z^2 + 8*z^3)*H[-2, 2, z])/
          (9*(1 + z)) + 16*(-1 + z)*H[-2, 3, z] + 
         (8*(1 + z)*(16 - 13*z + 16*z^2)*H[-1, 3, z])/(9*z) + 
         (8*(7 - 174*z + 268*z^2 - 154*z^3 + 13*z^4)*H[1, 2, z])/
          (9*(-1 + z)*z) - (8*(30 + 32*z - 183*z^2 + 33*z^3 + 28*z^4)*
           H[1, 3, z])/(9*(-1 + z)*z) - (8*(-85 - 140*z + 5*z^2 + 88*z^3 + 
            36*z^4)*H[2, 2, z])/(9*(-1 + z)*(1 + z)) + 
         96*(1 + z)*H[2, 3, z] - (8*(560 + 930*z - 329*z^2 - 867*z^3 + 
            337*z^4 + 543*z^5 + 74*z^6)*H[3, 0, z])/(9*(-1 + z)*(1 + z)^3) - 
         (8*(-35 + 42*z - 51*z^2 + 8*z^3)*H[3, 1, z])/(9*(-1 + z)) + 
         (16*(11 + 15*z)*H[3, 2, z])/3 + (32*(8 + 5*z)*H[4, 0, z])/3 + 
         16*(1 + z)*H[4, 1, z] - (1216*(-1 + z)*H[-3, -1, 0, z])/3 + 
         (32*(-25 + 53*z)*H[-3, 0, 0, z])/3 - (608*(-1 + z)*H[-2, -2, 0, z])/
          3 - (16*(11 - 336*z - 321*z^2 + 20*z^3)*H[-2, -1, 0, z])/
          (9*(1 + z)) - (32*(-1 + z)*H[-2, -1, 2, z])/3 + 
         (8*(477 + 1014*z - 437*z^2 - 1018*z^3 + 60*z^4)*H[-2, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(-1 + z)*H[-2, 2, 0, z])/3 - 
         (16*(22 - 153*z - 354*z^2 - 153*z^3 + 16*z^4)*H[-1, -2, 0, z])/
          (9*z*(1 + z)) + (8*(305 - 1768*z - 4158*z^2 - 2236*z^3 + 89*z^4)*
           H[-1, -1, 0, z])/(27*z*(1 + z)) + (80*(1 + z)*(4 + 11*z + 4*z^2)*
           H[-1, -1, 2, z])/(9*z) + (16*(22 + 79*z + 126*z^2 + 79*z^3 + 
            16*z^4)*H[-1, 2, 0, z])/(9*z*(1 + z)) + 
         (64*(1 + z)^3*H[-1, 2, 1, z])/(9*z) + 48*(1 + z)*H[-1, 3, 0, z] + 
         (32*(-4 + 97*z - 189*z^2 + 98*z^3)*H[1, -2, 0, z])/(9*(-1 + z)*z) + 
         (8*(183 - 1697*z - 1054*z^2 + 1823*z^3 - 532*z^4 - 1598*z^5 + 
            75*z^6)*H[1, 0, 0, z])/(27*(-1 + z)*z*(1 + z)^2) + 
         (4*(51 - 616*z - 157*z^2 + 1022*z^3 - 69*z^4 - 590*z^5 + 39*z^6)*
           H[1, 1, 0, z])/(9*(-1 + z)*z*(1 + z)^2) - 
         (8*(26 + 49*z - 165*z^2 + 50*z^3 + 24*z^4)*H[1, 1, 2, z])/
          (9*(-1 + z)*z) - (8*(20 + 21*z - 129*z^2 + 22*z^3 + 30*z^4)*
           H[1, 2, 0, z])/(9*(-1 + z)*z) + (8*(-2 + 30*z - 45*z^2 + 29*z^3)*
           H[1, 2, 1, z])/(9*(-1 + z)*z) - (448*(1 + z)*H[2, -2, 0, z])/3 - 
         (8*(254 + 353*z - 322*z^2 - 434*z^3 + 430*z^4 + 465*z^5 + 70*z^6)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)^3) - 
         (8*(24 + 97*z - 12*z^2 - 316*z^3 - 226*z^4 + 23*z^5 + 42*z^6)*
           H[2, 1, 0, z])/(9*(-1 + z)*(1 + z)^3) + 
         (128*(2 - 3*z + 2*z^2)*H[2, 1, 1, z])/(9*(-1 + z)) + 
         (208*(1 + z)*H[2, 1, 2, z])/3 + (208*(1 + z)*H[2, 2, 0, z])/3 + 
         (160*(3 + z)*H[3, 0, 0, z])/3 + (160*H[3, 1, 0, z])/3 + 
         (64*(-1 + z)*H[-2, -1, -1, 0, z])/3 - 432*(-1 + z)*
          H[-2, -1, 0, 0, z] + 352*(-1 + z)*H[-2, 0, 0, 0, z] + 
         (16*(2 + 44*z + 51*z^2 + 45*z^3 + 4*z^4)*H[-1, -1, -1, 0, z])/
          (9*z*(1 + z)) - (8*(18 - 937*z - 1941*z^2 - 938*z^3 + 16*z^4)*
           H[-1, -1, 0, 0, z])/(9*z*(1 + z)) + 
         (8*(82 - 792*z - 1617*z^2 - 795*z^3 + 52*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) + 64*(1 + z)*H[-1, 2, 0, 0, z] + 
         32*(1 + z)*H[-1, 2, 1, 0, z] - (8*(2612 + 5031*z - 211*z^2 - 
            4647*z^3 - 1281*z^4 + 842*z^5 + 166*z^6)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)^3) - (8*(28 + 531*z - 1203*z^2 + 534*z^3 + 
            58*z^4)*H[1, 0, 0, 0, z])/(9*(-1 + z)*z) - 
         (8*(52 - 221*z + 267*z^2 - 224*z^3 + 58*z^4)*H[1, 1, 0, 0, z])/
          (9*(-1 + z)*z) - (8*(26 + 5*z - 96*z^2 + 3*z^3 + 30*z^4)*
           H[1, 1, 1, 0, z])/(9*(-1 + z)*z) + 336*(1 + z)*H[2, 0, 0, 0, z] + 
         (112*(1 + z)*H[2, 1, 0, 0, z])/3 + (176*(1 + z)*H[2, 1, 1, 0, z])/
          3 + 80*(1 + z)*H[-1, 0, 0, 0, 0, z] + 224*H[0, 0, 0, 0, 0, z] - 
         (608*(-1 + z)*H[-3, z]*zeta[2])/3 + (64*(-1 + z)*H[-2, -1, z]*
           zeta[2])/3 - (8*(38 + 146*z + 249*z^2 + 145*z^3 + 36*z^4)*
           H[-1, -1, z]*zeta[2])/(9*z*(1 + z)) - 
         (16*(1 + z)*H[-1, 2, z]*(103 + 155*z + 103*z^2 - 54*z*zeta[2]))/
          (27*z) + (8*H[3, z]*(-3324 + 2625*z - 126*z^2 + 245*z^3 + 
            738*zeta[2] + 324*z*zeta[2] - 1062*z^2*zeta[2]))/(27*(-1 + z)) - 
         (8*H[2, 1, z]*(613 - 630*z + 137*z^2 - 144*zeta[2] + 
            144*z^2*zeta[2]))/(27*(-1 + z)) + 
         (4*H[-1, 0, 0, z]*(-1 - 3390*z - 6150*z^2 - 2946*z^3 + 215*z^4 + 
            324*z*zeta[2] + 648*z^2*zeta[2] + 324*z^3*zeta[2]))/
          (27*z*(1 + z)) + (4*H[2, 0, z]*(-7412 - 4447*z + 8018*z^2 + 
            758*z^3 - 4394*z^4 + 117*z^5 + 1332*zeta[2] + 2664*z*zeta[2] - 
            2664*z^3*zeta[2] - 1332*z^4*zeta[2]))/(27*(-1 + z)*(1 + z)^2) + 
         (8*H[-2, 0, z]*(216 + 700*z - 311*z^2 - 707*z^3 - 105*z^4 + 
            127*z^5 - 720*z*zeta[2] + 720*z^2*zeta[2] + 720*z^3*zeta[2] - 
            720*z^4*zeta[2]))/(27*(-1 + z)*z*(1 + z)) - 
         (4*H[1, 1, z]*(1157*z - 2262*z^2 + 1105*z^3 - 36*zeta[2] - 
            600*z*zeta[2] + 1152*z^2*zeta[2] - 624*z^3*zeta[2] + 
            12*z^4*zeta[2]))/(27*(-1 + z)*z) - 
         (4*H[0, 0, 0, z]*(21468 + 32479*z - 8028*z^2 - 29524*z^3 - 
            9628*z^4 + 497*z^5 - 2340*zeta[2] - 4176*z*zeta[2] + 
            504*z^2*zeta[2] + 4176*z^3*zeta[2] + 1836*z^4*zeta[2]))/
          (27*(-1 + z)*(1 + z)^2) + (4*H[1, 0, z]*(27 - 3074*z + 5476*z^2 + 
            5170*z^3 - 3191*z^4 + 432*zeta[2] + 4986*z*zeta[2] - 
            6624*z^2*zeta[2] - 6534*z^3*zeta[2] + 4896*z^4*zeta[2] + 
            252*z^5*zeta[2]))/(81*(-1 + z)*z*(1 + z)) + 
         Lp^2*((64*(-36 - 15*z + 46*z^2)*H[0, z])/(9*(-1 + z)) + 
           LQ*((64*(-14 + 19*z))/9 - (32*(1 - 3*z + 3*z^2)*H[0, z])/
              (3*(-1 + z))) - (128*(-14 + 19*z)*H[1, z])/9 + 
           (64*(3 - 6*z + 5*z^2)*H[2, z])/(3*(-1 + z)) + 
           (64*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(3*(1 + z)) - 
           (64*(-8 - 3*z + 5*z^2 + z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (128*(2 - 3*z + 2*z^2)*H[1, 0, z])/(3*(-1 + z)) + 
           (8*(3556 - 289*z - 3845*z^2 - 36*zeta[2] + 72*z^2*zeta[2]))/
            (27*(1 + z))) - (8*H[-2, z]*(47*zeta[2] - 306*z*zeta[2] - 
            315*z^2*zeta[2] + 36*z^3*zeta[2] - 30*zeta[3] + 30*z^2*zeta[3]))/
          (9*(1 + z)) - (16*H[-1, 0, z]*(1539 + 1214*z - 1335*z^2 - 604*z^3 + 
            630*z^4 + 9*zeta[2] - 2034*z*zeta[2] - 4239*z^2*zeta[2] - 
            2043*z^3*zeta[2] + 72*z^4*zeta[2] + 324*z*zeta[3] + 
            648*z^2*zeta[3] + 324*z^3*zeta[3]))/(81*z*(1 + z)) + 
         (4*H[0, 0, z]*(8713 + 70259*z + 108576*z^2 - 6748*z^3 - 99233*z^4 - 
            42935*z^5 + 2520*z^6 - 1080*zeta[2] - 6012*z*zeta[2] - 
            14022*z^2*zeta[2] - 16722*z^3*zeta[2] - 9522*z^4*zeta[2] + 
            882*z^5*zeta[2] + 2124*z^6*zeta[2] + 8208*zeta[3] + 
            16416*z*zeta[3] - 16416*z^3*zeta[3] - 8208*z^4*zeta[3]))/
          (81*(-1 + z)*(1 + z)^3) + (4*H[2, z]*(3396 + 20649*z + 29918*z^2 - 
            180*z^3 - 24498*z^4 - 11653*z^5 - 4248*zeta[2] - 
            18792*z*zeta[2] - 21312*z^2*zeta[2] + 5940*z^3*zeta[2] + 
            21060*z^4*zeta[2] + 9036*z^5*zeta[2] + 252*z^6*zeta[2] + 
            216*zeta[3] + 648*z*zeta[3] + 432*z^2*zeta[3] - 432*z^3*zeta[3] - 
            648*z^4*zeta[3] - 216*z^5*zeta[3]))/(81*(-1 + z)*(1 + z)^3) - 
         (4*H[1, z]*(27 - 13837*z - 834*z^2 + 26894*z^3 + 807*z^4 - 
            13057*z^5 + 591*zeta[2] + 7854*z*zeta[2] - 1509*z^2*zeta[2] - 
            15978*z^3*zeta[2] + 435*z^4*zeta[2] + 8340*z^5*zeta[2] + 
            267*z^6*zeta[2] + 180*zeta[3] + 1584*z*zeta[3] + 
            1062*z^2*zeta[3] - 666*z^3*zeta[3] + 846*z^4*zeta[3] + 
            1098*z^5*zeta[3] - 72*z^6*zeta[3]))/(81*(-1 + z)*z*(1 + z)^2) + 
         (4*H[-1, z]*(239*zeta[2] - 108*z*zeta[2] - 698*z^2*zeta[2] - 
            264*z^3*zeta[2] + 167*z^4*zeta[2] + 72*zeta[3] + 258*z*zeta[3] + 
            462*z^2*zeta[3] + 256*z^3*zeta[3] + 56*z^4*zeta[3] - 
            198*z*zeta[4] - 396*z^2*zeta[4] - 198*z^3*zeta[4]))/
          (9*z*(1 + z)) - (4*H[0, z]*(-52689 - 93952*z + 21716*z^2 + 
            101970*z^3 + 26429*z^4 - 12562*z^5 - 11832*zeta[2] - 
            37812*z*zeta[2] - 28164*z^2*zeta[2] + 22518*z^3*zeta[2] + 
            38562*z^4*zeta[2] + 14334*z^5*zeta[2] + 474*z^6*zeta[2] + 
            3672*zeta[3] + 14238*z*zeta[3] + 16812*z^2*zeta[3] + 
            72*z^3*zeta[3] - 15300*z^4*zeta[3] - 9702*z^5*zeta[3] - 
            1440*z^6*zeta[3] + 8613*zeta[4] + 24273*z*zeta[4] + 
            14094*z^2*zeta[4] - 17226*z^3*zeta[4] - 22707*z^4*zeta[4] - 
            7047*z^5*zeta[4]))/(81*(-1 + z)*(1 + z)^3) + 
         Lp*((8*(49 - 54*z - 7*z^2 + 8*z^3)*H[3, z])/(3*(-1 + z)) - 
           48*(1 + z)*H[4, z] - 32*(-1 + 5*z)*H[-3, 0, z] - 
           (16*(31 + 8*z - 39*z^2 + 4*z^3)*H[-2, 0, z])/(3*(-1 + z)) - 
           (16*(18 - 257*z - 510*z^2 - 257*z^3 + 18*z^4)*H[-1, 0, z])/
            (9*z*(1 + z)) - (64*(1 + z)^3*H[-1, 2, z])/(3*z) + 
           LQ*((4*(-1217 + 1405*z))/27 - (16*(67 - 132*z + 95*z^2)*H[0, z])/
              (9*(-1 + z)) + (8*H[1, z])/3 - (16*(13 - 12*z + 3*z^2)*H[0, 0, 
                z])/(3*(-1 + z))) + (16*(311 - 519*z + 308*z^2)*H[1, 0, z])/
            (9*(-1 + z)) - (32*H[1, 1, z])/3 - (64*(2 - 3*z + 2*z^2)*
             H[1, 2, z])/(3*(-1 + z)) - (64*(1 - 3*z + z^2 + 3*z^3)*
             H[2, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(2 - 3*z + 2*z^2)*
             H[2, 1, z])/(3*(-1 + z)) + 192*(-1 + z)*H[-2, -1, 0, z] - 
           96*(-1 + z)*H[-2, 0, 0, z] + (32*(2 - 39*z - 78*z^2 - 39*z^3 + 
              2*z^4)*H[-1, -1, 0, z])/(3*z*(1 + z)) - 
           (16*(4 - 31*z - 66*z^2 - 31*z^3 + 4*z^4)*H[-1, 0, 0, z])/
            (3*z*(1 + z)) + (16*(75 - 26*z - 87*z^2 + 30*z^3 + 4*z^4)*
             H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(-3 + z)*(-1 + 3*z)*H[1, 0, 0, z])/(-1 + z) - 
           (64*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           48*(1 + z)*H[2, 0, 0, z] - 32*H[0, 0, 0, 0, z] + 
           96*(-1 + z)*H[-2, z]*zeta[2] + (16*(6 - 23*z - 54*z^2 - 23*z^3 + 
              6*z^4)*H[-1, z]*zeta[2])/(3*z*(1 + z)) + 
           (8*H[2, z]*(789 - 1020*z + 431*z^2 - 108*zeta[2] + 
              108*z^2*zeta[2]))/(9*(-1 + z)) + 
           (8*H[0, 0, z]*(2526 + 1289*z - 2282*z^2 - 1089*z^3 + 36*z^4 - 
              90*zeta[2] - 54*z*zeta[2] + 90*z^2*zeta[2] + 54*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[1, z]*(977*z - 523*z^2 - 72*zeta[2] - 
              1188*z*zeta[2] + 1188*z^2*zeta[2] + 72*z^3*zeta[2]))/(27*z) - 
           (4*H[0, z]*(-10992 + 14211*z + 11180*z^2 - 14023*z^3 + 
              846*zeta[2] - 90*z*zeta[2] - 1350*z^2*zeta[2] - 
              558*z^3*zeta[2] + 288*z^4*zeta[2] + 1296*zeta[3] - 
              1296*z^2*zeta[3]))/(27*(-1 + z)*(1 + z)) - 
           (4*(24289 - 27923*z - 24289*z^2 + 27923*z^3 + 8694*zeta[2] + 
              7650*z*zeta[2] - 8622*z^2*zeta[2] - 8370*z^3*zeta[2] + 
              648*z^4*zeta[2] + 10368*zeta[3] - 3888*z*zeta[3] - 
              10152*z^2*zeta[3] + 3888*z^3*zeta[3] + 1080*z^4*zeta[3] - 
              3159*zeta[4] - 5589*z*zeta[4] + 3159*z^2*zeta[4] + 
              5589*z^3*zeta[4]))/(81*(-1 + z)*(1 + z))) - 
         (4*(-271726 - 286461*z + 513982*z^2 + 543452*z^3 - 242256*z^4 - 
            256991*z^5 - 57510*zeta[2] + 84015*z*zeta[2] + 
            380394*z^2*zeta[2] + 74664*z^3*zeta[2] - 345564*z^4*zeta[2] - 
            158679*z^5*zeta[2] + 22680*z^6*zeta[2] + 192348*zeta[3] + 
            220077*z*zeta[3] - 312309*z^2*zeta[3] - 317358*z^3*zeta[3] + 
            233442*z^4*zeta[3] + 231201*z^5*zeta[3] + 20439*z^6*zeta[3] + 
            46656*zeta[2]*zeta[3] + 93312*z*zeta[2]*zeta[3] - 
            93312*z^3*zeta[2]*zeta[3] - 46656*z^4*zeta[2]*zeta[3] + 
            102141*zeta[4] + 128304*z*zeta[4] - 108054*z^2*zeta[4] - 
            94689*z^3*zeta[4] + 90396*z^4*zeta[4] + 41391*z^5*zeta[4] - 
            20169*z^6*zeta[4] - 106920*zeta[5] - 269244*z*zeta[5] - 
            110808*z^2*zeta[5] + 213840*z^3*zeta[5] + 217728*z^4*zeta[5] + 
            55404*z^5*zeta[5]))/(729*(-1 + z)*(1 + z)^3)) + 
       CA^3*((-4*(1996 - 10569*z + 8232*z^2 + 484*z^3)*H[4, z])/
          (9*(-1 + z)) - (32*(635 + 87*z - 431*z^2 + 53*z^3)*H[5, z])/
          (3*(-1 + z)*(1 + z)) - (128*(-79 + 6*z + 58*z^2 + 5*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(1360 - 183*z - 1789*z^2 + 106*z^3 + 176*z^4)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (64*(-6 - 14*z + 3*z^2 + 28*z^3)*
           H[-3, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(588 + 513*z - 20*z^2 + 44*z^3)*H[-2, 2, z])/(9*(1 + z)) + 
         (32*(-3 - 5*z + 3*z^2 + 13*z^3)*H[-2, 3, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(1 + z)*(22 + 251*z + 22*z^2)*H[-1, 3, z])/(9*z) + 
         (224*(2 + 3*z + 2*z^2)*H[-1, 4, z])/(1 + z) - 
         (4*(11 + 1406*z - 2505*z^2 + 1396*z^3 + 22*z^4)*H[1, 3, z])/
          (9*(-1 + z)*z) - (2464*(2 - 3*z + 2*z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (8*(722 - 818*z - 634*z^2 + 961*z^3 + 33*z^4)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) - (64*(111 - 35*z - 56*z^2 + 71*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(5488 + 2997*z - 16895*z^2 - 13802*z^3 + 7748*z^4 + 7391*z^5 + 
            209*z^6)*H[3, 0, z])/(9*(-1 + z)*(1 + z)^3) - 
         (8*(190 - 483*z + 370*z^2 + 22*z^3)*H[3, 1, z])/(9*(-1 + z)) - 
         (32*(221 - 69*z - 123*z^2 + 159*z^3)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (64*(446 + 54*z - 308*z^2 + 29*z^3)*
           H[4, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(157 - 37*z - 91*z^2 + 99*z^3)*H[4, 1, z])/
          (3*(-1 + z)*(1 + z)) + (64*(-12 - 4*z + 3*z^2 + 2*z^3)*
           H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(157 - 27*z - 114*z^2 + 3*z^3)*H[-3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(-39 - 16*z + 20*z^2 + 33*z^3)*
           H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(448 + 759*z + 388*z^2 + 110*z^3)*H[-2, -1, 0, z])/(9*(1 + z)) + 
         (64*(21 - z - 11*z^2 + z^3)*H[-2, -1, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(2214 + 1992*z - 2654*z^2 - 1981*z^3 + 165*z^4)*H[-2, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (64*(-21 - 7*z + 11*z^2 + 15*z^3)*
           H[-2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (128*z*(-1 + 2*z^2)*H[-2, 2, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (64*(2 + 3*z + 2*z^2)*H[-1, -3, 0, z])/(3*(1 + z)) - 
         (8*(55 + 428*z + 768*z^2 + 428*z^3 + 88*z^4)*H[-1, -2, 0, z])/
          (9*z*(1 + z)) - (320*(2 + 3*z + 2*z^2)*H[-1, -2, 2, z])/
          (3*(1 + z)) + (16*(1 + z)*(55 + 248*z + 55*z^2)*H[-1, -1, 2, z])/
          (9*z) - (256*(2 + 3*z + 2*z^2)*H[-1, -1, 3, z])/(1 + z) + 
         (8*(55 + 772*z + 1368*z^2 + 772*z^3 + 88*z^4)*H[-1, 2, 0, z])/
          (9*z*(1 + z)) + (16*(1 + z)*(11 + 58*z + 11*z^2)*H[-1, 2, 1, z])/
          (9*z) + (320*(2 + 3*z + 2*z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
         (32*(55 + 87*z + 55*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (512*(2 - 3*z + 2*z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
         (16*(22 + 62*z - 147*z^2 + 52*z^3)*H[1, -2, 0, z])/(9*(-1 + z)*z) + 
         (128*(2 - 3*z + 2*z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
         (4*(-11 + 686*z - 1263*z^2 + 676*z^3)*H[1, 1, 2, z])/
          (9*(-1 + z)*z) - (96*(2 - 3*z + 2*z^2)*H[1, 1, 3, z])/(-1 + z) + 
         (4*(-22 - 1866*z + 3513*z^2 - 1856*z^3 + 33*z^4)*H[1, 2, 0, z])/
          (9*(-1 + z)*z) - (4*(-11 + 30*z + 27*z^2 + 20*z^3)*H[1, 2, 1, z])/
          (9*(-1 + z)*z) - (288*(2 - 3*z + 2*z^2)*H[1, 2, 2, z])/(-1 + z) - 
         (3488*(2 - 3*z + 2*z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (128*(2 - 3*z + 2*z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (64*(-12 - 3*z + 7*z^2 + 4*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(8488 + 10624*z - 13132*z^2 - 18533*z^3 + 
            2321*z^4 + 5689*z^5 + 55*z^6)*H[2, 0, 0, z])/
          (9*(-1 + z)*(1 + z)^3) - (4*(2148 + 3242*z - 1794*z^2 - 3485*z^3 + 
            613*z^4 + 1267*z^5 + 33*z^6)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)^3) - (352*(2 - 3*z + 2*z^2)*H[2, 1, 1, z])/
          (9*(-1 + z)) - (32*(21 - 5*z - 11*z^2 + 11*z^3)*H[2, 1, 2, z])/
          ((-1 + z)*(1 + z)) - (32*(141 - 47*z - 73*z^2 + 99*z^3)*
           H[2, 2, 0, z])/((-1 + z)*(1 + z)) - (256*(2 - 3*z + 2*z^2)*
           H[2, 2, 1, z])/(-1 + z) - (64*(299 - z - 199*z^2 + 75*z^3)*
           H[3, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*(119 - 34*z - 67*z^2 + 76*z^3)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (128*(2 - 3*z + 2*z^2)*H[3, 1, 1, z])/
          (-1 + z) + (128*(-7 - 6*z + 3*z^2 + 11*z^3)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-83 - 41*z + 39*z^2 + 77*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(-240 - 43*z + 143*z^2 + 132*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (256*(2 + 3*z + 2*z^2)*H[-1, -2, -1, 0, z])/
          (1 + z) + (1184*(2 + 3*z + 2*z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
         (256*(2 + 3*z + 2*z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (8*(33 - 558*z - 1005*z^2 - 568*z^3 + 22*z^4)*H[-1, -1, -1, 0, z])/
          (9*z*(1 + z)) - (512*(2 + 3*z + 2*z^2)*H[-1, -1, -1, 2, z])/
          (1 + z) - (4*(77 + 522*z + 1065*z^2 + 532*z^3 + 88*z^4)*
           H[-1, -1, 0, 0, z])/(9*z*(1 + z)) - (1216*(2 + 3*z + 2*z^2)*
           H[-1, -1, 2, 0, z])/(3*(1 + z)) - (256*(2 + 3*z + 2*z^2)*
           H[-1, -1, 2, 1, z])/(3*(1 + z)) + 
         (4*(121 - 742*z - 2433*z^2 - 712*z^3 + 286*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) - (32*(14 + 23*z + 14*z^2)*H[-1, 2, 0, 0, z])/
          (1 + z) + (64*(1 + z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
         (4*(26056 + 51612*z - 3526*z^2 - 58615*z^3 - 30051*z^4 + 125*z^5 + 
            583*z^6)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)^3) + 
         (256*(2 - 3*z + 2*z^2)*H[1, -2, -1, 0, z])/(3*(-1 + z)) + 
         (64*(2 - 3*z + 2*z^2)*H[1, -2, 0, 0, z])/(-1 + z) + 
         (4*(-154 - 7774*z + 15375*z^2 - 7744*z^3 + 11*z^4)*H[1, 0, 0, 0, z])/
          (9*(-1 + z)*z) + (4*(-22 - 1926*z + 3519*z^2 - 1956*z^3 + 11*z^4)*
           H[1, 1, 0, 0, z])/(9*(-1 + z)*z) + 
         (4*(11 - 940*z + 1680*z^2 - 960*z^3 + 33*z^4)*H[1, 1, 1, 0, z])/
          (9*(-1 + z)*z) - (288*(2 - 3*z + 2*z^2)*H[1, 1, 2, 0, z])/
          (-1 + z) - (3200*(2 - 3*z + 2*z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (288*(2 - 3*z + 2*z^2)*H[1, 2, 1, 0, z])/(-1 + z) - 
         (32*(603 - 112*z - 338*z^2 + 297*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(249 - 67*z - 127*z^2 + 139*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(23 - 5*z - 11*z^2 + 9*z^3)*H[2, 1, 1, 0, z])/
          ((-1 + z)*(1 + z)) - (96*(2 + 3*z + 2*z^2)*H[-1, -1, 0, 0, 0, z])/
          (1 + z) - (32*(223 + 342*z + 223*z^2)*H[-1, 0, 0, 0, 0, z])/
          (3*(1 + z)) - (64*(269 - z - 225*z^2 + 2*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (6592*(2 - 3*z + 2*z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (864*(2 - 3*z + 2*z^2)*H[1, 1, 0, 0, 0, z])/
          (-1 + z) - (64*(2 - 3*z + 2*z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) - 
         (32*z*(-8 + z + 18*z^2)*H[-3, z]*zeta[2])/((-1 + z)*(1 + z)) + 
         (64*(-28 - 5*z + 14*z^2 + 10*z^3)*H[-2, -1, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (704*(2 + 3*z + 2*z^2)*H[-1, -2, z]*zeta[2])/
          (3*(1 + z)) + (512*(2 + 3*z + 2*z^2)*H[-1, -1, -1, z]*zeta[2])/
          (1 + z) + (4*H[1, 2, z]*(67 + 595*z - 1009*z^2 + 548*z^3 + 67*z^4 - 
            288*z*zeta[2] + 432*z^2*zeta[2] - 288*z^3*zeta[2]))/
          (9*(-1 + z)*z) + (4*H[3, z]*(15897 - 1941*z - 13366*z^2 + 
            5827*z^3 + 1355*z^4 + 1800*zeta[2] + 504*z*zeta[2] - 
            1152*z^2*zeta[2] - 72*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (8*H[2, 1, z]*(-2914 - 907*z + 2512*z^2 + 505*z^3 + 288*zeta[2] - 
            216*z*zeta[2] + 144*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (8*H[-1, 2, z]*(577 + 1078*z + 1002*z^2 + 1078*z^3 + 577*z^4 + 
            648*z*zeta[2] + 1080*z^2*zeta[2] + 648*z^3*zeta[2]))/
          (27*z*(1 + z)) + (4*H[-1, -1, 0, z]*(953 + 8648*z + 13818*z^2 + 
            8684*z^3 + 953*z^4 + 2016*z*zeta[2] + 3024*z^2*zeta[2] + 
            2016*z^3*zeta[2]))/(27*z*(1 + z)) - 
         (4*H[-2, 0, z]*(6520 - 8765*z - 6669*z^2 + 7425*z^3 + 953*z^4 - 
            1008*z*zeta[2] + 144*z^2*zeta[2] + 2304*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) - (2*H[-1, 0, 0, z]*(2509 + 956*z - 414*z^2 + 
            968*z^3 + 2509*z^4 + 12528*z*zeta[2] + 19440*z^2*zeta[2] + 
            12528*z^3*zeta[2]))/(27*z*(1 + z)) + 
         (2*H[2, 0, z]*(58924 + 97931*z - 6020*z^2 - 73584*z^3 - 28140*z^4 + 
            201*z^5 - 14544*zeta[2] - 10368*z*zeta[2] + 12384*z^2*zeta[2] - 
            2016*z^3*zeta[2] - 10224*z^4*zeta[2]))/(27*(-1 + z)*(1 + z)^2) + 
         (2*H[0, 0, 0, z]*(36628 + 152199*z + 96878*z^2 - 125394*z^3 - 
            103430*z^4 + 2911*z^5 + 20016*zeta[2] + 13536*z*zeta[2] - 
            19584*z^2*zeta[2] - 5760*z^3*zeta[2] + 7344*z^4*zeta[2]))/
          (27*(-1 + z)*(1 + z)^2) + (4*H[1, 0, 0, z]*(201 - 4621*z + 
            4552*z^2 + 18793*z^3 + 4354*z^4 - 4720*z^5 + 201*z^6 - 
            3024*z*zeta[2] - 1512*z^2*zeta[2] + 3024*z^3*zeta[2] - 
            1512*z^4*zeta[2] - 3024*z^5*zeta[2]))/(27*(-1 + z)*z*(1 + z)^2) + 
         (2*H[1, 1, 0, z]*(67 - 2632*z + 453*z^2 + 6356*z^3 + 461*z^4 - 
            2628*z^5 + 67*z^6 - 2304*z*zeta[2] - 1152*z^2*zeta[2] + 
            2304*z^3*zeta[2] - 1152*z^4*zeta[2] - 2304*z^5*zeta[2]))/
          (9*(-1 + z)*z*(1 + z)^2) + Lp^3*(8*LQ^2*(-1 + 2*z) - 
           (8*(-140 + 129*z)*H[0, z])/(3*(-1 + z)) + 
           (16*(-59 + 70*z)*H[1, z])/3 - (32*H[1, z]^2)/(-1 + z) + 
           LQ*((-8*(-59 + 70*z))/3 + (16*(-4 + 3*z)*H[0, z])/(-1 + z) - 
             32*(-1 + 2*z)*H[1, z]) - (32*(-4 + 3*z)*H[2, z])/(-1 + z) + 
           (32*(8 - 9*z + 2*z^2)*H[0, 0, z])/(3*(-1 + z)) + 
           (32*(2 - 3*z + 2*z^2)*H[1, 0, z])/(-1 + z) + 
           (64*(2 - 3*z + 2*z^2)*H[1, 1, z])/(-1 + z) + 
           (4*(-5161 + 5282*z + 648*zeta[2]))/27) + 
         (4*H[1, 1, z]*(6941*z - 13860*z^2 + 6919*z^3 + 33*zeta[2] - 
            324*z*zeta[2] + 306*z^2*zeta[2] - 444*z^3*zeta[2] + 
            165*z^4*zeta[2] - 5616*z*zeta[3] + 8424*z^2*zeta[3] - 
            5616*z^3*zeta[3]))/(27*(-1 + z)*z) - 
         (4*H[-2, z]*(-1624*zeta[2] - 161*z*zeta[2] + 1437*z^2*zeta[2] + 
            150*z^3*zeta[2] + 198*z^4*zeta[2] - 1488*zeta[3] - 
            516*z*zeta[3] + 756*z^2*zeta[3] + 1056*z^3*zeta[3]))/
          (9*(-1 + z)*(1 + z)) - (4*H[-1, -1, z]*(187*zeta[2] + 
            1990*z*zeta[2] + 3429*z^2*zeta[2] + 2000*z^3*zeta[2] + 
            198*z^4*zeta[2] + 1824*z*zeta[3] + 2736*z^2*zeta[3] + 
            1824*z^3*zeta[3]))/(9*z*(1 + z)) - 
         (4*H[-1, 0, z]*(2736 - 12148*z - 35016*z^2 - 16180*z^3 + 720*z^4 + 
            1485*zeta[2] + 6732*z*zeta[2] + 12258*z^2*zeta[2] + 
            6912*z^3*zeta[2] + 792*z^4*zeta[2] + 25920*z*zeta[3] + 
            37584*z^2*zeta[3] + 25920*z^3*zeta[3]))/(81*z*(1 + z)) + 
         (2*H[1, 0, z]*(-27 + 165866*z - 181954*z^2 - 181882*z^3 + 
            165749*z^4 + 1584*zeta[2] - 5148*z*zeta[2] + 10602*z^2*zeta[2] + 
            9702*z^3*zeta[2] - 5058*z^4*zeta[2] + 2574*z^5*zeta[2] - 
            2592*z*zeta[3] + 1296*z^2*zeta[3] + 1296*z^3*zeta[3] - 
            2592*z^4*zeta[3]))/(81*(-1 + z)*z*(1 + z)) + 
         (4*H[0, 0, z]*(23714 - 101974*z - 314927*z^2 - 92007*z^3 + 
            235021*z^4 + 138509*z^5 + 720*z^6 + 8856*zeta[2] + 
            7245*z*zeta[2] - 15471*z^2*zeta[2] + 11484*z^3*zeta[2] + 
            61326*z^4*zeta[2] + 42093*z^5*zeta[2] + 6435*z^6*zeta[2] - 
            49248*zeta[3] - 111456*z*zeta[3] - 42768*z^2*zeta[3] + 
            51840*z^3*zeta[3] + 32400*z^4*zeta[3]))/(81*(-1 + z)*(1 + z)^3) + 
         (4*H[2, z]*(16055 + 34803*z - 2784*z^2 - 56620*z^3 - 45951*z^4 - 
            10863*z^5 + 4500*zeta[2] - 2133*z*zeta[2] - 22023*z^2*zeta[2] - 
            4716*z^3*zeta[2] + 27432*z^4*zeta[2] + 17829*z^5*zeta[2] + 
            1287*z^6*zeta[2] - 65448*zeta[3] - 108756*z*zeta[3] + 
            15228*z^2*zeta[3] + 43308*z^3*zeta[3] - 66852*z^4*zeta[3] - 
            51624*z^5*zeta[3]))/(81*(-1 + z)*(1 + z)^3) + 
         LQ*((16*(-1 + z)*(-202 + 189*zeta[3]))/27 - 
           (16*(2 - 3*z + 2*z^2)*H[0, z]*(-202 + 189*zeta[3]))/
            (27*(-1 + z))) + Lp^2*(LQ^2*(16*(-1 + z) - 
             (16*(2 - 3*z + 2*z^2)*H[0, z])/(-1 + z)) - 
           (16*(207 - 426*z + 241*z^2)*H[2, z])/(3*(-1 + z)) + 
           (64*(-18 - 4*z + 13*z^2)*H[3, z])/((-1 + z)*(1 + z)) - 
           (64*(4 + 3*z)*H[-2, 0, z])/(1 + z) - (16*(118 + 225*z + 118*z^2)*
             H[-1, 0, z])/(3*(1 + z)) - (64*(2 + 3*z + 2*z^2)*H[-1, 2, z])/
            (1 + z) + (16*(-532 - 63*z + 499*z^2 + 41*z^3)*H[0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(112 - 213*z + 112*z^2)*H[1, 0, z])/
            (3*(-1 + z)) + 128*(-1 + z)*H[1, 1, z] - 
           (256*(2 - 3*z + 2*z^2)*H[1, 2, z])/(-1 + z) - 
           (256*(3 - 3*z + z^2)*H[2, 0, z])/(-1 + z) - 
           (256*(2 - 3*z + 2*z^2)*H[2, 1, z])/(-1 + z) + 
           (128*(2 + 3*z + 2*z^2)*H[-1, -1, 0, z])/(1 + z) - 
           (96*(2 + 3*z + 2*z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (64*(20 - 2*z - 17*z^2 + 4*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (288*(2 - 3*z + 2*z^2)*H[1, 0, 0, z])/
            (-1 + z) - (256*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(-1 + z) + 
           (128*(2 + 3*z + 2*z^2)*H[-1, z]*zeta[2])/(1 + z) - 
           (8*H[1, z]*(871 - 1139*z - 72*zeta[2] + 144*z*zeta[2]))/9 - 
           (4*H[0, z]*(3997 - 5321*z - 4265*z^2 + 5053*z^3 - 1440*zeta[2] - 
              144*z*zeta[2] + 1008*z^2*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
           LQ*((8*(137 - 297*z + 171*z^2)*H[0, z])/(3*(-1 + z)) - 
             64*(-1 + z)*H[1, z] + (96*(2 - 3*z + 2*z^2)*H[2, z])/(-1 + z) + 
             (32*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(1 + z) - 
             (32*(-14 - 3*z + 10*z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (96*(2 - 3*z + 2*z^2)*H[1, 0, z])/(-1 + z) + 
             (4*(871 - 268*z - 1139*z^2 + 180*z*zeta[2] + 216*z^2*zeta[2]))/
              (9*(1 + z))) - (2*(-23863 + 25643*z + 23863*z^2 - 25643*z^3 + 
              1692*zeta[2] - 7740*z*zeta[2] - 2088*z^2*zeta[2] + 
              8136*z^3*zeta[2] - 7344*zeta[3] + 1944*z*zeta[3] + 
              4968*z^2*zeta[3] - 1296*z^3*zeta[3]))/(27*(-1 + z)*(1 + z))) + 
         (2*H[-1, z]*(1087*zeta[2] + 4320*z*zeta[2] + 5942*z^2*zeta[2] + 
            4332*z^3*zeta[2] + 1087*z^4*zeta[2] + 220*zeta[3] + 
            3460*z*zeta[3] + 5994*z^2*zeta[3] + 3480*z^3*zeta[3] + 
            308*z^4*zeta[3] - 12120*z*zeta[4] - 17784*z^2*zeta[4] - 
            12120*z^3*zeta[4]))/(9*z*(1 + z)) - 
         (2*H[0, z]*(-136430 - 472173*z - 393739*z^2 + 287521*z^3 + 
            549717*z^4 + 204200*z^5 + 23466*zeta[2] - 39984*z*zeta[2] - 
            187764*z^2*zeta[2] - 69966*z^3*zeta[2] + 158088*z^4*zeta[2] + 
            116382*z^5*zeta[2] + 12642*z^6*zeta[2] - 22248*zeta[3] + 
            26640*z*zeta[3] + 135324*z^2*zeta[3] + 21240*z^3*zeta[3] - 
            149076*z^4*zeta[3] - 90288*z^5*zeta[3] - 5544*z^6*zeta[3] + 
            280692*zeta[4] + 605880*z*zeta[4] + 174204*z^2*zeta[4] - 
            340524*z^3*zeta[4] - 183600*z^4*zeta[4] + 5940*z^5*zeta[4]))/
          (81*(-1 + z)*(1 + z)^3) - (2*H[1, z]*(-1620 - 100186*z + 3666*z^2 + 
            200798*z^3 - 2046*z^4 - 100612*z^5 + 2859*zeta[2] + 
            28464*z*zeta[2] - 1455*z^2*zeta[2] - 55848*z^3*zeta[2] - 
            4047*z^4*zeta[2] + 27168*z^5*zeta[2] + 2859*z^6*zeta[2] + 
            594*zeta[3] + 20736*z*zeta[3] - 7344*z^2*zeta[3] - 
            55152*z^3*zeta[3] - 6318*z^4*zeta[3] + 23328*z^5*zeta[3] + 
            1980*z^6*zeta[3] + 20736*z*zeta[4] + 10368*z^2*zeta[4] - 
            20736*z^3*zeta[4] + 10368*z^4*zeta[4] + 20736*z^5*zeta[4]))/
          (81*(-1 + z)*z*(1 + z)^2) + 
         Lp*((8*(493 - 1491*z + 987*z^2 + 22*z^3)*H[3, z])/(3*(-1 + z)) + 
           (32*(139 + 26*z - 97*z^2 + 3*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
           (64*(-27 + 4*z + 20*z^2 + z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) - 
           (16*(274 - 100*z - 196*z^2 + 11*z^3)*H[-2, 0, z])/(3*(-1 + z)) - 
           (64*(2 - 3*z + 2*z^2)*H[-2, 2, z])/(-1 + z) - 
           (16*(1 + z)*(11 + 70*z + 11*z^2)*H[-1, 2, z])/(3*z) + 
           (96*(2 + 3*z + 2*z^2)*H[-1, 3, z])/(1 + z) + (16*H[1, 1, z])/3 + 
           (176*(2 - 3*z + 2*z^2)*H[1, 2, z])/(3*(-1 + z)) + 
           (576*(2 - 3*z + 2*z^2)*H[1, 3, z])/(-1 + z) + 
           (16*(617 - 579*z - 595*z^2 + 579*z^3)*H[2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (176*(2 - 3*z + 2*z^2)*H[2, 1, z])/
            (3*(-1 + z)) + (64*(29 - 12*z - 15*z^2 + 25*z^3)*H[2, 2, z])/
            ((-1 + z)*(1 + z)) + (128*(33 + 4*z - 23*z^2 + 4*z^3)*H[3, 0, z])/
            ((-1 + z)*(1 + z)) + (32*(36 - 51*z + 32*z^2)*H[3, 1, z])/
            (-1 + z) - (64*(-10 - 3*z + 5*z^2 + 6*z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) + (64*(-22 + 3*z + 15*z^2 + 2*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - (256*(2 + 3*z + 2*z^2)*
             H[-1, -2, 0, z])/(1 + z) + (16*(11 + 124*z + 204*z^2 + 124*z^3 + 
              11*z^4)*H[-1, -1, 0, z])/(3*z*(1 + z)) + 
           (320*(2 + 3*z + 2*z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (16*(11 - 276*z - 585*z^2 - 276*z^3 + 11*z^4)*H[-1, 0, 0, z])/
            (3*z*(1 + z)) + (224*(2 + 3*z + 2*z^2)*H[-1, 2, 0, z])/(1 + z) + 
           (8*(3318 + 485*z - 3296*z^2 - 507*z^3 + 22*z^4)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (64*(2 - 3*z + 2*z^2)*H[1, -2, 0, z])/
            (-1 + z) + (8*(280 - 549*z + 280*z^2)*H[1, 0, 0, z])/(-1 + z) + 
           (176*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(3*(-1 + z)) + 
           (96*(2 - 3*z + 2*z^2)*H[1, 1, 2, z])/(-1 + z) + 
           (864*(2 - 3*z + 2*z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (96*(2 - 3*z + 2*z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (32*(95 - 17*z - 57*z^2 + 53*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (64*(29 - 12*z - 15*z^2 + 25*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (96*(2 - 3*z + 2*z^2)*
             H[2, 1, 1, z])/(-1 + z) - (192*(2 + 3*z + 2*z^2)*
             H[-1, -1, -1, 0, z])/(1 + z) - (256*(2 + 3*z + 2*z^2)*
             H[-1, -1, 0, 0, z])/(1 + z) + (688*(2 + 3*z + 2*z^2)*
             H[-1, 0, 0, 0, z])/(1 + z) + (32*(250 - 19*z - 206*z^2 + 38*z^3)*
             H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
           (1168*(2 - 3*z + 2*z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (608*(2 - 3*z + 2*z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(2 - 3*z + 2*z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
           (32*(2 + z)*(-7 + 3*z + 2*z^2)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (416*(2 + 3*z + 2*z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + (16*H[-1, 0, z]*(-265 - 396*z - 265*z^2 + 36*zeta[2] + 
              54*z*zeta[2] + 36*z^2*zeta[2]))/(9*(1 + z)) + 
           (8*H[1, 0, z]*(-1550 + 2427*z - 1547*z^2 + 576*zeta[2] - 
              864*z*zeta[2] + 576*z^2*zeta[2]))/(9*(-1 + z)) - 
           (4*H[0, 0, z]*(-344 + 11925*z + 2220*z^2 - 10585*z^3 + 
              3528*zeta[2] - 288*z*zeta[2] - 2376*z^2*zeta[2] + 
              216*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
           (4*H[2, z]*(-6415 + 635*z + 5075*z^2 - 1975*z^3 - 288*zeta[2] - 
              216*z*zeta[2] + 216*z^2*zeta[2] + 288*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[1, z]*(8407*z - 15201*z^2 + 
              6794*z^3 + 198*zeta[2] + 1584*z*zeta[2] - 3564*z^2*zeta[2] + 
              1584*z^3*zeta[2] + 198*z^4*zeta[2] - 4536*z*zeta[3] + 
              4536*z^2*zeta[3] - 3024*z^3*zeta[3]))/(27*(-1 + z)*z) + 
           (8*H[-1, z]*(33*zeta[2] + 308*z*zeta[2] + 528*z^2*zeta[2] + 
              308*z^3*zeta[2] + 33*z^4*zeta[2] + 288*z*zeta[3] + 
              432*z^2*zeta[3] + 288*z^3*zeta[3]))/(3*z*(1 + z)) - 
           (4*H[0, z]*(28621 - 21218*z - 29411*z^2 + 20428*z^3 - 
              4014*zeta[2] + 6660*z*zeta[2] + 3816*z^2*zeta[2] - 
              4878*z^3*zeta[2] + 792*z^4*zeta[2] + 3024*zeta[3] - 
              3888*z*zeta[3] - 1944*z^2*zeta[3] + 1296*z^3*zeta[3]))/
            (27*(-1 + z)*(1 + z)) + LQ*((-4*H[1, z])/3 + 32*(-1 + z)*
              H[2, z] - (96*(2 - 3*z + 2*z^2)*H[3, z])/(-1 + z) - 
             (32*(2 + 3*z + 2*z^2)*H[-2, 0, z])/(1 + z) + 
             32*(1 + z)*H[-1, 0, z] - (4*(7 - 324*z + 273*z^2)*H[0, 0, z])/
              (3*(-1 + z)) + 64*(-1 + z)*H[1, 0, z] - 
             (16*(2 - 3*z + 2*z^2)*H[1, 2, z])/(-1 + z) - 
             (32*(14 - 6*z - 7*z^2 + 12*z^3)*H[2, 0, z])/((-1 + z)*(1 + z)) - 
             (16*(2 - 3*z + 2*z^2)*H[2, 1, z])/(-1 + z) - 
             (32*(2 + 3*z + 2*z^2)*H[-1, -1, 0, z])/(1 + z) - 
             (48*(2 + 3*z + 2*z^2)*H[-1, 0, 0, z])/(1 + z) + 
             (16*(-62 - 11*z + 42*z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (112*(2 - 3*z + 2*z^2)*H[1, 0, 0, z])/(-1 + z) - 
             (16*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(-1 + z) - 
             (16*(2 + 3*z + 2*z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (2*H[0, z]*(-4015 + 4434*z - 1223*z^2 + 864*zeta[2] - 
                1296*z*zeta[2] + 864*z^2*zeta[2]))/(9*(-1 + z)) + 
             (8*(790 - 395*z - 790*z^2 + 395*z^3 + 216*zeta[2] - 
                324*z*zeta[2] - 216*z^2*zeta[2] + 324*z^3*zeta[2] - 
                1188*zeta[3] - 135*z*zeta[3] + 405*z^2*zeta[3] - 
                486*z^3*zeta[3]))/(27*(-1 + z)*(1 + z))) - 
           (2*(42109 - 27002*z - 42109*z^2 + 27002*z^3 - 29502*zeta[2] - 
              69498*z*zeta[2] + 24678*z^2*zeta[2] + 74322*z^3*zeta[2] - 
              50868*zeta[3] - 648*z*zeta[3] + 37800*z^2*zeta[3] + 
              648*z^3*zeta[3] + 5940*z^4*zeta[3] - 13284*zeta[4] - 
              20898*z*zeta[4] + 23490*z^2*zeta[4] - 6480*z^3*zeta[4]))/
            (81*(-1 + z)*(1 + z))) - (-9074963 - 8806176*z + 18687500*z^2 + 
           18149926*z^3 - 9612537*z^4 - 9343750*z^5 + 236052*zeta[2] + 
           1738116*z*zeta[2] + 2442096*z^2*zeta[2] - 595728*z^3*zeta[2] - 
           2719620*z^4*zeta[2] - 1157940*z^5*zeta[2] + 25920*z^6*zeta[2] - 
           3487428*zeta[3] - 12354606*z*zeta[3] - 11584026*z^2*zeta[3] + 
           4987980*z^3*zeta[3] + 13019616*z^4*zeta[3] + 5572098*z^5*zeta[3] + 
           257310*z^6*zeta[3] + 633744*zeta[2]*zeta[3] + 991440*z*zeta[2]*
            zeta[3] - 182736*z^2*zeta[2]*zeta[3] + 19440*z^3*zeta[2]*
            zeta[3] + 1384128*z^4*zeta[2]*zeta[3] + 824256*z^5*zeta[2]*
            zeta[3] + 973782*zeta[4] + 2630961*z*zeta[4] + 
           1175229*z^2*zeta[4] - 2498202*z^3*zeta[4] - 2859138*z^4*zeta[4] - 
           909711*z^5*zeta[4] - 45441*z^6*zeta[4] + 9447840*zeta[5] + 
           19327248*z*zeta[5] + 4164048*z^2*zeta[5] - 11162448*z^3*zeta[5] - 
           4747248*z^4*zeta[5] + 699840*z^5*zeta[5])/(729*(-1 + z)*
           (1 + z)^3)) + CA*(Nf^2*TF^2*((64*Lp^3*(-1 + 2*z))/27 + 
           Lp^2*((320*(-4 + 5*z))/27 - (64*(1 + z)*H[0, z])/9) - 
           (8*(9 - 815*z + 722*z^2)*H[1, z])/(81*z) + 
           (8*(-8 + 721*z)*H[2, z])/81 - (256*(1 + z)*H[3, z])/9 + 
           (16*(-268 + 87*z + 101*z^2)*H[0, 0, z])/(81*(-1 + z)) + 
           (32*(-44 + 41*z)*H[1, 0, z])/27 + (8*(-49 + 41*z)*H[1, 1, z])/27 - 
           (512*(1 + z)*H[2, 0, z])/27 - (128*(1 + z)*H[2, 1, z])/27 - 
           (64*(17 - 24*z + 15*z^2)*H[0, 0, 0, z])/(27*(-1 + z)) + 
           (16*H[0, z]*(89 + 241*z - 310*z^2 - 96*zeta[2] + 96*z^2*zeta[2]))/
            (81*(-1 + z)) + Lp*((-8*(32 + 203*z)*H[0, z])/27 - 
             (8*(-45 + 41*z)*H[1, z])/9 + (128*(1 + z)*H[2, z])/9 + 
             (128*(1 + z)*H[0, 0, z])/9 - (8*(1409 - 1537*z + 144*zeta[2] + 
                144*z*zeta[2]))/81) - (8*(9568 - 9416*z + 1926*zeta[2] + 
              4275*z*zeta[2] + 1728*zeta[3] - 2160*z*zeta[3]))/729) + 
         CF*Nf*TF*((16*(-208 + 629*z + 100*z^2)*H[4, z])/9 - 
           (3232*(1 + z)*H[5, z])/3 - (128*(-21 + 29*z)*H[-4, 0, z])/3 - 
           (64*(-87 - 162*z + 16*z^2)*H[-3, 0, z])/9 - 
           (256*(3 + z^2)*H[-2, 2, z])/9 + (32*(1 + z)*(103 + 110*z + 
              103*z^2)*H[-1, 2, z])/(27*z) - (256*(1 + z)^3*H[-1, 3, z])/
            (9*z) - (8*(-8 - 295*z + 271*z^2 + 26*z^3)*H[1, 2, z])/(9*z) + 
           (64*(-1 + z)*(4 + 97*z + 4*z^2)*H[1, 3, z])/(9*z) + 
           (16*(-58 + 401*z + 24*z^2)*H[2, 2, z])/9 - 
           (896*(1 + z)*H[2, 3, z])/3 + (16*(-624 + 261*z + 56*z^2)*
             H[3, 0, z])/9 + (16*(-84 - 15*z + 8*z^2)*H[3, 1, z])/9 - 
           (928*(1 + z)*H[3, 2, z])/3 - 32*(41 + 29*z)*H[4, 0, z] - 
           (32*(1 + z)*H[4, 1, z])/3 + (2560*(-1 + z)*H[-3, -1, 0, z])/3 - 
           (256*(-15 + 22*z)*H[-3, 0, 0, z])/3 + 
           (1408*(-1 + z)*H[-2, -2, 0, z])/3 + (64*(15 - 171*z + 10*z^2)*
             H[-2, -1, 0, z])/9 - (32*(-101 - 261*z + 10*z^2)*H[-2, 0, 0, z])/
            3 + (128*(1 + z)*(4 - 61*z + 4*z^2)*H[-1, -2, 0, z])/(9*z) - 
           (64*(1 + z)*(113 - 371*z + 32*z^2)*H[-1, -1, 0, z])/(27*z) - 
           (640*(1 + z)^3*H[-1, -1, 2, z])/(9*z) - 
           (16*(1 + z)*(-5 + 98*z + 157*z^2)*H[-1, 0, 0, z])/(27*z) - 
           (512*(1 + z)^3*H[-1, 2, 0, z])/(9*z) - 
           (128*(1 + z)^3*H[-1, 2, 1, z])/(9*z) - 
           (2624*(-1 + z)*H[1, -2, 0, z])/3 - 
           (8*(-1 + z)*(170 + 5*z + 62*z^2)*H[1, 0, 0, z])/(9*z) - 
           (8*(-44 + 245*z - 221*z^2 + 26*z^3)*H[1, 1, 0, z])/(9*z) - 
           (1208*(-1 + z)*H[1, 1, 1, z])/9 + (32*(-1 + z)*(2 + 33*z + 2*z^2)*
             H[1, 1, 2, z])/(3*z) + (64*(-1 + z)*(1 + 28*z + z^2)*
             H[1, 2, 0, z])/(3*z) + 160*(-1 + z)*H[1, 2, 1, z] + 
           (1280*(1 + z)*H[2, -2, 0, z])/3 + (80*(-92 + 127*z + 8*z^2)*
             H[2, 0, 0, z])/9 + (16*(-28 + 35*z + 24*z^2)*H[2, 1, 0, z])/9 + 
           (16*(29 + 71*z)*H[2, 1, 1, z])/9 - (512*(1 + z)*H[2, 1, 2, z])/3 - 
           256*(1 + z)*H[2, 2, 0, z] - 64*(1 + z)*H[2, 2, 1, z] - 
           (32*(123 + 79*z)*H[3, 0, 0, z])/3 - 32*(5 + z)*H[3, 1, 0, z] - 
           32*(1 + z)*H[3, 1, 1, z] - (128*(-1 + z)*H[-2, -1, -1, 0, z])/3 + 
           (2752*(-1 + z)*H[-2, -1, 0, 0, z])/3 - 
           (3200*(-1 + z)*H[-2, 0, 0, 0, z])/3 - 
           (64*(1 + z)*(2 - 11*z + 2*z^2)*H[-1, -1, -1, 0, z])/(9*z) + 
           (32*(1 + z)*(8 - 521*z + 8*z^2)*H[-1, -1, 0, 0, z])/(9*z) - 
           (32*(1 + z)*(26 - 599*z + 26*z^2)*H[-1, 0, 0, 0, z])/(9*z) + 
           (16*(-2886 - 2991*z + 136*z^2)*H[0, 0, 0, 0, z])/9 + 
           (16*(-1 + z)*(28 + 1681*z + 28*z^2)*H[1, 0, 0, 0, z])/(9*z) + 
           (32*(-1 + z)*(14 + 5*z + 14*z^2)*H[1, 1, 0, 0, z])/(9*z) + 
           (32*(-1 + z)*(2 + 9*z + 2*z^2)*H[1, 1, 1, 0, z])/(3*z) + 
           (160*(-1 + z)*H[1, 1, 1, 1, z])/3 - 1376*(1 + z)*
            H[2, 0, 0, 0, z] - (64*(1 + z)*H[2, 1, 0, 0, z])/3 - 
           (128*(1 + z)*H[2, 1, 1, 0, z])/3 - (64*(1 + z)*H[2, 1, 1, 1, z])/
            3 + 64*(-111 + 34*z)*H[0, 0, 0, 0, 0, z] + 
           (1280*(-1 + z)*H[-3, z]*zeta[2])/3 - (64*(-1 + z)*H[-2, -1, z]*
             zeta[2])/3 + (32*(1 + z)*(6 + 17*z + 6*z^2)*H[-1, -1, z]*
             zeta[2])/(3*z) - (8*H[3, z]*(834 - 183*z + 490*z^2 - 
              3132*zeta[2] - 3564*z*zeta[2]))/27 - 
           (8*H[2, 0, z]*(2186 - 3595*z + 78*z^2 - 2520*zeta[2] - 
              2520*z*zeta[2]))/27 + (16*H[0, 0, 0, z]*(2771 + 13040*z + 
              388*z^2 + 846*zeta[2] - 18*z*zeta[2]))/27 + 
           (56*H[2, 1, z]*(-122 + 43*z + 144*zeta[2] + 144*z*zeta[2]))/27 - 
           (32*H[-2, 0, z]*(-162 + 561*z + 138*z^2 + 98*z^3 + 378*z*zeta[2] - 
              378*z^2*zeta[2]))/(27*z) - (8*(-1 + z)*H[1, 1, z]*
             (-209*z + 24*zeta[2] + 2148*z*zeta[2] + 24*z^2*zeta[2]))/
            (27*z) + (16*(1 + z)*H[-1, 0, z]*(1605 - 1192*z + 642*z^2 + 
              48*zeta[2] - 1470*z*zeta[2] + 48*z^2*zeta[2]))/(27*z) - 
           (8*H[1, 0, z]*(-739*z + 721*z^2 - 120*zeta[2] - 5292*z*zeta[2] + 
              5292*z^2*zeta[2] + 120*z^3*zeta[2]))/(27*z) + 
           Lp^3*((32*(53 + 38*z)*H[0, z])/9 + LQ*(40*(-1 + z) - 16*(1 + z)*
                H[0, z]) - (160*(-1 + z)*H[1, z])/3 + (64*(1 + z)*H[2, z])/
              3 - (64*(-2 + z)*H[0, 0, z])/3 - (16*(-223 + 223*z + 
                12*zeta[2] + 12*z*zeta[2]))/9) + 
           (32*H[-2, z]*(13*zeta[2] - 57*z*zeta[2] + 6*z^2*zeta[2] - 
              2*zeta[3] + 2*z*zeta[3]))/3 - (32*(1 + z)*H[-1, z]*
             (72*zeta[2] - 87*z*zeta[2] + 45*z^2*zeta[2] + 14*zeta[3] + 
              43*z*zeta[3] + 14*z^2*zeta[3]))/(9*z) - 
           (8*H[2, z]*(5203 - 1266*z - 3964*z^2 + 576*zeta[2] - 
              22302*z*zeta[2] + 21366*z^2*zeta[2] + 360*z^3*zeta[2] - 
              2160*zeta[3] + 2160*z^2*zeta[3]))/(81*(-1 + z)) - 
           (8*H[0, 0, z]*(-1429 - 17951*z + 18015*z^2 + 1284*z^3 + 
              708*zeta[2] - 2754*z*zeta[2] + 1302*z^2*zeta[2] + 
              744*z^3*zeta[2] + 1080*zeta[3] - 3960*z*zeta[3] + 
              2880*z^2*zeta[3]))/(27*(-1 + z)) + 
           (8*H[1, z]*(639 + 8326*z - 8911*z^2 - 870*zeta[2] - 
              14157*z*zeta[2] + 14481*z^2*zeta[2] + 384*z^3*zeta[2] - 
              144*zeta[3] - 4968*z*zeta[3] + 4968*z^2*zeta[3] + 
              144*z^3*zeta[3]))/(81*z) + Lp^2*((-40*(-1 + z)*H[1, z])/3 + 
             (16*(-35 + 37*z)*H[2, z])/3 - 160*(1 + z)*H[3, z] - 
             64*(-1 + z)*H[-2, 0, z] + 160*(1 + z)*H[-1, 0, z] - 
             (112*(38 + 29*z)*H[0, 0, z])/3 + LQ*(80*(-1 + z) - 16*(-5 + 9*z)*
                H[0, z] + 96*(1 + z)*H[0, 0, z]) + 240*(-1 + z)*H[1, 0, z] - 
             96*(1 + z)*H[2, 0, z] + 64*(-9 + 4*z)*H[0, 0, 0, z] + 
             (16*H[0, z]*(-527 + 1045*z + 54*zeta[2] + 18*z*zeta[2]))/9 + 
             (8*(1178 - 1187*z + 30*zeta[2] + 138*z*zeta[2] + 72*zeta[3] - 
                144*z*zeta[3]))/9) + (4*H[0, z]*(3544 - 340359*z + 
              339866*z^2 + 7308*zeta[2] - 62370*z*zeta[2] + 54702*z^2*zeta[
                2] + 360*z^3*zeta[2] + 42552*zeta[3] - 28512*z*zeta[3] - 
              9288*z^2*zeta[3] - 7344*z^3*zeta[3] + 126846*zeta[4] - 
              42120*z*zeta[4] - 84726*z^2*zeta[4]))/(243*(-1 + z)) + 
           Lp*((-16*(-63 + 99*z + 8*z^2)*H[3, z])/3 + 608*(1 + z)*H[4, z] + 
             64*(-7 + 11*z)*H[-3, 0, z] + (32*(-60 - 93*z + 4*z^2)*H[-2, 0, 
                z])/3 + (16*(1 + z)*(18 - 55*z + 18*z^2)*H[-1, 0, z])/(3*z) + 
             (128*(1 + z)^3*H[-1, 2, z])/(3*z) - (784*(-1 + z)*H[1, 0, z])/
              3 - 64*(-1 + z)*H[1, 1, z] - 320*(-1 + z)*H[1, 2, z] - 
             (32*(-62 + 49*z)*H[2, 0, z])/3 + 16*(-2 + z)*H[2, 1, z] + 
             128*(1 + z)*H[2, 2, z] + 64*(8 + 7*z)*H[3, 0, z] - 
             32*(1 + z)*H[3, 1, z] - 448*(-1 + z)*H[-2, -1, 0, z] + 
             480*(-1 + z)*H[-2, 0, 0, z] - (32*(1 + z)*(4 - 79*z + 4*z^2)*H[
                -1, -1, 0, z])/(3*z) + (16*(1 + z)*(8 - 191*z + 8*z^2)*H[-1, 
                0, 0, z])/(3*z) - (16*(-832 - 697*z + 8*z^2)*H[0, 0, 0, z])/
              3 + LQ*(-144*(-1 + z) - 8*(-27 + 7*z)*H[0, z] + 8*(7 + 25*z)*
                H[0, 0, z] - 176*(1 + z)*H[0, 0, 0, z]) - 1264*(-1 + z)*
              H[1, 0, 0, z] - 160*(-1 + z)*H[1, 1, 0, z] - 
             80*(-1 + z)*H[1, 1, 1, z] + 544*(1 + z)*H[2, 0, 0, z] + 
             64*(1 + z)*H[2, 1, 0, z] + 32*(1 + z)*H[2, 1, 1, z] - 
             32*(-101 + 38*z)*H[0, 0, 0, 0, z] - 224*(-1 + z)*H[-2, z]*
              zeta[2] - (16*(1 + z)*(4 - 21*z + 4*z^2)*H[-1, z]*zeta[2])/z - 
             (8*H[0, 0, z]*(31 + 2005*z + 36*z^2 + 108*zeta[2] - 
                36*z*zeta[2]))/3 - (8*H[2, z]*(5 + 94*z + 180*zeta[2] + 
                180*z*zeta[2]))/3 + (16*(-1 + z)*H[1, z]*(26*z + 4*zeta[2] + 
                199*z*zeta[2] + 4*z^2*zeta[2]))/(3*z) + 
             (8*H[0, z]*(-2713 + 3525*z - 6*zeta[2] - 114*z*zeta[2] + 
                96*z^2*zeta[2] - 504*zeta[3] + 612*z*zeta[3]))/9 + 
             (4*(1925 - 2090*z - 390*zeta[2] + 540*z*zeta[2] + 216*z^2*
                 zeta[2] - 840*zeta[3] - 228*z*zeta[3] + 240*z^2*zeta[3] + 
                900*zeta[4] + 2232*z*zeta[4]))/9) + 
           (2*(-830203 + 1676723*z - 846520*z^2 - 45780*zeta[2] + 
              170208*z*zeta[2] - 170976*z^2*zeta[2] + 46224*z^3*zeta[2] + 
              138960*zeta[3] - 346032*z*zeta[3] + 178416*z^2*zeta[3] + 
              28656*z^3*zeta[3] + 28512*zeta[2]*zeta[3] - 57024*z*zeta[2]*
               zeta[3] + 28512*z^2*zeta[2]*zeta[3] + 298188*zeta[4] - 
              348138*z*zeta[4] + 66150*z^2*zeta[4] - 16200*z^3*zeta[4] + 
              49248*zeta[5] - 84240*z*zeta[5] + 34992*z^2*zeta[5]))/
            (243*(-1 + z)))))
 
dFragLarin["gq"] = as*CF*(2*Lp*(-2 + z) + 4*(-1 + z) - 4*(-2 + z)*H[0, z]) + 
     as^2*(CF^2*(-9 - z + Lp^2*(-4*LQ*(-2 + z) + 3*(-4 + 3*z) + 
           2*(-2 + z)*H[0, z] + 4*(-2 + z)*H[1, z]) - 16*(-1 + z)*H[2, z] + 
         16*(-2 + z)*H[3, z] + (48 - 19*z)*H[0, 0, z] - 
         16*(-1 + z)*H[1, 0, z] + 8*(-1 + z)*H[1, 1, z] - 
         12*(-2 + z)*H[1, 2, z] + 16*(-2 + z)*H[2, 0, z] - 
         8*(-2 + z)*H[2, 1, z] + 22*(-2 + z)*H[0, 0, 0, z] - 
         16*(-2 + z)*H[1, 0, 0, z] - 12*(-2 + z)*H[1, 1, 0, z] - 
         4*(-2 + z)*H[1, 1, 1, z] + 32*zeta[2] - 32*z*zeta[2] + 
         2*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*z*zeta[2]) + 
         H[0, z]*(61 - 8*z - 64*zeta[2] + 32*z*zeta[2]) + 
         Lp*(-2*(-4 + 3*z)*H[0, z] + LQ*(-8*(-1 + z) + 8*(-2 + z)*H[0, z]) + 
           16*(-1 + z)*H[1, z] - 16*(-2 + z)*H[2, z] - 12*(-2 + z)*
            H[0, 0, z] + 8*(-2 + z)*H[1, 1, z] - 2*(23 - 18*z - 16*zeta[2] + 
             8*z*zeta[2]))) + CA*CF*(Lp^2*(24*(-1 + z) - 4*(4 + z)*H[0, z] + 
           4*(-2 + z)*H[1, z]) + 8*(-1 + z)*H[2, z] + 8*(-2 + z)*H[3, z] + 
         8*(2 + z)*H[-2, 0, z] - 8*(1 + z)*H[-1, 0, z] + 
         2*(-4 + 67*z)*H[0, 0, z] - 8*(-1 + z)*H[1, 1, z] + 
         16*(-2 + z)*H[1, 2, z] + 16*(-5 + 2*z)*H[2, 0, z] + 
         12*(-2 + z)*H[2, 1, z] + 8*(2 + z)*H[-1, -1, 0, z] + 
         12*(2 + z)*H[-1, 0, 0, z] - 4*(62 + 11*z)*H[0, 0, 0, z] + 
         44*(-2 + z)*H[1, 0, 0, z] + 16*(-2 + z)*H[1, 1, 0, z] + 
         4*(-2 + z)*H[1, 1, 1, z] + 4*(2 + z)*H[-1, z]*zeta[2] - 
         2*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*z*zeta[2]) - 
         2*H[0, z]*(-61 - 2*z - 16*zeta[2] + 8*z*zeta[2]) + 
         Lp*(-4*(-12 + 23*z)*H[0, z] - 8*(-2 + z)*H[2, z] - 
           8*(2 + z)*H[-1, 0, z] + 8*(14 + 3*z)*H[0, 0, z] - 
           24*(-2 + z)*H[1, 0, z] - 8*(-2 + z)*H[1, 1, z] + 
           4*(-13 + 12*z - 8*zeta[2] + 2*z*zeta[2])) + 
         2*(59 - 61*z - 12*zeta[2] + 8*z*zeta[2] - 44*zeta[3] + 
           16*z*zeta[3]))) + 
     as^3*(CF^2*Nf*TF*(LQ*((448*(-1 + z))/27 - (448*(-2 + z)*H[0, z])/27) - 
         (128*(-7 + 2*z)*H[3, z])/27 - (128*(-2 + z)*H[4, z])/9 + 
         Lp^3*((8*LQ*(-2 + z))/3 - (4*(-48 + 47*z))/3 + 
           (40*(8 + 5*z)*H[0, z])/9 - (32*(-2 + z)*H[1, z])/9 - 
           (16*(-2 + z)*H[0, 0, z])/3) + (32*(-37 + 17*z)*H[1, 2, z])/27 - 
         (80*(-2 + z)*H[1, 3, z])/9 + (32*(-34 + 53*z)*H[2, 0, z])/9 + 
         (64*(-7 + 2*z)*H[2, 1, z])/27 + (32*(-2 + z)*H[2, 2, z])/9 - 
         128*(2 + z)*H[3, 0, z] + (64*(-2 + z)*H[3, 1, z])/9 + 
         (4*(4234 + 12583*z)*H[0, 0, 0, z])/27 + 
         (16*(-508 + 473*z)*H[1, 0, 0, z])/27 + 
         (64*(-59 + 49*z)*H[1, 1, 0, z])/27 + (32*(-23 + 13*z)*H[1, 1, 1, z])/
          27 - (112*(-2 + z)*H[1, 1, 2, z])/9 - (80*(-2 + z)*H[1, 2, 0, z])/
          9 - (112*(-2 + z)*H[1, 2, 1, z])/9 - (32*(70 + 19*z)*H[2, 0, 0, z])/
          9 - (128*(5 + 2*z)*H[2, 1, 0, z])/9 - (32*(-2 + z)*H[2, 1, 1, z])/
          9 - (16*(122 + 303*z)*H[0, 0, 0, 0, z])/3 + 
         (80*(-2 + z)*H[1, 0, 0, 0, z])/3 - (80*(-2 + z)*H[1, 1, 0, 0, z])/
          9 - (112*(-2 + z)*H[1, 1, 1, 0, z])/9 - 
         (80*(-2 + z)*H[1, 1, 1, 1, z])/9 + 544*(-2 + z)*
          H[0, 0, 0, 0, 0, z] + (56*H[1, 0, z]*(-35 + 40*z - 36*zeta[2] + 
            18*z*zeta[2]))/27 - (8*H[2, z]*(679 - 392*z + 864*zeta[2] + 
            216*z*zeta[2]))/81 + (8*H[1, 1, z]*(263 - 196*z - 540*zeta[2] + 
            270*z*zeta[2]))/81 - (4*H[0, 0, z]*(-557 + 3460*z + 
            1728*zeta[2] + 864*z*zeta[2]))/27 + 
         (8*H[1, z]*(691 - 623*z - 432*zeta[2] + 1512*z*zeta[2]))/243 + 
         Lp^2*((4*(-166 + 809*z)*H[0, z])/9 + LQ*((16*(-13 + 8*z))/9 - 
             (16*(-2 + z)*H[0, z])/3) - (16*(-16 + 11*z)*H[1, z])/9 + 
           (32*(-2 + z)*H[2, z])/3 - (32*(23 + 20*z)*H[0, 0, z])/3 + 
           (16*(-2 + z)*H[1, 0, z])/3 - (16*(-2 + z)*H[1, 1, z])/3 + 
           64*(-2 + z)*H[0, 0, 0, z] + (2*(492 - 481*z - 32*zeta[2] + 
              16*z*zeta[2]))/3) + (4*H[0, z]*(-52181 - 25211*z - 
            5184*zeta[2] + 10368*z*zeta[2] - 14256*zeta[3] - 8424*z*zeta[3]))/
          243 + Lp*(LQ*((32*(-29 + 22*z))/27 - (160*(-2 + z)*H[0, z])/9) + 
           (320*(-2 + z)*H[2, z])/9 - (8*(175 + 446*z)*H[0, 0, z])/3 - 
           (224*(-1 + z)*H[1, 0, z])/3 - (160*(-2 + z)*H[1, 1, z])/9 + 
           (32*(-2 + z)*H[1, 2, z])/3 + (32*(10 + z)*H[2, 0, z])/3 + 
           (8*(232 + 343*z)*H[0, 0, 0, z])/3 - (32*(-2 + z)*H[1, 0, 0, z])/
            3 + (32*(-2 + z)*H[1, 1, 0, z])/3 + (32*(-2 + z)*H[1, 1, 1, z])/
            3 - 304*(-2 + z)*H[0, 0, 0, 0, z] - 
           (16*H[1, z]*(-23 + 20*z - 36*zeta[2] + 18*z*zeta[2]))/9 + 
           (4*H[0, z]*(-2128 + 1293*z + 240*zeta[2] + 24*z*zeta[2]))/9 + 
           (-2402 + 2555*z + 192*zeta[2] - 432*z*zeta[2] + 1056*zeta[3] + 
             624*z*zeta[3])/9) + (-188878 + 191647*z - 16848*zeta[2] + 
           19008*z*zeta[2] - 1728*zeta[3] + 12096*z*zeta[3] - 18144*zeta[4] - 
           9072*z*zeta[4])/162) + CF^3*((676*(-2 + z)*H[4, z])/3 - 
         (928*(-2 + z)*H[5, z])/3 - (256*(6 + z)*H[-4, 0, z])/3 - 
         (16*(-54 + 23*z)*H[-3, 0, z])/3 + (4*(24 - 152*z + 119*z^2)*
           H[1, 3, z])/(3*z) + (320*(-2 + z)*H[1, 4, z])/3 + 
         (8*(13 + 69*z)*H[2, 2, z])/3 - 72*(-2 + z)*H[2, 3, z] + 
         (8*(-63 + 80*z)*H[3, 0, z])/3 + (8*(-13 + 46*z)*H[3, 1, z])/3 - 
         (8*(-70 + 31*z)*H[3, 2, z])/3 - (8*(-314 + 85*z)*H[4, 0, z])/3 - 
         (152*(-2 + z)*H[4, 1, z])/3 + 256*H[-3, -1, 0, z] - 
         (128*(11 + 2*z)*H[-3, 0, 0, z])/3 + (128*(7 + 2*z)*H[-2, -2, 0, z])/
          3 + (16*(-42 + 25*z)*H[-2, -1, 0, z])/3 - 
         (8*(18 + 115*z)*H[-2, 0, 0, z])/3 - 64*(2 + z)*H[-2, 2, 0, z] + 
         (32*(2 + z)*H[-1, -3, 0, z])/3 + (48*(1 + z)^2*H[-1, -2, 0, z])/z + 
         64*(1 + z)*H[-1, 2, 0, z] - 96*(2 + z)*H[-1, 3, 0, z] + 
         (224*(-2 + z)*H[1, -3, 0, z])/3 + (32*(-6 - 8*z + 11*z^2)*
           H[1, -2, 0, z])/(3*z) - (4*(6 - 40*z + 43*z^2)*H[1, 1, 2, z])/
          (3*z) + (112*(-2 + z)*H[1, 1, 3, z])/3 + 
         (4*(48 - 4*z + 7*z^2)*H[1, 2, 0, z])/(3*z) - 
         (4*(-40 + 37*z)*H[1, 2, 1, z])/3 + (320*(-2 + z)*H[1, 2, 2, z])/3 + 
         32*(-2 + z)*H[1, 3, 0, z] + (304*(-2 + z)*H[1, 3, 1, z])/3 - 
         128*H[2, -2, 0, z] + (8*(79 + 118*z)*H[2, 0, 0, z])/3 + 
         (8*(19 + 52*z)*H[2, 1, 0, z])/3 - (8*(-31 + 13*z)*H[2, 1, 1, z])/3 + 
         (8*(-14 + 11*z)*H[2, 1, 2, z])/3 - 216*(-2 + z)*H[2, 2, 0, z] + 
         (248*(-2 + z)*H[2, 2, 1, z])/3 - (8*(-366 + 95*z)*H[3, 0, 0, z])/3 - 
         (40*(-30 + 11*z)*H[3, 1, 0, z])/3 + (248*(-2 + z)*H[3, 1, 1, z])/3 + 
         (320*(2 + z)*H[-2, -1, -1, 0, z])/3 + 32*(14 + 3*z)*
          H[-2, -1, 0, 0, z] - (32*(60 + 19*z)*H[-2, 0, 0, 0, z])/3 + 
         (64*(2 + z)*H[-1, -2, -1, 0, z])/3 + (32*(2 + z)*H[-1, -2, 0, 0, z])/
          3 - (32*(1 + z)*(3 + 19*z)*H[-1, -1, -1, 0, z])/(3*z) + 
         (16*(1 + z)*(15 + 23*z)*H[-1, -1, 0, 0, z])/(3*z) + 
         (8*(-27 - 10*z + 23*z^2)*H[-1, 0, 0, 0, z])/(3*z) - 
         (544*(2 + z)*H[-1, 2, 0, 0, z])/3 - 64*(2 + z)*H[-1, 2, 1, 0, z] - 
         (4*(-620 + 397*z)*H[0, 0, 0, 0, z])/3 + 
         (64*(-2 + z)*H[1, -2, 0, 0, z])/3 - (4*(-30 - 64*z + 63*z^2)*
           H[1, 0, 0, 0, z])/z - (64*(-2 + z)*H[1, 1, -2, 0, z])/3 - 
         (4*(-8 + z^2)*H[1, 1, 0, 0, z])/z - (4*(-42 - 4*z + 31*z^2)*
           H[1, 1, 1, 0, z])/(3*z) + (4*(-16 + 19*z)*H[1, 1, 1, 1, z])/3 - 
         96*(-2 + z)*H[1, 1, 1, 2, z] - (160*(-2 + z)*H[1, 1, 2, 0, z])/3 - 
         64*(-2 + z)*H[1, 1, 2, 1, z] + (160*(-2 + z)*H[1, 2, 0, 0, z])/3 + 
         16*(-2 + z)*H[1, 2, 1, 0, z] - (80*(-2 + z)*H[1, 2, 1, 1, z])/3 - 
         (8*(-510 + 211*z)*H[2, 0, 0, 0, z])/3 - 
         (8*(-162 + 89*z)*H[2, 1, 0, 0, z])/3 - 
         (8*(-26 + 17*z)*H[2, 1, 1, 0, z])/3 - (56*(-2 + z)*H[2, 1, 1, 1, z])/
          3 + (256*(2 + z)*H[-1, -1, -1, -1, 0, z])/3 + 
         (128*(2 + z)*H[-1, -1, -1, 0, 0, z])/3 - 96*(2 + z)*
          H[-1, -1, 0, 0, 0, z] - (1040*(2 + z)*H[-1, 0, 0, 0, 0, z])/3 + 
         (8*(370 + 141*z)*H[0, 0, 0, 0, 0, z])/3 - 
         (608*(-2 + z)*H[1, 0, 0, 0, 0, z])/3 - 
         (352*(-2 + z)*H[1, 1, 0, 0, 0, z])/3 - 
         (352*(-2 + z)*H[1, 1, 1, 0, 0, z])/3 - 
         (320*(-2 + z)*H[1, 1, 1, 1, 0, z])/3 - 80*(-2 + z)*
          H[1, 1, 1, 1, 1, z] + 128*H[-3, z]*zeta[2] + 
         (160*(2 + z)*H[-2, -1, z]*zeta[2])/3 + 
         (32*(2 + z)*H[-1, -2, z]*zeta[2])/3 - 64*(2 + z)*H[-1, 2, z]*
          zeta[2] + (128*(2 + z)*H[-1, -1, -1, z]*zeta[2])/3 + 
         (H[0, 0, 0, z]*(2958 - 837*z + 160*zeta[2] - 272*z*zeta[2]))/3 + 
         (16*H[1, 1, 1, z]*(7 - 6*z - 28*zeta[2] + 14*z*zeta[2]))/3 - 
         (4*H[2, 1, z]*(-135 + 79*z - 60*zeta[2] + 54*z*zeta[2]))/3 - 
         (8*H[3, z]*(-28 - 44*z - 178*zeta[2] + 101*z*zeta[2]))/3 - 
         (4*H[2, 0, z]*(-161 + 292*z - 276*zeta[2] + 186*z*zeta[2]))/3 - 
         (16*H[-2, 0, z]*(12 - 51*z - 10*z^2 - 16*z*zeta[2] + 4*z^2*zeta[2]))/
          (3*z) + (8*H[-1, -1, 0, z]*(39 + 28*z - 19*z^2 + 8*z*zeta[2] + 
            4*z^2*zeta[2]))/(3*z) - (4*H[-1, 0, 0, z]*(101 + 4*z - 73*z^2 + 
            80*z*zeta[2] + 40*z^2*zeta[2]))/(3*z) - 
         (8*H[1, 2, z]*(13 - 146*z + 115*z^2 - 88*z*zeta[2] + 
            44*z^2*zeta[2]))/(3*z) - (8*H[1, 1, 0, z]*(2 - 147*z + 138*z^2 - 
            92*z*zeta[2] + 46*z^2*zeta[2]))/(3*z) - 
         (4*H[1, 0, 0, z]*(87 - 688*z + 615*z^2 - 256*z*zeta[2] + 
            128*z^2*zeta[2]))/(3*z) + Lp^3*(4*LQ^2*(-2 + z) + 
           (2*(-16 + 19*z)*H[0, z])/3 + 4*(-6 + 5*z)*H[1, z] + 
           LQ*(-6*(-4 + 3*z) - 4*(-2 + z)*H[0, z] - 8*(-2 + z)*H[1, z]) + 
           (16*(-2 + z)*H[2, z])/3 + (4*(-2 + z)*H[0, 0, z])/3 + 
           (16*(-2 + z)*H[1, 0, z])/3 + (32*(-2 + z)*H[1, 1, z])/3 + 
           (-72 + 63*z + 32*zeta[2] - 16*z*zeta[2])/3) + 
         (8*H[-2, z]*(-42*zeta[2] + 25*z*zeta[2] - 64*zeta[3] - 
            32*z*zeta[3]))/3 + (2*H[2, z]*(-97 - 918*z - 204*zeta[2] + 
            64*z*zeta[2] - 16*zeta[3] + 8*z*zeta[3]))/3 + 
         (H[0, 0, z]*(1829 - 732*z + 904*zeta[2] - 700*z*zeta[2] - 
            1648*zeta[3] + 152*z*zeta[3]))/3 - 
         (2*H[1, 0, z]*(-317*z + 236*z^2 + 48*zeta[2] - 352*z*zeta[2] + 
            238*z^2*zeta[2] + 704*z*zeta[3] - 352*z^2*zeta[3]))/(3*z) - 
         (16*H[-1, -1, z]*(3*zeta[2] + 22*z*zeta[2] + 19*z^2*zeta[2] + 
            16*z*zeta[3] + 8*z^2*zeta[3]))/(3*z) + 
         (4*H[-1, 0, z]*(-49 + 174*z + 235*z^2 - 6*zeta[2] + 116*z*zeta[2] + 
            110*z^2*zeta[2] + 32*z*zeta[3] + 16*z^2*zeta[3]))/(3*z) - 
         (2*H[1, 1, z]*(149*z - 90*z^2 - 96*zeta[2] + 40*z*zeta[2] + 
            14*z^2*zeta[2] - 304*z*zeta[3] + 152*z^2*zeta[3]))/(3*z) + 
         Lp^2*(LQ^2*(8*(-1 + z) - 8*(-2 + z)*H[0, z]) - 4*(-10 + 3*z)*
            H[2, z] - 48*(-2 + z)*H[3, z] - 16*(2 + z)*H[-2, 0, z] - 
           48*(1 + z)*H[-1, 0, z] - 48*(-2 + z)*H[0, 0, z] + 
           4*(-8 + 5*z)*H[1, 0, z] + 4*(-28 + 25*z)*H[1, 1, z] - 
           40*(-2 + z)*H[2, 0, z] - 56*(-2 + z)*H[2, 1, z] + 
           32*(2 + z)*H[-1, -1, 0, z] - 16*(2 + z)*H[-1, 0, 0, z] - 
           16*(-4 + z)*H[0, 0, 0, z] - 32*(-2 + z)*H[1, 0, 0, z] + 
           48*(-2 + z)*H[1, 1, 1, z] + H[0, z]*(94 + 125*z - 32*zeta[2]) + 
           16*(2 + z)*H[-1, z]*zeta[2] - 4*H[1, z]*(31 - 26*z - 40*zeta[2] + 
             20*z*zeta[2]) + LQ*(4*(-4 + 3*z)*H[0, z] - 32*(-1 + z)*H[1, z] + 
             32*(-2 + z)*H[2, z] + 24*(-2 + z)*H[0, 0, z] - 
             16*(-2 + z)*H[1, 1, z] + 4*(23 - 18*z - 16*zeta[2] + 8*z*
                zeta[2])) + (128 - 161*z + 304*zeta[2] - 360*z*zeta[2] - 
             320*zeta[3] + 96*z*zeta[3])/2) + 
         (H[0, z]*(-4129 - 5759*z - 368*zeta[2] - 700*z*zeta[2] + 
            560*zeta[3] + 1084*z*zeta[3] + 916*zeta[4] - 1634*z*zeta[4]))/3 + 
         (2*H[1, z]*(-60 - 1143*z + 1163*z^2 + 84*zeta[2] - 180*z*zeta[2] + 
            24*z^2*zeta[2] - 192*zeta[3] + 296*z*zeta[3] - 176*z^2*zeta[3] + 
            1264*z*zeta[4] - 632*z^2*zeta[4]))/(3*z) - 
         (4*H[-1, z]*(-39*zeta[2] - 28*z*zeta[2] + 19*z^2*zeta[2] - 
            12*zeta[3] - 112*z*zeta[3] - 100*z^2*zeta[3] - 396*z*zeta[4] - 
            198*z^2*zeta[4]))/(3*z) + Lp*(-44*(-4 + 3*z)*H[3, z] + 
           184*(-2 + z)*H[4, z] + 64*(4 + z)*H[-3, 0, z] + 
           32*(2 + 5*z)*H[-2, 0, z] - (16*(-3 + 6*z + 7*z^2)*H[-1, 0, z])/z - 
           168*(-1 + z)*H[1, 2, z] - 80*(-2 + z)*H[1, 3, z] - 
           16*(1 + 8*z)*H[2, 0, z] - 24*(-6 + 7*z)*H[2, 1, z] + 
           72*(-2 + z)*H[2, 2, z] + 16*(-22 + 9*z)*H[3, 0, z] + 
           96*(-2 + z)*H[3, 1, z] - 32*(10 + 3*z)*H[-2, -1, 0, z] + 
           16*(14 + 5*z)*H[-2, 0, 0, z] - 32*(2 + z)*H[-1, -2, 0, z] + 
           32*(1 + z)*H[-1, -1, 0, z] + 80*(1 + z)*H[-1, 0, 0, z] + 
           32*(2 + z)*H[-1, 2, 0, z] + 2*(-172 + 11*z)*H[0, 0, 0, z] - 
           32*(-2 + z)*H[1, -2, 0, z] - 48*(-1 + z)*H[1, 0, 0, z] - 
           72*(-1 + z)*H[1, 1, 0, z] + 72*(-1 + z)*H[1, 1, 1, z] - 
           80*(-2 + z)*H[1, 1, 2, z] - 32*(-2 + z)*H[1, 2, 0, z] - 
           112*(-2 + z)*H[1, 2, 1, z] + 16*(-30 + 13*z)*H[2, 0, 0, z] + 
           104*(-2 + z)*H[2, 1, 0, z] - 104*(-2 + z)*H[2, 1, 1, z] - 
           64*(2 + z)*H[-1, -1, -1, 0, z] - 32*(2 + z)*H[-1, -1, 0, 0, z] + 
           128*(2 + z)*H[-1, 0, 0, 0, z] + 4*(-150 + 19*z)*H[0, 0, 0, 0, z] + 
           96*(-2 + z)*H[1, 0, 0, 0, z] - 16*(-2 + z)*H[1, 1, 0, 0, z] - 
           16*(-2 + z)*H[1, 1, 1, 0, z] + 32*(-2 + z)*H[1, 1, 1, 1, z] - 
           16*(10 + 3*z)*H[-2, z]*zeta[2] - 32*(2 + z)*H[-1, -1, z]*zeta[2] + 
           8*H[1, 1, z]*(-30 + 23*z - 12*zeta[2] + 6*z*zeta[2]) + 
           8*H[1, 0, z]*(-22 + 21*z - 36*zeta[2] + 18*z*zeta[2]) + 
           2*H[0, 0, z]*(-237 - 82*z + 24*zeta[2] + 36*z*zeta[2]) + 
           4*H[2, z]*(48 - 31*z - 100*zeta[2] + 58*z*zeta[2]) + 
           LQ*(32*(-1 + z)*H[2, z] - 32*(-2 + z)*H[3, z] + 2*(-48 + 19*z)*
              H[0, 0, z] + 32*(-1 + z)*H[1, 0, z] - 16*(-1 + z)*H[1, 1, z] + 
             24*(-2 + z)*H[1, 2, z] - 32*(-2 + z)*H[2, 0, z] + 
             16*(-2 + z)*H[2, 1, z] - 44*(-2 + z)*H[0, 0, 0, z] + 
             32*(-2 + z)*H[1, 0, 0, z] + 24*(-2 + z)*H[1, 1, 0, z] + 
             8*(-2 + z)*H[1, 1, 1, z] - 4*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*
                z*zeta[2]) - 2*H[0, z]*(61 - 8*z - 64*zeta[2] + 32*z*
                zeta[2]) + 2*(9 + z - 32*zeta[2] + 32*z*zeta[2])) + 
           H[0, z]*(-660 + 215*z - 304*zeta[2] + 244*z*zeta[2] + 
             560*zeta[3] - 88*z*zeta[3]) + 16*H[-1, z]*(zeta[2] + z*zeta[2] + 
             6*zeta[3] + 3*z*zeta[3]) - 4*H[1, z]*(69 - 59*z - 10*zeta[2] + 
             10*z*zeta[2] - 88*zeta[3] + 44*z*zeta[3]) + 
           (-3286 + 3161*z + 1344*zeta[2] - 1232*z*zeta[2] + 1632*zeta[3] - 
             1408*z*zeta[3] - 544*zeta[4] + 1072*z*zeta[4])/4) + 
         (-100830 + 100343*z + 20272*zeta[2] + 6016*z*zeta[2] + 
           29472*zeta[3] - 24064*z*zeta[3] - 15360*zeta[2]*zeta[3] - 
           2048*z*zeta[2]*zeta[3] + 26992*zeta[4] - 7184*z*zeta[4] - 
           1792*zeta[5] - 5760*z*zeta[5])/24) + 
       CA^2*CF*((-4*(-1312 + 3881*z)*H[4, z])/9 + (4*(1342 + 27*z)*H[5, z])/
          3 + (16*(-326 + 31*z)*H[-4, 0, z])/3 - (64*(74 + 25*z)*H[-3, 0, z])/
          9 + (32*(10 + 7*z)*H[-3, 2, z])/3 - (32*(-17 + 2*z)*H[-2, 2, z])/
          3 + (4*(62 + 13*z)*H[-2, 3, z])/3 + (404*(1 + z)*H[-1, 3, z])/3 + 
         (152*(2 + z)*H[-1, 4, z])/3 - (8*(-131 + 96*z)*H[1, 3, z])/3 - 
         (1952*(-2 + z)*H[1, 4, z])/3 - (4*(-369 + 598*z)*H[2, 2, z])/3 - 
         416*(-2 + z)*H[2, 3, z] - (4*(-1008 - 289*z + 2446*z^2 + 1718*z^3)*
           H[3, 0, z])/(3*(1 + z)^2) - (4*(-331 + 1514*z)*H[3, 1, z])/9 - 
         (4*(-794 + 87*z)*H[3, 2, z])/3 + (8*(1496 + 203*z)*H[4, 0, z])/3 + 
         4*(286 + 35*z)*H[4, 1, z] + (16*(14 + 9*z)*H[-3, -1, 0, z])/3 + 
         (8*(-622 + 99*z)*H[-3, 0, 0, z])/3 + 
         (8*(154 + 59*z)*H[-2, -2, 0, z])/3 - (8*(1 + 15*z)*H[-2, -1, 0, z])/
          3 - (8*(58 + 23*z)*H[-2, -1, 2, z])/3 - 
         (4*(2111 + 2317*z)*H[-2, 0, 0, z])/9 - 8*(14 + 5*z)*H[-2, 2, 0, z] - 
         (64*(2 + z)*H[-2, 2, 1, z])/3 + 144*(2 + z)*H[-1, -3, 0, z] + 
         (24*(1 + z)*H[-1, -2, 0, z])/z - (112*(2 + z)*H[-1, -2, 2, z])/3 + 
         (232*(1 + z)*H[-1, -1, 2, z])/3 - (200*(2 + z)*H[-1, -1, 3, z])/3 + 
         152*(1 + z)*H[-1, 2, 0, z] + (160*(1 + z)*H[-1, 2, 1, z])/3 - 
         (16*(2 + z)*H[-1, 2, 2, z])/3 - (380*(2 + z)*H[-1, 3, 0, z])/3 - 
         (112*(2 + z)*H[-1, 3, 1, z])/3 + 112*(-2 + z)*H[1, -3, 0, z] + 
         (16*(-6 - 13*z + 16*z^2)*H[1, -2, 0, z])/(3*z) + 
         (32*(-2 + z)*H[1, -2, 2, z])/3 - (4*(3 - 101*z + 43*z^2)*
           H[1, 1, 2, z])/(3*z) - (1160*(-2 + z)*H[1, 1, 3, z])/3 - 
         (4*(-24 - 533*z + 495*z^2)*H[1, 2, 0, z])/(3*z) - 
         (4*(-3 - 70*z + 29*z^2)*H[1, 2, 1, z])/(3*z) - 
         (1424*(-2 + z)*H[1, 2, 2, z])/3 - (2528*(-2 + z)*H[1, 3, 0, z])/3 - 
         248*(-2 + z)*H[1, 3, 1, z] + (16*(-26 + z)*H[2, -2, 0, z])/3 - 
         (4*(-1500 - 1297*z + 1906*z^2 + 1691*z^3)*H[2, 0, 0, z])/
          (3*(1 + z)^2) - (8*(-893 - 894*z + 891*z^2 + 883*z^3)*
           H[2, 1, 0, z])/(9*(1 + z)^2) - (4*(-298 + 329*z)*H[2, 1, 1, z])/
          9 - (4*(-362 + 195*z)*H[2, 1, 2, z])/3 - 
         (4*(-1162 + 383*z)*H[2, 2, 0, z])/3 - 
         (8*(-142 + 77*z)*H[2, 2, 1, z])/3 + (8*(1258 + 155*z)*H[3, 0, 0, z])/
          3 - (16*(-255 + 7*z)*H[3, 1, 0, z])/3 - 
         (224*(-4 + z)*H[3, 1, 1, z])/3 - 64*(3 + z)*H[-2, -1, -1, 0, z] + 
         4*(110 + 49*z)*H[-2, -1, 0, 0, z] - 
         (64*(46 + 3*z)*H[-2, 0, 0, 0, z])/3 + 
         (64*(2 + z)*H[-1, -2, -1, 0, z])/3 + 
         (760*(2 + z)*H[-1, -2, 0, 0, z])/3 + 
         (16*(2 + z)*H[-1, -1, -2, 0, z])/3 - (8*(6 + 36*z + 19*z^2)*
           H[-1, -1, -1, 0, z])/(3*z) - 48*(2 + z)*H[-1, -1, -1, 2, z] + 
         (4*(30 + 107*z + 88*z^2)*H[-1, -1, 0, 0, z])/(3*z) - 
         128*(2 + z)*H[-1, -1, 2, 0, z] - (128*(2 + z)*H[-1, -1, 2, 1, z])/
          3 - (4*(81 + 1598*z + 1510*z^2)*H[-1, 0, 0, 0, z])/(9*z) - 
         112*(2 + z)*H[-1, 2, 0, 0, z] - (104*(2 + z)*H[-1, 2, 1, 0, z])/3 - 
         (32*(2 + z)*H[-1, 2, 1, 1, z])/3 - 
         (4*(-12268 - 24241*z - 11678*z^2 + 250*z^3)*H[0, 0, 0, 0, z])/
          (9*(1 + z)^2) - (32*(-2 + z)*H[1, -2, -1, 0, z])/3 + 
         (256*(-2 + z)*H[1, -2, 0, 0, z])/3 - (4*(-135 - 4861*z + 4835*z^2)*
           H[1, 0, 0, 0, z])/(9*z) - (4*(-72 - 1739*z + 1624*z^2)*
           H[1, 1, 0, 0, z])/(9*z) - (4*(-54 - 431*z + 364*z^2)*
           H[1, 1, 1, 0, z])/(9*z) + (20*(-2 + 13*z)*H[1, 1, 1, 1, z])/9 - 
         (680*(-2 + z)*H[1, 1, 1, 2, z])/3 - 552*(-2 + z)*H[1, 1, 2, 0, z] - 
         (560*(-2 + z)*H[1, 1, 2, 1, z])/3 - (2672*(-2 + z)*H[1, 2, 0, 0, z])/
          3 - (1504*(-2 + z)*H[1, 2, 1, 0, z])/3 - 160*(-2 + z)*
          H[1, 2, 1, 1, z] - (4*(-1942 + 177*z)*H[2, 0, 0, 0, z])/3 - 
         (4*(-918 + 233*z)*H[2, 1, 0, 0, z])/3 - 
         (4*(-498 + 211*z)*H[2, 1, 1, 0, z])/3 - 16*(-12 + 7*z)*
          H[2, 1, 1, 1, z] - (472*(2 + z)*H[-1, -1, -1, 0, 0, z])/3 + 
         88*(2 + z)*H[-1, -1, 0, 0, 0, z] - 
         (1364*(2 + z)*H[-1, 0, 0, 0, 0, z])/3 - 16*(-609 + 34*z)*
          H[0, 0, 0, 0, 0, z] - (3592*(-2 + z)*H[1, 0, 0, 0, 0, z])/3 - 
         784*(-2 + z)*H[1, 1, 0, 0, 0, z] - 
         (1448*(-2 + z)*H[1, 1, 1, 0, 0, z])/3 - 248*(-2 + z)*
          H[1, 1, 1, 1, 0, z] - 80*(-2 + z)*H[1, 1, 1, 1, 1, z] - 
         (8*(26 + 19*z)*H[-3, z]*zeta[2])/3 + (88*(2 + z)*H[-2, -1, z]*
           zeta[2])/3 + 48*(2 + z)*H[-1, -2, z]*zeta[2] - 
         16*(-2 + z)*H[1, -2, z]*zeta[2] + 48*(2 + z)*H[-1, -1, -1, z]*
          zeta[2] + (8*H[1, 1, 1, z]*(-706 + 527*z - 324*zeta[2] + 
            162*z*zeta[2]))/27 + (4*H[2, 1, z]*(-4135 + 767*z + 432*zeta[2] + 
            648*z*zeta[2]))/27 + (4*H[3, z]*(-4030 + 1676*z - 1782*zeta[2] + 
            927*z*zeta[2]))/27 + (8*H[-1, 2, z]*(-2 + 41*z + 42*z^2 + 
            10*z*zeta[2] + 5*z^2*zeta[2]))/(3*z) + 
         (8*H[-1, -1, 0, z]*(69 + 386*z + 232*z^2 + 120*z*zeta[2] + 
            60*z^2*zeta[2]))/(9*z) - (2*H[0, 0, 0, z]*(-6316 + 33301*z + 
            39887*z^2 + 36972*zeta[2] + 37062*z*zeta[2] + 90*z^2*zeta[2]))/
          (27*(1 + z)) + (4*H[1, 2, z]*(-39 - 1526*z + 1210*z^2 - 
            876*z*zeta[2] + 438*z^2*zeta[2]))/(9*z) + 
         (4*H[-1, 0, 0, z]*(-369 + 149*z - 140*z^2 + 1134*z*zeta[2] + 
            567*z^2*zeta[2]))/(27*z) + (4*H[-2, 0, z]*(-432 + 1382*z - 
            3797*z^2 + 1512*z*zeta[2] + 756*z^2*zeta[2]))/(27*z) + 
         (2*H[2, 0, z]*(-3430 - 7397*z - 4021*z^2 - 972*zeta[2] + 
            1062*z*zeta[2] + 2034*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(-225 - 589*z - 1691*z^2 - 1435*z^3 - 
            2736*z*zeta[2] - 1368*z^2*zeta[2] + 1368*z^3*zeta[2]))/
          (27*z*(1 + z)) + (2*H[1, 0, 0, z]*(-1323 + 2311*z - 2875*z^2 - 
            6725*z^3 - 14760*z*zeta[2] - 7380*z^2*zeta[2] + 
            7380*z^3*zeta[2]))/(27*z*(1 + z)) + 
         Lp^3*((-4*(284 + 59*z)*H[0, z])/9 + (4*(-166 + 155*z)*H[1, z])/9 - 
           (32*(4 + z)*H[2, z])/3 + (16*(-8 + z)*H[0, 0, z])/3 + 
           (16*(-2 + z)*H[1, 0, z])/3 + (32*(-2 + z)*H[1, 1, z])/3 + 
           (8*(-83 + 83*z + 16*zeta[2] + 4*z*zeta[2]))/3) + 
         (4*H[-2, z]*(-137*zeta[2] + z*zeta[2] - 38*zeta[3] - 13*z*zeta[3]))/
          3 - (4*H[-1, -1, z]*(6*zeta[2] + 94*z*zeta[2] + 77*z^2*zeta[2] + 
            76*z*zeta[3] + 38*z^2*zeta[3]))/(3*z) - 
         (2*H[-1, 0, z]*(4347 - 13736*z - 19771*z^2 + 216*z^3 + 162*zeta[2] + 
            4212*z*zeta[2] + 4374*z^2*zeta[2] + 9936*z*zeta[3] + 
            4968*z^2*zeta[3]))/(81*z) - (2*H[1, 1, z]*(16553*z - 17638*z^2 - 
            972*zeta[2] - 540*z*zeta[2] + 5670*z^2*zeta[2] - 
            18144*z*zeta[3] + 9072*z^2*zeta[3]))/(81*z) - 
         (2*H[1, 0, z]*(27 + 43258*z - 47138*z^2 + 648*zeta[2] - 
            10854*z*zeta[2] + 19872*z^2*zeta[2] - 22464*z*zeta[3] + 
            11232*z^2*zeta[3]))/(81*z) + (2*H[2, z]*(-41425 - 86904*z - 
            49533*z^2 - 4054*z^3 - 2160*zeta[2] + 9612*z*zeta[2] + 
            25704*z^2*zeta[2] + 14256*z^3*zeta[2] + 22464*zeta[3] + 
            34344*z*zeta[3] + 1296*z^2*zeta[3] - 10584*z^3*zeta[3]))/
          (81*(1 + z)^2) + (2*H[0, 0, z]*(-24271 + 5039*z + 83107*z^2 + 
            54013*z^3 + 216*z^4 - 13536*zeta[2] + 26064*z*zeta[2] + 
            92736*z^2*zeta[2] + 53622*z^3*zeta[2] + 38880*zeta[3] + 
            87912*z*zeta[3] + 59184*z^2*zeta[3] + 10152*z^3*zeta[3]))/
          (81*(1 + z)^2) + Lp^2*((-4*(-166 + 269*z)*H[2, z])/3 + 
           16*(22 + 5*z)*H[3, z] + 32*(-4 + z)*H[-2, 0, z] - 
           (4*(166 + 155*z)*H[-1, 0, z])/3 - 16*(2 + z)*H[-1, 2, z] + 
           (8*(376 + 77*z)*H[0, 0, z])/3 - (4*(-310 + 299*z)*H[1, 0, z])/3 - 
           (4*(-94 + 83*z)*H[1, 1, z])/3 - 80*(-2 + z)*H[1, 2, z] + 
           48*(6 + z)*H[2, 0, z] - 16*(-8 + z)*H[2, 1, z] + 
           32*(2 + z)*H[-1, -1, 0, z] - 24*(2 + z)*H[-1, 0, 0, z] - 
           64*(-10 + z)*H[0, 0, 0, z] - 72*(-2 + z)*H[1, 0, 0, z] - 
           80*(-2 + z)*H[1, 1, 0, z] - 48*(-2 + z)*H[1, 1, 1, z] + 
           32*(2 + z)*H[-1, z]*zeta[2] - (4*H[0, z]*(-1358 + 1891*z + 
              792*zeta[2] + 108*z*zeta[2]))/9 + 
           (4*H[1, z]*(-296 + 211*z - 288*zeta[2] + 144*z*zeta[2]))/9 + 
           (4*(-260 + 254*z - 232*zeta[2] + 147*z*zeta[2] - 60*zeta[3] + 
              60*z*zeta[3]))/3) - (4*H[-1, z]*(-81*zeta[2] - 140*z*zeta[2] + 
            20*z^2*zeta[2] - 18*zeta[3] - 237*z*zeta[3] - 186*z^2*zeta[3] + 
            1392*z*zeta[4] + 696*z^2*zeta[4]))/(9*z) - 
         (H[0, z]*(670906 + 1698612*z + 1384506*z^2 + 356800*z^3 - 
            474732*zeta[2] - 539226*z*zeta[2] + 348660*z^2*zeta[2] + 
            413154*z^3*zeta[2] - 57024*zeta[3] - 125388*z*zeta[3] - 
            79704*z^2*zeta[3] - 7452*z^3*zeta[3] - 576882*zeta[4] - 
            1301427*z*zeta[4] - 872208*z^2*zeta[4] - 147663*z^3*zeta[4]))/
          (243*(1 + z)^2) - (2*H[1, z]*(-243 + 204748*z - 2425*z^2 - 
            207416*z^3 - 2025*zeta[2] - 145287*z*zeta[2] - 
            18819*z^2*zeta[2] + 125415*z^3*zeta[2] + 10692*zeta[3] - 
            13284*z*zeta[3] - 8910*z^2*zeta[3] + 15066*z^3*zeta[3] - 
            21546*z*zeta[4] - 10773*z^2*zeta[4] + 10773*z^3*zeta[4]))/
          (243*z*(1 + z)) + Lp*((4*(-349 + 833*z)*H[3, z])/3 - 
           4*(298 + 49*z)*H[4, z] - 8*(-110 + 19*z)*H[-3, 0, z] + 
           8*(69 + 65*z)*H[-2, 0, z] - 96*(1 + z)*H[-1, 2, z] + 
           16*(2 + z)*H[-1, 3, z] + (16*(-58 + 47*z)*H[1, 2, z])/3 + 
           320*(-2 + z)*H[1, 3, z] + (16*(-215 + 297*z)*H[2, 0, z])/3 + 
           (8*(-106 + 173*z)*H[2, 1, z])/3 + 16*(-28 + 9*z)*H[2, 2, z] - 
           32*(60 + 11*z)*H[3, 0, z] - 16*(40 + 3*z)*H[3, 1, z] - 
           16*(10 + 3*z)*H[-2, -1, 0, z] - 8*(-74 + 13*z)*H[-2, 0, 0, z] - 
           144*(2 + z)*H[-1, -2, 0, z] - (8*(-4 + 7*z)*H[-1, -1, 0, z])/3 + 
           64*(2 + z)*H[-1, -1, 2, z] + (4*(580 + 569*z)*H[-1, 0, 0, z])/3 + 
           96*(2 + z)*H[-1, 2, 0, z] + 32*(2 + z)*H[-1, 2, 1, z] - 
           (4*(2668 + 397*z)*H[0, 0, 0, z])/3 - 48*(-2 + z)*H[1, -2, 0, z] + 
           (4*(-895 + 884*z)*H[1, 0, 0, z])/3 + (8*(-166 + 155*z)*
             H[1, 1, 0, z])/3 + (88*(-2 + z)*H[1, 1, 1, z])/3 + 
           208*(-2 + z)*H[1, 1, 2, z] + 448*(-2 + z)*H[1, 2, 0, z] + 
           176*(-2 + z)*H[1, 2, 1, z] - 4*(266 + 17*z)*H[2, 0, 0, z] + 
           16*(-36 + 7*z)*H[2, 1, 0, z] + 96*(-2 + z)*H[2, 1, 1, z] + 
           32*(2 + z)*H[-1, -1, -1, 0, z] - 112*(2 + z)*H[-1, -1, 0, 0, z] + 
           216*(2 + z)*H[-1, 0, 0, 0, z] + 16*(-251 + 19*z)*
            H[0, 0, 0, 0, z] + 456*(-2 + z)*H[1, 0, 0, 0, z] + 
           320*(-2 + z)*H[1, 1, 0, 0, z] + 240*(-2 + z)*H[1, 1, 1, 0, z] + 
           96*(-2 + z)*H[1, 1, 1, 1, z] - 8*(10 + 3*z)*H[-2, z]*zeta[2] - 
           48*(2 + z)*H[-1, -1, z]*zeta[2] - (8*H[1, 1, z]*(-404 + 319*z - 
              144*zeta[2] + 72*z*zeta[2]))/9 - 
           (8*H[1, 0, z]*(-403 + 215*z - 648*zeta[2] + 324*z*zeta[2]))/9 - 
           (4*H[2, z]*(-562 + 287*z - 180*zeta[2] + 378*z*zeta[2]))/9 + 
           (2*H[0, 0, z]*(-2964 + 7801*z + 7020*zeta[2] + 450*z*zeta[2]))/9 - 
           (8*H[-1, 0, z]*(-27 + 44*z - 23*z^2 + 252*z*zeta[2] + 
              126*z^2*zeta[2]))/(9*z) + (4*H[-1, z]*(76*zeta[2] + 
              65*z*zeta[2] + 72*zeta[3] + 36*z*zeta[3]))/3 + 
           (4*H[1, z]*(1127 - 1423*z + 891*z*zeta[2] - 1944*zeta[3] + 
              972*z*zeta[3]))/27 - (2*H[0, z]*(-11579 + 2944*z - 
              9198*zeta[2] + 9234*z*zeta[2] + 1728*zeta[3] + 3888*z*zeta[3]))/
            27 + (6246 - 6872*z - 8496*zeta[2] + 6508*z*zeta[2] - 
             336*zeta[3] + 3048*z*zeta[3] - 5202*zeta[4] - 3591*z*zeta[4])/
            9) - (2*(253828 + 258426*z - 244632*z^2 - 249230*z^3 - 
            49268*zeta[2] - 107767*z*zeta[2] - 67514*z^2*zeta[2] - 
            8799*z^3*zeta[2] + 216*z^4*zeta[2] + 54972*zeta[3] + 
            171729*z*zeta[3] + 177894*z^2*zeta[3] + 61137*z^3*zeta[3] - 
            9936*zeta[2]*zeta[3] - 21816*z*zeta[2]*zeta[3] - 
            13824*z^2*zeta[2]*zeta[3] - 1944*z^3*zeta[2]*zeta[3] - 
            36711*zeta[4] - 47313*z*zeta[4] + 15507*z^2*zeta[4] + 
            27000*z^3*zeta[4] - 147096*zeta[5] - 285282*z*zeta[5] - 
            129276*z^2*zeta[5] + 8910*z^3*zeta[5]))/(81*(1 + z)^2)) + 
       CA*(CF*Nf*TF*(Lp^3*((-32*(-1 + z))/3 + (16*(4 + z)*H[0, z])/9 - 
             (16*(-2 + z)*H[1, z])/9) - (8*(-229 + 104*z)*H[3, z])/27 + 
           (448*(-2 + z)*H[4, z])/9 - (64*(2 + z)*H[-3, 0, z])/9 - 
           (16*(31 + 8*z)*H[-2, 0, z])/27 + (8*(27 + 290*z + 169*z^2)*
             H[-1, 0, z])/(81*z) - (320*(-2 + z)*H[1, 2, z])/9 + 
           (128*(-2 + z)*H[1, 3, z])/3 + (8*(101 + 8*z)*H[2, 0, z])/9 - 
           (16*(-77 + 34*z)*H[2, 1, z])/27 + (80*(-2 + z)*H[2, 2, z])/3 - 
           (128*H[3, 0, z])/3 + (160*(-2 + z)*H[3, 1, z])/9 - 
           (64*(2 + z)*H[-2, 0, 0, z])/9 - (160*(2 + z)*H[-1, -1, 0, z])/9 - 
           (16*(58 + 23*z)*H[-1, 0, 0, z])/27 + (8*(952 + 1117*z)*
             H[0, 0, 0, z])/27 + (16*(8 + 107*z)*H[1, 0, 0, z])/27 + 
           (32*(17 + 8*z)*H[1, 1, 0, z])/27 - (32*(-23 + 13*z)*H[1, 1, 1, z])/
            27 + (80*(-2 + z)*H[1, 1, 2, z])/3 + (64*(-2 + z)*H[1, 2, 0, z])/
            3 + (64*(-2 + z)*H[1, 2, 1, z])/3 - 32*z*H[2, 0, 0, z] + 
           (16*(-14 + z)*H[2, 1, 0, z])/9 + (112*(-2 + z)*H[2, 1, 1, z])/9 + 
           (32*(2 + z)*H[-1, -1, -1, 0, z])/3 + 
           (16*(2 + z)*H[-1, -1, 0, 0, z])/3 - (16*(2 + z)*H[-1, 0, 0, 0, z])/
            9 - (64*(-31 + 4*z)*H[0, 0, 0, 0, z])/9 + 
           (208*(-2 + z)*H[1, 0, 0, 0, z])/9 + 
           (272*(-2 + z)*H[1, 1, 0, 0, z])/9 + 
           (176*(-2 + z)*H[1, 1, 1, 0, z])/9 + (80*(-2 + z)*H[1, 1, 1, 1, z])/
            9 + (16*(2 + z)*H[-1, -1, z]*zeta[2])/3 - 
           (8*H[1, 1, z]*(218 - 169*z - 756*zeta[2] + 378*z*zeta[2]))/81 - 
           (8*H[2, z]*(304 - 77*z - 1188*zeta[2] + 702*z*zeta[2]))/81 - 
           (4*H[0, 0, z]*(11552 + 14527*z - 4032*zeta[2] + 2592*z*zeta[2]))/
            81 - (8*H[1, 0, z]*(27 + 85*z + 31*z^2 - 2052*z*zeta[2] + 
              1026*z^2*zeta[2]))/(81*z) + Lp^2*((8*(70 + 61*z)*H[0, z])/9 - 
             (80*(-2 + z)*H[1, z])/9 + (16*(-2 + z)*H[2, z])/3 + 
             (16*(2 + z)*H[-1, 0, z])/3 - (32*(2 + z)*H[0, 0, z])/3 + 
             (16*(-2 + z)*H[1, 0, z])/3 + (16*(-2 + z)*H[1, 1, z])/3 - 
             (4*(-100 + 97*z - 32*zeta[2] + 12*z*zeta[2]))/3) - 
           (16*(2 + z)*H[-1, z]*(5*zeta[2] + 3*zeta[3]))/9 + 
           (8*H[1, z]*(-304 - 25*z - 4320*zeta[2] + 2970*z*zeta[2] + 
              324*zeta[3] - 162*z*zeta[3]))/243 + 
           (4*H[0, z]*(-28819 + 47876*z - 9810*zeta[2] + 6912*z*zeta[2] - 
              6480*zeta[3] + 2592*z*zeta[3]))/243 + 
           Lp*((16*(-23 + 10*z)*H[2, z])/9 - (64*(-2 + z)*H[3, z])/3 + 
             (160*(2 + z)*H[-1, 0, z])/9 - (16*(159 + 100*z)*H[0, 0, z])/9 + 
             (32*(-11 + z)*H[1, 0, z])/9 + (160*(-2 + z)*H[1, 1, z])/9 - 
             (64*(-2 + z)*H[1, 2, z])/3 + (64*H[2, 0, z])/3 - 
             (32*(-2 + z)*H[2, 1, z])/3 - (32*(2 + z)*H[-1, -1, 0, z])/3 - 
             (16*(2 + z)*H[-1, 0, 0, z])/3 + (80*(-2 + z)*H[0, 0, 0, z])/3 - 
             (16*(-2 + z)*H[1, 0, 0, z])/3 - (32*(-2 + z)*H[1, 1, 0, z])/3 - 
             (32*(-2 + z)*H[1, 1, 1, z])/3 - (16*(2 + z)*H[-1, z]*zeta[2])/
              3 + (8*H[1, z]*(67 - 38*z - 324*zeta[2] + 162*z*zeta[2]))/27 + 
             (4*H[0, z]*(586 + 2995*z - 720*zeta[2] + 432*z*zeta[2]))/27 - 
             (4*(-1377 + 1310*z - 324*zeta[2] + 152*z*zeta[2] - 240*zeta[3] + 
                48*z*zeta[3]))/9) - (4*(-9367 + 8384*z - 2308*zeta[2] + 
              1248*z*zeta[2] - 5508*zeta[3] + 2448*z*zeta[3] - 1548*zeta[4] - 
              108*z*zeta[4]))/81) + CF^2*((-4*(224 + 941*z)*H[4, z])/9 + 
           (8*(594 + 163*z)*H[5, z])/3 - (128*(-4 + z)*H[-4, 0, z])/3 + 
           (32*(-9 + 34*z)*H[-3, 0, z])/3 + (32*(-4 + 7*z)*H[-3, 2, z])/3 - 
           (8*(-34 + 5*z)*H[-2, 2, z])/3 + (8*(-22 + 5*z)*H[-2, 3, z])/3 + 
           (8*(1 + z)*(12 + 29*z)*H[-1, 3, z])/(3*z) + 
           (184*(2 + z)*H[-1, 4, z])/3 - (4*(63 - 388*z + 335*z^2)*
             H[1, 3, z])/(9*z) + (400*(-2 + z)*H[1, 4, z])/3 + 
           (4*(-646 + 515*z)*H[2, 2, z])/9 + (16*(40 + 21*z)*H[2, 3, z])/3 + 
           (4*(-334 - 519*z - 36*z^2 + 140*z^3)*H[3, 0, z])/(3*(1 + z)^2) + 
           (16*(-44 + 223*z)*H[3, 1, z])/9 - (592*z*H[3, 2, z])/3 - 
           (8*(-314 + 39*z)*H[4, 0, z])/3 - (64*(16 + 15*z)*H[4, 1, z])/3 - 
           (64*(11 + z)*H[-3, -1, 0, z])/3 - (16*(-14 + 5*z)*H[-3, 0, 0, z])/
            3 - (16*(54 + 13*z)*H[-2, -2, 0, z])/3 - 
           (16*(-12 + 43*z)*H[-2, -1, 0, z])/3 + 
           (16*(-14 + 13*z)*H[-2, -1, 2, z])/3 + 
           (4*(182 + 311*z)*H[-2, 0, 0, z])/3 + (16*(2 + 5*z)*H[-2, 2, 0, z])/
            3 + (128*(1 + z)*H[-2, 2, 1, z])/3 - 
           (496*(2 + z)*H[-1, -3, 0, z])/3 - (8*(42 + 112*z + 73*z^2)*
             H[-1, -2, 0, z])/(3*z) - 16*(2 + z)*H[-1, -2, 2, z] + 
           (16*(1 + z)*(5 + 8*z)*H[-1, -1, 2, z])/z - 
           (184*(2 + z)*H[-1, -1, 3, z])/3 + (8*(15 + 38*z + 14*z^2)*
             H[-1, 2, 0, z])/(3*z) - (16*(-3 + z)*(1 + z)*H[-1, 2, 1, z])/
            (3*z) + (176*(2 + z)*H[-1, 2, 2, z])/3 + 64*(2 + z)*
            H[-1, 3, 0, z] + (112*(2 + z)*H[-1, 3, 1, z])/3 - 
           (304*(-2 + z)*H[1, -3, 0, z])/3 - (32*(-2 - 3*z + 4*z^2)*
             H[1, -2, 0, z])/z + (32*(-2 + z)*H[1, -2, 2, z])/3 - 
           (8*(-9 + 38*z + 14*z^2)*H[1, 1, 2, z])/(9*z) + 
           (904*(-2 + z)*H[1, 1, 3, z])/3 + (4*(-198 - 710*z + 691*z^2)*
             H[1, 2, 0, z])/(9*z) + (8*(-9 - 155*z + 112*z^2)*H[1, 2, 1, z])/
            (9*z) + 224*(-2 + z)*H[1, 2, 2, z] + (688*(-2 + z)*H[1, 3, 0, z])/
            3 + (248*(-2 + z)*H[1, 3, 1, z])/3 - 32*(-4 + z)*H[2, -2, 0, z] + 
           (4*(-1130 - 987*z + 1416*z^2 + 1237*z^3)*H[2, 0, 0, z])/
            (9*(1 + z)^2) + (4*(-844 - 693*z + 1146*z^2 + 977*z^3)*
             H[2, 1, 0, z])/(9*(1 + z)^2) + (4*(-410 + 343*z)*H[2, 1, 1, z])/
            9 + (8*(-38 + 55*z)*H[2, 1, 2, z])/3 - 
           (8*(-118 + 17*z)*H[2, 2, 0, z])/3 - (16*(-8 + z)*H[2, 2, 1, z])/
            3 - (8*(230 + 137*z)*H[3, 0, 0, z])/3 - 
           (8*(154 + 75*z)*H[3, 1, 0, z])/3 - (8*(2 + 27*z)*H[3, 1, 1, z])/
            3 + (16*(22 + 15*z)*H[-2, -1, -1, 0, z])/3 - 
           (16*(86 + 15*z)*H[-2, -1, 0, 0, z])/3 - 
           (8*(-82 + 9*z)*H[-2, 0, 0, 0, z])/3 + 
           (256*(2 + z)*H[-1, -2, -1, 0, z])/3 - 
           (200*(2 + z)*H[-1, -2, 0, 0, z])/3 + 
           (368*(2 + z)*H[-1, -1, -2, 0, z])/3 + (8*(9 + 12*z + 8*z^2)*
             H[-1, -1, -1, 0, z])/z - 208*(2 + z)*H[-1, -1, -1, 2, z] - 
           (4*(111 + 346*z + 268*z^2)*H[-1, -1, 0, 0, z])/(3*z) - 
           (224*(2 + z)*H[-1, -1, 2, 0, z])/3 + (4*(114 + 418*z + 193*z^2)*
             H[-1, 0, 0, 0, z])/(3*z) + (496*(2 + z)*H[-1, 2, 0, 0, z])/3 + 
           96*(2 + z)*H[-1, 2, 1, 0, z] + (32*(2 + z)*H[-1, 2, 1, 1, z])/3 + 
           (4*(-844 - 1495*z - 458*z^2 + 178*z^3)*H[0, 0, 0, 0, z])/
            (3*(1 + z)^2) + (160*(-2 + z)*H[1, -2, -1, 0, z])/3 - 
           (224*(-2 + z)*H[1, -2, 0, 0, z])/3 + (4*(-93 - 562*z + 593*z^2)*
             H[1, 0, 0, 0, z])/(3*z) + (64*(-2 + z)*H[1, 1, -2, 0, z])/3 + 
           (4*(-126 - 806*z + 859*z^2)*H[1, 1, 0, 0, z])/(9*z) + 
           (4*(-189 + 14*z + 89*z^2)*H[1, 1, 1, 0, z])/(9*z) - 
           (8*(-29 + 61*z)*H[1, 1, 1, 1, z])/9 + 
           (968*(-2 + z)*H[1, 1, 1, 2, z])/3 + 
           (1384*(-2 + z)*H[1, 1, 2, 0, z])/3 + 
           (752*(-2 + z)*H[1, 1, 2, 1, z])/3 + 304*(-2 + z)*
            H[1, 2, 0, 0, z] + (1024*(-2 + z)*H[1, 2, 1, 0, z])/3 + 
           (560*(-2 + z)*H[1, 2, 1, 1, z])/3 + (8*(-202 + 39*z)*
             H[2, 0, 0, 0, z])/3 + (8*(-118 + 69*z)*H[2, 1, 0, 0, z])/3 + 
           (16*(-70 + 47*z)*H[2, 1, 1, 0, z])/3 + 
           (8*(-86 + 49*z)*H[2, 1, 1, 1, z])/3 - 
           (256*(2 + z)*H[-1, -1, -1, -1, 0, z])/3 + 
           (344*(2 + z)*H[-1, -1, -1, 0, 0, z])/3 - 40*(2 + z)*
            H[-1, -1, 0, 0, 0, z] + (560*(2 + z)*H[-1, 0, 0, 0, 0, z])/3 + 
           (16*(94 + 51*z)*H[0, 0, 0, 0, 0, z])/3 + 
           (904*(-2 + z)*H[1, 0, 0, 0, 0, z])/3 + 
           (1408*(-2 + z)*H[1, 1, 0, 0, 0, z])/3 + 568*(-2 + z)*
            H[1, 1, 1, 0, 0, z] + (1064*(-2 + z)*H[1, 1, 1, 1, 0, z])/3 + 
           160*(-2 + z)*H[1, 1, 1, 1, 1, z] - (32*(7 + 8*z)*H[-3, z]*zeta[2])/
            3 - (8*(-50 + 11*z)*H[-2, -1, z]*zeta[2])/3 + 
           (176*(2 + z)*H[-1, -2, z]*zeta[2])/3 + 16*(-2 + z)*H[1, -2, z]*
            zeta[2] + (496*(2 + z)*H[-1, -1, -1, z]*zeta[2])/3 - 
           (8*(2 + z)*H[-1, 2, z]*(26 + 31*z + 4*z^2 + 2*z*zeta[2]))/(3*z) - 
           (4*H[2, 1, z]*(217 + 766*z + 828*zeta[2] + 306*z*zeta[2]))/27 - 
           (8*H[1, 1, 1, z]*(-526 + 365*z - 828*zeta[2] + 414*z*zeta[2]))/
            27 + (4*H[3, z]*(-5299 - 1276*z + 72*z^2 - 2448*zeta[2] + 
              756*z*zeta[2]))/27 + (8*H[-1, -1, 0, z]*(-17 + 86*z + 100*z^2 + 
              4*z^3 + 8*z*zeta[2] + 4*z^2*zeta[2]))/(3*z) - 
           (4*H[-2, 0, z]*(-96 - 18*z + 145*z^2 + 8*z^3 + 240*z*zeta[2] + 
              128*z^2*zeta[2]))/(3*z) - (4*H[-1, 0, 0, z]*(-25 - 46*z - 
              37*z^2 + 8*z^3 + 412*z*zeta[2] + 206*z^2*zeta[2]))/(3*z) - 
           (4*H[1, 2, z]*(-189 - 610*z + 452*z^2 - 1476*z*zeta[2] + 
              738*z^2*zeta[2]))/(27*z) - (2*H[2, 0, z]*(8542 + 8705*z + 
              109*z^2 - 1896*zeta[2] - 204*z*zeta[2] + 1692*z^2*zeta[2]))/
            (9*(1 + z)) + (H[0, 0, 0, z]*(-103478 - 116275*z - 11969*z^2 + 
              288*z^3 + 49392*zeta[2] + 57096*z*zeta[2] + 7704*z^2*zeta[2]))/
            (27*(1 + z)) - (2*H[1, 1, 0, z]*(-135 + 535*z - 757*z^2 - 
              1535*z^3 - 2880*z*zeta[2] - 1440*z^2*zeta[2] + 1440*z^3*zeta[
                2]))/(27*z*(1 + z)) - (2*H[1, 0, 0, z]*(-2565 + 10043*z + 
              2653*z^2 - 10171*z^3 - 13176*z*zeta[2] - 6588*z^2*zeta[2] + 
              6588*z^3*zeta[2]))/(27*z*(1 + z)) + 
           Lp^3*((28*(-22 + 5*z)*H[0, z])/9 + (40*(-17 + 13*z)*H[1, z])/9 + 
             LQ*((-2*(-94 + 83*z))/3 + 8*(4 + z)*H[0, z] - 8*(-2 + z)*
                H[1, z]) - (8*(10 + z)*H[2, z])/3 - (8*(4 + z)*H[0, 0, z])/
              3 + (16*(-2 + z)*H[1, 0, z])/3 + (32*(-2 + z)*H[1, 1, z])/3 + 
             (-354 + 343*z + 80*zeta[2] + 8*z*zeta[2])/3) - 
           (8*H[-2, z]*(22*zeta[2] + 38*z*zeta[2] + 42*zeta[3] + 
              5*z*zeta[3]))/3 + (2*H[-1, 0, z]*(161 - 24*z - 157*z^2 + 
              8*z^3 - 72*zeta[2] - 300*z*zeta[2] - 246*z^2*zeta[2] - 
              608*z*zeta[3] - 304*z^2*zeta[3]))/(3*z) - 
           (4*H[-1, -1, z]*(33*zeta[2] + 120*z*zeta[2] + 72*z^2*zeta[2] + 
              164*z*zeta[3] + 82*z^2*zeta[3]))/(3*z) + 
           (2*H[1, 0, z]*(27 - 18839*z + 19324*z^2 + 216*zeta[2] - 
              6552*z*zeta[2] + 7560*z^2*zeta[2] - 720*z*zeta[3] + 
              360*z^2*zeta[3]))/(27*z) + (4*H[1, 1, z]*(-422*z + 658*z^2 - 
              1863*zeta[2] + 540*z*zeta[2] + 3051*z^2*zeta[2] - 
              4752*z*zeta[3] + 2376*z^2*zeta[3]))/(81*z) - 
           (H[0, 0, z]*(35731 + 16116*z - 74817*z^2 - 55058*z^3 + 144*z^4 - 
              864*zeta[2] + 20700*z*zeta[2] + 43992*z^2*zeta[2] + 
              22752*z^3*zeta[2] - 26928*zeta[3] - 50040*z*zeta[3] - 
              19296*z^2*zeta[3] + 3816*z^3*zeta[3]))/(27*(1 + z)^2) - 
           (4*H[2, z]*(-10528 - 36480*z - 41376*z^2 - 15424*z^3 - 
              4374*zeta[2] - 8451*z*zeta[2] - 3780*z^2*zeta[2] + 
              459*z^3*zeta[2] - 23544*zeta[3] - 40284*z*zeta[3] - 
              9936*z^2*zeta[3] + 6804*z^3*zeta[3]))/(81*(1 + z)^2) + 
           LQ*((8*(-1 + z)*(-202 + 189*zeta[3]))/27 - 
             (8*(-2 + z)*H[0, z]*(-202 + 189*zeta[3]))/27) + 
           Lp^2*((-8*(-73 + 74*z)*H[2, z])/3 + 32*(8 + z)*H[3, z] - 
             12*(2 + z)*H[-1, 0, z] - 16*(2 + z)*H[-1, 2, z] - 
             (4*(-296 + 73*z)*H[0, 0, z])/3 - (8*(-65 + 46*z)*H[1, 0, z])/3 + 
             (8*(-29 + 28*z)*H[1, 1, z])/3 - 48*(-2 + z)*H[1, 2, z] - 
             40*(-2 + z)*H[2, 0, z] - 8*(-2 + 7*z)*H[2, 1, z] - 
             8*(2 + z)*H[-1, 0, 0, z] + 32*(4 + z)*H[0, 0, 0, z] - 
             40*(-2 + z)*H[1, 0, 0, z] - 48*(-2 + z)*H[1, 1, 0, z] + 
             16*(2 + z)*H[-1, z]*zeta[2] - (4*H[1, z]*(641 - 511*z - 
                72*zeta[2] + 36*z*zeta[2]))/9 + (H[0, z]*(-166 - 3349*z + 
                288*z*zeta[2]))/9 + LQ*((4*(-94 + 149*z)*H[0, z])/3 + 16*
                (-2 + z)*H[2, z] + 16*(2 + z)*H[-1, 0, z] - 16*(14 + 3*z)*
                H[0, 0, z] + 48*(-2 + z)*H[1, 0, z] + 16*(-2 + z)*
                H[1, 1, z] - (4*(-401 + 316*z - 108*zeta[2] + 18*z*zeta[2]))/
                9) + (-4164 + 4001*z + 1696*zeta[2] - 1472*z*zeta[2] - 480*
                zeta[3] - 480*z*zeta[3])/6) + 
           (2*H[-1, z]*(174*zeta[2] + 524*z*zeta[2] + 356*z^2*zeta[2] + 
              24*z^3*zeta[2] + 24*zeta[3] + 148*z*zeta[3] + 76*z^2*zeta[3] - 
              1818*z*zeta[4] - 909*z^2*zeta[4]))/(3*z) - 
           (H[0, z]*(-263719 - 907713*z - 1024269*z^2 - 380275*z^3 + 
              381672*zeta[2] + 554526*z*zeta[2] - 33696*z^2*zeta[2] - 
              201366*z^3*zeta[2] + 5184*z^4*zeta[2] + 194400*zeta[3] + 
              364500*z*zeta[3] + 145800*z^2*zeta[3] - 28188*z^3*zeta[3] - 
              356400*zeta[4] - 759780*z*zeta[4] - 450360*z^2*zeta[4] - 
              46980*z^3*zeta[4]))/(243*(1 + z)^2) - 
           (2*H[1, z]*(-1701 - 139525*z + 661*z^2 + 138485*z^3 + 
              1539*zeta[2] + 75681*z*zeta[2] + 12609*z^2*zeta[2] - 
              61857*z^3*zeta[2] + 648*z^4*zeta[2] - 27702*zeta[3] - 
              7290*z*zeta[3] + 28674*z^2*zeta[3] + 8262*z^3*zeta[3] + 
              92826*z*zeta[4] + 46413*z^2*zeta[4] - 46413*z^3*zeta[4]))/
            (243*z*(1 + z)) + Lp*(4*(-16 + 89*z)*H[3, z] - 
             184*(6 + z)*H[4, z] + 32*(-2 + z)*H[-3, 0, z] - 
             8*(2 + 25*z)*H[-2, 0, z] - 32*(-2 + z)*H[-2, 2, z] - 
             (16*(1 + z)*(3 + 5*z)*H[-1, 2, z])/z + 32*(2 + z)*H[-1, 3, z] - 
             (8*(-34 + 23*z)*H[1, 2, z])/3 + 48*(-2 + z)*H[1, 3, z] + 
             (8*(-86 + 31*z)*H[2, 0, z])/3 - 32*(-3 + 8*z)*H[2, 1, z] + 
             176*(-2 + z)*H[2, 2, z] + 16*(-16 + 9*z)*H[3, 0, z] + 
             40*(6 + 5*z)*H[3, 1, z] + 16*(10 + 3*z)*H[-2, -1, 0, z] - 
             8*(-2 + z)*H[-2, 0, 0, z] + 48*(2 + z)*H[-1, -2, 0, z] + 
             (8*(6 + 32*z + 23*z^2)*H[-1, -1, 0, z])/z + 96*(2 + z)*
              H[-1, -1, 2, z] - (12*(2 + z)*(2 + 5*z)*H[-1, 0, 0, z])/z - 
             16*(2 + z)*H[-1, 2, 0, z] - 32*(2 + z)*H[-1, 2, 1, z] + 
             (4*(-352 + 101*z)*H[0, 0, 0, z])/3 + 48*(-2 + z)*
              H[1, -2, 0, z] - (8*(-38 + 49*z)*H[1, 0, 0, z])/3 - 
             (16*(-62 + 61*z)*H[1, 1, 0, z])/3 - (8*(-49 + 38*z)*H[1, 1, 1, 
                z])/3 - 80*(-2 + z)*H[1, 1, 2, z] + 16*(-2 + z)*
              H[1, 2, 0, z] - 16*(-2 + z)*H[1, 2, 1, z] + 16*(-8 + 13*z)*
              H[2, 0, 0, z] + 16*(-10 + 11*z)*H[2, 1, 0, z] + 
             56*(-2 + z)*H[2, 1, 1, z] - 64*(2 + z)*H[-1, -1, -1, 0, z] + 
             16*(2 + z)*H[-1, -1, 0, 0, z] - 8*(66 + 19*z)*H[0, 0, 0, 0, z] + 
             32*(-2 + z)*H[1, 0, 0, 0, z] - 176*(-2 + z)*H[1, 1, 1, 0, z] - 
             128*(-2 + z)*H[1, 1, 1, 1, z] + 8*(2 + 7*z)*H[-2, z]*zeta[2] - 
             128*(2 + z)*H[-1, -1, z]*zeta[2] + (8*H[1, 1, z]*(-107 + 85*z - 
                36*zeta[2] + 18*z*zeta[2]))/9 - (8*H[2, z]*(-1240 - 73*z - 
                450*zeta[2] + 27*z*zeta[2]))/9 + (8*H[1, 0, z]*(247 - 199*z - 
                204*zeta[2] + 102*z*zeta[2]))/3 - (2*H[0, 0, z]*(-2636 - 
                1129*z + 1032*zeta[2] + 324*z*zeta[2]))/3 + 
             (8*H[-1, 0, z]*(-9 - 15*z - 6*z^2 + 32*z*zeta[2] + 
                16*z^2*zeta[2]))/z + (H[0, z]*(19040 - 13017*z - 
                7248*zeta[2] + 7836*z*zeta[2] - 1584*zeta[3] + 
                1872*z*zeta[3]))/9 - (4*H[1, z]*(-1661*z + 1730*z^2 - 
                54*zeta[2] - 216*z*zeta[2] + 549*z^2*zeta[2] + 
                648*z*zeta[3] - 324*z^2*zeta[3]))/(9*z) + 
             (4*H[-1, z]*(18*zeta[2] + 64*z*zeta[2] + 43*z^2*zeta[2] + 
                48*z*zeta[3] + 24*z^2*zeta[3]))/z + LQ*(-16*(-1 + z)*
                H[2, z] - 16*(-2 + z)*H[3, z] - 16*(2 + z)*H[-2, 0, z] + 16*
                (1 + z)*H[-1, 0, z] - 4*(-4 + 67*z)*H[0, 0, z] + 16*(-1 + z)*
                H[1, 1, z] - 32*(-2 + z)*H[1, 2, z] - 32*(-5 + 2*z)*
                H[2, 0, z] - 24*(-2 + z)*H[2, 1, z] - 16*(2 + z)*
                H[-1, -1, 0, z] - 24*(2 + z)*H[-1, 0, 0, z] + 8*(62 + 11*z)*
                H[0, 0, 0, z] - 88*(-2 + z)*H[1, 0, 0, z] - 32*(-2 + z)*
                H[1, 1, 0, z] - 8*(-2 + z)*H[1, 1, 1, z] - 8*(2 + z)*H[-1, z]*
                zeta[2] + 4*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*z*zeta[2]) + 
               (4*H[0, z]*(-817 + 116*z - 72*zeta[2] + 36*z*zeta[2]))/9 - 
               (4*(787 - 1043*z - 216*zeta[2] + 108*z*zeta[2] - 810*zeta[3] + 
                  243*z*zeta[3]))/27) + (43426 - 45595*z + 9408*zeta[2] - 
               46080*z*zeta[2] - 36960*zeta[3] + 9264*z*zeta[3] + 11520*
                zeta[4])/36) + (2292638 + 2263493*z - 2350928*z^2 - 
             2321783*z^3 - 1069200*zeta[2] - 1847664*z*zeta[2] - 
             484272*z^2*zeta[2] + 297648*z^3*zeta[2] + 3456*z^4*zeta[2] - 
             1579392*zeta[3] - 3722544*z*zeta[3] - 2734560*z^2*zeta[3] - 
             608688*z^3*zeta[3] - 17280*z^4*zeta[3] + 504576*zeta[2]*
              zeta[3] + 870912*z*zeta[2]*zeta[3] + 228096*z^2*zeta[2]*
              zeta[3] - 138240*z^3*zeta[2]*zeta[3] - 1460160*zeta[4] - 
             2229120*z*zeta[4] - 77760*z^2*zeta[4] + 705456*z^3*zeta[4] + 
             2495232*zeta[5] + 5275584*z*zeta[5] + 3065472*z^2*zeta[5] + 
             285120*z^3*zeta[5])/(648*(1 + z)^2))))
 
dFragLarin["qg"] = 2*as*Nf*TF*(-4*(-1 + z) - 2*Lp*(-1 + 2*z) + 
       4*(-1 + 2*z)*H[0, z]) + 
     as^2*(Nf^2*((4*Lp^2*(-1 + 2*z))/3 - (4*(-3 + 8*z)*H[0, z])/3 - 
         (4*(-11 + 16*z)*H[1, z])/9 + Lp*((40*(-1 + 2*z))/9 - 
           (8*(-1 + 2*z)*H[0, z])/3 - (8*(-1 + 2*z)*H[1, z])/3) + 
         4*(-1 + 2*z)*H[2, z] + (4*(-1 + 2*z)*H[0, 0, z])/3 + 
         4*(-1 + 2*z)*H[1, 0, z] + (4*(-1 + 2*z)*H[1, 1, z])/3 - 
         (4*(40 - 68*z - 27*zeta[2] + 54*z*zeta[2]))/27) + 
       CA*Nf*TF*(Lp^2*(8*LQ*(-1 + 2*z) - (4*(-47 + 58*z))/3 + 
           16*(1 + z)*H[0, z] - 8*(-1 + 2*z)*H[1, z]) - 
         4*(-3 + 14*z)*H[2, z] - 40*(-1 + 2*z)*H[3, z] - 
         16*(1 + 2*z)*H[-2, 0, z] + 16*(1 + z)*H[-1, 0, z] - 
         (200*(-1 + 5*z)*H[0, 0, z])/3 - 4*(-15 + 26*z)*H[1, 0, z] - 
         (4*(-23 + 34*z)*H[1, 1, z])/3 + 16*(-1 + 2*z)*H[1, 2, z] - 
         8*(-5 + 6*z)*H[2, 0, z] + 16*(-1 + 2*z)*H[2, 1, z] - 
         16*(1 + 2*z)*H[-1, -1, 0, z] - 24*(1 + 2*z)*H[-1, 0, 0, z] + 
         8*(31 + 22*z)*H[0, 0, 0, z] + 16*(-1 + 2*z)*H[1, 0, 0, z] + 
         16*(-1 + 2*z)*H[1, 1, 0, z] + 8*(-1 + 2*z)*H[1, 1, 1, z] - 
         8*(1 + 2*z)*H[-1, z]*zeta[2] - (8*H[1, z]*(53 - 91*z - 27*zeta[2] + 
            54*z*zeta[2]))/9 - (4*H[0, z]*(219 - 163*z - 30*zeta[2] + 
            60*z*zeta[2]))/3 + Lp*((16*(-25 + 47*z)*H[0, z])/3 + 
           LQ*(16*(-1 + z) - 16*(-1 + 2*z)*H[0, z]) + (8*(1 + 10*z)*H[1, z])/
            3 + 32*(-1 + 2*z)*H[2, z] + 16*(1 + 2*z)*H[-1, 0, z] - 
           16*(7 + 6*z)*H[0, 0, z] - 16*(-1 + 2*z)*H[1, 1, z] + 
           (8*(211 - 287*z - 18*zeta[2] + 72*z*zeta[2]))/9) + 
         (4*(-391 - 67*z - 297*zeta[2] + 702*z*zeta[2] + 162*zeta[3]))/27) + 
       CF*Nf*TF*(Lp^2*(6 - 4*(-1 + 2*z)*H[0, z] - 8*(-1 + 2*z)*H[1, z]) + 
         4*(-5 + 14*z)*H[2, z] - 8*(-1 + 2*z)*H[3, z] - 
         2*(39 + 32*z)*H[0, 0, z] + 12*(-7 + 10*z)*H[1, 0, z] + 
         4*(-7 + 10*z)*H[1, 1, z] - 24*(-1 + 2*z)*H[1, 2, z] - 
         72*(-1 + 2*z)*H[2, 0, z] - 24*(-1 + 2*z)*H[2, 1, z] - 
         44*(-1 + 2*z)*H[0, 0, 0, z] - 72*(-1 + 2*z)*H[1, 0, 0, z] - 
         24*(-1 + 2*z)*H[1, 1, 0, z] - 8*(-1 + 2*z)*H[1, 1, 1, z] + 
         8*H[1, z]*(5 - 9*z - 3*zeta[2] + 6*z*zeta[2]) + 
         2*H[0, z]*(-20 + 13*z - 4*zeta[2] + 8*z*zeta[2]) + 
         Lp*(4*(3 + 8*z)*H[0, z] - 24*(-1 + 2*z)*H[1, z] + 
           16*(-1 + 2*z)*H[2, z] + 24*(-1 + 2*z)*H[0, 0, z] + 
           48*(-1 + 2*z)*H[1, 0, z] + 16*(-1 + 2*z)*H[1, 1, z] - 
           4*(-14 + 5*z - 4*zeta[2] + 8*z*zeta[2])) - 
         2*(-11 - 7*z - 10*zeta[2] + 28*z*zeta[2] - 32*zeta[3] + 
           64*z*zeta[3]))) + 
     as^3*(Nf^3*((-8*Lp^3*(-1 + 2*z))/9 + Lp^2*((-40*(-1 + 2*z))/9 + 
           (8*(-1 + 2*z)*H[0, z])/3 + (8*(-1 + 2*z)*H[1, z])/3) - 
         (8*(-29 + 64*z)*H[2, z])/27 + (40*(-1 + 2*z)*H[3, z])/9 - 
         (8*(-31 + 56*z)*H[0, 0, z])/27 - (8*(-29 + 64*z)*H[1, 0, z])/27 - 
         (8*(-31 + 56*z)*H[1, 1, z])/27 + (56*(-1 + 2*z)*H[1, 2, z])/9 + 
         (40*(-1 + 2*z)*H[2, 0, z])/9 + (56*(-1 + 2*z)*H[2, 1, z])/9 + 
         (56*(-1 + 2*z)*H[0, 0, 0, z])/9 + (40*(-1 + 2*z)*H[1, 0, 0, z])/9 + 
         (56*(-1 + 2*z)*H[1, 1, 0, z])/9 + (40*(-1 + 2*z)*H[1, 1, 1, z])/9 - 
         (8*H[0, z]*(20 - 44*z - 15*zeta[2] + 30*z*zeta[2]))/27 - 
         (8*H[1, z]*(30 - 56*z - 21*zeta[2] + 42*z*zeta[2]))/27 + 
         Lp*((80*(-1 + 2*z)*H[0, z])/9 + (80*(-1 + 2*z)*H[1, z])/9 - 
           (16*(-1 + 2*z)*H[2, z])/3 - (16*(-1 + 2*z)*H[0, 0, z])/3 - 
           (16*(-1 + 2*z)*H[1, 0, z])/3 - (16*(-1 + 2*z)*H[1, 1, z])/3 + 
           (8*(-1 + 2*z)*(-25 + 18*zeta[2]))/27) + 
         (8*(62 - 178*z - 261*zeta[2] + 576*z*zeta[2] + 162*zeta[3] - 
            324*z*zeta[3]))/243) + CF*Nf^2*TF^2*
        ((32*(-340 + 227*z)*H[3, z])/27 - (2048*(-1 + 2*z)*H[4, z])/9 + 
         (1024*(-1 + z)*H[-3, 0, z])/3 + (128*(-6 - 10*z + 3*z^2)*
           H[-2, 0, z])/3 - (64*(1 + z)*(8 + z + 35*z^2)*H[-1, 0, z])/(9*z) + 
         Lp^3*((8*(-47 + 42*z))/3 - (32*(16 + 13*z)*H[0, z])/9 + 
           (160*(-1 + 2*z)*H[1, z])/9 + (32*(-1 + 2*z)*H[0, 0, z])/3) + 
         (32*(-361 + 683*z)*H[1, 2, z])/27 - (2272*(-1 + 2*z)*H[1, 3, z])/9 + 
         (160*(-80 + 139*z)*H[2, 0, z])/27 + (32*(-218 + 445*z)*H[2, 1, z])/
          27 - (2240*(-1 + 2*z)*H[2, 2, z])/9 - 256*(-1 + 2*z)*H[3, 0, z] - 
         (1216*(-1 + 2*z)*H[3, 1, z])/9 + 256*(-1 + 2*z)*H[-2, 0, 0, z] + 
         128*(-5 + z)*(1 + z)*H[-1, 0, 0, z] - (8*(3677 + 14426*z + 792*z^2)*
           H[0, 0, 0, z])/27 + (32*(-157 + 317*z + 6*z^2)*H[1, 0, 0, z])/9 + 
         (32*(-401 + 751*z)*H[1, 1, 0, z])/27 + 
         (32*(-226 + 413*z)*H[1, 1, 1, z])/27 - 
         (1888*(-1 + 2*z)*H[1, 1, 2, z])/9 - (3680*(-1 + 2*z)*H[1, 2, 0, z])/
          9 - (1888*(-1 + 2*z)*H[1, 2, 1, z])/9 - 
         (128*(-11 + 34*z)*H[2, 0, 0, z])/9 - (832*(-1 + 2*z)*H[2, 1, 0, z])/
          3 - (1472*(-1 + 2*z)*H[2, 1, 1, z])/9 + 
         (320*(17 + 110*z)*H[0, 0, 0, 0, z])/9 - 
         (640*(-1 + 2*z)*H[1, 0, 0, 0, z])/3 - 
         (2720*(-1 + 2*z)*H[1, 1, 0, 0, z])/9 - 224*(-1 + 2*z)*
          H[1, 1, 1, 0, z] - (1120*(-1 + 2*z)*H[1, 1, 1, 1, z])/9 - 
         1088*(-1 + 2*z)*H[0, 0, 0, 0, 0, z] + 
         (32*H[1, 0, z]*(272 - 712*z - 117*zeta[2] + 234*z*zeta[2]))/27 + 
         (16*H[2, z]*(395 - 1078*z - 612*zeta[2] + 1224*z*zeta[2]))/81 + 
         (16*H[1, 1, z]*(1429 - 2900*z - 630*zeta[2] + 1260*z*zeta[2]))/81 + 
         (8*H[0, 0, z]*(11654 + 53333*z + 2520*z^2 - 4896*zeta[2] + 
            2880*z*zeta[2]))/81 + Lp^2*(-8*(-1 + 110*z)*H[0, z] + 
           (32*(-8 + 19*z)*H[1, z])/3 - 64*(-1 + 2*z)*H[2, z] + 
           (64*(16 + 25*z)*H[0, 0, z])/3 - (320*(-1 + 2*z)*H[1, 0, z])/3 - 
           (224*(-1 + 2*z)*H[1, 1, z])/3 - 128*(-1 + 2*z)*H[0, 0, 0, z] + 
           (4*(-731 + 668*z - 48*zeta[2] + 96*z*zeta[2]))/3) - 
         (8*H[1, z]*(283 - 7178*z - 9180*zeta[2] + 17388*z*zeta[2] - 
            1944*zeta[3] + 3888*z*zeta[3]))/243 + 
         (8*H[0, z]*(80740 - 115247*z + 1584*zeta[2] - 6732*z*zeta[2] + 
            3888*z^2*zeta[2] - 6696*zeta[3] + 21168*z*zeta[3]))/243 + 
         Lp*((-64*(-11 + 15*z)*H[2, z])/3 + (512*(-1 + 2*z)*H[3, z])/3 - 
           128*(-1 + 2*z)*H[-2, 0, z] - 64*(-5 + z)*(1 + z)*H[-1, 0, z] + 
           (16*(499 + 1624*z + 36*z^2)*H[0, 0, z])/9 - 
           (64*(-56 + 121*z)*H[1, 0, z])/9 - (800*(-1 + 2*z)*H[1, 1, z])/3 + 
           (704*(-1 + 2*z)*H[1, 2, z])/3 + (704*(-1 + 2*z)*H[2, 0, z])/3 + 
           (448*(-1 + 2*z)*H[2, 1, z])/3 - 32*(25 + 73*z)*H[0, 0, 0, z] + 
           224*(-1 + 2*z)*H[1, 0, 0, z] + 256*(-1 + 2*z)*H[1, 1, 0, z] + 
           (448*(-1 + 2*z)*H[1, 1, 1, z])/3 + 608*(-1 + 2*z)*
            H[0, 0, 0, 0, z] - (16*H[1, z]*(83 - 580*z - 252*zeta[2] + 
              504*z*zeta[2]))/27 - (8*H[0, z]*(-3553 + 10736*z - 
              864*zeta[2] + 864*z*zeta[2]))/27 - 
           (2*(10319 - 9802*z - 96*zeta[2] - 1440*z*zeta[2] + 
              288*z^2*zeta[2] - 1056*zeta[3] + 2112*z*zeta[3]))/9) + 
         (-111611 + 112302*z - 23024*zeta[2] + 18976*z*zeta[2] - 
           20160*z^2*zeta[2] + 51072*zeta[3] - 50304*z*zeta[3] + 
           9072*zeta[4] - 49248*z*zeta[4])/81) + 
       CF^2*Nf*TF*((-8*(-133 + 8*z)*H[4, z])/3 + 432*(-1 + 2*z)*H[5, z] - 
         (128*(-9 + 10*z)*H[-4, 0, z])/3 + (128*(-2 + 13*z)*H[-3, 0, z])/3 - 
         (8*(-259 + 508*z)*H[1, 3, z])/3 + (2528*(-1 + 2*z)*H[1, 4, z])/3 - 
         (16*(-67 + 110*z)*H[2, 2, z])/3 + 624*(-1 + 2*z)*H[2, 3, z] + 
         (16*(211 + 46*z)*H[3, 0, z])/3 - (32*(-45 + 16*z)*H[3, 1, z])/3 + 
         (128*(-9 + 17*z)*H[3, 2, z])/3 + (2080*(-1 + 2*z)*H[4, 0, z])/3 + 
         (1088*(-1 + 2*z)*H[4, 1, z])/3 + (256*(-1 + 4*z)*H[-3, -1, 0, z])/
          3 - (128*(-13 + 4*z)*H[-3, 0, 0, z])/3 - 256*(1 + z)*
          H[-2, -2, 0, z] - (256*(1 + 2*z)*H[-2, -1, 0, z])/3 + 
         (64*(17 + 46*z)*H[-2, 0, 0, z])/3 - (1024*(1 + 2*z)*H[-1, -3, 0, z])/
          3 + 128*(1 + z)*H[-1, -2, 0, z] - (1024*(-1 + 2*z)*H[1, -3, 0, z])/
          3 + 256*(-1 + z)*H[1, -2, 0, z] - (8*(-217 + 376*z)*H[1, 1, 2, z])/
          3 + 544*(-1 + 2*z)*H[1, 1, 3, z] - (8*(-503 + 836*z)*H[1, 2, 0, z])/
          3 - (8*(-203 + 368*z)*H[1, 2, 1, z])/3 + 640*(-1 + 2*z)*
          H[1, 2, 2, z] + (3232*(-1 + 2*z)*H[1, 3, 0, z])/3 + 
         448*(-1 + 2*z)*H[1, 3, 1, z] - (128*(-5 + 4*z)*H[2, -2, 0, z])/3 - 
         (16*(-103 + 78*z)*H[2, 0, 0, z])/3 - (1552*(-1 + 2*z)*H[2, 1, 0, z])/
          3 - (16*(-47 + 98*z)*H[2, 1, 1, z])/3 + 
         (16*(-79 + 150*z)*H[2, 1, 2, z])/3 + (2960*(-1 + 2*z)*H[2, 2, 0, z])/
          3 + (1168*(-1 + 2*z)*H[2, 2, 1, z])/3 + 
         (32*(-47 + 86*z)*H[3, 0, 0, z])/3 + (128*(-7 + 15*z)*H[3, 1, 0, z])/
          3 + (544*(-1 + 2*z)*H[3, 1, 1, z])/3 - 512*(1 + z)*
          H[-2, -1, 0, 0, z] + (64*(35 + 48*z)*H[-2, 0, 0, 0, z])/3 - 
         384*(1 + 2*z)*H[-1, -2, 0, 0, z] + 256*(1 + z)*H[-1, -1, 0, 0, z] + 
         (1792*(1 + z)*H[-1, 0, 0, 0, z])/3 - 64*(1 + 2*z)*
          H[-1, 2, 0, 0, z] + (8*(-99 + 368*z)*H[0, 0, 0, 0, z])/3 - 
         384*(-1 + 2*z)*H[1, -2, 0, 0, z] - 64*(-23 + 36*z)*
          H[1, 0, 0, 0, z] + (256*(-1 + 2*z)*H[1, 1, -2, 0, z])/3 - 
         (8*(-329 + 596*z)*H[1, 1, 0, 0, z])/3 - 8*(-75 + 136*z)*
          H[1, 1, 1, 0, z] - (8*(-115 + 208*z)*H[1, 1, 1, 1, z])/3 + 
         (832*(-1 + 2*z)*H[1, 1, 1, 2, z])/3 + 
         (1696*(-1 + 2*z)*H[1, 1, 2, 0, z])/3 + 
         (896*(-1 + 2*z)*H[1, 1, 2, 1, z])/3 + 
         (2912*(-1 + 2*z)*H[1, 2, 0, 0, z])/3 + 
         (1664*(-1 + 2*z)*H[1, 2, 1, 0, z])/3 + 288*(-1 + 2*z)*
          H[1, 2, 1, 1, z] + (32*(-105 + 166*z)*H[2, 0, 0, 0, z])/3 + 
         (16*(-71 + 158*z)*H[2, 1, 0, 0, z])/3 + 
         (16*(-63 + 134*z)*H[2, 1, 1, 0, z])/3 + 208*(-1 + 2*z)*
          H[2, 1, 1, 1, z] - (1664*(1 + 2*z)*H[-1, -1, 0, 0, 0, z])/3 + 
         864*(1 + 2*z)*H[-1, 0, 0, 0, 0, z] + 
         (16*(-241 + 102*z)*H[0, 0, 0, 0, 0, z])/3 + 
         (5600*(-1 + 2*z)*H[1, 0, 0, 0, 0, z])/3 + 
         (1120*(-1 + 2*z)*H[1, 1, 0, 0, 0, z])/3 + 352*(-1 + 2*z)*
          H[1, 1, 1, 0, 0, z] + (832*(-1 + 2*z)*H[1, 1, 1, 1, 0, z])/3 + 
         160*(-1 + 2*z)*H[1, 1, 1, 1, 1, z] + (128*(-1 + 4*z)*H[-3, z]*
           zeta[2])/3 - (128*(1 + 2*z)*H[-2, z]*zeta[2])/3 + 
         (4*H[1, 0, 0, z]*(275 + 484*z + 24*z^2 + 888*zeta[2] - 
            1776*z*zeta[2]))/3 + (64*H[-1, 0, 0, z]*(-38 - 35*z + 9*z^2 - 
            16*zeta[2] - 32*z*zeta[2]))/3 + 
         (64*H[-2, 0, z]*(-12 - 18*z + 9*z^2 - 11*zeta[2] - 10*z*zeta[2]))/
          3 - (128*H[-1, -1, 0, z]*(-2 - 2*z + zeta[2] + 2*z*zeta[2]))/3 - 
         (4*H[1, 1, 1, z]*(193 - 424*z - 112*zeta[2] + 224*z*zeta[2]))/3 - 
         (4*H[2, 1, z]*(-47 + 72*z - 188*zeta[2] + 280*z*zeta[2]))/3 - 
         (4*H[3, z]*(325 + 706*z - 288*zeta[2] + 288*z*zeta[2]))/3 - 
         (4*H[1, 1, 0, z]*(305 - 828*z - 312*zeta[2] + 624*z*zeta[2]))/3 - 
         (4*H[1, 2, z]*(189 - 604*z - 384*zeta[2] + 768*z*zeta[2]))/3 - 
         (4*H[2, 0, z]*(-223 + 468*z - 516*zeta[2] + 840*z*zeta[2]))/3 - 
         (2*H[0, 0, 0, z]*(1125 + 4402*z + 528*z^2 - 1288*zeta[2] + 
            1424*z*zeta[2]))/3 + Lp^3*((-8*(-1 + z)*H[0, z])/3 + 16*H[1, z] - 
           (32*(-1 + 2*z)*H[2, z])/3 - (8*(-1 + 2*z)*H[0, 0, z])/3 - 
           (32*(-1 + 2*z)*H[1, 0, z])/3 - (64*(-1 + 2*z)*H[1, 1, z])/3 + 
           (2*(-1 + 2*z)*(-9 + 16*zeta[2]))/3) - 
         (8*H[2, z]*(-66 - 515*z - 46*zeta[2] + 172*z*zeta[2] + 356*zeta[3] - 
            712*z*zeta[3]))/3 + Lp^2*(-319 + 268*z + 8*(3 + 4*z)*H[2, z] + 
           80*(-1 + 2*z)*H[3, z] + 32*(1 + 2*z)*H[-2, 0, z] + 
           96*(1 + z)*H[-1, 0, z] + 8*(-11 + 10*z)*H[0, 0, z] - 
           48*(1 + 2*z)*H[1, 0, z] - 24*(-3 + 8*z)*H[1, 1, z] + 
           160*(-1 + 2*z)*H[1, 2, z] + 96*(-1 + 2*z)*H[2, 0, z] + 
           80*(-1 + 2*z)*H[2, 1, z] - 64*(1 + 2*z)*H[-1, -1, 0, z] + 
           32*(1 + 2*z)*H[-1, 0, 0, z] + 64*(-1 + z)*H[0, 0, 0, z] + 
           160*(-1 + 2*z)*H[1, 0, 0, z] + 160*(-1 + 2*z)*H[1, 1, 0, z] + 
           96*(-1 + 2*z)*H[1, 1, 1, z] + 24*zeta[2] - 32*z*zeta[2] - 
           32*(1 + 2*z)*H[-1, z]*zeta[2] - 2*H[0, z]*(95 + 94*z - 
             40*zeta[2] + 48*z*zeta[2]) - 4*H[1, z]*(-29 + 2*z - 32*zeta[2] + 
             64*z*zeta[2]) - 16*zeta[3] + 160*z*zeta[3]) + 
         (8*H[1, 1, z]*(-64 - 16*z - 77*zeta[2] + 128*z*zeta[2] - 
            124*zeta[3] + 248*z*zeta[3]))/3 + 
         (4*H[1, 0, z]*(-415 - 78*z - 406*zeta[2] + 712*z*zeta[2] - 
            440*zeta[3] + 880*z*zeta[3]))/3 + 
         (2*H[0, 0, z]*(1418 + 4685*z + 480*z^2 - 84*zeta[2] - 
            416*z*zeta[2] - 728*zeta[3] + 944*z*zeta[3]))/3 - 
         (64*H[-1, 0, z]*(4 + 7*z + 15*z^2 + 15*z^3 - 9*z*zeta[2] - 
            9*z^2*zeta[2] - 3*z*zeta[3] - 6*z^2*zeta[3]))/(3*z) - 
         (2*H[1, z]*(-1897 + 1634*z + 110*zeta[2] + 40*z*zeta[2] - 
            1304*zeta[3] + 1808*z*zeta[3] + 328*zeta[4] - 656*z*zeta[4]))/3 + 
         (64*H[-1, z]*(2*zeta[2] + 2*z*zeta[2] - 11*zeta[4] - 22*z*zeta[4]))/
          3 + (2*H[0, z]*(3334 - 1795*z - 46*zeta[2] + 1844*z*zeta[2] + 
            288*z^2*zeta[2] + 1116*zeta[3] + 800*z*zeta[3] - 976*zeta[4] + 
            304*z*zeta[4]))/3 + Lp*(-16*(14 + z)*H[3, z] - 
           272*(-1 + 2*z)*H[4, z] + 64*(-3 + 2*z)*H[-3, 0, z] - 
           32*(5 + 12*z)*H[-2, 0, z] + 96*(-4 + 9*z)*H[1, 2, z] - 
           544*(-1 + 2*z)*H[1, 3, z] - 16*(16 + 11*z)*H[2, 0, z] + 
           16*(-13 + 15*z)*H[2, 1, z] - 352*(-1 + 2*z)*H[2, 2, z] - 
           432*(-1 + 2*z)*H[3, 0, z] - 240*(-1 + 2*z)*H[3, 1, z] + 
           128*H[-2, -1, 0, z] - 128*(2 + 3*z)*H[-2, 0, 0, z] + 
           192*(1 + 2*z)*H[-1, -2, 0, z] - 576*(1 + z)*H[-1, 0, 0, z] - 
           8*(-58 + 65*z)*H[0, 0, 0, z] + 192*(-1 + 2*z)*H[1, -2, 0, z] + 
           24*(-13 + 36*z)*H[1, 0, 0, z] + 528*(-1 + 2*z)*H[1, 1, 0, z] + 
           288*(-1 + 2*z)*H[1, 1, 1, z] - 384*(-1 + 2*z)*H[1, 1, 2, z] - 
           800*(-1 + 2*z)*H[1, 2, 0, z] - 352*(-1 + 2*z)*H[1, 2, 1, z] - 
           16*(-25 + 42*z)*H[2, 0, 0, z] - 320*(-1 + 2*z)*H[2, 1, 0, z] - 
           192*(-1 + 2*z)*H[2, 1, 1, z] + 384*(1 + 2*z)*H[-1, -1, 0, 0, z] - 
           352*(1 + 2*z)*H[-1, 0, 0, 0, z] - 8*(-63 + 38*z)*
            H[0, 0, 0, 0, z] - 960*(-1 + 2*z)*H[1, 0, 0, 0, z] - 
           416*(-1 + 2*z)*H[1, 1, 0, 0, z] - 320*(-1 + 2*z)*
            H[1, 1, 1, 0, z] - 192*(-1 + 2*z)*H[1, 1, 1, 1, z] + 
           64*H[-2, z]*zeta[2] - 32*H[-1, 0, z]*(-6 - 5*z + 3*z^2 - 
             6*zeta[2] - 12*z*zeta[2]) + 32*H[1, 1, z]*(-2 - 7*z - 
             8*zeta[2] + 16*z*zeta[2]) + 32*H[1, 0, z]*(-22 + 2*z - 
             19*zeta[2] + 38*z*zeta[2]) + 8*H[2, z]*(15 + 58*z - 36*zeta[2] + 
             56*z*zeta[2]) + 4*H[0, 0, z]*(199 + 390*z + 24*z^2 - 
             100*zeta[2] + 104*z*zeta[2]) + 2*H[0, z]*(255 - 760*z - 
             80*zeta[2] + 72*z*zeta[2] + 128*zeta[3] - 288*z*zeta[3]) - 
           12*H[1, z]*(-39 + 22*z - 8*zeta[2] + 24*z*zeta[2] - 48*zeta[3] + 
             96*z*zeta[3]) + (-1161 + 830*z - 464*zeta[2] - 864*z*zeta[2] - 
             192*z^2*zeta[2] + 32*zeta[3] - 1152*z*zeta[3] + 600*zeta[4] + 
             848*z*zeta[4])/2) + (27313 - 29242*z - 5632*zeta[2] - 
           20192*z*zeta[2] - 3840*z^2*zeta[2] + 352*zeta[3] + 
           10784*z*zeta[3] + 1664*zeta[2]*zeta[3] + 256*z*zeta[2]*zeta[3] + 
           7424*zeta[4] + 32704*z*zeta[4] - 5952*zeta[5] + 28032*z*zeta[5])/
          12) + CA^2*Nf*TF*((8*(-824 + 2467*z + 450*z^2)*H[4, z])/9 - 
         (8*(927 + 454*z)*H[5, z])/3 - (64*(-83 + 30*z)*H[-4, 0, z])/3 - 
         (16*(-853 - 439*z + 144*z^2)*H[-3, 0, z])/9 - 
         (128*(3 + 17*z)*H[-3, 2, z])/3 - (16*(200 - 161*z + 36*z^2)*
           H[-2, 2, z])/9 - (8*(41 + 110*z)*H[-2, 3, z])/3 - 
         (8*(86 + 55*z + 24*z^2)*H[-1, 3, z])/3 - 368*(1 + 2*z)*H[-1, 4, z] + 
         (8*(349 - 149*z + 72*z^2)*H[1, 3, z])/9 - 
         (752*(-1 + 2*z)*H[1, 4, z])/3 + (32*(67 - 21*z + 27*z^2)*H[2, 2, z])/
          9 + (32*(9 + 2*z)*H[2, 3, z])/3 + 
         (8*(-1981 - 3803*z - 1492*z^2 + 609*z^3 + 252*z^4)*H[3, 0, z])/
          (9*(1 + z)^2) + (8*(62 - 413*z + 36*z^2)*H[3, 1, z])/9 + 
         (104*(3 + 22*z)*H[3, 2, z])/3 - (32*(216 + 79*z)*H[4, 0, z])/3 + 
         (8*(45 + 386*z)*H[4, 1, z])/3 + (64*(-3 + 10*z)*H[-3, -1, 0, z])/3 - 
         (32*(-151 + 152*z)*H[-3, 0, 0, z])/3 + 
         (16*(-21 + 10*z)*H[-2, -2, 0, z])/3 + (16*(-7 - 31*z + 30*z^2)*
           H[-2, -1, 0, z])/3 - (16*(-39 + 14*z)*H[-2, -1, 2, z])/3 - 
         (8*(-2279 - 3022*z + 270*z^2)*H[-2, 0, 0, z])/9 - 
         (112*(-1 + 2*z)*H[-2, 2, 0, z])/3 - (64*(3 + 10*z)*H[-2, 2, 1, z])/
          3 + (320*(1 + 2*z)*H[-1, -3, 0, z])/3 + 
         (16*(-28 - 37*z + 24*z^2)*H[-1, -2, 0, z])/3 + 
         (320*(1 + 2*z)*H[-1, -2, 2, z])/3 - (16*(218 + 253*z + 90*z^2)*
           H[-1, -1, 2, z])/9 + (688*(1 + 2*z)*H[-1, -1, 3, z])/3 - 
         (16*(154 + 149*z + 72*z^2)*H[-1, 2, 0, z])/9 - 
         (32*(4 + 2*z + 9*z^2)*H[-1, 2, 1, z])/9 - 192*(1 + 2*z)*
          H[-1, 2, 2, z] + (136*(1 + 2*z)*H[-1, 3, 0, z])/3 - 
         96*(1 + 2*z)*H[-1, 3, 1, z] - (160*(-1 + 2*z)*H[1, -3, 0, z])/3 - 
         (64*(-38 + 49*z)*H[1, -2, 0, z])/9 - (128*(-1 + 2*z)*H[1, -2, 2, z])/
          3 + (16*(205 - 320*z + 27*z^2)*H[1, 1, 2, z])/9 - 
         (560*(-1 + 2*z)*H[1, 1, 3, z])/3 + (8*(185 + 182*z + 54*z^2)*
           H[1, 2, 0, z])/9 - (40*(-107 + 151*z)*H[1, 2, 1, z])/9 - 
         288*(-1 + 2*z)*H[1, 2, 2, z] - (1040*(-1 + 2*z)*H[1, 3, 0, z])/3 - 
         176*(-1 + 2*z)*H[1, 3, 1, z] + (32*(11 + 26*z)*H[2, -2, 0, z])/3 + 
         (8*(-2042 - 3943*z - 1688*z^2 + 429*z^3 + 180*z^4)*H[2, 0, 0, z])/
          (9*(1 + z)^2) + (8*(-129 - 941*z - 1441*z^2 - 503*z^3 + 108*z^4)*
           H[2, 1, 0, z])/(9*(1 + z)^2) - (32*(-77 + 163*z)*H[2, 1, 1, z])/
          9 - (8*(-71 + 114*z)*H[2, 1, 2, z])/3 + 
         (8*(-71 + 130*z)*H[2, 2, 0, z])/3 - 32*(-7 + 4*z)*H[2, 2, 1, z] + 
         (32*(-89 + 20*z)*H[3, 0, 0, z])/3 + (32*(-1 + 71*z)*H[3, 1, 0, z])/
          3 - (32*(-31 + 16*z)*H[3, 1, 1, z])/3 - 
         (64*(13 + 36*z)*H[-2, -1, -1, 0, z])/3 - 
         (40*(11 + 2*z)*H[-2, -1, 0, 0, z])/3 - 
         (16*(-167 + 18*z)*H[-2, 0, 0, 0, z])/3 - 
         (448*(1 + 2*z)*H[-1, -2, -1, 0, z])/3 - 
         (320*(1 + 2*z)*H[-1, -1, -2, 0, z])/3 - 
         (16*(-230 - 223*z + 18*z^2)*H[-1, -1, -1, 0, z])/9 + 
         (1760*(1 + 2*z)*H[-1, -1, -1, 2, z])/3 + 
         (64*(-19 - 27*z + 3*z^2)*H[-1, -1, 0, 0, z])/3 + 
         288*(1 + 2*z)*H[-1, -1, 2, 0, z] + 
         (128*(1 + 2*z)*H[-1, -1, 2, 1, z])/3 - (8*(-1138 - 1091*z + 234*z^2)*
           H[-1, 0, 0, 0, z])/9 + (128*(1 + 2*z)*H[-1, 2, 0, 0, z])/3 - 
         (112*(1 + 2*z)*H[-1, 2, 1, 0, z])/3 - 
         (64*(1 + 2*z)*H[-1, 2, 1, 1, z])/3 + 
         (8*(-12288 - 30032*z - 22723*z^2 - 4322*z^3 + 612*z^4)*
           H[0, 0, 0, 0, z])/(9*(1 + z)^2) - 
         (256*(-1 + 2*z)*H[1, -2, -1, 0, z])/3 + 16*(-115 + 196*z + 7*z^2)*
          H[1, 0, 0, 0, z] + 64*(-1 + 2*z)*H[1, 1, -2, 0, z] + 
         (16*(121 + 25*z + 63*z^2)*H[1, 1, 0, 0, z])/9 + 
         8*(53 - 81*z + 6*z^2)*H[1, 1, 1, 0, z] - 
         (40*(-101 + 178*z)*H[1, 1, 1, 1, z])/9 - 16*(-1 + 2*z)*
          H[1, 1, 1, 2, z] - (848*(-1 + 2*z)*H[1, 1, 2, 0, z])/3 + 
         32*(-1 + 2*z)*H[1, 1, 2, 1, z] - (1664*(-1 + 2*z)*H[1, 2, 0, 0, z])/
          3 - (784*(-1 + 2*z)*H[1, 2, 1, 0, z])/3 + 
         (64*(-1 + 2*z)*H[1, 2, 1, 1, z])/3 - 
         (8*(309 + 50*z)*H[2, 0, 0, 0, z])/3 - 
         (8*(-47 + 82*z)*H[2, 1, 0, 0, z])/3 - 
         (136*(-5 + 6*z)*H[2, 1, 1, 0, z])/3 + 
         (64*(-1 + 5*z)*H[2, 1, 1, 1, z])/3 - 
         (256*(1 + 2*z)*H[-1, -1, -1, -1, 0, z])/3 + 
         (208*(1 + 2*z)*H[-1, -1, -1, 0, 0, z])/3 + 
         (656*(1 + 2*z)*H[-1, -1, 0, 0, 0, z])/3 + 
         (1672*(1 + 2*z)*H[-1, 0, 0, 0, 0, z])/3 + 16*(-545 + 8*z)*
          H[0, 0, 0, 0, 0, z] - (256*(-1 + 2*z)*H[1, 0, 0, 0, 0, z])/3 - 
         (1504*(-1 + 2*z)*H[1, 1, 0, 0, 0, z])/3 - 400*(-1 + 2*z)*
          H[1, 1, 1, 0, 0, z] - 16*(-1 + 2*z)*H[1, 1, 1, 1, 0, z] + 
         160*(-1 + 2*z)*H[1, 1, 1, 1, 1, z] + 32*(3 + 26*z)*H[-3, z]*
          zeta[2] - (16*(65 + 58*z)*H[-2, -1, z]*zeta[2])/3 - 
         (544*(1 + 2*z)*H[-1, -2, z]*zeta[2])/3 - 
         (1888*(1 + 2*z)*H[-1, -1, -1, z]*zeta[2])/3 - 
         (4*H[3, z]*(-16371 - 3448*z + 2268*z^2 + 4590*zeta[2] - 
            2700*z*zeta[2]))/27 - (4*H[1, 2, z]*(3407 - 6700*z + 324*z^2 + 
            900*zeta[2] - 1800*z*zeta[2]))/27 + 
         (4*H[2, 1, z]*(-347 + 3176*z + 96*z*zeta[2]))/9 - 
         (4*H[1, 1, 1, z]*(4819 - 8690*z - 1224*zeta[2] + 2448*z*zeta[2]))/
          27 + (8*H[-2, 0, z]*(-1516 + 392*z + 999*z^2 + 882*zeta[2] + 
            3204*z*zeta[2]))/27 - (4*H[1, 0, 0, z]*(16717 - 235*z - 
            16520*z^2 + 216*z^3 + 1800*zeta[2] - 1800*z*zeta[2] - 
            3600*z^2*zeta[2]))/(27*(1 + z)) - 
         (4*H[2, 0, z]*(-1655 - 9517*z - 7709*z^2 + 99*z^3 + 1602*zeta[2] + 
            438*z*zeta[2] - 1164*z^2*zeta[2]))/(9*(1 + z)) - 
         (4*H[1, 1, 0, z]*(9914 - 3500*z - 13009*z^2 + 297*z^3 + 
            360*zeta[2] - 360*z*zeta[2] - 720*z^2*zeta[2]))/(27*(1 + z)) - 
         (8*H[-1, -1, 0, z]*(72 + 1969*z + 3314*z^2 + 675*z^3 + 
            198*z*zeta[2] + 396*z^2*zeta[2]))/(27*z) + 
         (16*H[-1, 2, z]*(36 - 239*z + 59*z^2 + 486*z^3 + 405*z*zeta[2] + 
            810*z^2*zeta[2]))/(27*z) + (4*H[-1, 0, 0, z]*(144 - 1231*z - 
            2648*z^2 + 2349*z^3 + 5166*z*zeta[2] + 10332*z^2*zeta[2]))/
          (27*z) - (4*H[0, 0, 0, z]*(-931 - 82853*z - 78439*z^2 + 3213*z^3 + 
            1026*zeta[2] + 12078*z*zeta[2] + 11052*z^2*zeta[2]))/
          (27*(1 + z)) + Lp^3*(-8*LQ^2*(-1 + 2*z) + (64*(35 + 23*z)*H[0, z])/
            9 - (32*(-47 + 58*z)*H[1, z])/9 + LQ*(4*(-35 + 46*z) - 
             32*(1 + z)*H[0, z] + 16*(-1 + 2*z)*H[1, z]) + 
           (128*(1 + z)*H[2, z])/3 - (64*(-2 + z)*H[0, 0, z])/3 - 
           (32*(-1 + 2*z)*H[1, 0, z])/3 - (64*(-1 + 2*z)*H[1, 1, z])/3 - 
           (4*(-1513 + 1634*z + 96*zeta[2] + 96*z*zeta[2]))/9) - 
         (8*H[1, 1, z]*(-17080 + 24752*z + 5589*zeta[2] - 10206*z*zeta[2] + 
            162*z^2*zeta[2] + 972*zeta[3] - 1944*z*zeta[3]))/81 + 
         (8*H[-1, -1, z]*(222*zeta[2] + 243*z*zeta[2] + 54*z^2*zeta[2] + 
            176*zeta[3] + 352*z*zeta[3]))/3 + 
         (8*H[-2, z]*(379*zeta[2] - 415*z*zeta[2] + 162*z^2*zeta[2] + 
            399*zeta[3] + 570*z*zeta[3]))/9 - 
         (4*H[1, 0, z]*(-94241 + 110509*z + 26298*zeta[2] - 34020*z*zeta[2] + 
            1620*z^2*zeta[2] - 2808*zeta[3] + 5616*z*zeta[3]))/81 + 
         (8*H[-1, 0, z]*(-144 - 1079*z - 451*z^2 - 426*z^3 - 846*z*zeta[2] - 
            1422*z^2*zeta[2] + 216*z^3*zeta[2] + 792*z*zeta[3] + 
            1584*z^2*zeta[3]))/(27*z) - (8*H[2, z]*(-24560 - 23286*z + 
            27108*z^2 + 25834*z^3 + 7425*zeta[2] + 11556*z*zeta[2] + 
            2133*z^2*zeta[2] - 1350*z^3*zeta[2] + 810*z^4*zeta[2] + 
            4050*zeta[3] + 4104*z*zeta[3] - 3942*z^2*zeta[3] - 
            3996*z^3*zeta[3]))/(81*(1 + z)^2) - 
         (4*H[0, 0, z]*(-36161 + 198543*z + 503013*z^2 + 265753*z^3 - 
            2556*z^4 + 11124*zeta[2] - 10206*z*zeta[2] - 42282*z^2*zeta[2] - 
            11394*z^3*zeta[2] + 10044*z^4*zeta[2] - 18360*zeta[3] - 
            39744*z*zeta[3] - 24408*z^2*zeta[3] - 3024*z^3*zeta[3]))/
          (81*(1 + z)^2) + LQ*((-16*(-1 + z)*(-202 + 189*zeta[3]))/27 + 
           (16*(-1 + 2*z)*H[0, z]*(-202 + 189*zeta[3]))/27) + 
         Lp^2*(LQ^2*(-16*(-1 + z) + 16*(-1 + 2*z)*H[0, z]) + 
           (16*(-107 + 154*z)*H[2, z])/3 - 32*(13 + 12*z)*H[3, z] - 
           128*(-1 + z)*H[-2, 0, z] + 8*(59 + 70*z)*H[-1, 0, z] + 
           32*(1 + 2*z)*H[-1, 2, z] - (16*(361 + 262*z)*H[0, 0, z])/3 + 
           (16*(-35 + 46*z)*H[1, 0, z])/3 - (8*(-109 + 98*z)*H[1, 1, z])/3 + 
           64*(-2 + z)*H[2, 0, z] + 64*(-1 + 5*z)*H[2, 1, z] - 
           64*(1 + 2*z)*H[-1, -1, 0, z] + 48*(1 + 2*z)*H[-1, 0, 0, z] + 
           128*(-5 + 2*z)*H[0, 0, 0, z] + 48*(-1 + 2*z)*H[1, 0, 0, z] - 
           96*(-1 + 2*z)*H[1, 1, 1, z] - 64*(1 + 2*z)*H[-1, z]*zeta[2] + 
           4*H[0, z]*(-401 + 742*z + 40*zeta[2]) + 
           (4*H[1, z]*(321 - 346*z - 120*zeta[2] + 240*z*zeta[2]))/3 + 
           LQ*(-8*(-37 + 70*z)*H[0, z] - (16*(1 + 10*z)*H[1, z])/3 - 
             64*(-1 + 2*z)*H[2, z] - 32*(1 + 2*z)*H[-1, 0, z] + 
             32*(7 + 6*z)*H[0, 0, z] + 32*(-1 + 2*z)*H[1, 1, z] - 
             (8*(174 - 247*z - 18*zeta[2] + 60*z*zeta[2]))/3) + 
           (4*(5405 - 6340*z - 1038*zeta[2] + 2328*z*zeta[2] + 1008*zeta[3] - 
              216*z*zeta[3]))/9) - (4*H[-1, z]*(216*zeta[2] + 
            1013*z*zeta[2] + 3550*z^2*zeta[2] + 2619*z^3*zeta[2] + 
            3492*z*zeta[3] + 3852*z^2*zeta[3] + 756*z^3*zeta[3] - 
            2331*z*zeta[4] - 4662*z^2*zeta[4]))/(27*z) + 
         (4*H[1, z]*(15554*z + 59116*z^2 + 43562*z^3 - 648*zeta[2] + 
            28152*z*zeta[2] - 66168*z^2*zeta[2] - 89865*z^3*zeta[2] + 
            6075*z^4*zeta[2] - 23490*z*zeta[3] - 1944*z^2*zeta[3] + 
            23490*z^3*zeta[3] + 1944*z^4*zeta[3] - 42525*z*zeta[4] + 
            42525*z^2*zeta[4] + 85050*z^3*zeta[4]))/(243*z*(1 + z)) + 
         (2*H[0, z]*(-112996 + 1016520*z + 2372028*z^2 + 1242512*z^3 - 
            94734*zeta[2] - 420156*z*zeta[2] - 488070*z^2*zeta[2] - 
            91692*z^3*zeta[2] + 70956*z^4*zeta[2] + 140400*zeta[3] - 
            137484*z*zeta[3] - 717552*z^2*zeta[3] - 476604*z^3*zeta[3] - 
            33048*z^4*zeta[3] - 178281*zeta[4] - 239760*z*zeta[4] + 
            55323*z^2*zeta[4] + 116802*z^3*zeta[4]))/(243*(1 + z)^2) + 
         Lp*((-8*(-347 + 657*z + 36*z^2)*H[3, z])/3 + 8*(209 + 162*z)*
            H[4, z] + 16*(-55 + 38*z)*H[-3, 0, z] + 
           (16*(-238 - 265*z + 18*z^2)*H[-2, 0, z])/3 + 256*z*H[-2, 2, z] + 
           (32*(22 + 20*z + 9*z^2)*H[-1, 2, z])/3 + 
           (32*(-43 + 32*z)*H[1, 2, z])/3 + 192*(-1 + 2*z)*H[1, 3, z] - 
           (16*(-217 + 122*z)*H[2, 0, z])/3 + 32*(-10 + 13*z)*H[2, 1, z] - 
           32*(-1 + 14*z)*H[2, 2, z] + 32*(27 + 8*z)*H[3, 0, z] - 
           896*z*H[3, 1, z] + 32*(7 + 2*z)*H[-2, -1, 0, z] + 
           16*(-39 + 38*z)*H[-2, 0, 0, z] - 32*(1 + 2*z)*H[-1, -2, 0, z] - 
           (16*(25 + 32*z + 18*z^2)*H[-1, -1, 0, z])/3 - 320*(1 + 2*z)*
            H[-1, -1, 2, z] + (8*(-529 - 548*z + 36*z^2)*H[-1, 0, 0, z])/3 - 
           32*(1 + 2*z)*H[-1, 2, 0, z] + 64*(1 + 2*z)*H[-1, 2, 1, z] - 
           16*(-413 - 302*z + 6*z^2)*H[0, 0, 0, z] + 32*(-1 + 2*z)*
            H[1, -2, 0, z] - (8*(-76 + 263*z)*H[1, 0, 0, z])/3 + 
           (32*(-43 + 32*z)*H[1, 1, 0, z])/3 + (704*(-1 + 2*z)*H[1, 1, 1, z])/
            3 + 160*(-1 + 2*z)*H[1, 1, 2, z] + 96*(-1 + 2*z)*H[1, 2, 0, z] + 
           160*(-1 + 2*z)*H[1, 2, 1, z] - 8*(-37 + 54*z)*H[2, 0, 0, z] - 
           32*(-1 + 14*z)*H[2, 1, 0, z] + 64*(-4 + 5*z)*H[2, 1, 1, z] + 
           256*(1 + 2*z)*H[-1, -1, -1, 0, z] - 32*(1 + 2*z)*
            H[-1, -1, 0, 0, z] - 288*(1 + 2*z)*H[-1, 0, 0, 0, z] - 
           16*(-251 + 76*z)*H[0, 0, 0, 0, z] + 224*(-1 + 2*z)*
            H[1, 1, 0, 0, z] + 160*(-1 + 2*z)*H[1, 1, 1, 0, z] - 
           64*(-1 + 2*z)*H[1, 1, 1, 1, z] - 112*(-1 + 2*z)*H[-2, z]*zeta[2] + 
           448*(1 + 2*z)*H[-1, -1, z]*zeta[2] + 
           (8*H[1, 1, z]*(737 - 1234*z - 36*zeta[2] + 72*z*zeta[2]))/9 - 
           (16*H[-1, 0, z]*(-64 - 131*z + 9*z^2 + 54*zeta[2] + 
              108*z*zeta[2]))/3 - (16*H[2, z]*(910 - 14*z - 243*zeta[2] + 
              378*z*zeta[2]))/9 - (8*H[1, 0, z]*(-925 + 1136*z - 
              324*zeta[2] + 648*z*zeta[2]))/9 + 
           (8*H[0, 0, z]*(1387 - 9176*z + 54*z^2 - 279*zeta[2] + 
              702*z*zeta[2]))/9 + (8*H[1, z]*(-6878 + 8767*z + 1395*zeta[2] - 
              2844*z*zeta[2] + 162*z^2*zeta[2] + 108*zeta[3] - 
              216*z*zeta[3]))/27 - (8*H[-1, z]*(113*zeta[2] + 112*z*zeta[2] + 
              54*z^2*zeta[2] + 144*zeta[3] + 288*z*zeta[3]))/3 + 
           (8*H[0, z]*(-15781 + 25103*z + 2799*zeta[2] - 8127*z*zeta[2] + 
              648*z^2*zeta[2] - 4212*zeta[3] + 864*z*zeta[3]))/27 + 
           LQ*(8*(-3 + 14*z)*H[2, z] + 80*(-1 + 2*z)*H[3, z] + 
             32*(1 + 2*z)*H[-2, 0, z] - 32*(1 + z)*H[-1, 0, z] + 
             (400*(-1 + 5*z)*H[0, 0, z])/3 + 8*(-15 + 26*z)*H[1, 0, z] + 
             (8*(-23 + 34*z)*H[1, 1, z])/3 - 32*(-1 + 2*z)*H[1, 2, z] + 
             16*(-5 + 6*z)*H[2, 0, z] - 32*(-1 + 2*z)*H[2, 1, z] + 
             32*(1 + 2*z)*H[-1, -1, 0, z] + 48*(1 + 2*z)*H[-1, 0, 0, z] - 
             16*(31 + 22*z)*H[0, 0, 0, z] - 32*(-1 + 2*z)*H[1, 0, 0, z] - 
             32*(-1 + 2*z)*H[1, 1, 0, z] - 16*(-1 + 2*z)*H[1, 1, 1, z] + 
             16*(1 + 2*z)*H[-1, z]*zeta[2] + (16*H[1, z]*(53 - 91*z - 
                27*zeta[2] + 54*z*zeta[2]))/9 + (8*H[0, z]*(791 - 757*z - 
                126*zeta[2] + 252*z*zeta[2]))/9 - (8*(71 - 291*z - 
                135*zeta[2] + 270*z*zeta[2] - 9*zeta[3] + 126*z*zeta[3]))/
              9) - (2*(-29798 + 46516*z + 9048*zeta[2] - 56184*z*zeta[2] + 
              648*z^2*zeta[2] + 8532*zeta[3] - 19800*z*zeta[3] - 
              3240*z^2*zeta[3] + 6399*zeta[4] + 21330*z*zeta[4]))/27) - 
         (2*(-1309099 - 1150248*z + 1626801*z^2 + 1467950*z^3 + 
            376380*zeta[2] + 256392*z*zeta[2] - 601020*z^2*zeta[2] - 
            465696*z^3*zeta[2] + 15336*z^4*zeta[2] + 24804*zeta[3] - 
            648072*z*zeta[3] - 1444914*z^2*zeta[3] - 842508*z^3*zeta[3] - 
            70470*z^4*zeta[3] + 1944*zeta[2]*zeta[3] + 7776*z*zeta[2]*
             zeta[3] + 9720*z^2*zeta[2]*zeta[3] + 3888*z^3*zeta[2]*zeta[3] + 
            191430*zeta[4] + 805140*z*zeta[4] + 1056402*z^2*zeta[4] + 
            484488*z^3*zeta[4] + 36450*z^4*zeta[4] + 450360*zeta[5] + 
            1050408*z*zeta[5] + 749736*z^2*zeta[5] + 149688*z^3*zeta[5]))/
          (243*(1 + z)^2)) + 
       CA*(Nf^2*TF^2*(LQ*((-896*(-1 + z))/27 + (896*(-1 + 2*z)*H[0, z])/27) + 
           Lp^3*(-16*LQ*(-1 + 2*z) + (32*(-35 + 46*z))/9 - 
             (256*(1 + z)*H[0, z])/9 + (128*(-1 + 2*z)*H[1, z])/9) - 
           (16*(-399 + 1598*z)*H[3, z])/27 + (128*(40 + 19*z)*H[4, z])/9 - 
           (64*(-19 + 50*z)*H[-3, 0, z])/9 - (128*(-35 - 89*z + 27*z^2)*
             H[-2, 0, z])/27 - (320*(1 + 2*z)*H[-2, 2, z])/9 + 
           (128*(11 + 16*z)*H[-1, 2, z])/27 - (160*(1 + 2*z)*H[-1, 3, z])/3 - 
           (32*(-446 + 697*z)*H[1, 2, z])/27 - (896*(-1 + 2*z)*H[1, 3, z])/
            9 - (16*(-131 + 210*z)*H[2, 0, z])/3 - 
           (16*(-183 + 404*z)*H[2, 1, z])/9 - (32*(-67 + 42*z)*H[2, 2, z])/
            9 + (1024*(4 + 3*z)*H[3, 0, z])/9 - (32*(-71 + 50*z)*H[3, 1, z])/
            9 + 64*(1 + 2*z)*H[-2, -1, 0, z] - (64*(-13 + 70*z)*
             H[-2, 0, 0, z])/9 + 64*(1 + 2*z)*H[-1, -2, 0, z] + 
           (64*(1 + 26*z)*H[-1, -1, 0, z])/27 - 
           (320*(1 + 2*z)*H[-1, -1, 2, z])/9 - (32*(-307 - 314*z + 108*z^2)*
             H[-1, 0, 0, z])/27 - (448*(1 + 2*z)*H[-1, 2, 0, z])/9 - 
           (128*(1 + 2*z)*H[-1, 2, 1, z])/9 + (16*(-629 - 5390*z + 396*z^2)*
             H[0, 0, 0, z])/27 + (256*(-1 + 2*z)*H[1, -2, 0, z])/9 - 
           (64*(-389 + 430*z + 9*z^2)*H[1, 0, 0, z])/27 - 
           (32*(-428 + 679*z)*H[1, 1, 0, z])/27 - 
           (32*(-301 + 536*z)*H[1, 1, 1, z])/27 + 
           (512*(-1 + 2*z)*H[1, 1, 2, z])/9 - (1120*(-1 + 2*z)*H[1, 2, 0, z])/
            9 + (640*(-1 + 2*z)*H[1, 2, 1, z])/9 - 
           (32*(-145 + 54*z)*H[2, 0, 0, z])/9 - 
           (32*(-51 + 50*z)*H[2, 1, 0, z])/9 + (128*(-4 + 11*z)*
             H[2, 1, 1, z])/9 - (64*(1 + 2*z)*H[-1, -1, -1, 0, z])/9 + 
           (256*(1 + 2*z)*H[-1, -1, 0, 0, z])/3 - 
           (544*(1 + 2*z)*H[-1, 0, 0, 0, z])/9 + 
           (64*(-27 + 44*z)*H[0, 0, 0, 0, z])/9 - 512*(-1 + 2*z)*
            H[1, 0, 0, 0, z] - (1216*(-1 + 2*z)*H[1, 1, 0, 0, z])/9 + 
           64*(-1 + 2*z)*H[1, 1, 1, 0, z] + (1120*(-1 + 2*z)*
             H[1, 1, 1, 1, z])/9 + (608*(1 + 2*z)*H[-2, z]*zeta[2])/9 + 
           32*(1 + 2*z)*H[-1, -1, z]*zeta[2] - 
           (32*H[1, 0, z]*(2003 - 3442*z - 189*zeta[2] + 378*z*zeta[2]))/81 - 
           (16*H[2, z]*(3119 - 5704*z + 324*zeta[2] + 1296*z*zeta[2]))/81 - 
           (16*H[1, 1, z]*(2953 - 5192*z - 810*zeta[2] + 1620*z*zeta[2]))/
            81 - (8*H[0, 0, z]*(-1039 - 32764*z + 2160*z^2 + 3456*zeta[2] + 
              1728*z*zeta[2]))/81 + (32*H[-1, 0, z]*(48 + z + 80*z^2 + 
              180*z^3 + 72*z*zeta[2] + 144*z^2*zeta[2]))/(27*z) + 
           Lp^2*((-16*(-35 + 142*z)*H[0, z])/3 - (64*(-8 + 11*z)*H[1, z])/3 + 
             LQ*((-32*(-6 + 11*z))/3 + 32*(-1 + 2*z)*H[0, z] + (64*(-1 + 2*z)*
                 H[1, z])/3) - (128*(-2 + z)*H[2, z])/3 - 32*(1 + 2*z)*
              H[-1, 0, z] + (512*(1 + z)*H[0, 0, z])/3 - 
             (64*(-1 + 2*z)*H[1, 0, z])/3 - (32*(-1 + 2*z)*H[1, 1, z])/3 - 
             (8*(799 - 1088*z - 12*zeta[2] + 240*z*zeta[2]))/9) + 
           (16*H[1, z]*(8129 - 16306*z - 10782*zeta[2] + 17730*z*zeta[2] + 
              1296*zeta[3] - 2592*z*zeta[3]))/243 - 
           (32*H[-1, z]*(43*zeta[2] + 38*z*zeta[2] + 18*zeta[3] + 
              36*z*zeta[3]))/27 - (8*H[0, z]*(-57662 + 88471*z + 
              4230*zeta[2] - 43524*z*zeta[2] + 3888*z^2*zeta[2] + 
              864*zeta[3] + 9072*z*zeta[3]))/243 + 
           Lp*((64*(-49 + 92*z)*H[2, z])/9 - (128*(7 + 3*z)*H[3, z])/3 + 
             (64*(-1 + 14*z)*H[-2, 0, z])/3 + (64*(-11 - 13*z + 3*z^2)*H[-1, 
                0, z])/3 + (128*(1 + 2*z)*H[-1, 2, z])/3 - 
             (32*(-67 - 646*z + 18*z^2)*H[0, 0, z])/9 + 
             (64*(-103 + 131*z)*H[1, 0, z])/9 + (128*(-22 + 41*z)*H[1, 1, z])/
              9 + (128*(-1 + 2*z)*H[1, 2, z])/3 - (64*(11 + 2*z)*H[2, 0, z])/
              3 + 128*(-1 + z)*H[2, 1, z] - (64*(1 + 2*z)*H[-1, -1, 0, z])/
              3 + (160*(1 + 2*z)*H[-1, 0, 0, z])/3 - 128*(2 + 3*z)*
              H[0, 0, 0, z] + (544*(-1 + 2*z)*H[1, 0, 0, z])/3 + 
             (128*(-1 + 2*z)*H[1, 1, 0, z])/3 - (256*(-1 + 2*z)*H[1, 1, 1, 
                z])/3 - (160*(1 + 2*z)*H[-1, z]*zeta[2])/3 + 
             (16*H[1, z]*(983 - 1738*z - 234*zeta[2] + 468*z*zeta[2]))/27 + 
             (16*H[0, z]*(1807 - 4166*z + 144*zeta[2] + 648*z*zeta[2]))/27 + 
             LQ*((32*(-19 + 44*z)*H[0, z])/9 + (32*(-11 + 16*z)*H[1, z])/9 - 
               32*(-1 + 2*z)*H[2, z] - (32*(-1 + 2*z)*H[0, 0, z])/3 - 32*
                (-1 + 2*z)*H[1, 0, z] - (32*(-1 + 2*z)*H[1, 1, z])/3 + 
               (32*(28 - 42*z - 9*zeta[2] + 18*z*zeta[2]))/9) + 
             (8*(-5027 + 7096*z + 1176*zeta[2] - 4440*z*zeta[2] + 
                216*z^2*zeta[2] - 108*zeta[3] + 792*z*zeta[3]))/27) + 
           (8*(-29959 + 46169*z + 31014*zeta[2] - 55872*z*zeta[2] + 
              6480*z^2*zeta[2] - 2988*zeta[3] + 16740*z*zeta[3] - 
              10314*zeta[4] + 56268*z*zeta[4]))/243) + 
         CF*Nf*TF*((-16*(424 - 1892*z + 27*z^2)*H[4, z])/9 - 
           (64*(51 + 14*z)*H[5, z])/3 + (32*(-7 + 86*z)*H[-4, 0, z])/3 - 
           (16*(9 + 142*z)*H[-3, 0, z])/3 + 64*(1 + 2*z)*H[-3, 2, z] - 
           (272*(1 + 2*z)*H[-2, 2, z])/3 + (256*(1 + 2*z)*H[-2, 3, z])/3 - 
           24*(7 + 12*z)*H[-1, 3, z] + 144*(1 + 2*z)*H[-1, 4, z] - 
           (16*(920 - 1351*z + 27*z^2)*H[1, 3, z])/9 + 
           (688*(-1 + 2*z)*H[1, 4, z])/3 - (16*(685 - 1109*z + 27*z^2)*
             H[2, 2, z])/9 + (64*(-31 + 11*z)*H[2, 3, z])/3 - 
           (8*(576 - 902*z - 3532*z^2 - 2018*z^3 + 27*z^4)*H[3, 0, z])/
            (3*(1 + z)^2) + (16*(-407 + 718*z)*H[3, 1, z])/9 + 
           (16*(-181 + 18*z)*H[3, 2, z])/3 - (320*(25 + 13*z)*H[4, 0, z])/3 - 
           (64*(31 + 39*z)*H[4, 1, z])/3 - (32*(-5 + 62*z)*H[-3, -1, 0, z])/
            3 + 16*(-7 + 74*z)*H[-3, 0, 0, z] - 
           (32*(5 + 46*z)*H[-2, -2, 0, z])/3 + (16*(43 + 142*z)*
             H[-2, -1, 0, z])/3 + (64*(1 + 2*z)*H[-2, -1, 2, z])/3 - 
           (32*(25 + 122*z)*H[-2, 0, 0, z])/3 + 192*(1 + 2*z)*
            H[-2, 2, 0, z] + 64*(1 + 2*z)*H[-2, 2, 1, z] + 
           256*(1 + 2*z)*H[-1, -3, 0, z] + (16*(53 + 68*z)*H[-1, -2, 0, z])/
            3 - (16*(1 + 16*z)*H[-1, -1, 2, z])/3 + 
           (80*(1 + 2*z)*H[-1, -1, 3, z])/3 - 16*(13 + 20*z)*H[-1, 2, 0, z] - 
           (32*(7 + 10*z)*H[-1, 2, 1, z])/3 + (256*(1 + 2*z)*H[-1, 2, 2, z])/
            3 + 272*(1 + 2*z)*H[-1, 3, 0, z] + 96*(1 + 2*z)*H[-1, 3, 1, z] + 
           224*(-1 + 2*z)*H[1, -3, 0, z] - (64*(-7 + z)*H[1, -2, 0, z])/3 - 
           (8*(1417 - 2246*z + 54*z^2)*H[1, 1, 2, z])/9 - 
           (784*(-1 + 2*z)*H[1, 1, 3, z])/3 - (8*(2753 - 3766*z + 81*z^2)*
             H[1, 2, 0, z])/9 + (16*(-593 + 1003*z)*H[1, 2, 1, z])/9 - 
           64*(-1 + 2*z)*H[1, 2, 2, z] + 432*(-1 + 2*z)*H[1, 3, 0, z] - 
           144*(-1 + 2*z)*H[1, 3, 1, z] - 192*H[2, -2, 0, z] - 
           (8*(2695 + 636*z - 6786*z^2 - 4556*z^3 + 135*z^4)*H[2, 0, 0, z])/
            (9*(1 + z)^2) - (8*(511 + 28*z - 1468*z^2 - 952*z^3 + 27*z^4)*
             H[2, 1, 0, z])/(3*(1 + z)^2) + (16*(-334 + 713*z)*H[2, 1, 1, z])/
            9 - 16*(7 + 10*z)*H[2, 1, 2, z] + 32*(-35 + 24*z)*H[2, 2, 0, z] - 
           (16*(17 + 26*z)*H[2, 2, 1, z])/3 - (16*(425 + 58*z)*H[3, 0, 0, z])/
            3 + (208*(-15 + 2*z)*H[3, 1, 0, z])/3 + 
           (64*(-13 + 3*z)*H[3, 1, 1, z])/3 + 
           (416*(1 + 2*z)*H[-2, -1, -1, 0, z])/3 - 
           (16*(-43 + 58*z)*H[-2, -1, 0, 0, z])/3 + 
           (704*(-1 + z)*H[-2, 0, 0, 0, z])/3 - 
           (320*(1 + 2*z)*H[-1, -2, -1, 0, z])/3 - 
           (32*(1 + 2*z)*H[-1, -2, 0, 0, z])/3 - 
           (448*(1 + 2*z)*H[-1, -1, -2, 0, z])/3 + 
           (112*(-1 + 2*z)*H[-1, -1, -1, 0, z])/3 - 
           (224*(1 + 2*z)*H[-1, -1, -1, 2, z])/3 + 16*(21 + 29*z)*
            H[-1, -1, 0, 0, z] + (352*(1 + 2*z)*H[-1, -1, 2, 0, z])/3 + 
           (128*(1 + 2*z)*H[-1, -1, 2, 1, z])/3 - 8*(109 + 146*z)*
            H[-1, 0, 0, 0, z] + (832*(1 + 2*z)*H[-1, 2, 0, 0, z])/3 + 
           (128*(1 + 2*z)*H[-1, 2, 1, 0, z])/3 + 
           (64*(1 + 2*z)*H[-1, 2, 1, 1, z])/3 - 
           (8*(-1184 - 5472*z - 7392*z^2 - 2924*z^3 + 135*z^4)*
             H[0, 0, 0, 0, z])/(9*(1 + z)^2) + 320*(-1 + 2*z)*
            H[1, -2, 0, 0, z] - (8*(1187 - 1164*z + 45*z^2)*H[1, 0, 0, 0, z])/
            3 - (448*(-1 + 2*z)*H[1, 1, -2, 0, z])/3 - 
           (8*(2225 - 3142*z + 135*z^2)*H[1, 1, 0, 0, z])/9 - 
           8*(178 - 288*z + 9*z^2)*H[1, 1, 1, 0, z] + 
           (16*(-425 + 757*z)*H[1, 1, 1, 1, z])/9 - 
           (784*(-1 + 2*z)*H[1, 1, 1, 2, z])/3 + 
           (16*(-1 + 2*z)*H[1, 1, 2, 0, z])/3 - 
           (992*(-1 + 2*z)*H[1, 1, 2, 1, z])/3 + 
           (1952*(-1 + 2*z)*H[1, 2, 0, 0, z])/3 - 
           (16*(-1 + 2*z)*H[1, 2, 1, 0, z])/3 - 
           (928*(-1 + 2*z)*H[1, 2, 1, 1, z])/3 + (16*(-275 + 214*z)*
             H[2, 0, 0, 0, z])/3 + 64*(-17 + 13*z)*H[2, 1, 0, 0, z] - 
           (16*(47 + 26*z)*H[2, 1, 1, 0, z])/3 - 
           (16*(-43 + 98*z)*H[2, 1, 1, 1, z])/3 + 
           (256*(1 + 2*z)*H[-1, -1, -1, -1, 0, z])/3 - 
           (208*(1 + 2*z)*H[-1, -1, -1, 0, 0, z])/3 + 432*(1 + 2*z)*
            H[-1, -1, 0, 0, 0, z] - 192*(1 + 2*z)*H[-1, 0, 0, 0, 0, z] - 
           (32*(115 + 102*z)*H[0, 0, 0, 0, 0, z])/3 + 416*(-1 + 2*z)*
            H[1, 0, 0, 0, 0, z] + 992*(-1 + 2*z)*H[1, 1, 0, 0, 0, z] + 
           112*(-1 + 2*z)*H[1, 1, 1, 0, 0, z] - 
           (784*(-1 + 2*z)*H[1, 1, 1, 1, 0, z])/3 - 320*(-1 + 2*z)*
            H[1, 1, 1, 1, 1, z] - (16*(7 + 86*z)*H[-3, z]*zeta[2])/3 + 
           48*(1 + 2*z)*H[-2, -1, z]*zeta[2] - (160*(1 + 2*z)*H[-1, -2, z]*
             zeta[2])/3 + (352*(1 + 2*z)*H[-1, -1, -1, z]*zeta[2])/3 - 
           (4*H[-1, 0, 0, z]*(-367 - 534*z + 171*z^2 - 48*zeta[2] - 
              96*z*zeta[2]))/3 - (64*H[-1, 2, z]*(-5 - 9*z + 6*zeta[2] + 
              12*z*zeta[2]))/3 - (8*H[-1, -1, 0, z]*(229 + 250*z + 15*z^2 + 
              18*zeta[2] + 36*z*zeta[2]))/3 - 
           (8*H[-2, 0, z]*(40 - 330*z + 93*z^2 + 6*zeta[2] + 156*z*zeta[2]))/
            3 + (8*H[3, z]*(875 - 3625*z + 1512*zeta[2] + 216*z*zeta[2]))/
            27 + (8*H[2, 1, z]*(2860 - 4091*z - 918*zeta[2] + 
              1404*z*zeta[2]))/27 + (8*H[1, 1, 1, z]*(3266 - 6175*z - 
              1116*zeta[2] + 2232*z*zeta[2]))/27 + 
           (8*H[1, 2, z]*(3797 - 7543*z - 1494*zeta[2] + 2988*z*zeta[2]))/
            27 - (8*H[1, 0, 0, z]*(-2297 + 1970*z + 4285*z^2 + 54*z^3 + 
              1284*zeta[2] - 1284*z*zeta[2] - 2568*z^2*zeta[2]))/
            (9*(1 + z)) + (4*H[1, 1, 0, z]*(9305 - 8921*z - 17983*z^2 + 
              135*z^3 - 4176*zeta[2] + 4176*z*zeta[2] + 8352*z^2*zeta[2]))/
            (27*(1 + z)) + (4*H[2, 0, z]*(20836 + 410*z - 20129*z^2 + 
              135*z^3 - 3708*zeta[2] + 5004*z*zeta[2] + 8712*z^2*zeta[2]))/
            (27*(1 + z)) + (2*H[0, 0, 0, z]*(45193 + 71339*z + 33004*z^2 + 
              6318*z^3 + 2016*zeta[2] + 26784*z*zeta[2] + 24768*z^2*zeta[2]))/
            (27*(1 + z)) + Lp^3*((-4*(-115 + 206*z)*H[0, z])/9 - 
             (16*(-68 + 91*z)*H[1, z])/9 + LQ*(-12 + 8*(-1 + 2*z)*H[0, z] + 
               16*(-1 + 2*z)*H[1, z]) + (16*(5 + 2*z)*H[2, z])/3 + 
             (32*(1 + z)*H[0, 0, z])/3 - (32*(-1 + 2*z)*H[1, 0, z])/3 - 
             (64*(-1 + 2*z)*H[1, 1, z])/3 - (2*(-127 + 72*z + 40*zeta[2] + 
                16*z*zeta[2]))/3) + (8*H[-1, -1, z]*(-5*zeta[2] + 
              46*z*zeta[2] - 24*zeta[3] - 48*z*zeta[3]))/3 + 
           (8*H[-2, z]*(77*zeta[2] + 210*z*zeta[2] - 8*zeta[3] - 
              16*z*zeta[3]))/3 - (8*H[1, 1, z]*(4645 - 13859*z - 
              7407*zeta[2] + 12492*z*zeta[2] + 243*z^2*zeta[2] - 
              108*zeta[3] + 216*z*zeta[3]))/81 - 
           (4*H[1, 0, z]*(4352 - 16261*z - 10998*zeta[2] + 16812*z*zeta[2] + 
              162*z^2*zeta[2] - 2808*zeta[3] + 5616*z*zeta[3]))/27 + 
           (8*H[-1, 0, z]*(48 + 60*z + 137*z^2 + 189*z^3 + 100*z*zeta[2] + 
              172*z^2*zeta[2] + 116*z*zeta[3] + 232*z^2*zeta[3]))/(3*z) - 
           (8*H[2, z]*(12398 + 8946*z - 19302*z^2 - 15850*z^3 - 
              6957*zeta[2] - 6804*z*zeta[2] + 7020*z^2*zeta[2] + 
              7272*z^3*zeta[2] + 243*z^4*zeta[2] + 3618*zeta[3] + 
              6480*z*zeta[3] + 2106*z^2*zeta[3] - 756*z^3*zeta[3]))/
            (81*(1 + z)^2) - (2*H[0, 0, z]*(29602 + 147783*z + 227172*z^2 + 
              129403*z^3 + 20412*z^4 - 55800*zeta[2] - 44928*z*zeta[2] + 
              75600*z^2*zeta[2] + 66672*z^3*zeta[2] + 972*z^4*zeta[2] + 
              74088*zeta[3] + 205632*z*zeta[3] + 189000*z^2*zeta[3] + 
              57456*z^3*zeta[3]))/(81*(1 + z)^2) + 
           Lp^2*(8*(-41 + 94*z)*H[2, z] - 16*(13 + 2*z)*H[3, z] - 
             24*(1 + 2*z)*H[-1, 0, z] + 32*(1 + 2*z)*H[-1, 2, z] + 
             (8*(-85 + 242*z)*H[0, 0, z])/3 + (32*(-77 + 100*z)*H[1, 0, z])/
              3 + (16*(-52 + 77*z)*H[1, 1, z])/3 + 96*(-1 + 2*z)*H[1, 2, z] - 
             32*(7 + 4*z)*H[2, 0, z] + 16*(-7 + 2*z)*H[2, 1, z] + 
             16*(1 + 2*z)*H[-1, 0, 0, z] - 128*(1 + z)*H[0, 0, 0, z] + 
             80*(-1 + 2*z)*H[1, 0, 0, z] + 96*(-1 + 2*z)*H[1, 1, 0, z] - 
             32*(1 + 2*z)*H[-1, z]*zeta[2] + (16*H[1, z]*(95 - 151*z - 
                6*zeta[2] + 12*z*zeta[2]))/3 + 2*H[0, z]*(195 + 202*z + 72*
                zeta[2] + 80*z*zeta[2]) + LQ*(-8*(3 + 8*z)*H[0, z] + 48*
                (-1 + 2*z)*H[1, z] - 32*(-1 + 2*z)*H[2, z] - 48*(-1 + 2*z)*
                H[0, 0, z] - 96*(-1 + 2*z)*H[1, 0, z] - 32*(-1 + 2*z)*
                H[1, 1, z] + 8*(-14 + 5*z - 4*zeta[2] + 8*z*zeta[2])) + 
             (3751 - 2836*z + 624*zeta[2] - 2256*z*zeta[2] - 336*zeta[3] - 
               768*z*zeta[3])/3) - (4*H[-1, z]*(309*zeta[2] + 394*z*zeta[2] + 
              15*z^2*zeta[2] + 84*z*zeta[3] - 894*zeta[4] - 1788*z*zeta[4]))/
            3 + (2*H[1, z]*(120353 - 125081*z - 245434*z^2 - 128682*zeta[2] + 
              122850*z*zeta[2] + 255906*z^2*zeta[2] + 2430*z^3*zeta[2] - 
              143532*zeta[3] + 33372*z*zeta[3] + 182736*z^2*zeta[3] + 
              5832*z^3*zeta[3] + 80514*zeta[4] - 80514*z*zeta[4] - 
              161028*z^2*zeta[4]))/(243*(1 + z)) - 
           (2*H[0, z]*(220472 + 628497*z + 595578*z^2 + 187553*z^3 - 
              71892*zeta[2] - 238788*z*zeta[2] - 234684*z^2*zeta[2] - 
              37656*z^3*zeta[2] + 30132*z^4*zeta[2] + 55620*zeta[3] - 
              300672*z*zeta[3] - 762372*z^2*zeta[3] - 415800*z^3*zeta[3] - 
              5832*z^4*zeta[3] + 246402*zeta[4] + 758808*z*zeta[4] + 
              778410*z^2*zeta[4] + 266004*z^3*zeta[4]))/(243*(1 + z)^2) + 
           Lp*((-16*(-91 + 419*z)*H[3, z])/3 + 16*(45 + 2*z)*H[4, z] - 
             512*z*H[-3, 0, z] + 16*(5 + 24*z)*H[-2, 0, z] - 
             64*(1 + 2*z)*H[-2, 2, z] + 96*(1 + 2*z)*H[-1, 2, z] - 
             96*(1 + 2*z)*H[-1, 3, z] - (16*(-190 + 293*z)*H[1, 2, z])/3 - 
             224*(-1 + 2*z)*H[1, 3, z] - (16*(-343 + 641*z)*H[2, 0, z])/3 - 
             (128*(-16 + 23*z)*H[2, 1, z])/3 - 16*(-35 + 26*z)*H[2, 2, z] + 
             16*(77 + 54*z)*H[3, 0, z] + 32*(11 + 12*z)*H[3, 1, z] + 
             32*(-1 + 10*z)*H[-2, -1, 0, z] - 48*(-1 + 2*z)*H[-2, 0, 0, z] + 
             96*(1 + 2*z)*H[-1, -2, 0, z] - 48*(5 + 8*z)*H[-1, -1, 0, z] + 
             24*(17 + 24*z)*H[-1, 0, 0, z] - 192*(1 + 2*z)*H[-1, 2, 0, z] - 
             64*(1 + 2*z)*H[-1, 2, 1, z] - 4*(11 + 482*z)*H[0, 0, 0, z] - 
             160*(-1 + 2*z)*H[1, -2, 0, z] - 328*(-7 + 8*z)*H[1, 0, 0, z] - 
             16*(-73 + 111*z)*H[1, 1, 0, z] - (1664*(-1 + 2*z)*H[1, 1, 1, z])/
              3 + 128*(-1 + 2*z)*H[1, 1, 2, z] - 160*(-1 + 2*z)*
              H[1, 2, 0, z] + 96*(-1 + 2*z)*H[1, 2, 1, z] - 
             16*(-61 + 18*z)*H[2, 0, 0, z] - 16*(-37 + 30*z)*H[2, 1, 0, z] - 
             32*(-5 + 4*z)*H[2, 1, 1, z] - 64*(1 + 2*z)*H[-1, -1, -1, 0, z] - 
             96*(1 + 2*z)*H[-1, -1, 0, 0, z] - 48*(1 + 2*z)*H[-1, 0, 0, 0, 
               z] + 16*(39 + 38*z)*H[0, 0, 0, 0, z] - 208*(-1 + 2*z)*
              H[1, 0, 0, 0, z] - 416*(-1 + 2*z)*H[1, 1, 0, 0, z] + 
             64*(-1 + 2*z)*H[1, 1, 1, 0, z] + 256*(-1 + 2*z)*
              H[1, 1, 1, 1, z] + 48*(1 + 6*z)*H[-2, z]*zeta[2] - 
             24*(9 + 16*z)*H[-1, z]*zeta[2] - 32*(1 + 2*z)*H[-1, -1, z]*
              zeta[2] + 16*H[-1, 0, z]*(6 + z + 9*z^2 + 4*zeta[2] + 8*z*
                zeta[2]) + (8*H[2, z]*(-353 + 444*z - 84*zeta[2] + 
                24*z*zeta[2]))/3 - (8*H[1, 1, z]*(227 - 496*z - 108*zeta[2] + 
                216*z*zeta[2]))/3 - (8*H[1, 0, z]*(2327 - 3934*z - 
                648*zeta[2] + 1296*z*zeta[2]))/9 - (4*H[0, 0, z]*(5882 + 
                3029*z + 324*z^2 + 612*zeta[2] + 1944*z*zeta[2]))/9 + 
             (4*H[1, z]*(5101 - 11192*z - 5418*zeta[2] + 9324*z*zeta[2] - 
                2592*zeta[3] + 5184*z*zeta[3]))/27 + (2*H[0, z]*(-24473 + 
                31168*z - 4536*zeta[2] + 17928*z*zeta[2] + 9936*zeta[3] + 
                13392*z*zeta[3]))/27 + LQ*(-8*(-5 + 14*z)*H[2, z] + 16*
                (-1 + 2*z)*H[3, z] + 4*(39 + 32*z)*H[0, 0, z] - 24*
                (-7 + 10*z)*H[1, 0, z] - 8*(-7 + 10*z)*H[1, 1, z] + 48*
                (-1 + 2*z)*H[1, 2, z] + 144*(-1 + 2*z)*H[2, 0, z] + 48*
                (-1 + 2*z)*H[2, 1, z] + 88*(-1 + 2*z)*H[0, 0, 0, z] + 144*
                (-1 + 2*z)*H[1, 0, 0, z] + 48*(-1 + 2*z)*H[1, 1, 0, z] + 16*
                (-1 + 2*z)*H[1, 1, 1, z] - 16*H[1, z]*(5 - 9*z - 3*zeta[2] + 
                 6*z*zeta[2]) - 4*H[0, z]*(-20 + 13*z - 4*zeta[2] + 
                 8*z*zeta[2]) + 4*(-11 - 7*z - 10*zeta[2] + 28*z*zeta[2] - 
                 32*zeta[3] + 64*z*zeta[3])) + (17035 - 50*z + 6864*zeta[2] - 
               16416*z*zeta[2] + 2592*z^2*zeta[2] + 19632*zeta[3] - 43296*z*
                zeta[3] + 10224*zeta[4] + 30240*z*zeta[4])/18) + 
           (-846161 - 529096*z + 1480291*z^2 + 1163226*z^3 + 545920*zeta[2] + 
             461952*z*zeta[2] - 550560*z^2*zeta[2] - 303296*z^3*zeta[2] + 
             163296*z^4*zeta[2] + 1282560*zeta[3] + 1883520*z*zeta[3] - 
             84528*z^2*zeta[3] - 679008*z^3*zeta[3] + 6480*z^4*zeta[3] - 
             164160*zeta[2]*zeta[3] + 492480*z^2*zeta[2]*zeta[3] + 
             328320*z^3*zeta[2]*zeta[3] + 345816*zeta[4] + 
             1412640*z*zeta[4] + 1809216*z^2*zeta[4] + 820800*z^3*zeta[4] + 
             64152*z^4*zeta[4] - 1038528*zeta[5] - 2408832*z*zeta[5] - 
             1702080*z^2*zeta[5] - 331776*z^3*zeta[5])/(324*(1 + z)^2))))
 
dFragLarin["qq"] = delta[1 - z] + as*CF*(6*(-1 + z) + 2*Lp*(1 + z) - 
       (4*(1 + z^2)*H[0, z])/(-1 + z)) - 32*as^3*CF^3*Lp^3*plusD[2, 1 - z] + 
     as^2*(CF*Nf*TF*((8*(46 - 75*z + 34*z^2)*H[0, z])/(3*(-1 + z)) + 
         Lp^2*((-8*(-7 + 8*z))/3 + 8*(1 + z)*H[0, z]) - 
         (8*(-7 - 60*z + 68*z^2)*H[0, 0, z])/(3*(-1 + z)) + 
         Lp*((-8*(-97 + 107*z))/9 + (16*(5 - 24*z + 20*z^2)*H[0, z])/
            (3*(-1 + z)) - 48*(1 + z)*H[0, 0, z]) - 16*(-1 + z)*H[1, 0, z] + 
         88*(1 + z)*H[0, 0, 0, z] - (4*(139 - 83*z - 108*zeta[2] + 
            108*z*zeta[2]))/27) + CA*CF*((11*Lp^2*(1 + z))/3 + 2*H[1, z] - 
         (4*(1 + z^2)*H[3, z])/(-1 + z) - (8*(1 + z^2)*H[-2, 0, z])/(1 + z) + 
         12*(1 + z)*H[-1, 0, z] + ((-37 + 12*z + 47*z^2)*H[0, 0, z])/
          (3*(-1 + z)) - 8*(-1 + z)*H[1, 0, z] - (4*(1 + z^2)*H[1, 2, z])/
          (-1 + z) + (4*(1 + z^2)*H[2, 0, z])/(1 + z) - 
         (8*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
         (12*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (36*(1 + z^2)*H[0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-127 + 174*z - 187*z^2 + 36*zeta[2] + 36*z^2*zeta[2]))/
          (3*(-1 + z)) + Lp*((-2*(-1 + 23*z^2)*H[0, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*(1 + z^2)*H[0, 0, z])/
            ((-1 + z)*(1 + z)) + (4*(-28 + 67*z + 95*z^2 - 18*z*zeta[2]))/
            (9*(1 + z))) - (-1327 + 2135*z + 1327*z^2 - 2135*z^3 + 
           540*zeta[2] - 216*z*zeta[2] - 540*z^2*zeta[2] + 216*z^3*zeta[2] - 
           432*zeta[3] - 756*z*zeta[3] + 324*z^2*zeta[3])/
          (27*(-1 + z)*(1 + z))) + CF^2*(-2*H[1, z] + 
         Lp^2*(4*(-1 + z) - 4*LQ*(1 + z) + (2*(1 + 3*z^2)*H[0, z])/(-1 + z) + 
           8*(1 + z)*H[1, z]) - 12*(-1 + z)*H[2, z] + (28*(1 + z^2)*H[3, z])/
          (-1 + z) + (16*(1 + z^2)*H[-2, 0, z])/(1 + z) - 
         24*(1 + z)*H[-1, 0, z] - (2*(2 - 22*z + 35*z^2)*H[0, 0, z])/
          (-1 + z) - 44*(-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/
          (-1 + z) + (4*(15 + 11*z)*(1 + z^2)*H[2, 0, z])/
          ((-1 + z)*(1 + z)) + (4*(1 + z^2)*H[2, 1, z])/(-1 + z) + 
         (16*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
         (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
         (2*(47 + 11*z + 69*z^2 + 33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (36*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (4*H[0, z]*(5 - 15*z + 14*z^2 + zeta[2] + z^2*zeta[2]))/(-1 + z) + 
         Lp*((12*(-1 + 2*z^2)*H[0, z])/(-1 + z) + 
           LQ*(-12*(-1 + z) + (8*(1 + z^2)*H[0, z])/(-1 + z)) + 
           24*(-1 + z)*H[1, z] - (24*(1 + z^2)*H[2, z])/(-1 + z) - 
           (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - (4*(7 + 3*z + 13*z^2 + 9*z^3)*
             H[0, 0, z])/((-1 + z)*(1 + z)) - (24*(1 + z^2)*H[1, 0, z])/
            (-1 + z) - (4*(-3 + 3*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
            (1 + z)) - (4*(13 - 13*z - 13*z^2 + 13*z^3 + 5*zeta[2] - 
            11*z*zeta[2] - 5*z^2*zeta[2] + 11*z^3*zeta[2] - 14*zeta[3] - 
            8*z*zeta[3] - 14*z^2*zeta[3] - 8*z^3*zeta[3]))/
          ((-1 + z)*(1 + z)))) + plusD[1, 1 - z]*(16*as^2*CF^2*Lp^2 + 
       as^3*(-32*CF^3*Lp^3*LQ + CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - 
           (64*Lp^3)/3)*Nf*TF + CA*CF^2*((176*Lp^3)/3 - 
           (32*Lp^2*(-67 + 18*zeta[2]))/9 - (32*Lp*(-202 + 189*zeta[3]))/
            27))) + plusD[0, 1 - z]*(-4*as*CF*Lp + 
       as^2*(8*CF^2*Lp^2*LQ + CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF^3*Lp^3*(-8*LQ^2 + 32*zeta[2]) + CF*Nf^2*TF^2*
          ((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((88*Lp^3*LQ)/3 - (16*Lp^2*LQ*(-67 + 18*zeta[2]))/9 - 
             (16*Lp*LQ*(-202 + 189*zeta[3]))/27) + CF*Nf*TF*
            ((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^2*(8 - (320*LQ)/9) - (32*Lp^3*LQ)/3 + 
           Lp*((-896*LQ)/27 - (4*(-55 + 48*zeta[3]))/3) - 
           (2*(-1711 + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - z]*(-2*as*CF*Lp*LQ + 
       as^2*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CF^2*Lp^2*(2*LQ^2 - 8*zeta[2]) + CA*CF*((-11*Lp^2*LQ)/3 + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CF^3*Lp^3*((-4*LQ^3)/3 + 16*LQ*zeta[2] - 
           (64*zeta[3])/3) + CF*Nf^2*TF^2*((-800*Lp*LQ)/81 - 
           (160*Lp^2*LQ)/27 - (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/
            729) + CA*(CF^2*(Lp^3*((22*LQ^2)/3 - (88*zeta[2])/3) + 
             Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + (16*zeta[2]*
                 (-202 + 189*zeta[3]))/27) + Lp^2*((-4*LQ^2*(-67 + 
                  18*zeta[2]))/9 - (16*(67*zeta[2] - 45*zeta[4]))/9)) + 
           CF*Nf*TF*((176*Lp^3*LQ)/27 - (4*Lp^2*LQ*(-289 + 36*zeta[2]))/27 - 
             (4*Lp*LQ*(-2051 + 360*zeta[2]))/81 - (2*LQ*(-31313 + 
                3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^3*((-8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*(4*LQ - (80*LQ^2)/9 + (320*zeta[2])/9) + 
           Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - (2*LQ*(-55 + 48*zeta[3]))/
              3) + (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27) + 
         CA^2*CF*((-242*Lp^3*LQ)/27 + (4*Lp^2*LQ*(-445 + 99*zeta[2]))/27 + 
           (Lp*LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((64*(-7 + 8*z))/27 - (64*(1 + z)*H[0, z])/9) - 
         (224*(1 + 55*z)*H[3, z])/27 + (1600*(1 + z)*H[4, z])/9 + 
         (512*(-1 + z)*H[1, 0, z])/3 + (1664*(-1 + z)*H[1, 1, z])/27 - 
         96*(-1 + z)*H[1, 2, z] - (32*(-59 + 115*z)*H[2, 0, z])/9 - 
         (224*(-5 + 13*z)*H[2, 1, z])/27 + (64*(1 + z)*H[2, 2, z])/3 + 
         (448*(1 + z)*H[3, 0, z])/3 + (448*(1 + z)*H[3, 1, z])/9 - 
         (32*(153 - 702*z + 563*z^2)*H[0, 0, 0, z])/(27*(-1 + z)) - 
         (992*(-1 + z)*H[1, 0, 0, z])/3 - (416*(-1 + z)*H[1, 1, 0, z])/3 - 
         (160*(-1 + z)*H[1, 1, 1, z])/9 + 64*(1 + z)*H[2, 0, 0, z] + 
         (64*(1 + z)*H[2, 1, 0, z])/3 + (64*(1 + z)*H[2, 1, 1, z])/9 + 
         (1024*(1 + z)*H[0, 0, 0, 0, z])/9 + (32*(-1 + z)*H[1, z]*
           (-320 + 27*zeta[2]))/81 - (64*H[2, z]*(188 - 370*z + 27*zeta[2] + 
            27*z*zeta[2]))/81 - (64*H[0, 0, z]*(302 + 483*z - 810*z^2 - 
            225*zeta[2] + 225*z^2*zeta[2]))/(81*(-1 + z)) + 
         Lp^2*((-32*(9 - 42*z + 35*z^2)*H[0, z])/(9*(-1 + z)) - 
           (160*(-1 + z)*H[1, z])/3 + (64*(1 + z)*H[2, z])/3 + 
           (128*(1 + z)*H[0, 0, z])/3 - (32*(55 - 65*z + 18*zeta[2] + 
              18*z*zeta[2]))/27) + Lp*((-1664*(-1 + z)*H[1, z])/9 + 
           (32*(-17 + 73*z)*H[2, z])/9 - (320*(1 + z)*H[3, z])/3 + 
           (32*(15 - 126*z + 115*z^2)*H[0, 0, z])/(9*(-1 + z)) + 
           (608*(-1 + z)*H[1, 0, z])/3 + (160*(-1 + z)*H[1, 1, z])/3 - 
           64*(1 + z)*H[2, 0, z] - (64*(1 + z)*H[2, 1, z])/3 - 
           (320*(1 + z)*H[0, 0, 0, z])/3 - (32*(587 - 637*z - 45*zeta[2] + 
              549*z*zeta[2]))/81 + (64*H[0, z]*(2 + 123*z - 135*z^2 - 
              45*zeta[2] + 45*z^2*zeta[2]))/(27*(-1 + z))) + 
         (32*H[0, z]*(-731 + 6258*z - 5671*z^2 - 711*zeta[2] - 
            2106*z*zeta[2] + 2817*z^2*zeta[2] - 216*zeta[3] + 
            216*z^2*zeta[3]))/(243*(-1 + z)) - 
         (16*(28556 - 29020*z - 7416*zeta[2] + 13968*z*zeta[2] - 
            5292*zeta[3] - 1404*z*zeta[3] - 5589*zeta[4] - 5589*z*zeta[4]))/
          729) + CF^2*Nf*TF*(LQ*((224*(-1 + z))/9 - (448*(1 + z^2)*H[0, z])/
            (27*(-1 + z))) + (32*(189 - 440*z - 87*z^2 + 442*z^3)*H[4, z])/
          (9*(-1 + z)*(1 + z)) - (2656*(1 + z)*H[5, z])/3 - 
         (128*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) - 
         (64*(31 - 6*z + 13*z^2)*H[-2, 0, z])/(27*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) - 
         (64*(31 + 42*z + 31*z^2)*H[-1, 2, z])/(27*(1 + z)) + 
         (512*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) + 
         (8*(413 - 906*z + 413*z^2)*H[1, 2, z])/(9*(-1 + z)) + 
         (32*(73 - 136*z + 73*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
         (64*(25 - 12*z - 19*z^2 + 14*z^3)*H[2, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (640*(1 + z)*H[2, 3, z])/3 + (32*(71 - 622*z + 11*z^2 + 620*z^3)*
           H[3, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (32*(16 - 21*z + 4*z^2 + 33*z^3)*H[3, 1, z])/(9*(-1 + z)*(1 + z)) - 
         (416*(1 + z)*H[3, 2, z])/3 - 1056*(1 + z)*H[4, 0, z] - 
         (32*(1 + z)*H[4, 1, z])/3 + (128*(1 + z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) + (160*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) - 
         (128*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (32*(83 + 6*z + 83*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) + 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (8*(83 - 46*z + 83*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) + 
         (40*(39 - 94*z + 39*z^2)*H[1, 1, 0, z])/(9*(-1 + z)) + 
         (104*(-1 + z)*H[1, 1, 1, z])/3 + (32*(33 - 62*z + 33*z^2)*
           H[1, 1, 2, z])/(3*(-1 + z)) + (64*(115 - 213*z + 115*z^2)*
           H[1, 2, 0, z])/(9*(-1 + z)) + (32*(49 - 90*z + 49*z^2)*
           H[1, 2, 1, z])/(9*(-1 + z)) + (32*(260 - 253*z - 136*z^2 + 
            269*z^3)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (64*(41 - 28*z - 16*z^2 + 29*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) + (32*(20 - 39*z + 23*z^2)*H[2, 1, 1, z])/
          (9*(-1 + z)) - (320*(1 + z)*H[2, 1, 2, z])/3 - 
         (448*(1 + z)*H[2, 2, 0, z])/3 - 64*(1 + z)*H[2, 2, 1, z] - 
         (1184*(1 + z)*H[3, 0, 0, z])/3 - (32*(1 + z)*H[3, 1, 0, z])/3 - 
         32*(1 + z)*H[3, 1, 1, z] + (512*(1 + z^2)*H[-1, -1, -1, 0, z])/
          (9*(1 + z)) + (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (32*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (32*(-151 - 308*z + 367*z^2 + 336*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) + (16*(195 - 314*z + 195*z^2)*
           H[1, 0, 0, 0, z])/(3*(-1 + z)) + (64*(23 - 40*z + 23*z^2)*
           H[1, 1, 0, 0, z])/(3*(-1 + z)) + (128*(23 - 42*z + 23*z^2)*
           H[1, 1, 1, 0, z])/(9*(-1 + z)) + (160*(-1 + z)*H[1, 1, 1, 1, z])/
          3 - (544*(1 + z)*H[2, 0, 0, 0, z])/3 - 
         (128*(1 + z)*H[2, 1, 0, 0, z])/3 - (128*(1 + z)*H[2, 1, 1, 0, z])/
          3 - (64*(1 + z)*H[2, 1, 1, 1, z])/3 - 1088*(1 + z)*
          H[0, 0, 0, 0, 0, z] - (256*(1 + z^2)*H[-2, z]*zeta[2])/
          (9*(1 + z)) - (128*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) - 
         (128*H[-1, 0, z]*(-67 - 78*z - 67*z^2 + 45*zeta[2] + 
            45*z^2*zeta[2]))/(81*(1 + z)) + 
         (8*H[2, 1, z]*(92 - 25*z - 107*z^2 - 168*zeta[2] + 168*z^2*zeta[2]))/
          (9*(-1 + z)) - (8*H[1, 1, z]*(-305 + 606*z - 301*z^2 + 
            268*zeta[2] - 552*z*zeta[2] + 268*z^2*zeta[2]))/(9*(-1 + z)) - 
         (8*H[1, 0, z]*(-8873 + 16554*z - 8801*z^2 + 5868*zeta[2] - 
            11232*z*zeta[2] + 5868*z^2*zeta[2]))/(81*(-1 + z)) + 
         (8*H[2, 0, z]*(-3326 + 2809*z + 1864*z^2 - 3791*z^3 - 1008*zeta[2] - 
            1008*z*zeta[2] + 1008*z^2*zeta[2] + 1008*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) + (8*H[3, z]*(1746 + 3545*z - 2604*z^2 - 
            4243*z^3 - 1044*zeta[2] - 1044*z*zeta[2] + 1044*z^2*zeta[2] + 
            1044*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (8*H[0, 0, 0, z]*(6145 + 4647*z - 2921*z^2 - 3423*z^3 - 
            1548*zeta[2] - 1548*z*zeta[2] + 1548*z^2*zeta[2] + 
            1548*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^3*((-16*(9 - 10*z + 3*z^2)*H[0, z])/(3*(-1 + z)) + 
           LQ*((8*(-13 + 17*z))/3 - 16*(1 + z)*H[0, z]) - 
           (64*(-2 + 3*z)*H[1, z])/3 + (64*(1 + z)*H[2, z])/3 + 
           (32*(1 + z)*H[0, 0, z])/3 - (4*(-75 + 75*z + 16*zeta[2] + 
              16*z*zeta[2]))/3) - (8*H[1, z]*(5933 - 11827*z + 5894*z^2 + 
            1005*zeta[2] - 2010*z*zeta[2] + 1005*z^2*zeta[2] - 2640*zeta[3] + 
            5256*z*zeta[3] - 2640*z^2*zeta[3]))/(27*(-1 + z)) + 
         (128*H[-1, z]*(5*zeta[2] + 15*z*zeta[2] + 5*z^2*zeta[2] - 
            3*zeta[3] - 3*z^2*zeta[3]))/(27*(1 + z)) + 
         (8*H[0, 0, z]*(2747 + 5740*z + 484*z^2 - 3405*z^3 - 5148*zeta[2] - 
            7920*z*zeta[2] + 2412*z^2*zeta[2] + 6336*z^3*zeta[2] + 
            8640*zeta[3] + 8640*z*zeta[3] - 8640*z^2*zeta[3] - 
            8640*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
         (8*H[2, z]*(-7124 + 23047*z + 5941*z^2 - 24230*z^3 + 6084*zeta[2] - 
            4500*z*zeta[2] - 6228*z^2*zeta[2] + 5220*z^3*zeta[2] - 
            2376*zeta[3] - 2376*z*zeta[3] + 2376*z^2*zeta[3] + 
            2376*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
         Lp^2*((-40*(-61 + 77*z)*H[1, z])/9 + (32*(4 - 13*z + 11*z^2)*
             H[2, z])/(-1 + z) - 160*(1 + z)*H[3, z] + 
           (64*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (32*(23 - 9*z - 13*z^2 + 15*z^3)*H[0, 0, z])/(3*(-1 + z)*
             (1 + z)) + LQ*((8*(-193 + 233*z))/9 - (16*(11 - 48*z + 41*z^2)*H[
                0, z])/(3*(-1 + z)) + 96*(1 + z)*H[0, 0, z]) + 
           (16*(17 - 30*z + 17*z^2)*H[1, 0, z])/(-1 + z) - 
           96*(1 + z)*H[2, 0, z] - 128*(1 + z)*H[0, 0, 0, z] + 
           (16*H[0, z]*(-62 - 228*z + 261*z^2 - 18*zeta[2] + 18*z^2*zeta[2]))/
            (9*(-1 + z)) + (4*(2017 - 18*z - 2035*z^2 - 480*zeta[2] - 
              504*z*zeta[2] + 24*z^2*zeta[2] - 72*zeta[3] - 144*z*zeta[3] - 
              72*z^2*zeta[3]))/(9*(1 + z))) + 
         (4*H[0, z]*(40634 + 16264*z - 40613*z^2 - 16243*z^3 - 
            37116*zeta[2] - 870*z*zeta[2] + 38160*z^2*zeta[2] + 
            1434*z^3*zeta[2] - 11016*zeta[3] - 37512*z*zeta[3] + 
            6264*z^2*zeta[3] + 35064*z^3*zeta[3] + 24786*zeta[4] + 
            24786*z*zeta[4] - 24786*z^2*zeta[4] - 24786*z^3*zeta[4]))/
          (81*(-1 + z)*(1 + z)) + Lp*((-32*(18 - 91*z - 3*z^2 + 98*z^3)*
             H[3, z])/(3*(-1 + z)*(1 + z)) + 576*(1 + z)*H[4, z] - 
           (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
           (64*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) + 
           (8*(989 - 1758*z + 989*z^2)*H[1, 0, z])/(9*(-1 + z)) - 
           88*(-1 + z)*H[1, 1, z] - (16*(61 - 114*z + 61*z^2)*H[1, 2, z])/
            (3*(-1 + z)) - (32*(39 - 94*z - 21*z^2 + 104*z^3)*H[2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(-1 - 3*z + 2*z^2)*H[2, 1, z])/
            (3*(-1 + z)) + 96*(1 + z)*H[2, 2, z] + 480*(1 + z)*H[3, 0, z] - 
           32*(1 + z)*H[3, 1, z] - (128*(1 + z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) - (128*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (16*(42 - 103*z + 40*z^2 + 129*z^3)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(68 - 117*z + 68*z^2)*H[1, 0, 0, z])/
            (3*(-1 + z)) - (16*(31 - 54*z + 31*z^2)*H[1, 1, 0, z])/
            (3*(-1 + z)) - 80*(-1 + z)*H[1, 1, 1, z] + 224*(1 + z)*
            H[2, 0, 0, z] + 32*(1 + z)*H[2, 1, 0, z] + 
           32*(1 + z)*H[2, 1, 1, z] + 608*(1 + z)*H[0, 0, 0, 0, z] + 
           (64*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           (8*H[1, z]*(2735 - 2941*z - 1890*zeta[2] + 1890*z*zeta[2]))/27 - 
           (8*H[2, z]*(-377 + 1050*z - 893*z^2 - 252*zeta[2] + 
              252*z^2*zeta[2]))/(9*(-1 + z)) + 
           (4*H[0, 0, z]*(2997 + 3143*z - 2129*z^2 - 2595*z^3 - 432*zeta[2] - 
              432*z*zeta[2] + 432*z^2*zeta[2] + 432*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) + LQ*((-16*(148 - 225*z + 112*z^2)*H[0, z])/
              (9*(-1 + z)) + (16*(-7 - 60*z + 68*z^2)*H[0, 0, z])/
              (3*(-1 + z)) + 32*(-1 + z)*H[1, 0, z] - 176*(1 + z)*
              H[0, 0, 0, z] + (8*(77 + 35*z - 108*zeta[2] + 108*z*zeta[2]))/
              27) - (4*H[0, z]*(-8569 + 12479*z + 9171*z^2 - 11877*z^3 + 
              1800*zeta[2] - 3024*z*zeta[2] - 2304*z^2*zeta[2] + 
              2808*z^3*zeta[2] + 2376*zeta[3] + 2376*z*zeta[3] - 
              2376*z^2*zeta[3] - 2376*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
           (2*(15833 - 990*z - 16823*z^2 - 15468*zeta[2] - 5904*z*zeta[2] + 
              10524*z^2*zeta[2] + 5400*zeta[3] - 7344*z*zeta[3] - 
              12744*z^2*zeta[3] + 9396*zeta[4] + 18792*z*zeta[4] + 
              9396*z^2*zeta[4]))/(27*(1 + z))) + 
         (110343 - 100077*z - 110343*z^2 + 100077*z^3 - 38032*zeta[2] + 
           169384*z*zeta[2] + 33944*z^2*zeta[2] - 166304*z^3*zeta[2] - 
           93504*zeta[3] - 52752*z*zeta[3] + 70800*z^2*zeta[3] + 
           41568*z^3*zeta[3] - 6912*zeta[2]*zeta[3] - 6912*z*zeta[2]*
            zeta[3] + 6912*z^2*zeta[2]*zeta[3] + 6912*z^3*zeta[2]*zeta[3] - 
           150624*zeta[4] - 217368*z*zeta[4] + 131472*z^2*zeta[4] + 
           210312*z^3*zeta[4] + 90720*zeta[5] + 90720*z*zeta[5] - 
           90720*z^2*zeta[5] - 90720*z^3*zeta[5])/(81*(-1 + z)*(1 + z))) + 
       CF^3*((-8*(-54 - 166*z - 81*z^2 + 331*z^3)*H[4, z])/
          (3*(-1 + z)*(1 + z)) - (32*(109 + 122*z + 135*z^2 + 148*z^3)*
           H[5, z])/(3*(-1 + z)*(1 + z)) - (32*(-31 + 41*z - 95*z^2 + 65*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - (16*(-34 + 26*z + 57*z^2)*
           H[-3, 0, z])/(3*(1 + z)) + (64*(-38 + 41*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-53 + 22*z + 42*z^2)*H[-2, 2, z])/
          (3*(1 + z)) + (32*(-53 + 57*z - 56*z^2 + 60*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (32*(25 + 26*z + 25*z^2)*H[-1, 3, z])/
          (3*(1 + z)) + (3872*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (32*(19 - 33*z + 20*z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (2672*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (8*(-93 - 25*z + 48*z^2 + 64*z^3)*H[2, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(239 + 67*z + 221*z^2 + 49*z^3)*H[2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (8*(67 - 21*z + 209*z^2 + 147*z^3)*
           H[3, 0, z])/(3*(-1 + z)*(1 + z)) - (8*(-25 + 17*z + 19*z^2 + z^3)*
           H[3, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(103 + 123*z + 115*z^2 + 127*z^3)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(283 + 123*z + 453*z^2 + 233*z^3)*
           H[4, 0, z])/(3*(-1 + z)*(1 + z)) - (32*(39 + 43*z^2)*H[4, 1, z])/
          (3*(-1 + z)) - (32*(63 + 31*z + 43*z^2 + 51*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-57 - 19*z - 173*z^2 + 49*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-59 + 27*z - 53*z^2 + 21*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-3 + 28*z + 46*z^2)*H[-2, -1, 0, z])/
          (3*(1 + z)) - (64*(-14 + 18*z - 15*z^2 + 19*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(81 - 283*z + 36*z^2 + 214*z^3)*
           H[-2, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(2 + z^2)*H[-2, 2, 0, z])/(3*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, 1, z])/(3*(1 + z)) + 
         (928*(1 + z^2)*H[-1, -3, 0, z])/(3*(1 + z)) - 
         (32*(22 + 54*z + 23*z^2)*H[-1, -2, 0, z])/(3*(1 + z)) - 
         (352*(1 + z^2)*H[-1, -2, 2, z])/(1 + z) + 
         (32*(127 + 236*z + 127*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (1984*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (192*(4 + 7*z + 4*z^2)*H[-1, 2, 0, z])/(1 + z) + 
         (32*(5 + 8*z + 5*z^2)*H[-1, 2, 1, z])/(1 + z) + 
         (416*(1 + z^2)*H[-1, 2, 2, z])/(1 + z) + 
         (32*(11 + 9*z + 11*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (320*(1 + z^2)*H[1, -3, 0, z])/(-1 + z) - 
         (32*(-5 + 3*z)*H[1, -2, 0, z])/3 + (64*(1 + z^2)*H[1, -2, 2, z])/
          (-1 + z) - (8*(-43 + 41*z)*H[1, 1, 2, z])/3 - 
         (256*(1 + z^2)*H[1, 1, 3, z])/(-1 + z) + 
         (8*(153 - 260*z + 149*z^2)*H[1, 2, 0, z])/(3*(-1 + z)) + 
         (32*(-5 + 4*z)*H[1, 2, 1, z])/3 - (240*(1 + z^2)*H[1, 2, 2, z])/
          (-1 + z) - (2272*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (416*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) - 
         (128*(7 + 6*z)*(1 + z^2)*H[2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(113 + 201*z + 208*z^2 + 24*z^3)*H[2, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-19 - 77*z - 35*z^2 + 59*z^3)*
           H[2, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-41 - 3*z - 35*z^2 + 3*z^3)*H[2, 1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(251 + 127*z + 249*z^2 + 125*z^3)*
           H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (448*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) - 
         (16*(175 + 107*z + 315*z^2 + 207*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(62 + 51*z + 69*z^2 + 56*z^3)*
           H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[3, 1, 1, z])/
          (-1 + z) + (64*(-7 + 11*z)*(1 + z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(75 - 11*z + 56*z^2 + 8*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-63 + 23*z - 71*z^2 + 31*z^3)*H[-2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (432*(1 + z^2)*H[-1, -2, 0, 0, z])/(1 + z) + 
         (160*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) - 
         (16*(47 + 45*z)*H[-1, -1, -1, 0, z])/3 - 
         (1408*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (8*(223 + 332*z + 217*z^2)*H[-1, -1, 0, 0, z])/(3*(1 + z)) - 
         (2528*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(1 + z) + 
         (8*(95 + 124*z + 95*z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
         (32*(31 + 12*z + 31*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (32*(35 + 6*z + 35*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(-293 + 429*z + 1853*z^2 + 207*z^3)*H[0, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, -2, -1, 0, z])/
          (3*(-1 + z)) - (832*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (576*(1 - z + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
         (320*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (8*(-97 + 87*z)*H[1, 1, 0, 0, z])/3 - 
         (8*(-91 + 89*z)*H[1, 1, 1, 0, z])/3 - 
         (288*(1 + z^2)*H[1, 1, 2, 0, z])/(-1 + z) - 
         (1904*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (800*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) - 
         (32*(56 + 22*z + 65*z^2 + 31*z^3)*H[2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (16*(-229 - z - 219*z^2 + 9*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-109 + 19*z - 91*z^2 + 37*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (576*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (832*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) - 
         (80*(29 - 6*z + 29*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) - 
         (8*(97 - 47*z + 487*z^2 + 55*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (3280*(1 + z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (1952*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) - 
         (16*(-89 + 195*z - 109*z^2 + 215*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (32*(-35 + 47*z - 37*z^2 + 49*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (416*(1 + z^2)*H[-1, -2, z]*zeta[2])/(1 + z) - 
         (160*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (1408*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
         (4*H[1, 2, z]*(-125 + 320*z - 203*z^2 + 4*zeta[2] + 4*z^2*zeta[2]))/
          (3*(-1 + z)) - (16*H[-1, 2, z]*(167 + 302*z + 167*z^2 + 
            12*zeta[2] - 12*z*zeta[2] + 12*z^2*zeta[2]))/(3*(1 + z)) - 
         (4*H[1, 1, 0, z]*(19 - 66*z + 47*z^2 + 64*zeta[2] + 64*z^2*zeta[2]))/
          (3*(-1 + z)) + (16*H[-1, -1, 0, z]*(-69 - 146*z - 77*z^2 + 
            103*zeta[2] + 103*z^2*zeta[2]))/(3*(1 + z)) + 
         (4*H[1, 0, 0, z]*(-219 + 276*z - 181*z^2 + 260*zeta[2] + 
            260*z^2*zeta[2]))/(3*(-1 + z)) - 
         (16*H[-1, 0, 0, z]*(-17 - 90*z - 25*z^2 + 268*zeta[2] - 
            18*z*zeta[2] + 268*z^2*zeta[2]))/(3*(1 + z)) - 
         (16*H[3, z]*(-9 + 6*z + 16*z^2 - 31*z^3 - 46*zeta[2] + 2*z*zeta[2] - 
            46*z^2*zeta[2] + 14*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) - 
         (8*H[2, 0, z]*(17 - 319*z + 125*z^2 + 461*z^3 - 124*zeta[2] + 
            20*z*zeta[2] - 84*z^2*zeta[2] + 60*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (4*H[2, 1, z]*(41 + 85*z - 37*z^2 - 81*z^3 - 
            84*zeta[2] + 76*z*zeta[2] - 60*z^2*zeta[2] + 100*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) - (16*H[-2, 0, z]*(31 + 116*z - 52*z^2 - 
            105*z^3 - 119*zeta[2] + 155*z*zeta[2] - 139*z^2*zeta[2] + 
            175*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         (4*H[0, 0, 0, z]*(439 + 399*z - 960*z^2 - 708*z^3 + 196*zeta[2] + 
            780*z*zeta[2] + 252*z^2*zeta[2] + 564*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + Lp^3*(4*LQ^2*(1 + z) + 4*(-1 + 3*z)*
            H[0, z] + 16*(-1 + z)*H[1, z] - (32*H[1, z]^2)/(-1 + z) + 
           LQ*(-8*(-1 + z) - (4*(1 + 3*z^2)*H[0, z])/(-1 + z) - 
             16*(1 + z)*H[1, z]) + (8*(1 + 3*z^2)*H[2, z])/(-1 + z) + 
           (4*(1 + 7*z^2)*H[0, 0, z])/(3*(-1 + z)) + 
           (16*(1 + z^2)*H[1, 0, z])/(-1 + z) + (32*(1 + z^2)*H[1, 1, z])/
            (-1 + z) - 8*(1 - z + 3*zeta[2] + 3*z*zeta[2])) + 
         (8*H[1, 0, z]*(549 - 1094*z + 533*z^2 + 170*zeta[2] - 
            264*z*zeta[2] + 184*z^2*zeta[2] - 124*zeta[3] - 124*z^2*zeta[3]))/
          (3*(-1 + z)) - (8*H[1, 1, z]*(-77 + 148*z - 71*z^2 + 32*zeta[2] - 
            64*z*zeta[2] + 32*z^2*zeta[2] + 132*zeta[3] + 132*z^2*zeta[3]))/
          (3*(-1 + z)) - (8*H[-1, -1, z]*(555*zeta[2] + 1036*z*zeta[2] + 
            553*z^2*zeta[2] + 366*zeta[3] + 366*z^2*zeta[3]))/(3*(1 + z)) + 
         (2*H[2, z]*(448 - 1692*z - 465*z^2 + 1675*z^3 - 316*zeta[2] - 
            116*z*zeta[2] + 448*z^2*zeta[2] + 488*z^3*zeta[2] - 
            1376*zeta[3] - 1920*z*zeta[3] - 1520*z^2*zeta[3] - 
            2064*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) + 
         (8*H[-1, 0, z]*(16 + 59*z + 70*z^2 + 51*z^3 + 12*z^4 + 2*z*zeta[2] + 
            84*z^2*zeta[2] + 4*z^3*zeta[2] - 376*z*zeta[3] - 48*z^2*zeta[3] - 
            376*z^3*zeta[3]))/(3*z*(1 + z)) + 
         (32*H[-2, z]*(28*zeta[2] - 53*z*zeta[2] - 19*z^2*zeta[2] + 
            44*z^3*zeta[2] + 42*zeta[3] - 52*z*zeta[3] + 45*z^2*zeta[3] - 
            55*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(-2050 + 370*z + 2051*z^2 - 465*z^3 + 48*z^4 + 
            120*zeta[2] + 840*z*zeta[2] - 852*z^2*zeta[2] - 
            2460*z^3*zeta[2] + 1520*zeta[3] + 240*z*zeta[3] + 
            1840*z^2*zeta[3] + 720*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) + 
         Lp^2*(LQ^2*(12*(-1 + z) - (8*(1 + z^2)*H[0, z])/(-1 + z)) - 
           48*(-1 + z)*H[1, z] + (16*(-4 + 2*z + 5*z^2)*H[2, z])/(-1 + z) - 
           (64*(2 + z + 4*z^2 + 3*z^3)*H[3, z])/((-1 + z)*(1 + z)) - 
           (32*(1 + 3*z^2)*H[-2, 0, z])/(1 + z) - 64*(1 + z)*H[-1, 0, z] - 
           (64*(1 + z^2)*H[-1, 2, z])/(1 + z) + (4*(-19 + 26*z + 5*z^2)*
             H[0, 0, z])/(-1 + z) + (8*(1 + 4*z + z^2)*H[1, 0, z])/(-1 + z) + 
           96*(-1 + z)*H[1, 1, z] - (128*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
           (32*(3 + 5*z^2)*H[2, 0, z])/(-1 + z) - (128*(1 + z^2)*H[2, 1, z])/
            (-1 + z) + (128*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
           (96*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (16*(3 + z + 13*z^2 + 7*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (160*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) + 
           (128*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
           (4*H[0, z]*(-31 - 9*z + 31*z^2 + 9*z^3 + 28*zeta[2] + 
              4*z*zeta[2] + 52*z^2*zeta[2] + 12*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) + LQ*((-24*(-1 + 2*z^2)*H[0, z])/(-1 + z) - 
             48*(-1 + z)*H[1, z] + (48*(1 + z^2)*H[2, z])/(-1 + z) + 
             (32*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*(7 + 3*z + 13*z^2 + 
                9*z^3)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (48*(1 + z^2)*H[1, 0, z])/(-1 + z) + (8*(-3 + 3*z^2 + 
                2*zeta[2] + 2*z^2*zeta[2]))/(1 + z)) - 
           (8*(26 - 26*z - 26*z^2 + 26*z^3 - 7*zeta[2] - 19*z*zeta[2] + 
              7*z^2*zeta[2] + 19*z^3*zeta[2] - 16*zeta[3] - 28*z^2*zeta[3] + 
              12*z^3*zeta[3]))/((-1 + z)*(1 + z))) + 
         (4*H[-1, z]*(530*zeta[2] + 916*z*zeta[2] + 514*z^2*zeta[2] + 
            892*zeta[3] + 1696*z*zeta[3] + 888*z^2*zeta[3] - 1237*zeta[4] - 
            132*z*zeta[4] - 1237*z^2*zeta[4]))/(3*(1 + z)) - 
         (2*H[1, z]*(1237 - 2433*z + 1196*z^2 + 734*zeta[2] - 
            1728*z*zeta[2] + 1010*z^2*zeta[2] - 1580*zeta[3] + 
            2720*z*zeta[3] - 1572*z^2*zeta[3] + 348*zeta[4] + 
            348*z^2*zeta[4]))/(3*(-1 + z)) - 
         (H[0, z]*(-5964 + 2386*z + 5867*z^2 - 2435*z^3 + 1352*zeta[2] - 
            1992*z*zeta[2] - 352*z^2*zeta[2] + 3840*z^3*zeta[2] + 
            24*zeta[3] + 2568*z*zeta[3] - 1320*z^2*zeta[3] - 
            3240*z^3*zeta[3] + 1472*zeta[4] + 432*z*zeta[4] + 
            2896*z^2*zeta[4] + 880*z^3*zeta[4]))/(3*(-1 + z)*(1 + z)) + 
         Lp*((-8*(-4 + 31*z^2 + 3*z^3)*H[3, z])/((-1 + z)*(1 + z)) + 
           (96*(7 + 4*z + 11*z^2 + 8*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
           (64*(-3 + 3*z - 9*z^2 + 7*z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (16*(1 + 12*z + 5*z^2)*H[-2, 0, z])/(1 + z) - 
           (256*(1 + z^2)*H[-2, 2, z])/(1 + z) - (192*(3 + 5*z + 3*z^2)*
             H[-1, 2, z])/(1 + z) - (160*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
           (8*(40 - 71*z + 39*z^2)*H[1, 0, z])/(-1 + z) - 16*H[1, 1, z] - 
           240*(-1 + z)*H[1, 2, z] + (416*(1 + z^2)*H[1, 3, z])/(-1 + z) - 
           (8*(-13 + 6*z + 43*z^2)*H[2, 0, z])/(-1 + z) - 
           88*(-1 + z)*H[2, 1, z] + (16*(29 + 25*z + 31*z^2 + 27*z^3)*
             H[2, 2, z])/((-1 + z)*(1 + z)) + 
           (8*(69 + 41*z + 123*z^2 + 87*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(37 + 39*z^2)*H[3, 1, z])/(-1 + z) - 
           (32*(-15 + 3*z - 13*z^2 + z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-15 + 3*z - 29*z^2 + 17*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (256*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 160*(1 + z)*
            H[-1, -1, 0, z] + (832*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (16*(13 + 8*z + 13*z^2)*H[-1, 0, 0, z])/(1 + z) + 
           (224*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) - 
           (4*(-55 - 27*z + 217*z^2 + 117*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(95 - 112*z + 95*z^2)*H[1, 0, 0, z])/(-1 + z) - 
           240*(-1 + z)*H[1, 1, 0, z] + (96*(1 + z^2)*H[1, 1, 2, z])/
            (-1 + z) + (464*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (80*(1 + z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (8*(69 + 61*z + 99*z^2 + 91*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(29 + 25*z + 31*z^2 + 27*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (48*(1 + z^2)*H[2, 1, 1, z])/
            (-1 + z) - (192*(1 + z^2)*H[-1, -1, -1, 0, z])/(1 + z) + 
           (592*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (4*(111 + 19*z + 409*z^2 + 133*z^3)*H[0, 0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (656*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) + 
           (16*(-1 + 13*z - 3*z^2 + 15*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (928*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + (4*H[2, z]*(-2 - 105*z + 18*z^2 + 121*z^3 - 
              48*zeta[2] - 48*z^2*zeta[2]))/((-1 + z)*(1 + z)) + 
           (32*H[-1, 0, z]*(-7 - 14*z - 7*z^2 + 12*zeta[2] + 12*z^2*zeta[2]))/
            (1 + z) - (4*H[0, 0, z]*(-73 + 60*z + 44*z^2 - 89*z^3 + 
              88*zeta[2] + 40*z*zeta[2] + 152*z^2*zeta[2] + 24*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) - (4*H[1, z]*(161 - 322*z + 161*z^2 + 
              24*zeta[2] - 48*z*zeta[2] + 24*z^2*zeta[2] - 100*zeta[3] - 
              100*z^2*zeta[3]))/(-1 + z) + (16*H[-1, z]*(41*zeta[2] + 
              70*z*zeta[2] + 41*z^2*zeta[2] + 48*zeta[3] + 48*z^2*zeta[3]))/
            (1 + z) - (2*H[0, z]*(102 + 282*z - 129*z^2 - 261*z^3 - 
              48*zeta[2] - 40*z*zeta[2] + 84*z^2*zeta[2] + 220*z^3*zeta[2] - 
              12*zeta[3] - 36*z*zeta[3] + 60*z^2*zeta[3] - 204*z^3*zeta[3]))/
            ((-1 + z)*(1 + z)) + LQ*(4*H[1, z] + 24*(-1 + z)*H[2, z] - 
             (56*(1 + z^2)*H[3, z])/(-1 + z) - (32*(1 + z^2)*H[-2, 0, z])/
              (1 + z) + 48*(1 + z)*H[-1, 0, z] + (4*(2 - 22*z + 35*z^2)*H[0, 
                0, z])/(-1 + z) + 88*(-1 + z)*H[1, 0, z] - 
             (16*(1 + z^2)*H[1, 2, z])/(-1 + z) - (8*(15 + 11*z)*(1 + z^2)*H[
                2, 0, z])/((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 1, z])/
              (-1 + z) - (32*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
             (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (4*(47 + 11*z + 69*z^2 + 
                33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (72*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (16*(1 + z^2)*H[1, 1, 0, 
                z])/(-1 + z) - (16*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (8*H[0, z]*(5 - 15*z + 14*z^2 + zeta[2] + z^2*zeta[2]))/
              (-1 + z) + (8*(13 - 13*z - 13*z^2 + 13*z^3 + 5*zeta[2] - 
                11*z*zeta[2] - 5*z^2*zeta[2] + 11*z^3*zeta[2] - 14*zeta[3] - 
                8*z*zeta[3] - 14*z^2*zeta[3] - 8*z^3*zeta[3]))/
              ((-1 + z)*(1 + z))) - (2*(725 - 725*z - 725*z^2 + 725*z^3 - 
              264*zeta[2] - 94*z*zeta[2] + 264*z^2*zeta[2] + 94*z^3*zeta[2] - 
              278*zeta[3] - 150*z*zeta[3] + 278*z^2*zeta[3] + 
              294*z^3*zeta[3] + 101*zeta[4] - 215*z*zeta[4] + 
              199*z^2*zeta[4] - 253*z^3*zeta[4]))/((-1 + z)*(1 + z))) + 
         (2*(452 - 452*z - 452*z^2 + 452*z^3 + 784*zeta[2] + 284*z*zeta[2] - 
            887*z^2*zeta[2] - 291*z^3*zeta[2] + 48*z^4*zeta[2] + 
            984*zeta[3] + 1380*z*zeta[3] - 1668*z^2*zeta[3] - 
            2448*z^3*zeta[3] + 32*zeta[2]*zeta[3] - 720*z*zeta[2]*zeta[3] + 
            400*z^2*zeta[2]*zeta[3] - 704*z^3*zeta[2]*zeta[3] + 200*zeta[4] - 
            3480*z*zeta[4] + 583*z^2*zeta[4] + 3387*z^3*zeta[4] - 
            3736*zeta[5] - 552*z*zeta[5] - 6056*z^2*zeta[5] - 
            840*z^3*zeta[5]))/(3*(-1 + z)*(1 + z))) + 
       CA^2*CF*((242*Lp^3*(1 + z))/27 - (4*(-512 - 901*z - 164*z^2 + 
            1325*z^3)*H[4, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-31 + 277*z - 137*z^2 + 171*z^3)*H[5, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(8 + 7*z + 13*z^2 + 2*z^3)*H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(35 - 452*z - 241*z^2 + 388*z^3)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (32*(-35 + 27*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-100 + 63*z + 53*z^2)*H[-2, 2, z])/
          (9*(1 + z)) + (4*(-215 + 199*z - 221*z^2 + 205*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (128*(7 + 3*z + 7*z^2)*H[-1, 3, z])/
          (9*(1 + z)) + (1600*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (4*(148 - 603*z + 175*z^2)*H[1, 3, z])/(9*(-1 + z)) - 
         (664*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (4*(-259 - 268*z - 67*z^2 + 206*z^3)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) + (8*(-107 - 11*z - 89*z^2 + 7*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-356 - 143*z - 203*z^2 + 454*z^3)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) - (8*(-28 - 48*z - 7*z^2 + 57*z^3)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) - (4*(-3 + 5*z)*(7 - 4*z + 5*z^2)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-2 + 25*z - 18*z^2 + 15*z^3)*H[4, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(5 + 21*z - z^2 + 15*z^3)*H[4, 1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(21 + 15*z + 14*z^2 + 22*z^3)*
           H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-22 + 32*z - 35*z^2 + 49*z^3)*H[-3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(43 + 13*z + 29*z^2 + 27*z^3)*
           H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(88 + 234*z + 217*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
         (8*(-17 + 73*z - 19*z^2 + 75*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (4*(160 - 955*z - 239*z^2 + 746*z^3)*
           H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (8*(-47 + 39*z - 45*z^2 + 37*z^3)*H[-2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, 1, z])/
          (3*(-1 + z)*(1 + z)) + (496*(1 + z^2)*H[-1, -3, 0, z])/
          (3*(1 + z)) + (8*(139 + 228*z + 106*z^2)*H[-1, -2, 0, z])/
          (9*(1 + z)) - (368*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) + 
         (16*(101 + 180*z + 101*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (608*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (8*(59 + 96*z + 68*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (16*(41 + 60*z + 41*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
         (464*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) + 
         (4*(127 + 18*z + 127*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (736*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
         (16*(-6 + 7*z + 2*z^2)*H[1, -2, 0, z])/(3*(-1 + z)) + 
         (32*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
         (4*(157 - 387*z + 142*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
         (224*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
         (4*(100 + 183*z + 43*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (4*(14 - z + 9*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
         (88*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (16*(37 + 21*z + 39*z^2 + 23*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(-713 - 626*z - 452*z^2 + 325*z^3)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-245 - 302*z - 221*z^2 + 220*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) + (4*(-69 + 35*z - 51*z^2 + 53*z^3)*
           H[2, 1, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-51 + 5*z - 25*z^2 + 31*z^3)*H[2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 2, 1, z])/(-1 + z) + 
         (16*(19 + 14*z + 22*z^2 + 11*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*z*(11 - 14*z + 7*z^2)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(3 - 2*z + 3*z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)) - (4*(119 + 105*z + 53*z^2 + 171*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(9 + 43*z - 2*z^2 + 54*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (56*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) - 
         (48*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (8*(67 - 45*z + 64*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
         (448*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (4*(1025 + 1803*z + 998*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (656*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
         (4*(281 + 549*z + 146*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (16*(43 + 6*z + 43*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (8*(59 + 6*z + 59*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(1394 - 180*z + 125*z^2 + 225*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(1 + z^2)*H[1, -2, -1, 0, z])/(-1 + z) - 
         (512*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (4*(548 + 189*z + 413*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
         (160*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (4*(380 - 1107*z + 353*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
         (32*(19 - 60*z + 19*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) - 
         (80*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 2, 0, 0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) + 
         (4*(27 + 115*z + 65*z^2 + 153*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (4*(-93 + 163*z - 63*z^2 + 193*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-93 + 67*z - 63*z^2 + 97*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (288*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (272*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) + 
         (4*(37 + 10*z + 37*z^2)*H[-1, 0, 0, 0, 0, z])/(1 + z) + 
         (56*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (296*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(-1 + z) + 
         (320*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) - 
         (16*(-49 + 69*z - 56*z^2 + 76*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (16*(-7 + 37*z - 9*z^2 + 39*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (272*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) - 
         (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (448*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) - 
         (8*H[-1, 2, z]*(1499 + 2694*z + 1499*z^2 + 27*zeta[2] - 
            54*z*zeta[2] + 27*z^2*zeta[2]))/(27*(1 + z)) + 
         (2*H[1, 2, z]*(-135 - 390*z - 11*z^2 + 168*zeta[2] + 
            168*z^2*zeta[2]))/(9*(-1 + z)) + 
         (8*H[-1, -1, 0, z]*(-361 - 478*z - 385*z^2 + 225*zeta[2] + 
            225*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(157 - 786*z + 93*z^2 + 312*zeta[2] + 
            312*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[1, 0, 0, z]*(48 - 829*z + 87*z^2 + 534*zeta[2] + 
            534*z^2*zeta[2]))/(9*(-1 + z)) - 
         (4*H[-1, 0, 0, z]*(1456 + 516*z + 1312*z^2 + 3501*zeta[2] - 
            162*z*zeta[2] + 3501*z^2*zeta[2]))/(27*(1 + z)) + 
         (4*H[2, 1, z]*(59 + 56*z - 59*z^2 - 56*z^3 - 36*zeta[2] + 
            84*z*zeta[2] - 12*z^2*zeta[2] + 108*z^3*zeta[2]))/
          (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-752 - 228*z + 1375*z^2 - 
            221*z^3 - 846*zeta[2] + 66*z*zeta[2] - 690*z^2*zeta[2] + 
            222*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) - 
         (8*H[-2, 0, z]*(-329 + 1331*z - 278*z^2 - 562*z^3 - 1125*zeta[2] + 
            1089*z*zeta[2] - 1269*z^2*zeta[2] + 1233*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) - (2*H[3, z]*(-976 + 2934*z + 2519*z^2 - 
            2607*z^3 - 918*zeta[2] + 486*z*zeta[2] - 738*z^2*zeta[2] + 
            1314*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         (2*H[0, 0, 0, z]*(529 - 2761*z - 15515*z^2 + 1067*z^3 - 
            1566*zeta[2] + 5238*z*zeta[2] - 3906*z^2*zeta[2] + 
            3402*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^2*((-22*(-1 + 23*z^2)*H[0, z])/(9*(-1 + z)) + 
           (88*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + (88*(1 + z^2)*H[0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (2*(-463 + 1780*z + 2243*z^2 - 
              396*z*zeta[2]))/(27*(1 + z))) + 
         (2*H[1, 0, z]*(1203 - 2297*z + 1026*z^2 + 338*zeta[2] - 
            1110*z*zeta[2] + 476*z^2*zeta[2] - 384*zeta[3] - 
            384*z^2*zeta[3]))/(9*(-1 + z)) + 
         (4*H[1, 1, z]*(179 - 319*z + 140*z^2 + 38*zeta[2] + 24*z*zeta[2] + 
            26*z^2*zeta[2] - 108*zeta[3] - 108*z^2*zeta[3]))/(9*(-1 + z)) - 
         (4*H[-1, -1, z]*(1145*zeta[2] + 2205*z*zeta[2] + 1148*z^2*zeta[2] + 
            642*zeta[3] + 642*z^2*zeta[3]))/(9*(1 + z)) - 
         (2*H[0, 0, z]*(-34901 + 6605*z + 20527*z^2 - 15919*z^3 + 540*z^4 + 
            9756*zeta[2] + 19710*z*zeta[2] - 7902*z^2*zeta[2] - 
            19332*z^3*zeta[2] + 10800*zeta[3] + 13824*z^2*zeta[3]))/
          (81*(-1 + z)*(1 + z)) + (2*H[2, z]*(778 - 6389*z - 889*z^2 + 
            6278*z^3 - 102*zeta[2] - 1074*z*zeta[2] + 1266*z^2*zeta[2] + 
            1518*z^3*zeta[2] - 1620*zeta[3] - 3924*z*zeta[3] - 
            1692*z^2*zeta[3] - 3996*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
         (4*H[-1, 0, z]*(432 + 5591*z + 6600*z^2 + 5267*z^3 + 270*z^4 - 
            1683*z*zeta[2] + 810*z^2*zeta[2] - 1062*z^3*zeta[2] - 
            2700*z*zeta[3] - 648*z^2*zeta[3] - 2700*z^3*zeta[3]))/
          (81*z*(1 + z)) + (4*H[-2, z]*(112*zeta[2] - 472*z*zeta[2] + 
            37*z^2*zeta[2] + 323*z^3*zeta[2] + 141*zeta[3] - 357*z*zeta[3] + 
            171*z^2*zeta[3] - 387*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) + 
         (4*H[-1, z]*(1915*zeta[2] + 3954*z*zeta[2] + 1843*z^2*zeta[2] + 
            2127*zeta[3] + 4527*z*zeta[3] + 2217*z^2*zeta[3] - 576*zeta[4] - 
            297*z*zeta[4] - 576*z^2*zeta[4]))/(27*(1 + z)) - 
         (2*H[1, z]*(6625 - 12407*z + 5782*z^2 + 867*zeta[2] - 
            2418*z*zeta[2] + 1551*z^2*zeta[2] - 2082*zeta[3] + 
            4590*z*zeta[3] - 2424*z^2*zeta[3] + 54*zeta[4] + 54*z^2*zeta[4]))/
          (27*(-1 + z)) - (H[0, z]*(11326 + 15908*z + 26448*z^2 + 22514*z^3 - 
            14568*zeta[2] - 22464*z*zeta[2] - 7746*z^2*zeta[2] + 
            2718*z^3*zeta[2] + 5688*zeta[3] - 4212*z*zeta[3] - 
            11808*z^2*zeta[3] - 4212*z^3*zeta[3] - 3699*zeta[4] + 
            13203*z*zeta[4] - 2781*z^2*zeta[4] + 8613*z^3*zeta[4]))/
          (81*(-1 + z)*(1 + z)) + Lp*((4*(-45 - 97*z - 21*z^2 + 119*z^3)*
             H[3, z])/(3*(-1 + z)*(1 + z)) + (4*(-1 + 15*z - 7*z^2 + 9*z^3)*
             H[4, z])/((-1 + z)*(1 + z)) - (8*(-3 - z - 5*z^2 + z^3)*
             H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(23 - 65*z - 19*z^2 + 25*z^3)*H[-2, 0, z])/(3*(-1 + z)*
             (1 + z)) - (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, z])/
            ((-1 + z)*(1 + z)) - (16*(41 + 60*z + 41*z^2)*H[-1, 2, z])/
            (3*(1 + z)) - (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           (88*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + (64*(1 + z^2)*H[1, 3, z])/
            (-1 + z) + (88*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
           (16*(5 - 2*z + 5*z^2)*H[-2, -1, 0, z])/(-1 + z) - 
           (8*(-5 + 9*z - 7*z^2 + 11*z^3)*H[-2, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(23 + 24*z + 23*z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) + (256*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (32*(10 + 9*z + 10*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(89 + 47*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(101 - 48*z + 101*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - 
           (88*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) + 
           (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
           (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
           (8*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) - 
           (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) - 
           (16*H[1, 0, z]*(11 - 22*z + 11*z^2 + 3*zeta[2] + 3*z^2*zeta[2]))/
            (3*(-1 + z)) + (8*H[2, z]*(28 + 56*z + 28*z^2 + 15*zeta[2] + 
              6*z*zeta[2] + 15*z^2*zeta[2]))/(3*(1 + z)) + 
           (8*H[-1, 0, z]*(131 - 6*z + 131*z^2 + 198*zeta[2] + 
              198*z^2*zeta[2]))/(9*(1 + z)) - 
           (4*H[0, 0, z]*(103 - 43*z - 881*z^2 - 199*z^3 - 63*zeta[2] + 
              135*z*zeta[2] - 153*z^2*zeta[2] + 81*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[0, z]*(3455 - 322*z - 1738*z^2 + 
              2363*z^3 - 819*zeta[2] - 1269*z*zeta[2] + 153*z^2*zeta[2] + 
              675*z^3*zeta[2] - 756*zeta[3] - 972*z^2*zeta[3]))/
            (27*(-1 + z)*(1 + z)) - (4*H[1, z]*(159 - 307*z + 148*z^2 + 
              24*zeta[2] - 48*z*zeta[2] + 24*z^2*zeta[2] - 108*zeta[3] - 
              108*z^2*zeta[3]))/(3*(-1 + z)) + 
           (8*H[-1, z]*(59*zeta[2] + 96*z*zeta[2] + 59*z^2*zeta[2] + 
              72*zeta[3] + 72*z^2*zeta[3]))/(3*(1 + z)) - 
           (25577 + 5429*z - 25577*z^2 - 5429*z^3 - 1512*zeta[2] - 
             20448*z*zeta[2] + 11160*z^2*zeta[2] + 10800*z^3*zeta[2] - 
             24624*zeta[3] - 12312*z*zeta[3] + 16200*z^2*zeta[3] + 
             3888*z^3*zeta[3] - 5103*zeta[4] + 567*z*zeta[4] - 
             9801*z^2*zeta[4] - 2511*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
         (106837 - 700895*z - 106837*z^2 + 700895*z^3 - 285984*zeta[2] + 
           749340*z*zeta[2] + 128484*z^2*zeta[2] - 631368*z^3*zeta[2] + 
           19440*z^4*zeta[2] + 492048*zeta[3] + 1049328*z*zeta[3] - 
           385884*z^2*zeta[3] - 619164*z^3*zeta[3] - 104976*zeta[2]*zeta[3] - 
           353808*z*zeta[2]*zeta[3] + 42768*z^2*zeta[2]*zeta[3] - 
           252720*z^3*zeta[2]*zeta[3] + 274752*zeta[4] - 739044*z*zeta[4] - 
           862002*z^2*zeta[4] - 24138*z^3*zeta[4] + 38880*zeta[5] - 
           157464*z*zeta[5] + 124416*z^2*zeta[5] + 64152*z^3*zeta[5])/
          (1458*(-1 + z)*(1 + z))) + 
       CA*(CF^2*(Lp^3*((44*(-1 + z))/3 - (44*LQ*(1 + z))/3 + 
             (22*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) + (88*(1 + z)*H[1, z])/
              3) + (20*(-237 - 503*z - 138*z^2 + 748*z^3)*H[4, z])/
            (9*(-1 + z)*(1 + z)) + (16*(63 + 230*z - 25*z^2 + 142*z^3)*
             H[5, z])/(3*(-1 + z)*(1 + z)) + (16*(1 + 69*z - 43*z^2 + 73*z^3)*
             H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(172 - 1084*z - 575*z^2 + 947*z^3)*H[-3, 0, z])/
            (9*(-1 + z)*(1 + z)) - (32*(-108 + 95*z)*(1 + z^2)*H[-3, 2, z])/
            (3*(-1 + z)*(1 + z)) + (8*(-359 + 192*z + 232*z^2)*H[-2, 2, z])/
            (9*(1 + z)) - (8*(-321 + 313*z - 333*z^2 + 325*z^3)*H[-2, 3, z])/
            (3*(-1 + z)*(1 + z)) - (16*(187 + 126*z + 187*z^2)*H[-1, 3, z])/
            (9*(1 + z)) - (1712*(1 + z^2)*H[-1, 4, z])/(1 + z) + 
           (28*(45 - 114*z + 47*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
           (2104*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
           (8*(-125 - 137*z - 22*z^2 + 120*z^3)*H[2, 2, z])/
            (3*(-1 + z)*(1 + z)) - (16*(-183 - z - 155*z^2 + 27*z^3)*
             H[2, 3, z])/(3*(-1 + z)*(1 + z)) + 
           (4*(-587 - 635*z - 1280*z^2 + 958*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) + (4*(-205 - 309*z - 127*z^2 + 225*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (32*(3 + 25*z + z^2 + 19*z^3)*
             H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(91 + 38*z + 83*z^2 + 6*z^3)*H[4, 0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(39 + 55*z + 27*z^2 + 43*z^3)*H[4, 1, z])/
            (3*(-1 + z)*(1 + z)) + (16*(147 + 91*z + 99*z^2 + 139*z^3)*
             H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-31 + 147*z + 33*z^2 + 147*z^3)*H[-3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(51 - 7*z + 41*z^2 + 3*z^3)*
             H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(79 + 318*z + 355*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) + 
           (16*(-45 + 109*z - 49*z^2 + 113*z^3)*H[-2, -1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (4*(563 - 2759*z - 370*z^2 + 2134*z^3)*
             H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (16*(-51 + 43*z - 47*z^2 + 39*z^3)*H[-2, 2, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(-15 + 11*z)*(1 + z^2)*H[-2, 2, 1, z])/
            (3*(-1 + z)*(1 + z)) - (1456*(1 + z^2)*H[-1, -3, 0, z])/
            (3*(1 + z)) - (16*(73 + 66*z + 37*z^2)*H[-1, -2, 0, z])/
            (9*(1 + z)) + (1264*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) - 
           (16*(329 + 596*z + 329*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
           (736*(1 + z^2)*H[-1, -1, 3, z])/(1 + z) - 
           (16*(131 + 222*z + 140*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
           (16*(127 + 192*z + 127*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
           (1552*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
           (8*(149 + 36*z + 149*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 3, 1, z])/(1 + z) + 
           (1952*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) - 
           (16*(-17 + 22*z + z^2)*H[1, -2, 0, z])/(3*(-1 + z)) - 
           (160*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) + 
           (4*(133 - 318*z + 121*z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
           (848*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
           (8*(143 - 759*z + 206*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (4*(91 - 12*z + 61*z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
           (96*(1 + z^2)*H[1, 2, 2, z])/(-1 + z) + 
           (616*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) + 
           (320*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) + 
           (32*(51 + 33*z + 53*z^2 + 35*z^3)*H[2, -2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (4*(-1529 - 1937*z - 1559*z^2 + 865*z^3)*
             H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (4*(-373 - 1057*z - 826*z^2 + 734*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (176*(1 + z^2)*H[2, 1, 1, z])/
            (9*(-1 + z)) - (32*(-35 + 10*z - 26*z^2 + 19*z^3)*H[2, 1, 2, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-127 + 53*z - 95*z^2 + 85*z^3)*
             H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (88*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) + 
           (8*(11 - 37*z + 87*z^2 + 23*z^3)*H[3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(55 + 55*z + 39*z^2 + 55*z^3)*
             H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (64*(-2 + 6*z - 3*z^2 + 7*z^3)*H[-2, -1, -1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(269 + 83*z + 165*z^2 + 187*z^3)*
             H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(225 + 103*z + 205*z^2 + 123*z^3)*H[-2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-1, -2, -1, 0, z])/
            (1 + z) - (760*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
           (16*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
           (8*(7 + 366*z + 7*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
           (1600*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) - 
           (4*(2719 + 4602*z + 2647*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
           (2576*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
           (896*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
           (4*(293 + 18*z + 563*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (16*(39 + 8*z + 39*z^2)*H[-1, 2, 0, 0, z])/(1 + z) - 
           (32*(47 + 6*z + 47*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
           (8*(1555 - 373*z + 1010*z^2 + 771*z^3)*H[0, 0, 0, 0, z])/
            (9*(-1 + z)*(1 + z)) + (160*(1 + z^2)*H[1, -2, -1, 0, z])/
            (3*(-1 + z)) + (480*(1 + z^2)*H[1, -2, 0, 0, z])/(-1 + z) - 
           (8*(152 + 225*z + 107*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) + 
           (160*(1 + z^2)*H[1, 1, -2, 0, z])/(-1 + z) + 
           (4*(437 - 1106*z + 417*z^2)*H[1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(287 - 753*z + 290*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) + 
           (512*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) + 
           (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) + 
           (120*(1 + z^2)*H[1, 2, 1, 0, z])/(-1 + z) - 
           (8*(-165 + 127*z - 181*z^2 + 111*z^3)*H[2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-263 + 221*z - 223*z^2 + 261*z^3)*
             H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-191 + 97*z - 143*z^2 + 145*z^3)*H[2, 1, 1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (864*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
            (1 + z) + (320*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(1 + z) + 
           (16*(17 - 30*z + 17*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) + 
           (16*(15 + 73*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (904*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
           (416*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(-95 + 157*z - 111*z^2 + 173*z^3)*H[-3, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (16*(-49 + 121*z - 55*z^2 + 127*z^3)*
             H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
           (1168*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) + 
           (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(-1 + z) - 
           (1600*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
           (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
           (8*H[-1, 2, z]*(4501 + 8106*z + 4501*z^2 + 162*zeta[2] - 
              216*z*zeta[2] + 162*z^2*zeta[2]))/(27*(1 + z)) - 
           (2*H[1, 2, z]*(223 - 2094*z + 847*z^2 + 288*zeta[2] + 
              288*z^2*zeta[2]))/(9*(-1 + z)) - (2*H[1, 1, 0, z]*
             (237 - 1282*z - 27*z^2 + 504*zeta[2] + 504*z^2*zeta[2]))/
            (9*(-1 + z)) - (4*H[1, 0, 0, z]*(-292 - 347*z - 241*z^2 + 
              522*zeta[2] + 522*z^2*zeta[2]))/(3*(-1 + z)) - 
           (8*H[-1, -1, 0, z]*(-929 - 1394*z - 1001*z^2 + 759*zeta[2] + 
              759*z^2*zeta[2]))/(9*(1 + z)) + (8*H[-1, 0, 0, z]*
             (1303 - 294*z + 1087*z^2 + 5913*zeta[2] - 324*z*zeta[2] + 
              5913*z^2*zeta[2]))/(27*(1 + z)) - 
           (4*H[2, 1, z]*(-19 + 166*z - 237*z^2 - 422*z^3 - 168*zeta[2] + 
              312*z*zeta[2] - 120*z^2*zeta[2] + 360*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-5584 + 2960*z - 
              15571*z^2 - 17683*z^3 + 9936*zeta[2] + 1872*z*zeta[2] + 
              8496*z^2*zeta[2] + 432*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           (2*H[3, z]*(1332 + 6920*z + 8601*z^2 - 571*z^3 - 3708*zeta[2] + 
              828*z*zeta[2] - 3276*z^2*zeta[2] + 2988*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (8*H[-2, 0, z]*(-379 + 3706*z - 
              1024*z^2 - 2069*z^3 - 3321*zeta[2] + 3573*z*zeta[2] - 
              3789*z^2*zeta[2] + 4041*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[0, 0, 0, z]*(-911 + 3891*z - 44717*z^2 - 21027*z^3 - 
              720*zeta[2] + 18144*z*zeta[2] - 3600*z^2*zeta[2] + 
              13824*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[1, 0, z]*(86491 - 155625*z + 83350*z^2 + 4302*zeta[2] - 
              9612*z*zeta[2] + 6246*z^2*zeta[2] - 16200*zeta[3] - 
              16200*z^2*zeta[3]))/(81*(-1 + z)) + 
           (4*H[1, 1, z]*(-551 + 1026*z - 475*z^2 + 58*zeta[2] - 
              324*z*zeta[2] + 106*z^2*zeta[2] + 432*zeta[3] + 
              432*z^2*zeta[3]))/(9*(-1 + z)) + 
           (4*H[-1, -1, z]*(3955*zeta[2] + 7518*z*zeta[2] + 3955*z^2*zeta[
                2] + 2382*zeta[3] + 2382*z^2*zeta[3]))/(9*(1 + z)) + 
           (2*H[0, 0, z]*(-109600 + 34360*z + 67957*z^2 - 67179*z^3 + 
              1728*z^4 + 31410*zeta[2] + 50022*z*zeta[2] - 26748*z^2*zeta[
                2] - 60300*z^3*zeta[2] + 38880*zeta[3] + 42768*z^2*zeta[3]))/
            (81*(-1 + z)*(1 + z)) - (2*H[2, z]*(24466 - 66539*z - 8828*z^2 + 
              82177*z^3 - 11520*zeta[2] - 8928*z*zeta[2] + 16020*z^2*zeta[
                2] + 12348*z^3*zeta[2] - 14796*zeta[3] - 35964*z*zeta[3] - 
              15228*z^2*zeta[3] - 36396*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
           (4*H[-1, 0, z]*(1296 + 12775*z + 15090*z^2 + 11911*z^3 + 864*z^4 - 
              3312*z*zeta[2] + 3888*z^2*zeta[2] - 2016*z^3*zeta[2] - 
              15552*z*zeta[3] - 2592*z^2*zeta[3] - 15552*z^3*zeta[3]))/
            (81*z*(1 + z)) - (8*H[-2, z]*(280*zeta[2] - 790*z*zeta[2] - 
              77*z^2*zeta[2] + 587*z^3*zeta[2] + 393*zeta[3] - 
              669*z*zeta[3] + 441*z^2*zeta[3] - 717*z^3*zeta[3]))/
            (9*(-1 + z)*(1 + z)) + LQ*((4*(-1 + z)*(-202 + 189*zeta[3]))/9 - 
             (8*(1 + z^2)*H[0, z]*(-202 + 189*zeta[3]))/(27*(-1 + z))) + 
           Lp^2*((-8*(7 + 15*z^2)*H[2, z])/(-1 + z) + (32*(1 + z^2)*H[3, z])/
              ((-1 + z)*(1 + z)) + (16*(1 + 3*z^2)*H[-2, 0, z])/(1 + z) - 
             (16*(5 - 12*z + 5*z^2)*H[-1, 0, z])/(3*(1 + z)) + 
             (32*(1 + z^2)*H[-1, 2, z])/(1 + z) - (4*(53 + 9*z + 167*z^2 + 
                123*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) - 
             (88*(1 + z^2)*H[1, 0, z])/(-1 + z) - (64*(1 + z^2)*H[-1, -1, 0, 
                z])/(1 + z) + (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
             (16*(1 + 3*z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
             (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (64*(1 + z^2)*H[-1, 
                z]*zeta[2])/(1 + z) - (4*H[1, z]*(77 - 613*z + 72*zeta[2] + 
                72*z*zeta[2]))/9 + (2*H[0, z]*(227 - 67*z + 507*z^2 + 
                801*z^3 - 216*zeta[2] - 360*z^2*zeta[2]))/(9*(-1 + z)*(1 + 
                z)) + LQ*((8*(5 + 17*z^2)*H[0, z])/(3*(-1 + z)) - 
               (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - (16*(1 + z^2)*H[0, 0, z])/
                ((-1 + z)*(1 + z)) + (2*(77 - 536*z - 613*z^2 + 36*zeta[2] + 
                  144*z*zeta[2] + 36*z^2*zeta[2]))/(9*(1 + z))) + 
             (8*(163 - 163*z - 163*z^2 + 163*z^3 - 39*zeta[2] - 
                69*z*zeta[2] + 105*z^2*zeta[2] + 3*z^3*zeta[2] - 72*zeta[3] - 
                126*z^2*zeta[3] + 54*z^3*zeta[3]))/(9*(-1 + z)*(1 + z))) - 
           (2*H[-1, z]*(12430*zeta[2] + 24060*z*zeta[2] + 11998*z^2*zeta[2] + 
              16536*zeta[3] + 33372*z*zeta[3] + 16860*z^2*zeta[3] - 
              13437*zeta[4] - 2376*z*zeta[4] - 13437*z^2*zeta[4]))/
            (27*(1 + z)) + (2*H[1, z]*(22408 - 43568*z + 21160*z^2 + 
              5403*zeta[2] - 14118*z*zeta[2] + 8859*z^2*zeta[2] - 
              7116*zeta[3] + 12348*z*zeta[3] - 7764*z^2*zeta[3] + 
              1458*zeta[4] + 1458*z^2*zeta[4]))/(27*(-1 + z)) + 
           (H[0, z]*(-122410 + 76186*z + 143563*z^2 - 53089*z^3 + 
              18504*zeta[2] - 60216*z*zeta[2] - 11574*z^2*zeta[2] + 
              83730*z^3*zeta[2] + 37368*zeta[3] + 12384*z*zeta[3] - 
              53352*z^2*zeta[3] - 24552*z^3*zeta[3] - 21600*zeta[4] - 
              1836*z*zeta[4] - 37368*z^2*zeta[4] - 41796*z^3*zeta[4]))/
            (81*(-1 + z)*(1 + z)) + Lp*((-4*(-105 - 275*z - 189*z^2 + 
                229*z^3)*H[3, z])/(3*(-1 + z)*(1 + z)) - 
             (8*(27 + 25*z + 17*z^2 + 15*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
             (16*(-3 + 7*z - 13*z^2 + 13*z^3)*H[-3, 0, z])/((-1 + z)*(1 + 
                z)) - (8*(43 - 163*z - 17*z^2 + 65*z^3)*H[-2, 0, z])/
              (3*(-1 + z)*(1 + z)) + (64*(-7 + 5*z)*(1 + z^2)*H[-2, 2, z])/
              ((-1 + z)*(1 + z)) + (32*(68 + 105*z + 68*z^2)*H[-1, 2, z])/
              (3*(1 + z)) + (336*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
             16*H[1, 1, z] + (32*(1 + 9*z + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
             (192*(1 + z^2)*H[1, 3, z])/(-1 + z) + (8*(54 + 25*z + 144*z^2 + 
                85*z^3)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (88*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
             (8*(3 - z + 5*z^2 + z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) + 
             (8*(-15 - z - 17*z^2 + z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
             (32*(1 + z^2)*H[3, 1, z])/(-1 + z) - (16*(25 + 3*z + 19*z^2 + 
                9*z^3)*H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
             (40*(1 + z)^2*H[-2, 0, 0, z])/(-1 + z) + 
             (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 
             (16*(31 + 18*z + 31*z^2)*H[-1, -1, 0, z])/(3*(1 + z)) - 
             (928*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
             (8*(119 + 96*z + 119*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
             (112*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
             (2*(651 - 145*z + 1225*z^2 + 717*z^3)*H[0, 0, 0, z])/
              (3*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[1, -2, 0, z])/
              (-1 + z) + (4*(281 - 72*z + 281*z^2)*H[1, 0, 0, z])/
              (3*(-1 + z)) + (32*(1 + 9*z + z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) - (48*(1 + z^2)*H[1, 1, 2, z])/(-1 + z) - 
             (32*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) - (32*(1 + z^2)*H[1, 2, 1, 
                z])/(-1 + z) - (16*(-1 - 3*z + 5*z^2 + 3*z^3)*H[2, 0, 0, z])/
              ((-1 + z)*(1 + z)) - (8*(3 - z + 5*z^2 + z^3)*H[2, 1, 0, z])/
              ((-1 + z)*(1 + z)) + (96*(1 + z^2)*H[-1, -1, -1, 0, z])/
              (1 + z) - (256*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
             (200*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
             (8*(17 + 59*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (24*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
             (48*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
             (48*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
             (8*(-31 + 43*z - 37*z^2 + 49*z^3)*H[-2, z]*zeta[2])/
              ((-1 + z)*(1 + z)) + (976*(1 + z^2)*H[-1, -1, z]*zeta[2])/
              (1 + z) - (32*H[-1, 0, z]*(34 - 66*z + 34*z^2 + 153*zeta[2] + 
                153*z^2*zeta[2]))/(9*(1 + z)) + (8*H[1, 0, z]*(-781 + 807*z - 
                772*z^2 + 162*zeta[2] + 162*z^2*zeta[2]))/(9*(-1 + z)) - 
             (4*H[2, z]*(572 - 469*z + 920*z^2 + 1961*z^3 - 504*zeta[2] - 
                432*z^2*zeta[2] + 72*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (4*H[0, 0, z]*(-603 + 545*z - 2294*z^2 - 2370*z^3 + 
                306*zeta[2] + 486*z*zeta[2] + 486*z^2*zeta[2] + 
                378*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (4*H[1, z]*(6665 - 14847*z + 8182*z^2 + 270*zeta[2] - 
                540*z*zeta[2] + 270*z^2*zeta[2] - 1404*zeta[3] - 
                2916*z^2*zeta[3]))/(27*(-1 + z)) - (8*H[-1, z]*(241*zeta[2] + 
                402*z*zeta[2] + 241*z^2*zeta[2] + 288*zeta[3] + 
                288*z^2*zeta[3]))/(3*(1 + z)) + (2*H[0, z]*(9941 + 3251*z - 
                6354*z^2 + 2280*z^3 - 3006*zeta[2] - 5886*z*zeta[2] + 
                1530*z^2*zeta[2] + 6642*z^3*zeta[2] - 2700*zeta[3] - 
                1620*z^2*zeta[3] - 1296*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
             LQ*(-4*H[1, z] + (8*(1 + z^2)*H[3, z])/(-1 + z) + (16*(1 + z^2)*
                 H[-2, 0, z])/(1 + z) - 24*(1 + z)*H[-1, 0, z] - 
               (2*(-37 + 12*z + 47*z^2)*H[0, 0, z])/(3*(-1 + z)) + 16*
                (-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
               (8*(1 + z^2)*H[2, 0, z])/(1 + z) + (16*(1 + z^2)*H[-1, -1, 0, 
                  z])/(1 + z) + (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
               (72*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
               (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*
                 H[1, 1, 0, z])/(-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/
                (1 + z) - (2*H[0, z]*(-649 + 522*z - 829*z^2 + 180*zeta[2] + 
                  180*z^2*zeta[2]))/(9*(-1 + z)) + (2*(-2129 + 3745*z + 
                  2129*z^2 - 3745*z^3 + 864*zeta[2] - 540*z*zeta[2] - 
                  864*z^2*zeta[2] + 540*z^3*zeta[2] - 810*zeta[3] - 
                  1134*z*zeta[3] + 702*z^2*zeta[3] + 378*z^3*zeta[3]))/
                (27*(-1 + z)*(1 + z))) - (4*(-12323 + 12323*z + 12323*z^2 - 
                12323*z^3 + 3588*zeta[2] + 1371*z*zeta[2] - 5196*z^2*
                 zeta[2] + 237*z^3*zeta[2] + 4023*zeta[3] + 675*z*zeta[3] - 
                4509*z^2*zeta[3] - 2133*z^3*zeta[3] + 837*zeta[4] + 
                2025*z*zeta[4] - 1944*z^2*zeta[4] - 108*z^3*zeta[4]))/
              (27*(-1 + z)*(1 + z))) - (-36558 + 36558*z + 36558*z^2 - 
             36558*z^3 + 43312*zeta[2] + 38870*z*zeta[2] - 
             64484*z^2*zeta[2] - 26842*z^3*zeta[2] + 3456*z^4*zeta[2] + 
             6168*zeta[3] + 63048*z*zeta[3] - 102930*z^2*zeta[3] - 
             134178*z^3*zeta[3] + 19656*zeta[2]*zeta[3] - 28296*z*zeta[2]*
              zeta[3] + 41256*z^2*zeta[2]*zeta[3] - 21384*z^3*zeta[2]*
              zeta[3] - 19395*zeta[4] - 79335*z*zeta[4] + 4230*z^2*zeta[4] + 
             20970*z^3*zeta[4] - 49896*zeta[5] + 14256*z*zeta[5] - 
             103032*z^2*zeta[5] + 31104*z^3*zeta[5])/(81*(-1 + z)*(1 + z))) + 
         CF*Nf*TF*((8*(-361 - 447*z + 225*z^2 + 511*z^3)*H[4, z])/
            (9*(-1 + z)*(1 + z)) - (976*(1 + z)*H[5, z])/3 - 
           (64*(-37 + 17*z)*H[-4, 0, z])/3 + (32*(182 + 231*z + 53*z^2)*
             H[-3, 0, z])/(9*(1 + z)) - (32*(44 + 39*z + 5*z^2)*H[-2, 2, z])/
            (9*(1 + z)) + 16*(-1 + z)*H[-2, 3, z] - 
           (8*(167 + 270*z + 167*z^2)*H[-1, 3, z])/(9*(1 + z)) - 
           (8*(477 - 987*z + 470*z^2)*H[1, 2, z])/(9*(-1 + z)) - 
           (16*(271 - 510*z + 271*z^2)*H[1, 3, z])/(9*(-1 + z)) + 
           (8*(-349 - 61*z + 293*z^2 + 53*z^3)*H[2, 2, z])/
            (9*(-1 + z)*(1 + z)) + (608*(1 + z)*H[2, 3, z])/3 + 
           (8*(628 - 230*z - 701*z^2 + 271*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) + (8*(-55 - 95*z + 39*z^2 + 95*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (16*(1 + 5*z)*H[3, 2, z])/3 - 
           (32*(71 + 38*z)*H[4, 0, z])/3 - (368*(1 + z)*H[4, 1, z])/3 - 
           64*(-1 + z)*H[-3, -1, 0, z] - (32*(-71 + 51*z)*H[-3, 0, 0, z])/3 + 
           (32*(-1 + z)*H[-2, -2, 0, z])/3 + (32*(-23 + 24*z + 43*z^2)*
             H[-2, -1, 0, z])/(9*(1 + z)) - (32*(-1 + z)*H[-2, -1, 2, z])/3 + 
           (16*(493 + 963*z + 460*z^2)*H[-2, 0, 0, z])/(9*(1 + z)) - 
           (32*(-1 + z)*H[-2, 2, 0, z])/3 - (16*(25 + 42*z + 25*z^2)*
             H[-1, -2, 0, z])/(9*(1 + z)) - (32*(73 + 166*z + 73*z^2)*
             H[-1, -1, 0, z])/(9*(1 + z)) - (16*(9 + 10*z + 9*z^2)*
             H[-1, -1, 2, z])/(3*(1 + z)) - (16*(11 + 18*z + 11*z^2)*
             H[-1, 2, 0, z])/(3*(1 + z)) - (128*(2 + 3*z + 2*z^2)*
             H[-1, 2, 1, z])/(9*(1 + z)) + 48*(1 + z)*H[-1, 3, 0, z] - 
           (224*(-1 + z)*H[1, -2, 0, z])/3 + (16*(303 - 556*z + 303*z^2)*
             H[1, 0, 0, z])/(9*(-1 + z)) + (8*(175 - 303*z + 168*z^2)*
             H[1, 1, 0, z])/(9*(-1 + z)) - (520*(-1 + z)*H[1, 1, 1, z])/9 - 
           (8*(281 - 546*z + 281*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
           (56*(31 - 54*z + 31*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (16*(31 - 60*z + 31*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) + 
           (64*(1 + z)*H[2, -2, 0, z])/3 + (32*(139 - 155*z - 185*z^2 + 
              145*z^3)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(38 - 10*z - 73*z^2 + 5*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (16*(-43 + 35*z)*H[2, 1, 1, z])/9 + 
           (272*(1 + z)*H[2, 1, 2, z])/3 + (208*(1 + z)*H[2, 2, 0, z])/3 + 
           64*(1 + z)*H[2, 2, 1, z] - (64*(31 + 18*z)*H[3, 0, 0, z])/3 - 
           (224*(2 + z)*H[3, 1, 0, z])/3 + 32*(1 + z)*H[3, 1, 1, z] - 
           (64*(-1 + z)*H[-2, -1, -1, 0, z])/3 - 
           (80*(-1 + z)*H[-2, -1, 0, 0, z])/3 - 
           (736*(-1 + z)*H[-2, 0, 0, 0, z])/3 + (32*(7 + 30*z + 7*z^2)*
             H[-1, -1, -1, 0, z])/(9*(1 + z)) - (40*(7 + 6*z + 7*z^2)*
             H[-1, -1, 0, 0, z])/(9*(1 + z)) + (32*(158 + 315*z + 158*z^2)*
             H[-1, 0, 0, 0, z])/(9*(1 + z)) + 64*(1 + z)*H[-1, 2, 0, 0, z] + 
           32*(1 + z)*H[-1, 2, 1, 0, z] - (8*(-4670 - 2842*z + 5001*z^2 + 
              2887*z^3)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (8*(607 - 1446*z + 607*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
           (8*(109 - 150*z + 109*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
           (8*(235 - 438*z + 235*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
           (160*(-1 + z)*H[1, 1, 1, 1, z])/3 - 208*(1 + z)*H[2, 0, 0, 0, z] + 
           16*(1 + z)*H[2, 1, 0, 0, z] + (176*(1 + z)*H[2, 1, 1, 0, z])/3 + 
           (64*(1 + z)*H[2, 1, 1, 1, z])/3 + 80*(1 + z)*H[-1, 0, 0, 0, 0, 
             z] + 32*(-147 + 34*z)*H[0, 0, 0, 0, 0, z] - 32*(-1 + z)*H[-3, z]*
            zeta[2] + (32*(17 + 30*z + 17*z^2)*H[-1, -1, z]*zeta[2])/
            (9*(1 + z)) - (8*H[2, 1, z]*(-1139 - 392*z + 360*zeta[2] + 
              360*z*zeta[2]))/27 - (16*H[-2, 0, z]*(55 - 735*z - 890*z^2 - 
              36*zeta[2] + 36*z^2*zeta[2]))/(27*(1 + z)) + 
           (16*H[-1, 2, z]*(-91 - 222*z - 91*z^2 + 54*zeta[2] + 
              108*z*zeta[2] + 54*z^2*zeta[2]))/(27*(1 + z)) + 
           (8*H[-1, 0, 0, z]*(409 + 498*z + 409*z^2 + 162*zeta[2] + 
              324*z*zeta[2] + 162*z^2*zeta[2]))/(27*(1 + z)) + 
           (8*H[1, 1, z]*(-1898 + 3787*z - 1889*z^2 + 768*zeta[2] - 
              1584*z*zeta[2] + 768*z^2*zeta[2]))/(27*(-1 + z)) + 
           (8*H[1, 0, z]*(-2079 + 4147*z - 2070*z^2 + 989*zeta[2] - 
              1938*z*zeta[2] + 989*z^2*zeta[2]))/(9*(-1 + z)) - 
           (8*H[2, 0, z]*(249 + 1526*z - 286*z^2 - 1483*z^3 - 414*zeta[2] - 
              414*z*zeta[2] + 414*z^2*zeta[2] + 414*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) + (16*H[0, 0, 0, z]*(602 - 7325*z + 52*z^2 + 
              7479*z^3 - 1161*zeta[2] - 423*z*zeta[2] + 1161*z^2*zeta[2] + 
              423*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (8*H[3, z]*(4237 + 2711*z - 4386*z^2 - 2780*z^3 - 918*zeta[2] - 
              810*z*zeta[2] + 918*z^2*zeta[2] + 810*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + Lp^3*((16*(53 + 38*z)*H[0, z])/9 - 
             (80*(-1 + z)*H[1, z])/3 + (32*(1 + z)*H[2, z])/3 - 
             (32*(-2 + z)*H[0, 0, z])/3 - (8*(-647 + 691*z + 36*zeta[2] + 
                36*z*zeta[2]))/27) + (8*H[1, z]*(2458 - 4772*z + 2314*z^2 + 
              7362*zeta[2] - 14535*z*zeta[2] + 7173*z^2*zeta[2] - 
              1530*zeta[3] + 3348*z*zeta[3] - 1530*z^2*zeta[3]))/
            (81*(-1 + z)) + (16*H[-2, z]*(65*zeta[2] + 102*z*zeta[2] + 
              53*z^2*zeta[2] + 3*zeta[3] - 3*z^2*zeta[3]))/(9*(1 + z)) - 
           (8*H[0, 0, z]*(13439 - 47094*z - 11528*z^2 + 48584*z^3 + 27*z^4 - 
              4113*zeta[2] - 3285*z*zeta[2] + 2862*z^2*zeta[2] + 
              3096*z^3*zeta[2] + 4752*zeta[3] + 2160*z*zeta[3] - 
              4752*z^2*zeta[3] - 2160*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           (8*H[-1, 0, z]*(81 - 3020*z - 5808*z^2 - 3128*z^3 + 27*z^4 + 
              1332*z*zeta[2] + 1944*z^2*zeta[2] + 1332*z^3*zeta[2] - 
              648*z*zeta[3] - 1296*z^2*zeta[3] - 648*z^3*zeta[3]))/
            (81*z*(1 + z)) + (8*H[2, z]*(-13490 + 19432*z + 13481*z^2 - 
              19441*z^3 + 6579*zeta[2] - 2493*z*zeta[2] - 6705*z^2*zeta[2] + 
              2475*z^3*zeta[2] - 540*zeta[3] - 540*z*zeta[3] + 
              540*z^2*zeta[3] + 540*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           Lp^2*((-136*(-1 + z)*H[1, z])/3 + (16*(-17 + 31*z)*H[2, z])/3 - 
             96*(1 + z)*H[3, z] - 64*(-1 + z)*H[-2, 0, z] + 
             (64*(7 + 15*z + 7*z^2)*H[-1, 0, z])/(3*(1 + z)) - 
             (16*(-134 - 109*z + 138*z^2 + 109*z^3)*H[0, 0, z])/
              (3*(-1 + z)*(1 + z)) + 80*(-1 + z)*H[1, 0, z] - 
             32*(1 + z)*H[2, 0, z] + 64*(-5 + 2*z)*H[0, 0, 0, z] + 
             (16*H[0, z]*(262 - 807*z + 567*z^2 - 54*zeta[2] + 36*z*zeta[2] + 
                18*z^2*zeta[2]))/(9*(-1 + z)) - (4*(-4553 + 578*z + 
                5131*z^2 - 612*zeta[2] - 648*z*zeta[2] + 36*z^2*zeta[2] - 
                864*zeta[3] - 432*z*zeta[3] + 432*z^2*zeta[3]))/
              (27*(1 + z))) - (8*H[-1, z]*(256*zeta[2] + 552*z*zeta[2] + 
              256*z^2*zeta[2] + 57*zeta[3] + 162*z*zeta[3] + 57*z^2*zeta[3] + 
              297*zeta[4] + 594*z*zeta[4] + 297*z^2*zeta[4]))/(27*(1 + z)) + 
           (4*H[0, z]*(-85228 - 195484*z + 99976*z^2 + 210232*z^3 + 
              121986*zeta[2] - 20052*z*zeta[2] - 128592*z^2*zeta[2] + 
              14166*z^3*zeta[2] + 76356*z*zeta[3] + 6696*z^2*zeta[3] - 
              69228*z^3*zeta[3] + 8343*zeta[4] - 3159*z*zeta[4] - 
              8343*z^2*zeta[4] + 3159*z^3*zeta[4]))/(243*(-1 + z)*(1 + z)) + 
           Lp*((-8*(35 - 161*z - 47*z^2 + 165*z^3)*H[3, z])/(3*(-1 + z)*(1 + 
                z)) + 304*(1 + z)*H[4, z] + 32*(-13 + 9*z)*H[-3, 0, z] - 
             (16*(85 + 174*z + 85*z^2)*H[-2, 0, z])/(3*(1 + z)) - 
             (16*(17 - 6*z + 17*z^2)*H[-1, 0, z])/(9*(1 + z)) + 
             (128*(2 + 3*z + 2*z^2)*H[-1, 2, z])/(3*(1 + z)) - 
             136*(-1 + z)*H[1, 0, z] + (328*(-1 + z)*H[1, 1, z])/3 + 
             (64*(8 - 15*z + 8*z^2)*H[1, 2, z])/(3*(-1 + z)) - 
             (16*(-70 + 9*z + 83*z^2)*H[2, 0, z])/(3*(1 + z)) - 
             (16*(-5 + 16*z)*H[2, 1, z])/3 - 64*(1 + z)*H[2, 2, z] + 
             32*(11 + 9*z)*H[3, 0, z] + 64*(1 + z)*H[3, 1, z] + 
             256*(-1 + z)*H[-2, 0, 0, z] + (64*(1 + z^2)*H[-1, -1, 0, z])/
              (3*(1 + z)) - (32*(55 + 114*z + 55*z^2)*H[-1, 0, 0, z])/
              (3*(1 + z)) + (32*(-238 - 191*z + 252*z^2 + 191*z^3)*H[0, 0, 0, 
                z])/(3*(-1 + z)*(1 + z)) - (8*(55 - 138*z + 55*z^2)*H[1, 0, 
                0, z])/(3*(-1 + z)) + (32*(1 + z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) + 80*(-1 + z)*H[1, 1, 1, z] + 80*(1 + z)*
              H[2, 0, 0, z] - 32*(1 + z)*H[2, 1, 1, z] - 32*(-62 + 19*z)*
              H[0, 0, 0, 0, z] - (32*(7 + 12*z + 7*z^2)*H[-1, z]*zeta[2])/
              (3*(1 + z)) + (16*H[2, z]*(-259 - 169*z + 108*zeta[2] + 
                108*z*zeta[2]))/9 - (16*H[1, z]*(577 - 574*z - 270*zeta[2] + 
                270*z*zeta[2]))/9 - (8*H[0, 0, z]*(452 - 2999*z - 284*z^2 + 
                3087*z^3 - 522*zeta[2] - 126*z*zeta[2] + 522*z^2*zeta[2] + 
                126*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (8*H[0, z]*(5406 - 6504*z - 4810*z^2 + 7100*z^3 + 549*zeta[2] - 
                117*z*zeta[2] - 729*z^2*zeta[2] + 9*z^3*zeta[2] + 
                1404*zeta[3] - 432*z*zeta[3] - 1404*z^2*zeta[3] + 
                432*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) - 
             (4*(-2921 - 1181*z + 2921*z^2 + 1181*z^3 + 17208*zeta[2] - 
                972*z*zeta[2] - 17928*z^2*zeta[2] + 1692*z^3*zeta[2] - 
                6480*zeta[3] + 5508*z*zeta[3] + 7776*z^2*zeta[3] - 
                4212*z^3*zeta[3] - 6561*zeta[4] - 243*z*zeta[4] + 
                6561*z^2*zeta[4] + 243*z^3*zeta[4]))/(81*(-1 + z)*(1 + z))) + 
           (2*(-1881193 + 1943819*z + 1881193*z^2 - 1943819*z^3 + 
              512748*zeta[2] - 633096*z*zeta[2] - 505980*z^2*zeta[2] + 
              624708*z^3*zeta[2] + 972*z^4*zeta[2] - 70956*zeta[3] - 
              402084*z*zeta[3] + 50760*z^2*zeta[3] + 355968*z^3*zeta[3] + 
              15552*zeta[2]*zeta[3] + 77760*z*zeta[2]*zeta[3] - 
              15552*z^2*zeta[2]*zeta[3] - 77760*z^3*zeta[2]*zeta[3] + 
              649701*zeta[4] + 268191*z*zeta[4] - 597375*z^2*zeta[4] - 
              211005*z^3*zeta[4] + 338256*zeta[5] - 87480*z*zeta[5] - 
              338256*z^2*zeta[5] + 87480*z^3*zeta[5]))/(729*(-1 + z)*
             (1 + z)))))


==> anc/dFragLarinN.m <==
dFragLarinN["-"] = 0. + delta[1 - z] + as*(-5.333333333333334 - 
       2.6666666666666665*(1 - z) - 3.447421299397187*z^4 + 
       0.818297331639136*z^5 - 0.12869565217391304*z^6 + 
       5.333333333333333*Log[z] + z*(5.331204379562044 + 
         5.333333333333333*Log[z]) + z^3*(-7.063901345291479 + 
         6.882659713168188*Log[z]) + z^2*(-0.8428184281842819 + 
         10.466990965948575*Log[z]) + Lp*(5.333333333333333 - 
         2.6666666666666665*(1 - z) - 2.6666666666666665*LQ*delta[1 - z] - 
         5.333333333333333*plusD[0, 1 - z])) + 
     as^2*(-160.93742096794 - 184.9233591520587*z^4 + 
       11.843108504398828*z^5 - 0.4799131378935939*z^6 + 
       7.463334725085424*LQ*delta[1 - z] - 22.22222222222222*Log[1 - z] + 
       7.111111111111111*Log[1 - z]^2 + (1 - z)*(40.79040678934767 + 
         47.111111111111114*Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
       (1 - z)^3*(12.779257849666983*Log[1 - z] - 2.863063063063063*
          Log[1 - z]^2) + (1 - z)^2*(16.374068554396423*Log[1 - z] + 
         2.4952978056426334*Log[1 - z]^2) + 36.90141142703108*Log[z] + 
       24.666666666666668*Log[z]^2 - 6.518518518518518*Log[z]^3 + 
       z^2*(678.1150828247603 + 151.92697924673328*Log[z] + 
         22.474261603375528*Log[z]^2 - 24.272047832585947*Log[z]^3) + 
       z*(-25.43931899065319 - 29.765255239635593*Log[z] - 
         32.22222222222222*Log[z]^2 - 3.8518518518518516*Log[z]^3) + 
       z^3*(-485.2466019417476 + 649.2438672438673*Log[z] - 
         61.911382734912145*Log[z]^2 + 36.66054464851172*Log[z]^3) + 
       Lp*(11.104449072124098 - 61.68105493042838*(1 - z) - 
         7.120822622107969*z^4 + 0.4133420536298234*z^5 - 
         0.40063593004769477*z^6 + 85.33333333333333*Log[1 - z] + 
         28.331826401446655*(1 - z)^2*Log[1 - z] + 11.274432379072064*
          (1 - z)^3*Log[1 - z] + LQ*(14.222219384642447 + 7.111111111111111*
            (1 - z) + 9.193124368048533*z^4 - 2.182126696832579*z^5 + 
           0.3431899641577061*z^6 - 33.23661048598394*delta[1 - z] + 
           z^2*(2.247513812154696 - 27.91197691197691*Log[z]) + 
           z^3*(18.8370720188902 - 18.35376044568245*Log[z]) + 
           z*(-14.216548067531741 - 14.222222222222221*Log[z]) - 
           14.222222222222221*Log[z]) + 22.22222222222222*Log[z] + 
         10.666666666666666*Log[z]^2 + z^3*(-140.32070365358592 + 
           57.6153536977492*Log[z] + 1.8616207951070336*Log[z]^2) + 
         z*(141.19298685049802 + 61.333333333333336*Log[z] + 
           8.88888888888889*Log[z]^2) + z^2*(24.271273192578374 + 
           118.87690631808279*Log[z] + 43.67295226870949*Log[z]^2) - 
         66.47322097196788*plusD[0, 1 - z]) + 14.926669450170849*
        plusD[0, 1 - z] + Nf*(-1.9753086419753094 + 4.246913580246914*
          (1 - z) - 1.1642728904847397*z^4 + 0.10468594217347957*z^5 - 
         0.009333333333333334*z^6 + 2.765432098765432*LQ*delta[1 - z] - 
         4.444444444444445*Log[z] + 0.4444444444444444*Log[z]^2 + 
         z*(-3.5555601811378006 - 4.444444444444445*Log[z] + 
           0.4444444444444444*Log[z]^2) + z^2*(-0.4012345679012346 - 
           8.9925705794948*Log[z] + 0.8817787418655098*Log[z]^2) + 
         z^3*(10.359047619047619 - 4.647992530345472*Log[z] + 
           1.703971119133574*Log[z]^2) + 5.530864197530864*plusD[0, 1 - z] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - z) + 
           0.8888888888888888*LQ*delta[1 - z] + 1.7777777777777777*
            plusD[0, 1 - z]) + Lp*(-4.148148148148148 + 2.962962962962963*
            (1 - z) + 1.1491395793499044*z^4 - 0.2727666955767563*z^5 + 
           0.042899408284023666*z^6 + 2.962962962962963*LQ*delta[1 - z] + 
           z^2*(0.2809394760614273 - 3.488997555012225*Log[z]) + 
           z^3*(2.354634831460674 - 2.2942206654991244*Log[z]) + 
           z*(-1.7770676832230814 - 1.7777777777777777*Log[z]) - 
           1.7777777777777777*Log[z] + 5.925925925925926*plusD[0, 1 - z])) + 
       Lp^2*(43.55555555555556 + 5.750064020486556*z^4 - 
         1.6077537058152793*z^5 + 0.33859095688748686*z^6 - 
         23.39461783961922*delta[1 - z] + 3.5555555555555554*LQ^2*
          delta[1 - z] - 28.444444444444443*Log[1 - z] - 
         0.04628330995792426*(1 - z)^2*Log[1 - z] - 0.48483316481294236*
          (1 - z)^3*Log[1 - z] + (1 - z)*(-36. + 14.222222222222221*
            Log[1 - z]) + z^2*(2.157766990291262 - 14.022810890360558*
            Log[z]) + z^3*(8.11289513296538 - 9.761156505342552*Log[z]) + 
         z*(-14.751562499999999 - 3.5555555555555554*Log[z]) - 
         3.5555555555555554*Log[z] - 29.333333333333332*plusD[0, 1 - z] + 
         LQ*(-14.222222222222221 + 7.111111111111111*(1 - z) - 
           14.666666666666666*delta[1 - z] + 14.222222222222221*
            plusD[0, 1 - z]) + 28.444444444444443*plusD[1, 1 - z])) + 
     as^3*(-550.640882240466 + 70706.30795551754*z^4 + 
       2089.367889908257*z^5 - 442.05572139303484*z^6 - 
       1826.4238654429887*Log[1 - z] + 5.090371407762163*Log[1 - z]^2 + 
       34.76543209876543*Log[1 - z]^3 + (1 - z)*(-1007.2369066556957 + 
         1430.41896594782*Log[1 - z] + 32.86256955180806*Log[1 - z]^2 - 
         42.666666666666664*Log[1 - z]^3) + (1 - z)^2*
        (1441.3848920863309*Log[1 - z] + 144.1813898704358*Log[1 - z]^2 + 
         21.44111969111969*Log[1 - z]^3) + (1 - z)^3*
        (5644.801560758083*Log[1 - z] - 2.036427732079906*Log[1 - z]^2 + 
         344.59023668639054*Log[1 - z]^3) + 1670.90589127877*Log[z] - 
       109.9255580548006*Log[z]^2 - 343.0666872808879*Log[z]^3 + 
       68.54320987654322*Log[z]^4 - 7.42716049382716*Log[z]^5 + 
       z^3*(-45367.99449339207 - 254026.80704697987*Log[z] + 
         71071.38524590163*Log[z]^2 - 45580.00799086758*Log[z]^3 + 
         2302.6077294685992*Log[z]^4 - 1174.9635294117647*Log[z]^5) + 
       z*(12662.652711877698 + 1798.7278901173054*Log[z] - 
         615.137725963145*Log[z]^2 + 420.28418367677256*Log[z]^3 - 
         91.4156378600823*Log[z]^4 - 12.138271604938272*Log[z]^5) + 
       z^2*(-41367.715234375 + 166114.1458852868*Log[z] + 
         58265.86749116608*Log[z]^2 + 8584.261480787254*Log[z]^3 + 
         685.0229057591623*Log[z]^4 + 19.296432964329643*Log[z]^5) + 
       LQ*(-39.80444567746696 - 19.90222593356114*(1 - z) - 
         25.72926267281106*z^4 + 6.107231920199501*z^5 - 
         0.9605026929982047*z^6 + 70.0680092366324*delta[1 - z] + 
         39.80445186712228*Log[z] + z*(39.788569380844876 + 
           39.80445186712228*Log[z]) + z^3*(-52.720264317180614 + 
           51.36759868421053*Log[z]) + z^2*(-6.290232558139535 + 
           78.11866235167206*Log[z])) + Nf^2*(9.224931661318639 - 
         7.0486799204295085*(1 - z) - 3.9578559738134205*z^4 + 
         0.21228070175438596*z^5 - 0.01394585726004922*z^6 - 
         4.546622307260785*LQ*delta[1 - z] + 6.189300411522634*Log[z] - 
         3.2263374485596708*Log[z]^2 + 0.4609053497942387*Log[z]^3 + 
         z*(-0.1317962497044851 + 0.13168724279835392*Log[z] - 
           0.06584362139917696*Log[z]^2 + 0.4609053497942387*Log[z]^3) + 
         z^2*(-2.6942028985507247 + 5.159904534606206*Log[z] - 
           3.4705709240729843*Log[z]^2 + 0.9118825100133512*Log[z]^3) + 
         z^3*(0.1328437917222964 + 8.494468085106384*Log[z] - 
           1.112917795844625*Log[z]^2 + 1.137391304347826*Log[z]^3) + 
         Lp*(5.004115226337449 - 5.662551440329218*(1 - z) + 
           2.42960944595822*z^4 - 0.26061493411420206*z^5 + 
           0.025879917184265012*z^6 - 3.292181069958848*LQ*delta[1 - z] + 
           6.320987654320987*Log[z] - 1.1851851851851851*Log[z]^2 + 
           z^3*(-9.195414847161572 + 3.7457507082152977*Log[z] - 
             2.4844315713251266*Log[z]^2) + z^2*(-0.9009640666082384 + 
             7.590030518819939*Log[z] - 2.400728597449909*Log[z]^2) + 
           z*(1.5805160929780753 + 1.5802469135802468*Log[z] - 
             1.1851851851851851*Log[z]^2) - 6.584362139917696*
            plusD[0, 1 - z]) + Lp^2*(2.765432098765432 - 1.9753086419753085*
            (1 - z) - 0.7660944206008584*z^4 + 0.1818448883666275*z^5 - 
           0.028599605522682446*z^6 - 1.9753086419753085*LQ*delta[1 - z] + 
           1.1851851851851851*Log[z] + z*(1.1847117888153877 + 
             1.1851851851851851*Log[z]) + z^3*(-1.56975505857295 + 
             1.5294797687861272*Log[z]) + z^2*(-0.18729372937293728 + 
             2.3259972489683634*Log[z]) - 3.950617283950617*
            plusD[0, 1 - z]) + Lp^3*(0.7901234567901234 - 0.3950617283950617*
            (1 - z) - 0.3950617283950617*LQ*delta[1 - z] - 
           0.7901234567901234*plusD[0, 1 - z]) - 9.09324461452157*
          plusD[0, 1 - z]) + 140.1360184732648*plusD[0, 1 - z] + 
       Nf*(-1.2399879547502906 + 1948.8482194979567*z^4 - 
         148.0077319587629*z^5 + 16.596187175043326*z^6 + 
         13.835559334197875*Log[1 - z] - 10.37037037037037*Log[1 - z]^2 - 
         2.1069958847736627*Log[1 - z]^3 + (1 - z)^3*
          (-181.42060606060605*Log[1 - z] + 0.030571198712791632*
            Log[1 - z]^2 - 9.563451776649746*Log[1 - z]^3) + 
         (1 - z)^2*(-93.93011216566005*Log[1 - z] - 11.489289740698986*
            Log[1 - z]^2 - 0.992553983618764*Log[1 - z]^3) + 
         (1 - z)*(298.5088629939318 - 79.9919571991573*Log[1 - z] - 
           3.5555555555555554*Log[1 - z]^2 + 1.0534979423868314*
            Log[1 - z]^3) - 347.6691361059071*Log[z] + 84.4049305659504*
          Log[z]^2 - 2.1728395061728394*Log[z]^3 - 0.9218106995884774*
          Log[z]^4 + z^3*(-2620.2331491712707 - 1231.1612223393045*Log[z] - 
           928.7927382753404*Log[z]^2 - 107.02746931618937*Log[z]^3 - 
           36.32424812030075*Log[z]^4) + z^2*(1337.3367952522256 - 
           132.5369978858351*Log[z] + 97.90219224283305*Log[z]^2 + 
           25.719326383319967*Log[z]^3 - 3.8915733647613435*Log[z]^4) + 
         z*(-259.1532433094895 + 1.6166317774597019*Log[z] + 
           68.16634608032857*Log[z]^2 - 6.869684499314129*Log[z]^3 + 
           0.6255144032921811*Log[z]^4) + LQ*(-14.748968276883858 - 
           7.374485596707819*(1 - z) - 9.533609958506224*z^4 + 
           2.262948207171315*z^5 - 0.3559011893870082*z^6 + 
           77.12861616470005*delta[1 - z] + 14.748971193415638*Log[z] + 
           z*(14.743085129263989 + 14.748971193415638*Log[z]) + 
           z^3*(-19.534740545294635 + 19.03353057199211*Log[z]) + 
           z^2*(-2.3307560137457046 + 28.94575471698113*Log[z])) + 
         154.2572323294001*plusD[0, 1 - z] + Lp^2*(-118.41531154784617 + 
           4.510849909584087*z^4 - 0.28542094455852157*z^5 + 
           0.2710495963091119*z^6 + 51.98803964359826*delta[1 - z] - 
           7.901234567901234*LQ^2*delta[1 - z] + (1 - z)*(133.2688514351004 - 
             26.864197530864196*Log[1 - z]) + 6.320987654320987*Log[1 - z] - 
           18.888204225352112*(1 - z)^2*Log[1 - z] - 7.520112254443405*
            (1 - z)^3*Log[1 - z] - 28.839506172839506*Log[z] - 
           7.111111111111111*Log[z]^2 + z^2*(-17.02752507581059 - 
             87.0097547380156*Log[z] - 29.136120042872456*Log[z]^2) + 
           z*(-82.08331934992164 - 50.17283950617284*Log[z] - 
             5.925925925925926*Log[z]^2) + z^3*(102.1462962962963 - 
             42.521562245728234*Log[z] - 0.2968236582694414*Log[z]^2) + 
           LQ*(22.12345919434527 - 18.17283950617284*(1 - z) - 6.12875*z^4 + 
             1.4547511312217194*z^5 - 0.22879377431906614*z^6 + 
             71.63922180547078*delta[1 - z] + 9.481481481481481*Log[z] + 
             z*(9.477697611030944 + 9.481481481481481*Log[z]) + 
             z^3*(-12.558047493403693 + 12.235840297121634*Log[z]) + 
             z^2*(-1.4983425414364642 + 18.60798548094374*Log[z]) - 
             31.604938271604937*plusD[0, 1 - z]) + 143.27844361094157*
            plusD[0, 1 - z] - 63.20987654320987*plusD[1, 1 - z]) + 
         Lp*(-158.56429782547485 + 204.8155136268344*z^4 - 
           4.747497219132369*z^5 - 1.1891156462585033*z^6 + 
           48.52217033402505*delta[1 - z] - 7.374485596707819*LQ^2*
            delta[1 - z] - 85.20164609053498*Log[1 - z] - 9.481481481481481*
            Log[1 - z]^2 + (1 - z)^2*(-62.049881235154395*Log[1 - z] - 
             3.433968926553672*Log[1 - z]^2) + (1 - z)*(324.96616539201716 - 
             76.11522633744856*Log[1 - z] + 4.7407407407407405*
              Log[1 - z]^2) + (1 - z)^3*(-26.11946446961895*Log[1 - z] + 
             6.936726272352132*Log[1 - z]^2) - 229.45631617784224*Log[z] + 
           1.9753086419753085*Log[z]^2 + 5.135802469135802*Log[z]^3 + 
           z^3*(1303.9756345177666 - 1135.9900199600797*Log[z] + 
             144.04556962025316*Log[z]^2 - 56.92435424354244*Log[z]^3) + 
           z*(-220.25885404243994 - 109.40906505642423*Log[z] + 
             33.18518518518518*Log[z]^2 + 2.3703703703703702*Log[z]^3) + 
           z^2*(-1139.2943221320972 - 726.6153450051494*Log[z] - 
             73.91250515889394*Log[z]^2 + 17.7369640787949*Log[z]^3) + 
           LQ*(4.213991769547327 - 26.60082304526749*(1 - z) + 
             4.454960091220069*z^4 - 0.31625*z^5 + 0.022906793048973143*z^6 + 
             142.48210842712845*delta[1 - z] + 27.65432098765432*Log[z] - 
             1.1851851851851851*Log[z]^2 + z^3*(-64.48155953635406 + 
               29.692436974789917*Log[z] - 8.662904439428141*Log[z]^2) + 
             z^2*(5.011811023622047 + 56.76051188299817*Log[z] - 
               2.252774352651048*Log[z]^2) + z*(25.283440329218106 + 
               27.65432098765432*Log[z] - 1.1851851851851851*Log[z]^2) - 
             29.497942386831276*plusD[0, 1 - z]) + 284.9642168542569*
            plusD[0, 1 - z] - 58.99588477366255*plusD[1, 1 - z]) + 
         Lp^3*(-35.55555555555556 - 3.833376057421174*z^4 + 
           1.071835803876853*z^5 - 0.22572815533980584*z^6 + 
           15.596411893079479*delta[1 - z] - 2.3703703703703702*LQ^2*
            delta[1 - z] + (1 - z)*(27.25925925925926 - 9.481481481481481*
              Log[1 - z]) + 18.962962962962962*Log[1 - z] + 
           0.030855539971949508*(1 - z)^2*Log[1 - z] + 0.32322175732217573*
            (1 - z)^3*Log[1 - z] + 2.3703703703703702*Log[z] + 
           z*(9.83437369954224 + 2.3703703703703702*Log[z]) + 
           z^3*(-5.408596837944664 + 6.507438016528925*Log[z]) + 
           z^2*(-1.4385113268608414 + 9.348540145985401*Log[z]) + 
           LQ*(9.481481481481481 - 4.7407407407407405*(1 - z) + 
             13.037037037037036*delta[1 - z] - 9.481481481481481*
              plusD[0, 1 - z]) + 26.074074074074073*plusD[0, 1 - z] - 
           18.962962962962962*plusD[1, 1 - z])) + 
       Lp*(-2219.384557835526 - 72933.3110504775*z^4 + 3538.4933481152993*
          z^5 - 247.203738317757*z^6 + 130.95139777689997*delta[1 - z] - 
         19.90222593356114*LQ^2*delta[1 - z] + 2024.6182790689056*
          Log[1 - z] + 274.962962962963*Log[1 - z]^2 - 37.925925925925924*
          Log[1 - z]^3 + (1 - z)^2*(599.0992779783394*Log[1 - z] + 
           3.3397412199630314*Log[1 - z]^2 - 12.145747316267547*
            Log[1 - z]^3) + (1 - z)*(-95.41679940503445 - 171.53856111140954*
            Log[1 - z] - 424.2962962962963*Log[1 - z]^2 + 18.962962962962962*
            Log[1 - z]^3) + (1 - z)^3*(732.510395010395*Log[1 - z] - 
           110.33152173913044*Log[1 - z]^2 + 24.53227771010962*
            Log[1 - z]^3) + 1421.147821170629*Log[z] + 484.918775718669*
          Log[z]^2 - 64.19753086419753*Log[z]^3 - 7.506172839506172*
          Log[z]^4 + z^2*(-534710.3769716088 - 196962.03104575165*Log[z] - 
           28806.624797406806*Log[z]^2 - 2577.417844522968*Log[z]^3 - 
           120.8115157480315*Log[z]^4) + z*(2834.8500587317776 + 
           533.193280034734*Log[z] - 498.669554845295*Log[z]^2 - 
           61.23456790123457*Log[z]^3 - 1.6296296296296295*Log[z]^4) + 
         z^3*(601691.6813768755 - 267957.4518147685*Log[z] + 
           128778.49646504321*Log[z]^2 - 8763.158075601375*Log[z]^3 + 
           3329.333734939759*Log[z]^4) + LQ*(646.2328286928957 + 
           451.6941176470588*z^4 - 28.19402985074627*z^5 + 
           0.9270216962524654*z^6 - 423.2557719628244*delta[1 - z] + 
           59.25925925925926*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 + 
           (1 - z)^2*(-43.77212020033389*Log[1 - z] - 6.663705583756345*
              Log[1 - z]^2) + (1 - z)^3*(-33.84894613583138*Log[1 - z] + 
             7.840234211626934*Log[1 - z]^2) + (1 - z)*(-40.045682742531085 - 
             125.62962962962963*Log[1 - z] + 9.481481481481481*
              Log[1 - z]^2) - 275.66568639733055*Log[z] - 65.77777777777777*
            Log[z]^2 + 17.382716049382715*Log[z]^3 + 
           z^3*(1717.89164305949 - 1891.5950032873109*Log[z] + 
             214.7346241457859*Log[z]^2 - 94.65631262525051*Log[z]^3) + 
           z*(-109.30324308104161 - 97.88790861955272*Log[z] + 
             85.92592592592592*Log[z]^2 + 10.271604938271604*Log[z]^3) + 
           z^2*(-1839.4042476601871 - 771.7848872638635*Log[z] - 
             61.65270684371808*Log[z]^2 + 64.63716608594657*Log[z]^3) - 
           79.60890373424456*plusD[0, 1 - z]) - 846.5115439256488*
          plusD[0, 1 - z] - 159.21780746848913*plusD[1, 1 - z]) + 
       Lp^2*(1131.5742898028143 + 1853.8144290123457*z^4 - 
         240.1529255319149*z^5 + 33.285163776493256*z^6 - 
         583.1683504529062*delta[1 - z] + 115.84119852123166*Log[1 - z] - 
         303.4074074074074*Log[1 - z]^2 + (1 - z)^2*
          (472.7845982142857*Log[1 - z] - 100.41770401106501*Log[1 - z]^2) + 
         (1 - z)^3*(48.22836694860117*Log[1 - z] - 71.76712678936606*
            Log[1 - z]^2) + (1 - z)*(-1709.7000566198103 + 
           352.1534748134583*Log[1 - z] + 37.925925925925924*Log[1 - z]^2) + 
         10.20694502027468*Log[z] + 131.55555555555554*Log[z]^2 + 
         6.320987654320987*Log[z]^3 + z^3*(-599.7595846645368 - 
           2882.9763651181743*Log[z] + 20.417419884963024*Log[z]^2 - 
           185.7621107266436*Log[z]^3) + z*(621.5673246919251 + 
           503.8109955143279*Log[z] + 130.96296296296296*Log[z]^2 + 
           4.7407407407407405*Log[z]^3) + z^2*(-1354.1809090909092 - 
           159.1681715575621*Log[z] + 613.595059076262*Log[z]^2 + 
           49.20003030762237*Log[z]^3) + LQ^2*(-18.962959129298014 - 
           9.481481481481481*(1 - z) - 12.2575*z^4 + 2.9095045500505563*z^5 - 
           0.45758661887694146*z^6 + 88.63096129595715*delta[1 - z] + 
           18.962962962962962*Log[z] + z*(18.955396825396825 + 
             18.962962962962962*Log[z]) + z^3*(-25.116094986807386 + 
             24.471681415929204*Log[z]) + z^2*(-2.9966850828729283 + 
             37.21597096188748*Log[z])) - 1003.2054306916465*
          plusD[0, 1 - z] + LQ*(-128.65156645883283 + 292.2248855548773*
            (1 - z) + 14.062528735632183*z^4 - 1.3077601410934745*z^5 + 
           1.1508515815085159*z^6 - 501.60271534582324*delta[1 - z] - 
           227.55555555555554*Log[1 - z] - 75.55817610062893*(1 - z)^2*
            Log[1 - z] - 30.14486921529175*(1 - z)^3*Log[1 - z] - 
           137.4814814814815*Log[z] - 28.444444444444443*Log[z]^2 + 
           z^2*(-82.36989032901296 - 478.7082251082251*Log[z] - 
             116.8951111111111*Log[z]^2) + z*(-454.8211705234646 - 
             241.77777777777777*Log[z] - 23.703703703703702*Log[z]^2) + 
           z^3*(553.4131627056673 - 239.32962447844227*Log[z] + 
             14.715962441314554*Log[z]^2) + 354.5238451838286*
            plusD[0, 1 - z]) + 709.0476903676572*plusD[1, 1 - z]) + 
       Lp^3*(285.12230036241056 + 10.93868349864743*z^4 - 
         3.41112828438949*z^5 + 0.8800328677074774*z^6 - 
         318.1262909931163*delta[1 - z] - 3.1604938271604937*LQ^3*
          delta[1 - z] - 388.74074074074076*Log[1 - z] + 
         75.85185185185185*Log[1 - z]^2 + (1 - z)*(-368.33040181039814 + 
           270.22222222222223*Log[1 - z] - 37.925925925925924*Log[1 - z]^2) + 
         (1 - z)^3*(-8.019616584930896*Log[1 - z] - 1.1469147894221352*
            Log[1 - z]^2) + (1 - z)^2*(-24.295550847457626*Log[1 - z] + 
           0.09271284271284272*Log[1 - z]^2) - 48.592592592592595*Log[z] - 
         1.5802469135802468*Log[z]^2 + z^2*(-27.84915254237288 - 
           223.07951987996998*Log[z] - 13.43981170141224*Log[z]^2) + 
         z*(-270.51685775840167 - 48.592592592592595*Log[z] - 
           1.5802469135802468*Log[z]^2) + z^3*(251.62038404726735 - 
           140.35984095427435*Log[z] + 23.44730941704036*Log[z]^2) + 
         LQ^2*(18.962962962962962 - 9.481481481481481*(1 - z) + 
           39.111111111111114*delta[1 - z] - 18.962962962962962*
            plusD[0, 1 - z]) - 90.33981596647529*plusD[0, 1 - z] + 
         LQ*(-194.3703678756218 - 15.333502280790674*z^4 + 
           4.2873417721518985*z^5 - 0.9029082774049217*z^6 - 
           45.16990798323764*delta[1 - z] + (1 - z)*(135.11111111111111 - 
             37.925925925925924*Log[1 - z]) + 75.85185185185185*Log[1 - z] + 
           0.12342342342342343*(1 - z)^2*Log[1 - z] + 1.2928909952606635*
            (1 - z)^3*Log[1 - z] + 9.481481481481481*Log[z] + 
           z*(39.337498320569665 + 9.481481481481481*Log[z]) + 
           z^3*(-21.634389140271495 + 26.02974983096687*Log[z]) + 
           z^2*(-5.754042553191489 + 37.39416445623342*Log[z]) + 
           156.44444444444446*plusD[0, 1 - z] - 75.85185185185185*
            plusD[1, 1 - z]) + 312.8888888888889*plusD[1, 1 - z] - 
         75.85185185185185*plusD[2, 1 - z]))
 
dFragLarinN["+"] = 0. + delta[1 - z] + as*(-5.333333333333334 - 
       2.6666666666666665*(1 - z) - 3.447421299397187*z^4 + 
       0.818297331639136*z^5 - 0.12869565217391304*z^6 + 
       5.333333333333333*Log[z] + z*(5.331204379562044 + 
         5.333333333333333*Log[z]) + z^3*(-7.063901345291479 + 
         6.882659713168188*Log[z]) + z^2*(-0.8428184281842819 + 
         10.466990965948575*Log[z]) + Lp*(5.333333333333333 - 
         2.6666666666666665*(1 - z) - 2.6666666666666665*LQ*delta[1 - z] - 
         5.333333333333333*plusD[0, 1 - z])) + 
     as^2*(-148.7937021548222 + 343.99841017488075*z^4 - 
       25.12776025236593*z^5 + 1.6931179775280898*z^6 + 
       7.463334725085424*LQ*delta[1 - z] - 22.22222222222222*Log[1 - z] + 
       7.111111111111111*Log[1 - z]^2 + (1 - z)*(38.123740122681 + 
         47.111111111111114*Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
       (1 - z)^3*(14.068003487358325*Log[1 - z] - 1.2593457943925233*
          Log[1 - z]^2) + (1 - z)^2*(15.432915921288014*Log[1 - z] + 
         2.4101583833970506*Log[1 - z]^2) + 43.12363364925329*Log[z] + 
       28.22222222222222*Log[z]^2 - 3.8518518518518516*Log[z]^3 + 
       z^3*(236.19297760575063 - 592.1468624833111*Log[z] - 
         40.265966046887634*Log[z]^2 - 53.35228539576366*Log[z]^3) + 
       z^2*(-531.7013888888889 - 289.7932715748415*Log[z] - 
         25.19384793964016*Log[z]^2 - 21.546021840873635*Log[z]^3) + 
       z*(-43.33007916196715 - 23.543033017413364*Log[z] - 
         37.55555555555556*Log[z]^2 - 6.518518518518518*Log[z]^3) + 
       Lp*(9.841992420917798 - 61.68105493042838*(1 - z) - 
         84.61176760216642*z^4 + 15.52662721893491*z^5 - 
         2.5011857707509884*z^6 + 85.33333333333333*Log[1 - z] + 
         28.387809187279153*(1 - z)^2*Log[1 - z] + 12.015098722415795*
          (1 - z)^3*Log[1 - z] + LQ*(14.222219384642447 + 7.111111111111111*
            (1 - z) + 9.193124368048533*z^4 - 2.182126696832579*z^5 + 
           0.3431899641577061*z^6 - 33.23661048598394*delta[1 - z] + 
           z^2*(2.247513812154696 - 27.91197691197691*Log[z]) + 
           z^3*(18.8370720188902 - 18.35376044568245*Log[z]) + 
           z*(-14.216548067531741 - 14.222222222222221*Log[z]) - 
           14.222222222222221*Log[z]) + 18.666666666666668*Log[z] + 
         8.88888888888889*Log[z]^2 + z*(136.1402634629591 + 
           64.88888888888889*Log[z] + 10.666666666666666*Log[z]^2) + 
         z^3*(-79.00747065101388 + 119.77864077669904*Log[z] + 
           18.251376146788992*Log[z]^2) + z^2*(33.75142857142857 + 
           105.86639260020554*Log[z] + 39.96636085626911*Log[z]^2) - 
         66.47322097196788*plusD[0, 1 - z]) + 14.926669450170849*
        plusD[0, 1 - z] + Nf*(-1.9753086419753094 + 4.246913580246914*
          (1 - z) - 1.1642728904847397*z^4 + 0.10468594217347957*z^5 - 
         0.009333333333333334*z^6 + 2.765432098765432*LQ*delta[1 - z] - 
         4.444444444444445*Log[z] + 0.4444444444444444*Log[z]^2 + 
         z*(-3.5555601811378006 - 4.444444444444445*Log[z] + 
           0.4444444444444444*Log[z]^2) + z^2*(-0.4012345679012346 - 
           8.9925705794948*Log[z] + 0.8817787418655098*Log[z]^2) + 
         z^3*(10.359047619047619 - 4.647992530345472*Log[z] + 
           1.703971119133574*Log[z]^2) + 5.530864197530864*plusD[0, 1 - z] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - z) + 
           0.8888888888888888*LQ*delta[1 - z] + 1.7777777777777777*
            plusD[0, 1 - z]) + Lp*(-4.148148148148148 + 2.962962962962963*
            (1 - z) + 1.1491395793499044*z^4 - 0.2727666955767563*z^5 + 
           0.042899408284023666*z^6 + 2.962962962962963*LQ*delta[1 - z] + 
           z^2*(0.2809394760614273 - 3.488997555012225*Log[z]) + 
           z^3*(2.354634831460674 - 2.2942206654991244*Log[z]) + 
           z*(-1.7770676832230814 - 1.7777777777777777*Log[z]) - 
           1.7777777777777777*Log[z] + 5.925925925925926*plusD[0, 1 - z])) + 
       Lp^2*(43.55555555555556 + 5.750064020486556*z^4 - 
         1.6077537058152793*z^5 + 0.33859095688748686*z^6 - 
         23.39461783961922*delta[1 - z] + 3.5555555555555554*LQ^2*
          delta[1 - z] - 28.444444444444443*Log[1 - z] - 
         0.04628330995792426*(1 - z)^2*Log[1 - z] - 0.48483316481294236*
          (1 - z)^3*Log[1 - z] + (1 - z)*(-36. + 14.222222222222221*
            Log[1 - z]) + z^2*(2.157766990291262 - 14.022810890360558*
            Log[z]) + z^3*(8.11289513296538 - 9.761156505342552*Log[z]) + 
         z*(-14.751562499999999 - 3.5555555555555554*Log[z]) - 
         3.5555555555555554*Log[z] - 29.333333333333332*plusD[0, 1 - z] + 
         LQ*(-14.222222222222221 + 7.111111111111111*(1 - z) - 
           14.666666666666666*delta[1 - z] + 14.222222222222221*
            plusD[0, 1 - z]) + 28.444444444444443*plusD[1, 1 - z])) + 
     as^3*(-332.65260693554865 - 77460.71386212009*z^4 - 
       1778.4054529463501*z^5 + 416.33309196234615*z^6 - 
       1826.4238654429887*Log[1 - z] + 5.090371407762163*Log[1 - z]^2 + 
       34.76543209876543*Log[1 - z]^3 + (1 - z)^3*
        (-4925.669119192768*Log[1 - z] - 124.12518853695325*Log[1 - z]^2 - 
         318.06261343012704*Log[1 - z]^3) + (1 - z)*(-1028.8585857202124 + 
         1380.0971490821125*Log[1 - z] + 32.86256955180806*Log[1 - z]^2 - 
         42.666666666666664*Log[1 - z]^3) + (1 - z)^2*
        (-1631.292407108239*Log[1 - z] - 246.5267791636097*Log[1 - z]^2 + 
         3.3666044776119404*Log[1 - z]^3) + 1527.4067171672991*Log[z] - 
       152.65501343155967*Log[z]^2 - 235.7816599446266*Log[z]^3 + 
       35.96707818930041*Log[z]^4 - 12.138271604938272*Log[z]^5 + 
       z^2*(36511.5577746077 - 147492.83608815426*Log[z] - 
         60143.40347826087*Log[z]^2 - 8671.957901159243*Log[z]^3 - 
         648.5179661016949*Log[z]^4 - 32.91007751937985*Log[z]^5) + 
       z*(-44.38188743107003 + 2525.0171721729093*Log[z] - 
         1245.3536490542747*Log[z]^2 + 153.32837444750714*Log[z]^3 - 
         45.45679012345679*Log[z]^4 - 7.42716049382716*Log[z]^5) + 
       z^3*(40418.185171385994 + 265444.045021645*Log[z] - 
         67779.61901983664*Log[z]^2 + 45566.940104166664*Log[z]^3 - 
         1920.3121577217962*Log[z]^4 + 1155.8703374777974*Log[z]^5) + 
       LQ*(-39.80444567746696 - 19.90222593356114*(1 - z) - 
         25.72926267281106*z^4 + 6.107231920199501*z^5 - 
         0.9605026929982047*z^6 + 70.0680092366324*delta[1 - z] + 
         39.80445186712228*Log[z] + z*(39.788569380844876 + 
           39.80445186712228*Log[z]) + z^3*(-52.720264317180614 + 
           51.36759868421053*Log[z]) + z^2*(-6.290232558139535 + 
           78.11866235167206*Log[z])) + Nf^2*(9.224931661318639 - 
         7.0486799204295085*(1 - z) - 3.9578559738134205*z^4 + 
         0.21228070175438596*z^5 - 0.01394585726004922*z^6 - 
         4.546622307260785*LQ*delta[1 - z] + 6.189300411522634*Log[z] - 
         3.2263374485596708*Log[z]^2 + 0.4609053497942387*Log[z]^3 + 
         z*(-0.1317962497044851 + 0.13168724279835392*Log[z] - 
           0.06584362139917696*Log[z]^2 + 0.4609053497942387*Log[z]^3) + 
         z^2*(-2.6942028985507247 + 5.159904534606206*Log[z] - 
           3.4705709240729843*Log[z]^2 + 0.9118825100133512*Log[z]^3) + 
         z^3*(0.1328437917222964 + 8.494468085106384*Log[z] - 
           1.112917795844625*Log[z]^2 + 1.137391304347826*Log[z]^3) + 
         Lp*(5.004115226337449 - 5.662551440329218*(1 - z) + 
           2.42960944595822*z^4 - 0.26061493411420206*z^5 + 
           0.025879917184265012*z^6 - 3.292181069958848*LQ*delta[1 - z] + 
           6.320987654320987*Log[z] - 1.1851851851851851*Log[z]^2 + 
           z^3*(-9.195414847161572 + 3.7457507082152977*Log[z] - 
             2.4844315713251266*Log[z]^2) + z^2*(-0.9009640666082384 + 
             7.590030518819939*Log[z] - 2.400728597449909*Log[z]^2) + 
           z*(1.5805160929780753 + 1.5802469135802468*Log[z] - 
             1.1851851851851851*Log[z]^2) - 6.584362139917696*
            plusD[0, 1 - z]) + Lp^2*(2.765432098765432 - 1.9753086419753085*
            (1 - z) - 0.7660944206008584*z^4 + 0.1818448883666275*z^5 - 
           0.028599605522682446*z^6 - 1.9753086419753085*LQ*delta[1 - z] + 
           1.1851851851851851*Log[z] + z*(1.1847117888153877 + 
             1.1851851851851851*Log[z]) + z^3*(-1.56975505857295 + 
             1.5294797687861272*Log[z]) + z^2*(-0.18729372937293728 + 
             2.3259972489683634*Log[z]) - 3.950617283950617*
            plusD[0, 1 - z]) + Lp^3*(0.7901234567901234 - 0.3950617283950617*
            (1 - z) - 0.3950617283950617*LQ*delta[1 - z] - 
           0.7901234567901234*plusD[0, 1 - z]) - 9.09324461452157*
          plusD[0, 1 - z]) + 140.1360184732648*plusD[0, 1 - z] + 
       Nf*(-44.46801142866025 - 1344.658371040724*z^4 + 127.65873959571938*
          z^5 - 15.39381153305204*z^6 + 13.835559334197875*Log[1 - z] - 
         10.37037037037037*Log[1 - z]^2 - 2.1069958847736627*Log[1 - z]^3 + 
         (1 - z)^2*(8.737889847378899*Log[1 - z] + 1.563892145369285*
            Log[1 - z]^2 - 0.3865336658354115*Log[1 - z]^3) + 
         (1 - z)*(299.694048179117 - 77.62158682878692*Log[1 - z] - 
           3.5555555555555554*Log[1 - z]^2 + 1.0534979423868314*
            Log[1 - z]^3) + (1 - z)^3*(164.1848275862069*Log[1 - z] + 
           2.323430114787306*Log[1 - z]^2 + 12.083650190114069*
            Log[1 - z]^3) - 354.4714756814823*Log[z] + 84.75893867292116*
          Log[z]^2 - 3.4458161865569275*Log[z]^3 + 0.6255144032921811*
          Log[z]^4 + z^3*(-1245.4040995607613 + 2570.8515228426395*Log[z] + 
           41.136863136863134*Log[z]^2 + 170.92627206645898*Log[z]^3 - 
           3.0100719424460434*Log[z]^4) + z*(265.4645227215364 - 
           27.102241328733555*Log[z] + 88.0921733643043*Log[z]^2 - 
           2.567901234567901*Log[z]^3 - 0.9218106995884774*Log[z]^4) + 
         z^2*(2530.948118006104 + 1052.2748138957816*Log[z] + 
           295.07000864304234*Log[z]^2 + 35.361666666666665*Log[z]^3 - 
           0.05320033250207814*Log[z]^4) + LQ*(-14.748968276883858 - 
           7.374485596707819*(1 - z) - 9.533609958506224*z^4 + 
           2.262948207171315*z^5 - 0.3559011893870082*z^6 + 
           77.12861616470005*delta[1 - z] + 14.748971193415638*Log[z] + 
           z*(14.743085129263989 + 14.748971193415638*Log[z]) + 
           z^3*(-19.534740545294635 + 19.03353057199211*Log[z]) + 
           z^2*(-2.3307560137457046 + 28.94575471698113*Log[z])) + 
         154.2572323294001*plusD[0, 1 - z] + Lp^2*(-117.5736737803753 + 
           56.171480144404335*z^4 - 10.3609443777511*z^5 + 
           1.671415004748338*z^6 + 51.98803964359826*delta[1 - z] - 
           7.901234567901234*LQ^2*delta[1 - z] + (1 - z)*(133.2688514351004 - 
             26.864197530864196*Log[1 - z]) + 6.320987654320987*Log[1 - z] - 
           18.925524222704265*(1 - z)^2*Log[1 - z] - 8.013891903624918*
            (1 - z)^3*Log[1 - z] - 26.469135802469136*Log[z] - 
           5.925925925925926*Log[z]^2 + z^2*(-23.347627737226276 - 
             78.33607907742999*Log[z] - 26.665060240963854*Log[z]^2) + 
           z^3*(61.27080745341615 - 83.96375266524521*Log[z] - 
             11.223328591749645*Log[z]^2) + z*(-78.71483755655814 - 
             52.54320987654321*Log[z] - 7.111111111111111*Log[z]^2) + 
           LQ*(22.12345919434527 - 18.17283950617284*(1 - z) - 6.12875*z^4 + 
             1.4547511312217194*z^5 - 0.22879377431906614*z^6 + 
             71.63922180547078*delta[1 - z] + 9.481481481481481*Log[z] + 
             z*(9.477697611030944 + 9.481481481481481*Log[z]) + 
             z^3*(-12.558047493403693 + 12.235840297121634*Log[z]) + 
             z^2*(-1.4983425414364642 + 18.60798548094374*Log[z]) - 
             31.604938271604937*plusD[0, 1 - z]) + 143.27844361094157*
            plusD[0, 1 - z] - 63.20987654320987*plusD[1, 1 - z]) + 
         Lp*(-169.1394248331169 - 437.47359307359307*z^4 + 
           22.499190938511326*z^5 - 0.21712997746055598*z^6 + 
           48.52217033402505*delta[1 - z] - 7.374485596707819*LQ^2*
            delta[1 - z] - 85.20164609053498*Log[1 - z] - 9.481481481481481*
            Log[1 - z]^2 + (1 - z)^2*(-58.994359387590656*Log[1 - z] - 
             3.1606583072100314*Log[1 - z]^2) + (1 - z)^3*
            (-31.59825327510917*Log[1 - z] + 1.3837876614060258*
              Log[1 - z]^2) + (1 - z)*(324.96616539201716 - 76.11522633744856*
              Log[1 - z] + 4.7407407407407405*Log[1 - z]^2) - 
           231.87820085889334*Log[z] + 2.3703703703703702*Log[z]^3 + 
           z*(-196.27749290849115 - 125.95014333833606*Log[z] + 
             32.79012345679013*Log[z]^2 + 5.135802469135802*Log[z]^3) + 
           z^2*(973.9519136408244 + 81.8570268074736*Log[z] + 
             25.527877697841728*Log[z]^2 + 16.87749546279492*Log[z]^3) + 
           z^3*(-208.60640495867767 + 788.8656488549618*Log[z] + 
             30.00301431801055*Log[z]^2 + 85.18775933609959*Log[z]^3) + 
           LQ*(4.213991769547327 - 26.60082304526749*(1 - z) + 
             4.454960091220069*z^4 - 0.31625*z^5 + 0.022906793048973143*z^6 + 
             142.48210842712845*delta[1 - z] + 27.65432098765432*Log[z] - 
             1.1851851851851851*Log[z]^2 + z^3*(-64.48155953635406 + 
               29.692436974789917*Log[z] - 8.662904439428141*Log[z]^2) + 
             z^2*(5.011811023622047 + 56.76051188299817*Log[z] - 
               2.252774352651048*Log[z]^2) + z*(25.283440329218106 + 
               27.65432098765432*Log[z] - 1.1851851851851851*Log[z]^2) - 
             29.497942386831276*plusD[0, 1 - z]) + 284.9642168542569*
            plusD[0, 1 - z] - 58.99588477366255*plusD[1, 1 - z]) + 
         Lp^3*(-35.55555555555556 - 3.833376057421174*z^4 + 
           1.071835803876853*z^5 - 0.22572815533980584*z^6 + 
           15.596411893079479*delta[1 - z] - 2.3703703703703702*LQ^2*
            delta[1 - z] + (1 - z)*(27.25925925925926 - 9.481481481481481*
              Log[1 - z]) + 18.962962962962962*Log[1 - z] + 
           0.030855539971949508*(1 - z)^2*Log[1 - z] + 0.32322175732217573*
            (1 - z)^3*Log[1 - z] + 2.3703703703703702*Log[z] + 
           z*(9.83437369954224 + 2.3703703703703702*Log[z]) + 
           z^3*(-5.408596837944664 + 6.507438016528925*Log[z]) + 
           z^2*(-1.4385113268608414 + 9.348540145985401*Log[z]) + 
           LQ*(9.481481481481481 - 4.7407407407407405*(1 - z) + 
             13.037037037037036*delta[1 - z] - 9.481481481481481*
              plusD[0, 1 - z]) + 26.074074074074073*plusD[0, 1 - z] - 
           18.962962962962962*plusD[1, 1 - z])) + 
       Lp*(-1897.3094215146973 + 73957.25158946413*z^4 - 
         3692.984591679507*z^5 + 268.6192513368984*z^6 + 
         130.95139777689997*delta[1 - z] - 19.90222593356114*LQ^2*
          delta[1 - z] + 2024.6182790689056*Log[1 - z] + 
         274.962962962963*Log[1 - z]^2 - 37.925925925925924*Log[1 - z]^3 + 
         (1 - z)^3*(42.82274509803921*Log[1 - z] - 208.23116883116884*
            Log[1 - z]^2 - 17.95926680244399*Log[1 - z]^3) + 
         (1 - z)^2*(499.4466273739358*Log[1 - z] - 7.505448449287511*
            Log[1 - z]^2 - 12.549104983067247*Log[1 - z]^3) + 
         (1 - z)*(-109.63902162725617 - 157.31633888918736*Log[1 - z] - 
           424.2962962962963*Log[1 - z]^2 + 18.962962962962962*
            Log[1 - z]^3) + 1480.8277092341868*Log[z] + 
         456.5897044139642*Log[z]^2 + 1.9753086419753085*Log[z]^3 - 
         1.6296296296296295*Log[z]^4 + z^3*(-529503.5090634441 + 
           220985.45110410094*Log[z] - 114232.87658592849*Log[z]^2 + 
           5948.955311973019*Log[z]^3 - 3008.9893676552883*Log[z]^4) + 
         z*(1940.66056134473 + 1335.8478812723413*Log[z] - 
           298.4886316887384*Log[z]^2 - 138.46913580246914*Log[z]^3 - 
           7.506172839506172*Log[z]^4) + z^2*(456882.0201401051 + 
           170027.89800613496*Log[z] + 25734.57540106952*Log[z]^2 + 
           1540.3093179634966*Log[z]^3 + 14.262626262626263*Log[z]^4) + 
         LQ*(613.8495825411885 - 958.7639311043566*z^4 + 70.3949494949495*
            z^5 - 4.867729831144465*z^6 - 423.2557719628244*delta[1 - z] + 
           59.25925925925926*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 + 
           (1 - z)^2*(-41.262374245472834*Log[1 - z] - 6.436661698956781*
              Log[1 - z]^2) + (1 - z)^3*(-37.28560063643596*Log[1 - z] + 
             3.5636531365313653*Log[1 - z]^2) + (1 - z)*(-32.93457163142 - 
             125.62962962962963*Log[1 - z] + 9.481481481481481*
              Log[1 - z]^2) - 292.25827898992304*Log[z] - 75.25925925925925*
            Log[z]^2 + 10.271604938271604*Log[z]^3 + 
           z*(-61.594551029945364 - 114.48050121214533*Log[z] + 
             100.14814814814815*Log[z]^2 + 17.382716049382715*Log[z]^3) + 
           z^2*(1386.7730158730158 + 406.13578274760386*Log[z] + 
             65.4622531939605*Log[z]^2 + 57.36776212832551*Log[z]^3) + 
           z^3*(-205.947245017585 + 1418.780284043442*Log[z] + 
             157.01350621285792*Log[z]^2 + 145.37790157845868*Log[z]^3) - 
           79.60890373424456*plusD[0, 1 - z]) - 846.5115439256488*
          plusD[0, 1 - z] - 159.21780746848913*plusD[1, 1 - z]) + 
       Lp^2*(1149.8101852525842 - 1343.539465101109*z^4 + 
         230.5098445595855*z^5 - 30.68104426787741*z^6 - 
         583.1683504529062*delta[1 - z] + 115.84119852123166*Log[1 - z] - 
         303.4074074074074*Log[1 - z]^2 + (1 - z)^2*
          (451.3469565217391*Log[1 - z] - 102.31228861330327*Log[1 - z]^2) + 
         (1 - z)^3*(96.51313969571231*Log[1 - z] - 30.206008583690988*
            Log[1 - z]^2) + (1 - z)*(-1709.7000566198103 + 
           352.1534748134583*Log[1 - z] + 37.925925925925924*Log[1 - z]^2) - 
         20.040856337523923*Log[z] + 102.51851851851852*Log[z]^2 + 
         4.7407407407407405*Log[z]^3 + z^3*(3073.384164222874 - 
           913.499728113105*Log[z] + 1076.2104677060133*Log[z]^2 - 
           95.48635409377187*Log[z]^3) + z*(457.09189354579655 + 
           496.13287094620057*Log[z] + 160.*Log[z]^2 + 6.320987654320987*
            Log[z]^3) + z^2*(-2090.4277879341867 - 653.2932138284251*Log[z] + 
           449.6060279870829*Log[z]^2 + 38.26481715006305*Log[z]^3) + 
         LQ^2*(-18.962959129298014 - 9.481481481481481*(1 - z) - 
           12.2575*z^4 + 2.9095045500505563*z^5 - 0.45758661887694146*z^6 + 
           88.63096129595715*delta[1 - z] + 18.962962962962962*Log[z] + 
           z*(18.955396825396825 + 18.962962962962962*Log[z]) + 
           z^3*(-25.116094986807386 + 24.471681415929204*Log[z]) + 
           z^2*(-2.9966850828729283 + 37.21597096188748*Log[z])) - 
         1003.2054306916465*plusD[0, 1 - z] + LQ*(-125.28501538894935 + 
           292.2248855548773*(1 - z) + 220.70504731861197*z^4 - 
           41.6098535286285*z^5 + 6.752317880794702*z^6 - 501.60271534582324*
            delta[1 - z] - 227.55555555555554*Log[1 - z] - 
           75.70746268656717*(1 - z)^2*Log[1 - z] - 32.1199821587868*
            (1 - z)^3*Log[1 - z] - 128.*Log[z] - 23.703703703703702*
            Log[z]^2 + z^2*(-107.65030262273034 - 444.01352366641623*Log[z] - 
             107.01086598617056*Log[z]^2) + z^3*(389.91120507399575 - 
             405.0983870967742*Log[z] - 28.990055248618784*Log[z]^2) + 
           z*(-441.3472429572576 - 251.25925925925927*Log[z] - 
             28.444444444444443*Log[z]^2) + 354.5238451838286*
            plusD[0, 1 - z]) + 709.0476903676572*plusD[1, 1 - z]) + 
       Lp^3*(285.12230036241056 + 10.93868349864743*z^4 - 
         3.41112828438949*z^5 + 0.8800328677074774*z^6 - 
         318.1262909931163*delta[1 - z] - 3.1604938271604937*LQ^3*
          delta[1 - z] - 388.74074074074076*Log[1 - z] + 
         75.85185185185185*Log[1 - z]^2 + (1 - z)*(-368.33040181039814 + 
           270.22222222222223*Log[1 - z] - 37.925925925925924*Log[1 - z]^2) + 
         (1 - z)^3*(-8.019616584930896*Log[1 - z] - 1.1469147894221352*
            Log[1 - z]^2) + (1 - z)^2*(-24.295550847457626*Log[1 - z] + 
           0.09271284271284272*Log[1 - z]^2) - 48.592592592592595*Log[z] - 
         1.5802469135802468*Log[z]^2 + z^2*(-27.84915254237288 - 
           223.07951987996998*Log[z] - 13.43981170141224*Log[z]^2) + 
         z*(-270.51685775840167 - 48.592592592592595*Log[z] - 
           1.5802469135802468*Log[z]^2) + z^3*(251.62038404726735 - 
           140.35984095427435*Log[z] + 23.44730941704036*Log[z]^2) + 
         LQ^2*(18.962962962962962 - 9.481481481481481*(1 - z) + 
           39.111111111111114*delta[1 - z] - 18.962962962962962*
            plusD[0, 1 - z]) - 90.33981596647529*plusD[0, 1 - z] + 
         LQ*(-194.3703678756218 - 15.333502280790674*z^4 + 
           4.2873417721518985*z^5 - 0.9029082774049217*z^6 - 
           45.16990798323764*delta[1 - z] + (1 - z)*(135.11111111111111 - 
             37.925925925925924*Log[1 - z]) + 75.85185185185185*Log[1 - z] + 
           0.12342342342342343*(1 - z)^2*Log[1 - z] + 1.2928909952606635*
            (1 - z)^3*Log[1 - z] + 9.481481481481481*Log[z] + 
           z*(39.337498320569665 + 9.481481481481481*Log[z]) + 
           z^3*(-21.634389140271495 + 26.02974983096687*Log[z]) + 
           z^2*(-5.754042553191489 + 37.39416445623342*Log[z]) + 
           156.44444444444446*plusD[0, 1 - z] - 75.85185185185185*
            plusD[1, 1 - z]) + 312.8888888888889*plusD[1, 1 - z] - 
         75.85185185185185*plusD[2, 1 - z]))
 
dFragLarinN["dabc2"] = 0. + as^3*Nf*(-950.5484315432399 + 
       597.4865366759517*z^4 - 12.828711256117455*z^5 + 
       0.20896551724137932*z^6 + (1 - z)*(34.945368941293154 - 
         0.7744867914814151*Log[1 - z] - 0.42943427214289276*Log[1 - z]^2) + 
       (1 - z)^2*(-9.311475409836065*Log[1 - z] + 0.022457067371202115*
          Log[1 - z]^2) + (1 - z)^3*(-0.7592105263157894*Log[1 - z] + 
         0.4005006257822278*Log[1 - z]^2) - 599.6631308484705*Log[z] - 
       255.87863262083522*Log[z]^2 - 82.85593818198474*Log[z]^3 + 
       z^3*(-368.1507936507937 - 1047.63416988417*Log[z] + 
         1.4426450742240216*Log[z]^2 - 169.58716475095787*Log[z]^3 - 
         1.5861148197596795*Log[z]^4 - 3.7616822429906542*Log[z]^5) + 
       z^2*(-334.6159718144451 + 166.9791469194313*Log[z] + 
         139.7806146572104*Log[z]^2 + 10.483976992604767*Log[z]^3 + 
         1.198165137614679*Log[z]^4 + 0.033203125*Log[z]^5) + 
       z*(1068.4484087395317 - 141.50223279967383*Log[z] + 
         265.3330898934448*Log[z]^2 + 15.386948794928685*Log[z]^3 - 
         28.14814814814815*Log[z]^4 + 2.074074074074074*Log[z]^5) + 
       Lp*(140.3547075789629 - 1009.4267015706806*z^4 + 52.944142746314974*
          z^5 - 4.604244694132334*z^6 + (1 - z)*(17.198241782619366 - 
           2.5766056328573548*Log[1 - z]) - 0.06697674418604652*(1 - z)^2*
          Log[1 - z] + 7.485143692157818*(1 - z)^3*Log[1 - z] + 
         131.59472534785812*Log[z] + 43.864908449286034*Log[z]^2 + 
         z^2*(-12377.348960456584 - 4885.133977900552*Log[z] - 
           764.414273281114*Log[z]^2 - 57.20847651775487*Log[z]^3 - 
           1.7571381686905152*Log[z]^4) + z*(-272.5286265431106 - 
           83.34667419571781*Log[z] - 6.891819251189943*Log[z]^2 + 
           20.74074074074074*Log[z]^3 - 1.4814814814814814*Log[z]^4) + 
         z^3*(13470.609682299546 - 6747.104612850082*Log[z] + 
           2590.4659161976233*Log[z]^2 - 248.9455732946299*Log[z]^3 + 
           57.992280285035626*Log[z]^4)))
 
dFragLarinN["gg"] = 0. + delta[1 - z] + 
     as*(-11.999998203968154 - 12.*(1 - z) - 7.756698821007503*z^4 + 
       1.8411703239289445*z^5 - 0.2895662368112544*z^6 + 
       z*(11.995211492418196 - 24.*Log[z]) + 48.*Log[z] + 
       z^3*(-15.893778452200303 + 15.485986881335718*Log[z]) + 
       z^2*(-1.8963396778916544 + 23.55073195355881*Log[z]) + 
       Lp*(12. - 24.*(1 - z) - 6.*LQ*delta[1 - z] - 12.*plusD[0, 1 - z])) + 
     as^2*(-358.697448584554 - 4614.536261491317*z^4 + 
       324.49273959341724*z^5 - 20.28149435273675*z^6 + 
       16.792503131442203*LQ*delta[1 - z] - 6.*Log[1 - z] + 
       36.*Log[1 - z]^2 + (1 - z)^3*(263.2756981580511*Log[1 - z] - 
         46.79176379176379*Log[1 - z]^2) + (1 - z)*(247.25814455844954 + 
         216.*Log[1 - z] - 18.*Log[1 - z]^2) + 
       (1 - z)^2*(171.10888252148996*Log[1 - z] + 68.29945269741987*
          Log[1 - z]^2) + 1995.5179774954217*Log[z] - 21.*Log[z]^2 - 
       744.*Log[z]^3 + z^2*(11227.70865633075 + 4718.29417989418*Log[z] + 
         772.9536266349584*Log[z]^2 - 209.9288174512055*Log[z]^3) + 
       z*(1465.0703324708604 - 417.2589887477108*Log[z] + 663.*Log[z]^2 - 
         132.*Log[z]^3) + z^3*(-8692.647289866458 + 12818.283214517174*
          Log[z] - 664.9893333333333*Log[z]^2 + 814.1048304213772*Log[z]^3) + 
       Lp*(-747.3057613388758 + 221.56980519480518*z^4 - 
         52.734877734877735*z^5 - 1.716672349130583*z^6 + 432.*Log[1 - z] + 
         788.4235727440147*(1 - z)^2*Log[1 - z] + 310.0099728014506*(1 - z)^3*
          Log[1 - z] + (1 - z)*(-713.1294943738554 + 72.*Log[1 - z]) + 
         1380.*Log[z] + 1008.*Log[z]^2 + z^3*(137.23768472906403 - 
           264.1545275590551*Log[z] + 23.302171860245515*Log[z]^2) + 
         z*(2144.017495700452 - 1212.*Log[z] + 216.*Log[z]^2) + 
         z^2*(-1551.5029197080291 + 31.153684210526315*Log[z] + 
           289.77024291497975*Log[z]^2) + LQ*(71.99998922378956 + 
           72.*(1 - z) + 46.540192926045016*z^4 - 11.047021943573668*z^5 + 
           1.7374005305039788*z^6 - 74.78237359346386*delta[1 - z] + 
           z^2*(11.378039793662492 - 141.30438756855577*Log[z]) + 
           z^3*(95.36267318663407 - 92.91591784338895*Log[z]) - 288.*Log[z] + 
           z*(-71.97127071823205 + 144.*Log[z])) - 149.56474718692772*
          plusD[0, 1 - z]) + 33.585006262884406*plusD[0, 1 - z] + 
       Nf*(-9.777777777777771 + 57.888888888888886*(1 - z) - 
         3.9283819628647216*z^4 + 0.15381831342743396*z^5 - 
         0.007829977628635347*z^6 + 6.222222222222222*LQ*delta[1 - z] + 
         2.*Log[1 - z] - 0.000020835503698301906*(1 - z)^2*Log[1 - z] - 
         0.00022306491188935982*(1 - z)^3*Log[1 - z] - 108.*Log[z] - 
         35.333333333333336*Log[z]^2 + 9.777777777777779*Log[z]^3 + 
         z^2*(16.472006890611542 - 7.782231852654387*Log[z] - 
           7.324269889224572*Log[z]^2 + 0.029953917050691243*Log[z]^3) + 
         z^3*(0.6438401048492791 + 15.89822718319107*Log[z] - 
           4.557580174927113*Log[z]^2 + 1.7672833495618305*Log[z]^3) + 
         z*(1.3332121652732312 + 78.66666666666667*Log[z] - 
           35.333333333333336*Log[z]^2 + 9.777777777777779*Log[z]^3) + 
         12.444444444444445*plusD[0, 1 - z] + Lp^2*(6.666666666666664 + 
           10.666666666666666*(1 - z) + 2.*LQ*delta[1 - z] + 
           5.333333333333333*Log[z] + z*(-10.666666666666666 + 
             5.333333333333333*Log[z]) + 4.*plusD[0, 1 - z]) + 
         Lp*(24. + 56.*(1 - z) + 6.666666666666667*LQ*delta[1 - z] - 
           18.666666666666668*Log[z] - 16.*Log[z]^2 + 
           z*(-37.33333333333333 + 56.*Log[z] - 16.*Log[z]^2) + 
           13.333333333333334*plusD[0, 1 - z])) + 
       Lp^2*(-186.00000383984764 + 29.10969387755102*z^4 - 
         8.139252336448598*z^5 + 1.7141162514827994*z^6 - 
         118.4352528130723*delta[1 - z] + 18.*LQ^2*delta[1 - z] - 
         144.*Log[1 - z] - 0.23431294678316125*(1 - z)^2*Log[1 - z] - 
         2.4544715447154473*(1 - z)^3*Log[1 - z] + 
         (1 - z)*(-456. + 288.*Log[1 - z]) + z*(249.32021857923496 - 
           72.*Log[z]) + z^2*(10.92369020501139 - 70.9904831625183*Log[z]) + 
         z^3*(41.071537290715376 - 49.41585233441911*Log[z]) - 288.*Log[z] - 
         66.*plusD[0, 1 - z] + LQ*(-72. + 144.*(1 - z) - 33.*delta[1 - z] + 
           72.*plusD[0, 1 - z]) + 144.*plusD[1, 1 - z])) + 
     as^3*(-17687.27560949415 - 4.481799011217949*^6*z^4 + 
       187314.14468332366*z^5 - 13789.691025641026*z^6 - 
       7159.304354474598*Log[1 - z] + 839.8237359346385*Log[1 - z]^2 + 
       176.*Log[1 - z]^3 + (1 - z)*(3332.5385904455034 + 
         11505.620239954991*Log[1 - z] - 1179.391186796732*Log[1 - z]^2 - 
         376.*Log[1 - z]^3) + (1 - z)^2*(10850.093415007657*Log[1 - z] + 
         2992.06157635468*Log[1 - z]^2 + 432.98872604284105*Log[1 - z]^3) + 
       (1 - z)^3*(68740.12058627582*Log[1 - z] - 1261.5505935556812*
          Log[1 - z]^2 + 3525.8523173605654*Log[1 - z]^3) + 
       119982.06947172387*Log[z] + 9383.90818053054*Log[z]^2 - 
       22634.3334273447*Log[z]^3 + 13028.*Log[z]^4 + 3873.6*Log[z]^5 + 
       z*(54509.52391531959 - 116472.33999960392*Log[z] + 
         68380.28214192265*Log[z]^2 - 12455.609082274497*Log[z]^3 + 
         2018.*Log[z]^4 - 14.4*Log[z]^5) + z^2*(2.006969592457421*^6 - 
         411623.70481144346*Log[z] - 268278.0084507042*Log[z]^2 - 
         50221.14298724954*Log[z]^3 - 4483.135084427768*Log[z]^4 + 
         550.381046396841*Log[z]^5) + z^3*(2.2457860311284047*^6 + 
         6.675670091283459*^6*Log[z] + 739082.2214239059*Log[z]^2 + 
         862998.1110986798*Log[z]^3 + 47005.95042194093*Log[z]^4 + 
         17360.638181818184*Log[z]^5) + LQ*(-201.5100067685563 - 
         201.51003757730655*(1 - z) - 130.2543887647622*z^4 + 
         30.917857142857144*z^5 - 4.862549800796812*z^6 + 
         157.65302078242257*delta[1 - z] + z*(201.4296314686062 - 
           403.0200751546131*Log[z]) + 806.0401503092262*Log[z] + 
         z^3*(-266.89633375474085 + 260.04847129008203*Log[z]) + 
         z^2*(-31.844298245614034 + 395.47572476423335*Log[z])) + 
       Nf^2*(-12.418516015595301 + 20.027288732394368*z^4 - 
         0.6511494252873563*z^5 + 0.09939148073022312*z^6 - 
         10.229900191336766*LQ*delta[1 - z] - 6.222222222222222*Log[1 - z] - 
         0.8888888888888888*Log[1 - z]^2 + (1 - z)^3*
          (2.892927308447937*Log[1 - z] - 2.360810810810811*Log[1 - z]^2 + 
           0.004117344312918168*Log[1 - z]^3) + (1 - z)^2*
          (-4.38849165815458*Log[1 - z] - 1.0562613430127041*Log[1 - z]^2 + 
           0.0059931506849315065*Log[1 - z]^3) + 
         (1 - z)*(-91.386689315697 - 20.282736857042988*Log[1 - z] - 
           1.7901234567901234*Log[1 - z]^2 + 0.19753086419753085*
            Log[1 - z]^3) + 135.94560671390704*Log[z] + 
         32.0300203446031*Log[z]^2 - 13.662551440329219*Log[z]^3 + 
         1.1851851851851851*Log[z]^4 + z^3*(-216.40447504302927 + 
           102.37012113055182*Log[z] - 44.4581589958159*Log[z]^2 + 
           4.92204628501827*Log[z]^3 - 1.4104859335038362*Log[z]^4) + 
         z^2*(183.9673913043478 + 79.42894736842105*Log[z] + 
           16.816836262719704*Log[z]^2 + 3.140198511166253*Log[z]^3 + 
           0.022010707911957167*Log[z]^4) + z*(47.22476291319602 - 
           161.14057722700625*Log[z] + 112.30162528287471*Log[z]^2 - 
           34.205761316872426*Log[z]^3 + 1.1851851851851851*Log[z]^4) + 
         Lp*(-73.38742735350249 - 29.215041128084607*z^4 + 
           3.331290432414028*z^5 - 0.4771689497716895*z^6 - 
           7.407407407407407*LQ*delta[1 - z] + (1 - z)*(-99.40101262351332 - 
             13.11111111111111*Log[1 - z]) - 2.6666666666666665*Log[1 - z] - 
           7.146653543307087*(1 - z)^2*Log[1 - z] - 0.541907514450867*
            (1 - z)^3*Log[1 - z] + 103.98721043221181*Log[z] + 48.*Log[z]^2 - 
           9.481481481481481*Log[z]^3 + z*(73.71502550342873 - 
             192.38315993815854*Log[z] + 90.66666666666667*Log[z]^2 - 
             9.481481481481481*Log[z]^3) + z^2*(104.30619266055047 + 
             33.5559655596556*Log[z] + 4.504739336492891*Log[z]^2 + 
             0.22343324250681199*Log[z]^3) + z^3*(-68.79138872043663 + 
             81.95370121130551*Log[z] - 6.910514541387025*Log[z]^2 + 
             4.953686200378072*Log[z]^3) - 14.814814814814815*
            plusD[0, 1 - z]) + Lp^2*(-51.40101262351332 - 1.083358501963153*
            z^4 + 0.22936660268714013*z^5 - 0.06683804627249357*z^6 - 
           4.444444444444445*LQ*delta[1 - z] + (1 - z)*(-39.7037037037037 - 
             3.5555555555555554*Log[1 - z]) - 0.01314459049544995*(1 - z)^2*
            Log[1 - z] + 0.845984598459846*(1 - z)^3*Log[1 - z] + 
           4.148148148148148*Log[z] + 14.222222222222221*Log[z]^2 + 
           z^2*(-0.9758961681087762 - 0.21724137931034482*Log[z] - 
             0.02044989775051125*Log[z]^2) + z^3*(3.1250022589681032 + 
             0.13495072024260804*Log[z] + 0.3147230977037371*Log[z]^2) + 
           z*(59.06162771717582 - 66.96296296296296*Log[z] + 
             14.222222222222221*Log[z]^2) - 8.88888888888889*
            plusD[0, 1 - z]) + Lp^3*(-7.703703703703703 - 5.925925925925926*
            (1 - z) - 0.8888888888888888*LQ*delta[1 - z] + 
           z*(9.481481481481481 - 4.7407407407407405*Log[z]) - 
           4.7407407407407405*Log[z] - 1.7777777777777777*plusD[0, 1 - z]) - 
         20.45980038267353*plusD[0, 1 - z]) + 315.30604156484515*
        plusD[0, 1 - z] + Nf*(-852.8334958841756 + 131910.21183206106*z^4 - 
         4630.437185929648*z^5 + 289.1912908242613*z^6 + 
         61.04516751363013*Log[1 - z] - 64.53627106775602*Log[1 - z]^2 - 
         10.666666666666666*Log[1 - z]^3 + (1 - z)^2*
          (-3577.4595404595407*Log[1 - z] - 675.3843930635838*Log[1 - z]^2 - 
           53.70404984423676*Log[1 - z]^3 - 1.0878243512974053*
            Log[1 - z]^4) + (1 - z)*(3113.516920688949 - 162.01561652807328*
            Log[1 - z] + 75.59331463724968*Log[1 - z]^2 + 5.234567901234568*
            Log[1 - z]^3 - 0.49382716049382713*Log[1 - z]^4) + 
         (1 - z)^3*(-4860.248762376237*Log[1 - z] + 1424.7009615384616*
            Log[1 - z]^2 - 149.75341959334565*Log[1 - z]^3 + 
           30.89821182943604*Log[1 - z]^4) - 18990.953240488503*Log[z] - 
         1613.5214221334204*Log[z]^2 + 2863.128111171975*Log[z]^3 + 
         35.03703703703704*Log[z]^4 - 114.02962962962962*Log[z]^5 + 
         z^3*(-61377.40809084457 - 235514.32118758434*Log[z] - 
           2529.455200823893*Log[z]^2 - 32304.407290015846*Log[z]^3 - 
           676.8181411974978*Log[z]^4 - 695.0339116719243*Log[z]^5) + 
         z^2*(-53553.07358738502 + 37072.75226796929*Log[z] + 
           18387.758820686322*Log[z]^2 + 3202.8715697036223*Log[z]^3 + 
           260.20175164216454*Log[z]^4 + 5.662576687116564*Log[z]^5) + 
         z*(-10286.613824196093 + 12733.687399551147*Log[z] - 
           10740.304402558735*Log[z]^2 + 2750.7435727412794*Log[z]^3 - 
           437.75925925925924*Log[z]^4 + 32.237037037037034*Log[z]^5) + 
         LQ*(-74.66665549135965 - 74.66666666666667*(1 - z) - 
           48.2639040348964*z^4 + 11.456170212765958*z^5 - 
           1.801747311827957*z^6 + 173.53938637057507*delta[1 - z] + 
           z*(74.63687315634219 - 149.33333333333334*Log[z]) + 
           298.6666666666667*Log[z] + z^3*(-98.8946251768034 + 
             96.35724743777452*Log[z]) + z^2*(-11.79945054945055 + 
             146.5378831694621*Log[z])) + 347.07877274115015*
          plusD[0, 1 - z] + Lp^2*(4726.213133613892 + 1307.4480545527476*
            z^4 - 97.62527716186253*z^5 + 13.319186560565871*z^6 + 
           263.18945069571623*delta[1 - z] - 40.*LQ^2*delta[1 - z] + 
           (1 - z)*(2343.58060063184 - 954.6666666666666*Log[1 - z]) + 
           128.*Log[1 - z] - 429.22282980177715*(1 - z)^2*Log[1 - z] - 
           163.34710017574693*(1 - z)^3*Log[1 - z] - 316.49453459701317*
            Log[z] - 1816.888888888889*Log[z]^2 - 201.4814814814815*
            Log[z]^3 + z^3*(4126.264166666667 - 4589.921264724117*Log[z] + 
             492.3994314143568*Log[z]^2 - 297.13996627318716*Log[z]^3) + 
           z^2*(-4790.32265717675 - 1972.3780397936625*Log[z] - 
             429.8415877640204*Log[z]^2 - 14.126086956521739*Log[z]^3) + 
           z*(-5767.673104635045 + 5026.731682624192*Log[z] - 
             1169.7777777777778*Log[z]^2 + 75.85185185185185*Log[z]^3) + 
           LQ*(-88. - 520.*(1 - z) + 2.050666666666667*z^4 - 
             0.056329849012775844*z^5 - 0.0030120481927710845*z^6 + 
             161.18824906230924*delta[1 - z] + 208.*Log[z] + 96.*Log[z]^2 + 
             z^3*(-55.97722095671982 + 26.271018793273985*Log[z] - 
               6.255703422053232*Log[z]^2) + z^2*(5.986686390532545 + 
               49.78511235955056*Log[z] + 0.1498028909329829*Log[z]^2) + 
             z*(247.9992107340173 - 384.*Log[z] + 96.*Log[z]^2) - 
             160.*plusD[0, 1 - z]) + 322.3764981246185*plusD[0, 1 - z] - 
           320.*plusD[1, 1 - z]) + Lp*(6746.2144381488715 + 
           15070.153155603917*z^4 - 436.65633423180594*z^5 - 
           5.761390887290168*z^6 + 245.6434873160018*delta[1 - z] - 
           37.333333333333336*LQ^2*delta[1 - z] - 497.3333333333333*
            Log[1 - z] - 72.*Log[1 - z]^2 + (1 - z)*(4661.769324716444 - 
             736.0542221482767*Log[1 - z] + 32.888888888888886*Log[1 - z]^2 - 
             2.962962962962963*Log[1 - z]^3) + (1 - z)^2*
            (-1605.573137074517*Log[1 - z] - 44.11811414392059*Log[1 - z]^2 + 
             1.9865824782951855*Log[1 - z]^3) + (1 - z)^3*
            (586.2534504391468*Log[1 - z] + 62.3685534591195*Log[1 - z]^2 + 
             84.38243243243244*Log[1 - z]^3) - 11406.826956141533*Log[z] - 
           5529.77544823218*Log[z]^2 + 1155.4074074074074*Log[z]^3 + 
           274.5925925925926*Log[z]^4 + z^3*(-192732.87254718743 + 
             97020.7483702738*Log[z] - 39183.930841121495*Log[z]^2 + 
             3487.484555984556*Log[z]^3 - 978.7086466165414*Log[z]^4) + 
           z*(-8279.074207747984 + 15646.42724451255*Log[z] - 
             6734.333797153312*Log[z]^2 + 1279.111111111111*Log[z]^3 - 
             90.07407407407408*Log[z]^4) + z^2*(179646.62716763007 + 
             67861.31614349775*Log[z] + 9717.10460251046*Log[z]^2 + 
             780.9825242718447*Log[z]^3 + 21.986*Log[z]^4) + 
           LQ*(53.33333333333337 - 576.6666666666666*(1 - z) + 
             38.636409736308316*z^4 - 2.04302103250478*z^5 + 
             0.14124872057318322*z^6 + 320.58474396103895*delta[1 - z] - 
             12.*Log[1 - z] - 0.0007087172218284905*(1 - z)^2*Log[1 - z] - 
             0.01087207957436965*(1 - z)^3*Log[1 - z] + 968.*Log[z] + 
             212.*Log[z]^2 - 58.666666666666664*Log[z]^3 + 
             z*(71.98816768086544 - 632.*Log[z] + 212.*Log[z]^2 - 
               58.666666666666664*Log[z]^3) + z^3*(-202.1973063973064 - 
               13.539712918660287*Log[z] + 4.194099378881988*Log[z]^2 - 
               11.423687423687424*Log[z]^3) + z^2*(-74.52549575070822 + 
               216.0164492342598*Log[z] + 45.23795476892822*Log[z]^2 - 
               0.11440677966101695*Log[z]^3) - 149.33333333333334*
              plusD[0, 1 - z]) + 641.1694879220779*plusD[0, 1 - z] - 
           298.6666666666667*plusD[1, 1 - z]) + 
         Lp^3*(770.2197345880627 - 6.4309576837416484*z^4 + 
           1.7445600756859034*z^5 - 0.5153473344103393*z^6 + 
           78.95683520871486*delta[1 - z] - 12.*LQ^2*delta[1 - z] + 
           (1 - z)*(394.962962962963 - 218.07407407407408*Log[1 - z]) + 
           96.*Log[1 - z] - 0.09439124487004104*(1 - z)^2*Log[1 - z] + 
           6.228102189781022*(1 - z)^3*Log[1 - z] + 578.3703703703703*
            Log[z] + 45.03703703703704*Log[z]^2 + z*(-837.8681432219832 + 
             304.*Log[z] - 18.962962962962962*Log[z]^2) + 
           z^3*(-32.076584507042256 + 27.280269058295964*Log[z] - 
             3.7310975609756096*Log[z]^2) + z^2*(-1.7399289099526067 + 
             48.02094818081588*Log[z] - 0.01678445229681979*Log[z]^2) + 
           LQ*(-16. - 112.*(1 - z) + 29.333333333333332*delta[1 - z] + 
             z*(64. - 32.*Log[z]) - 32.*Log[z] - 48.*plusD[0, 1 - z]) + 
           58.666666666666664*plusD[0, 1 - z] - 96.*plusD[1, 1 - z])) + 
       Lp*(-46492.49186758711 - 1.3818280486772486*^6*z^4 + 
         48799.923763179235*z^5 - 1222.8778778778778*z^6 + 
         662.941451245556*delta[1 - z] - 100.75501878865327*LQ^2*
          delta[1 - z] + 16898.040150309225*Log[1 - z] + 864.*Log[1 - z]^2 - 
         432.*Log[1 - z]^3 + (1 - z)^3*(-30016.30712166172*Log[1 - z] - 
           6606.2793196060875*Log[1 - z]^2 - 2998.9802631578946*
            Log[1 - z]^3) + (1 - z)^2*(16046.117770767612*Log[1 - z] - 
           1234.2611662531017*Log[1 - z]^2 - 878.5442122186495*
            Log[1 - z]^3) + (1 - z)*(-4509.46186906318 - 5590.360918767488*
            Log[1 - z] - 4068.*Log[1 - z]^2 + 216.*Log[1 - z]^3) + 
         104197.01892330333*Log[z] + 31963.964327043257*Log[z]^2 - 
         39816.*Log[z]^3 - 9000.*Log[z]^4 + z^2*(-1.4257730515895953*^7 - 
           5.382590968672712*^6*Log[z] - 803123.9296296296*Log[z]^2 - 
           59265.270267248125*Log[z]^3 - 3311.074537540805*Log[z]^4) + 
         z*(39109.75301319123 - 90190.46788969741*Log[z] + 
           50455.55393248626*Log[z]^2 - 10140.*Log[z]^3 + 684.*Log[z]^4) + 
         z^3*(1.5590508439528024*^7 - 7.63593928336079*^6*Log[z] + 
           3.2065447770083104*^6*Log[z]^2 - 268728.68957617413*Log[z]^3 + 
           80724.21977582066*Log[z]^4) + LQ*(3251.0832148296604 + 
           27477.453677172874*z^4 - 1929.8067590987869*z^5 + 
           119.90318772136953*z^6 - 952.3254869163557*delta[1 - z] + 
           36.*Log[1 - z] - 216.*Log[1 - z]^2 + (1 - z)^2*
            (-1027.1997126436781*Log[1 - z] - 409.84519155590306*
              Log[1 - z]^2) + (1 - z)*(-989.1804593837442 - 
             1296.*Log[1 - z] + 108.*Log[1 - z]^2) + (1 - z)^3*
            (-1578.4945091514144*Log[1 - z] + 281.79041248606467*
              Log[1 - z]^2) - 15562.661797458795*Log[z] + 126.*Log[z]^2 + 
           4464.*Log[z]^3 + z^3*(54301.88099173554 - 77721.10671722643*
              Log[z] + 4241.226351351352*Log[z]^2 - 4868.909207161125*
              Log[z]^3) + z*(-9687.200463872581 + 4298.330898729398*Log[z] - 
             3978.*Log[z]^2 + 792.*Log[z]^3) + z^2*(-67523.68225948808 - 
             30165.911816578482*Log[z] - 4646.4360410831*Log[z]^2 + 
             1259.1259097525474*Log[z]^3) - 403.0200751546131*
            plusD[0, 1 - z]) - 1904.6509738327113*plusD[0, 1 - z] - 
         806.0401503092262*plusD[1, 1 - z]) + 
       Lp^2*(-35902.434132216855 + 70443.93584905661*z^4 - 
         9072.856332703213*z^5 + 1281.3549920760697*z^6 - 
         2952.289774167837*delta[1 - z] - 421.5539324862648*Log[1 - z] - 
         3456.*Log[1 - z]^2 + (1 - z)*(-23912.920786206505 + 
           11283.10786497253*Log[1 - z]) + (1 - z)^2*
          (17968.49459684123*Log[1 - z] - 6329.194525904203*Log[1 - z]^2) + 
         (1 - z)^3*(258.91406512252433*Log[1 - z] - 3202.784543325527*
            Log[1 - z]^2) + 19539.53932486265*Log[z] + 38304.*Log[z]^2 + 
         5760.*Log[z]^3 + z^3*(-14052.276445698166 - 91309.69546891465*
            Log[z] - 9725.453618756372*Log[z]^2 - 5008.5191570881225*
            Log[z]^3) + z*(57348.464685657265 - 47974.44606751374*Log[z] + 
           9720.*Log[z]^2 - 576.*Log[z]^3) + z^2*(-60309.307291666664 - 
           18927.942003514938*Log[z] + 1154.8252344416028*Log[z]^2 + 
           820.1174168297456*Log[z]^3) + LQ^2*(-215.99996767102027 - 
           216.*(1 - z) - 139.62057702776266*z^4 + 33.1410635155096*z^5 - 
           5.212199312714777*z^6 + 448.6942415607831*delta[1 - z] + 
           z*(215.91381215469613 - 432.*Log[z]) + 864.*Log[z] + 
           z^3*(-286.0880217785844 + 278.7477517985611*Log[z]) + 
           z^2*(-34.134122287968445 + 423.91316025067147*Log[z])) - 
         2257.212219056205*plusD[0, 1 - z] + LQ*(3982.446085166486 - 
           1354.35838150289*z^4 + 315.368843069874*z^5 + 10.717616580310882*
            z^6 - 1128.6061095281025*delta[1 - z] + 
           (1 - z)*(6469.553932486265 - 432.*Log[1 - z]) - 2592.*Log[1 - z] - 
           4730.575038284839*(1 - z)^2*Log[1 - z] - 1860.4634096062669*
            (1 - z)^3*Log[1 - z] - 9864.*Log[z] - 6048.*Log[z]^2 + 
           z^2*(9219.68215339233 - 1005.5442583732057*Log[z] - 
             1740.8180904522612*Log[z]^2) + z*(-13260.531846502141 + 
             8064.*Log[z] - 1296.*Log[z]^2) + z^3*(83.89851767388825 + 
             1151.1282316442605*Log[z] - 40.18160651920838*Log[z]^2) + 
           1794.7769662431324*plusD[0, 1 - z]) + 3589.553932486265*
          plusD[1, 1 - z]) + Lp^3*(-11090.776967221182 + 
         132.666017526777*z^4 - 35.83372093023256*z^5 + 10.069861900893583*
          z^6 - 1995.1725571637216*delta[1 - z] - 36.*LQ^3*delta[1 - z] - 
         2448.*Log[1 - z] + 864.*Log[1 - z]^2 + (1 - z)*(-5289.553932486265 + 
           7056.*Log[1 - z] - 1728.*Log[1 - z]^2) + 
         (1 - z)^2*(-1604.7540919719409*Log[1 - z] - 1.6036988110964332*
            Log[1 - z]^2) + (1 - z)^3*(-687.7730125523012*Log[1 - z] + 
           98.6495983935743*Log[1 - z]^2) - 10080.*Log[z] - 1152.*Log[z]^2 + 
         z^2*(2701.8217213114754 - 864.4606060606061*Log[z] - 
           149.91292875989447*Log[z]^2) + z^3*(206.88597210828547 - 
           901.703908045977*Log[z] + 123.75699558173785*Log[z]^2) + 
         z*(7929.944082013048 - 2520.*Log[z] + 144.*Log[z]^2) + 
         LQ^2*(216. - 432.*(1 - z) + 198.*delta[1 - z] - 
           216.*plusD[0, 1 - z]) + 937.2230337568676*plusD[0, 1 - z] + 
         LQ*(720.0000175886025 - 174.65816678152999*z^4 + 48.83551198257081*
            z^5 - 10.284697508896798*z^6 + 468.6115168784338*delta[1 - z] + 
           (1 - z)*(3528. - 1728.*Log[1 - z]) + 864.*Log[1 - z] + 
           1.4058721934369602*(1 - z)^2*Log[1 - z] + 14.726833199033038*
            (1 - z)^3*Log[1 - z] + 1728.*Log[z] + z^3*(-246.42921857304643 + 
             296.49511400651465*Log[z]) + z^2*(-65.54214360041624 + 
             425.9428934010152*Log[z]) + z*(-1495.9213114754098 + 
             432.*Log[z]) + 792.*plusD[0, 1 - z] - 864.*plusD[1, 1 - z]) + 
         1584.*plusD[1, 1 - z] - 864.*plusD[2, 1 - z]))
 
dFragLarinN["gq"] = 0. + as*(5.333333333333333 + 
       Lp*(-2.666666666666667 - 2.6666666666666665*(1 - z)) - 
       10.666666666666666*(1 - z) + z*(-5.333333333333333 - 
         5.333333333333333*Log[z]) + 10.666666666666666*Log[z]) + 
     as^2*(379.93763766491804 - 41.93218623481781*z^4 + 
       2.9357495881383855*z^5 + 0.6010544815465729*z^6 - 
       48.30935289373048*Log[1 - z] + 1.4814814814814814*Log[1 - z]^3 + 
       (1 - z)^3*(-51.23047619047619*Log[1 - z] + 4.9754040758959945*
          Log[1 - z]^2 - 5.92300805729633*Log[1 - z]^3) + 
       (1 - z)^2*(14.577173913043477*Log[1 - z] + 22.403538331929234*
          Log[1 - z]^2 - 0.13549337260677466*Log[1 - z]^3) + 
       (1 - z)*(-411.396867043884 - 52.75379733817492*Log[1 - z] + 
         25.77777777777778*Log[1 - z]^2 + 1.4814814814814814*Log[1 - z]^3) + 
       Lp^2*(-88.88888888888889 + LQ*(7.111111111111111 + 7.111111111111111*
            (1 - z)) + 23.11111111111111*Log[1 - z] + 
         (1 - z)*(-28.444444444444443 + 23.11111111111111*Log[1 - z]) + 
         z*(83.55555555555554 - 12.444444444444445*Log[z]) - 
         71.11111111111111*Log[z]) + 619.8390622840636*Log[z] + 
       26.666666666666668*Log[z]^2 - 178.37037037037038*Log[z]^3 + 
       z*(-404.96114074684226 - 127.25286447536517*Log[z] + 
         151.55555555555554*Log[z]^2 - 22.814814814814813*Log[z]^3) + 
       z^2*(153.01098901098902 - 2.650546021840874*Log[z] + 
         7.297235023041475*Log[z]^2 + 0.3363028953229399*Log[z]^3) + 
       z^3*(-130.84934853420197 + 150.9959404600812*Log[z] - 
         5.087829360100376*Log[z]^2 + 12.871601208459214*Log[z]^3) + 
       Lp*(-268.09672330840567 + 14.732849604221636*z^4 - 
         3.0905562742561448*z^5 + 0.46350832266325226*z^6 + 
         8.88888888888889*Log[1 - z]^2 + (1 - z)^3*
          (31.956120092378754*Log[1 - z] - 5.860381861575179*Log[1 - z]^2) + 
         (1 - z)^2*(92.47792408985283*Log[1 - z] + 0.15205992509363295*
            Log[1 - z]^2) + (1 - z)*(-138.65414412852448 + 
           88.88888888888889*Log[1 - z] + 8.88888888888889*Log[1 - z]^2) + 
         206.22222222222223*Log[z] + 245.33333333333334*Log[z]^2 + 
         z^3*(38.06594323873122 - 2.5202334630350194*Log[z] - 
           3.134935304990758*Log[z]^2) + z^2*(-207.46887417218542 + 
           0.48375768217734855*Log[z] + 0.03265765765765766*Log[z]^2) + 
         z*(300.9619324182532 - 250.66666666666666*Log[z] + 
           37.333333333333336*Log[z]^2) + LQ*(-14.222222222222221 + 
           28.444444444444443*(1 - z) - 28.444444444444443*Log[z] + 
           z*(14.222222222222221 + 14.222222222222221*Log[z])))) + 
     as^3*(12457.410080759553 - 23125.992108229988*z^4 + 
       894.5072142064373*z^5 - 82.23509075194468*z^6 - 
       2177.802152742236*Log[1 - z] - 464.0818494004443*Log[1 - z]^2 + 
       118.96724644803686*Log[1 - z]^3 + 6.296296296296297*Log[1 - z]^4 - 
       2.4691358024691357*Log[1 - z]^5 + (1 - z)*(-15791.24427282659 - 
         2935.817224275817*Log[1 - z] + 902.0254166089999*Log[1 - z]^2 + 
         140.9260941846624*Log[1 - z]^3 - 24.814814814814813*Log[1 - z]^4 - 
         2.4691358024691357*Log[1 - z]^5) + (1 - z)^2*
        (7089.609200343938*Log[1 - z] + 1607.7493333333334*Log[1 - z]^2 - 
         69.15891132572432*Log[1 - z]^3 - 39.603034134007586*Log[1 - z]^4 - 
         0.04793863854266539*Log[1 - z]^5) + 
       (1 - z)^3*(16694.39015817223*Log[1 - z] - 2183.3941979522183*
          Log[1 - z]^2 + 1194.166767738023*Log[1 - z]^3 - 
         9.306967984934087*Log[1 - z]^4 + 27.715217391304346*Log[1 - z]^5) + 
       32420.59451130542*Log[z] - 527.8468048281775*Log[z]^2 - 
       8290.005570543419*Log[z]^3 + 2557.794238683128*Log[z]^4 + 
       1016.1711934156378*Log[z]^5 + LQ*(39.80445115354544 - 
         79.60890373424456*(1 - z) + z*(-39.804451153545415 - 
           39.80445186712228*Log[z]) + 79.60890373424456*Log[z]) + 
       z*(-2998.386673394798 - 26378.041758617528*Log[z] + 
         12587.04724445751*Log[z]^2 - 2669.7552102322857*Log[z]^3 + 
         602.6090534979423*Log[z]^4 - 34.88395061728395*Log[z]^5) + 
       z^2*(4926.044665012407 + 7266.236749116608*Log[z] - 
         537.6017811704835*Log[z]^2 + 1474.9469194312796*Log[z]^3 - 
         0.8298653610771114*Log[z]^4 - 0.11185308848080133*Log[z]^5) + 
       z^3*(6167.76048951049 + 49859.072475570036*Log[z] - 
         2846.310096153846*Log[z]^2 + 4738.381815938811*Log[z]^3 + 
         94.9214402618658*Log[z]^4 + 61.91825095057034*Log[z]^5) + 
       Lp^3*(-1892.4507123882772 + LQ^2*(-9.481481481481481 - 
           9.481481481481481*(1 - z)) + 2.6449631449631448*z^4 - 
         1.2410329985652797*z^5 + 0.5731642894875858*z^6 + 
         162.96296296296296*Log[1 - z] - 105.08641975308642*Log[1 - z]^2 + 
         (1 - z)*(-332.0286570739247 + 373.1358024691358*Log[1 - z] - 
           105.08641975308642*Log[1 - z]^2) + (1 - z)^2*
          (-280.81843771991555*Log[1 - z] - 0.4789325842696629*
            Log[1 - z]^2) + (1 - z)^3*(-126.89052890528906*Log[1 - z] + 
           22.076266363118954*Log[1 - z]^2) - 1904.9876543209878*Log[z] - 
         287.60493827160496*Log[z]^2 + z^2*(769.818856718634 + 
           0.1969745735436112*Log[z] + 0.02384105960264901*Log[z]^2) + 
         z^3*(-243.7005047672462 - 10.258249641319942*Log[z] + 
           0.9801894918173988*Log[z]^2) + z*(1510.548832266615 - 
           411.85185185185185*Log[z] + 26.469135802469136*Log[z]^2) + 
         LQ*(276.14814814814815 + (1 - z)*(114.96296296296296 - 
             61.629629629629626*Log[1 - z]) - 61.629629629629626*Log[1 - z] + 
           189.62962962962962*Log[z] + z*(-222.8148148148148 + 
             33.18518518518518*Log[z]))) + Lp^2*(-11191.803324037443 + 
         1386.6773869346735*z^4 - 187.1179245283019*z^5 + 
         32.79075056861259*z^6 + 1619.9023073290218*Log[1 - z] + 
         66.66666666666667*Log[1 - z]^2 - 77.03703703703704*Log[1 - z]^3 + 
         (1 - z)*(-1674.0718693906706 + 1845.6800851067997*Log[1 - z] - 
           285.3333333333333*Log[1 - z]^2 - 77.03703703703704*Log[1 - z]^3) + 
         (1 - z)^2*(694.6651884700665*Log[1 - z] - 642.3784355179704*
            Log[1 - z]^2 - 0.7759784075573549*Log[1 - z]^3) + 
         (1 - z)^3*(-273.1292392300642*Log[1 - z] - 142.63685932388222*
            Log[1 - z]^2 + 13.447872340425532*Log[1 - z]^3) + 
         294.138317599567*Log[z] + 7182.222222222223*Log[z]^2 + 
         1419.0617283950617*Log[z]^3 + LQ^2*(18.962962962962962 - 
           37.925925925925924*(1 - z) + z*(-18.962962962962962 - 
             18.962962962962962*Log[z]) + 37.925925925925924*Log[z]) + 
         z*(11433.48145215079 - 8638.302163984703*Log[z] + 
           1700.148148148148*Log[z]^2 - 105.87654320987654*Log[z]^3) + 
         z^3*(-2296.247491638796 - 1241.4598108747045*Log[z] - 
           237.58814589665653*Log[z]^2 - 72.45845004668534*Log[z]^3) + 
         z^2*(-223.1297429620563 + 679.2859866539561*Log[z] - 
           9.274850894632207*Log[z]^2 - 0.2758152173913043*Log[z]^3) + 
         LQ*(725.3333342504593 - 39.28760162601626*z^4 + 8.241482965931864*
            z^5 - 1.2360197368421053*z^6 - 23.703703703703702*Log[1 - z]^2 + 
           (1 - z)*(614.8197900831335 - 237.03703703703704*Log[1 - z] - 
             23.703703703703702*Log[1 - z]^2) + (1 - z)^2*
            (-246.60779537149818*Log[1 - z] - 0.4054945054945055*
              Log[1 - z]^2) + (1 - z)^3*(-85.21632124352331*Log[1 - z] + 
             15.62768817204301*Log[1 - z]^2) - 706.3703703703703*Log[z] - 
           654.2222222222222*Log[z]^2 + z*(-724.3429287445922 + 
             746.6666666666666*Log[z] - 99.55555555555556*Log[z]^2) + 
           z^2*(553.2503328894807 - 1.2900188323917137*Log[z] - 
             0.08708708708708708*Log[z]^2) + z^3*(-101.50917874396136 + 
             6.720620842572062*Log[z] + 8.359826589595375*Log[z]^2))) + 
       Lp*(-5755.842323709929 - 19747.4052026013*z^4 + 998.028596187175*z^5 - 
         12.225965488907148*z^6 - 947.3539624288042*Log[1 - z] + 
         822.2026864735485*Log[1 - z]^2 + 32.592592592592595*Log[1 - z]^3 - 
         22.71604938271605*Log[1 - z]^4 + (1 - z)^3*
          (15767.618788819876*Log[1 - z] - 6350.382113821138*Log[1 - z]^2 + 
           384.0861040068201*Log[1 - z]^3 - 113.18791064388962*
            Log[1 - z]^4) + (1 - z)*(-7859.215117692271 + 4752.967224136695*
            Log[1 - z] + 873.7582420291042*Log[1 - z]^2 - 203.65432098765433*
            Log[1 - z]^3 - 22.71604938271605*Log[1 - z]^4) + 
         (1 - z)^2*(14951.598927875244*Log[1 - z] + 1282.3176567656765*
            Log[1 - z]^2 - 189.2284003421728*Log[1 - z]^3 + 
           3.3658210947930574*Log[1 - z]^4) + 24104.14886754644*Log[z] + 
         12516.700080191442*Log[z]^2 - 7667.753086419753*Log[z]^3 - 
         2184.5925925925926*Log[z]^4 + z^2*(-217103.8325635104 - 
           52952.248235294115*Log[z] - 10729.004538577912*Log[z]^2 - 
           606.9622727272728*Log[z]^3 - 17.42583935401615*Log[z]^4) + 
         z*(38646.15993489364 - 18387.339405663988*Log[z] + 
           9516.586865382813*Log[z]^2 - 1921.8765432098764*Log[z]^3 + 
           125.72839506172839*Log[z]^4) + z^3*(197699.5505319149 - 
           76228.84683098592*Log[z] + 38035.87468460891*Log[z]^2 - 
           2304.270053475936*Log[z]^3 + 1015.4655367231638*Log[z]^4) + 
         LQ*(-1210.3311838952789 + 111.81915285451197*z^4 - 
           7.828665568369028*z^5 - 1.6028119507908611*z^6 + 
           128.82494104994794*Log[1 - z] - 3.950617283950617*Log[1 - z]^3 + 
           (1 - z)*(1431.6799313672916 + 140.6767929017998*Log[1 - z] - 
             68.74074074074075*Log[1 - z]^2 - 3.950617283950617*
              Log[1 - z]^3) + (1 - z)^2*(-38.8724584103512*Log[1 - z] - 
             59.74276859504132*Log[1 - z]^2 + 0.3613138686131387*
              Log[1 - z]^3) + (1 - z)^3*(136.61461461461462*Log[1 - z] - 
             13.26774595267746*Log[1 - z]^2 + 15.794691647150664*
              Log[1 - z]^3) - 2007.428011274665*Log[z] - 71.11111111111111*
            Log[z]^2 + 475.65432098765433*Log[z]^3 + 
           z^3*(348.9316109422492 - 402.6558265582656*Log[z] + 
             13.567545963229417*Log[z]^2 - 34.32426778242678*Log[z]^3) + 
           z^2*(-408.02932719954 + 7.068129330254042*Log[z] - 
             19.45929203539823*Log[z]^2 - 0.8968085106382979*Log[z]^3) + 
           z*(1257.158312104621 + 516.6028945262215*Log[z] - 
             404.14814814814815*Log[z]^2 + 60.839506172839506*Log[z]^3))) + 
       Nf*(-101.52590904578835 + 1091.1412520064205*z^4 - 
         45.450365726227794*z^5 + 3.471026490066225*z^6 + 
         124.32327857102095*Log[1 - z] + 28.31955695916522*Log[1 - z]^2 - 
         2.1947873799725652*Log[1 - z]^3 - 0.411522633744856*Log[1 - z]^4 + 
         (1 - z)*(913.4383862496567 + 166.14702589862043*Log[1 - z] - 
           3.022006826843011*Log[1 - z]^2 - 6.474622770919067*Log[1 - z]^3 - 
           0.411522633744856*Log[1 - z]^4) + (1 - z)^3*
          (74.86967015285599*Log[1 - z] - 30.962481962481963*Log[1 - z]^2 + 
           4.567324955116697*Log[1 - z]^3 + 0.003925417075564278*
            Log[1 - z]^4) + (1 - z)^2*(71.44401041666667*Log[1 - z] - 
           37.81283232896136*Log[1 - z]^2 - 4.910294117647059*Log[1 - z]^3 + 
           0.015710382513661202*Log[1 - z]^4) - 2875.4847115143484*Log[z] - 
         393.42653164541224*Log[z]^2 + 186.9519890260631*Log[z]^3 - 
         5.728395061728395*Log[z]^4 - 8.059259259259258*Log[z]^5 + 
         LQ*(14.748971193415638 - 29.497942386831276*(1 - z) + 
           z*(-14.748971193415638 - 14.748971193415638*Log[z]) + 
           29.497942386831276*Log[z]) + z^3*(-632.2156549520766 - 
           1613.8454106280194*Log[z] - 152.17086092715232*Log[z]^2 - 
           223.93837209302325*Log[z]^3 - 8.656964656964657*Log[z]^4 - 
           4.518666666666666*Log[z]^5) + z^2*(-548.6291000841043 + 
           269.23916967509024*Log[z] + 101.61032575291948*Log[z]^2 + 
           16.352486187845304*Log[z]^3 + 1.1407035175879396*Log[z]^4 + 
           0.03134328358208955*Log[z]^5) + z*(368.8371949064592 + 
           2687.0196925442688*Log[z] - 1464.1135710097*Log[z]^2 + 
           361.997256515775*Log[z]^3 - 62.22222222222222*Log[z]^4 + 
           4.029629629629629*Log[z]^5) + Lp^3*(70.32098765432099 + 
           LQ*(-2.3703703703703702 - 2.3703703703703702*(1 - z)) + 
           (1 - z)*(7.901234567901234 - 6.716049382716049*Log[1 - z]) - 
           6.716049382716049*Log[1 - z] + 45.82716049382716*Log[z] + 
           4.7407407407407405*Log[z]^2 + z*(-69.1358024691358 + 
             23.308641975308642*Log[z] - 2.3703703703703702*Log[z]^2)) + 
         Lp^2*(567.8499882178987 + 5.730370370370371*z^4 - 
           0.15196328403875572*z^5 + 0.03009458297506449*z^6 - 
           25.679012345679013*Log[1 - z] - 2.962962962962963*Log[1 - z]^2 + 
           (1 - z)*(99.54711818691209 - 55.30864197530864*Log[1 - z] - 
             2.962962962962963*Log[1 - z]^2) + (1 - z)^2*
            (-30.66568047337278*Log[1 - z] - 0.03613053613053613*
              Log[1 - z]^2) + (1 - z)^3*(-10.880914826498422*Log[1 - z] + 
             1.6802827965435978*Log[1 - z]^2) + 58.864197530864196*Log[z] - 
           130.37037037037038*Log[z]^2 - 18.962962962962962*Log[z]^3 + 
           LQ*(-3.1604938271604937 - 17.382716049382715*(1 - z) + 
             z*(-4.7407407407407405 - 4.7407407407407405*Log[z]) + 
             9.481481481481481*Log[z]) + z^3*(3.013803680981595 - 
             24.21123321123321*Log[z] + 2.5788113695090438*Log[z]^2 - 
             1.6486988847583643*Log[z]^3) + z^2*(49.77053344623201 - 
             10.437669376693767*Log[z] - 1.3712948517940717*Log[z]^2 - 
             0.06614173228346457*Log[z]^3) + z*(-573.7080510616805 + 
             418.5679012345679*Log[z] - 105.48148148148148*Log[z]^2 + 
             9.481481481481481*Log[z]^3)) + Lp*(1350.1386646306705 + 
           228.75197628458497*z^4 - 9.753574432296046*z^5 + 
           0.29572649572649573*z^6 + 54.10658205283653*Log[1 - z] - 
           9.876543209876543*Log[1 - z]^2 - 1.9753086419753085*Log[1 - z]^3 + 
           (1 - z)*(523.3694910656533 - 67.76996115704003*Log[1 - z] - 
             20.54320987654321*Log[1 - z]^2 - 1.9753086419753085*
              Log[1 - z]^3) + (1 - z)^2*(-134.75227502527807*Log[1 - z] - 
             15.1158940397351*Log[1 - z]^2 + 0.038020519010259504*
              Log[1 - z]^3) + (1 - z)^3*(-19.671014492753624*Log[1 - z] + 
             5.383048620236531*Log[1 - z]^2 + 3.3725961538461537*
              Log[1 - z]^3) - 862.0168770585552*Log[z] - 490.0740740740741*
            Log[z]^2 + 73.87654320987654*Log[z]^3 + 22.51851851851852*
            Log[z]^4 + LQ*(8.427983539094654 - 38.97942386831276*(1 - z) + 
             z*(-15.802469135802468 - 15.802469135802468*Log[z]) + 
             31.604938271604937*Log[z]) + z^3*(-2250.8772136953953 + 
             1006.6635838150289*Log[z] - 462.86451211932877*Log[z]^2 + 
             32.17051153460381*Log[z]^3 - 11.877677954388389*Log[z]^4) + 
           z*(-1382.660618057967 + 1802.1479724496523*Log[z] - 
             696.8888888888889*Log[z]^2 + 144.39506172839506*Log[z]^3 - 
             11.25925925925926*Log[z]^4) + z^2*(2300.9339805825243 + 
             718.6150895140665*Log[z] + 110.53447727994916*Log[z]^2 + 
             7.9472450175849945*Log[z]^3 + 0.23127272727272727*Log[z]^4))))
 
dFragLarinN["qg"] = 0. + as*Nf*(4. + Lp*(-2. + 4.*(1 - z)) - 4.*Log[z] + 
       z*(-4. + 8.*Log[z])) + 
     as^2*(Nf^2*(-9.098255280073463 + Lp^2*(1.3333333333333333 - 
           2.6666666666666665*(1 - z)) - 0.05234159779614325*z^4 + 
         0.0210016155088853*z^5 + 0.000014003837051352071*z^6 + 
         2.2222222222222223*Log[1 - z] + 0.6666666666666666*Log[1 - z]^2 + 
         (1 - z)*(9.752065127378401 - 3.111111111111111*Log[1 - z] - 
           1.3333333333333333*Log[1 - z]^2) + (1 - z)^2*
          (-6.080528846153846*Log[1 - z] - 0.0067226890756302525*
            Log[1 - z]^2) + (1 - z)^3*(-1.7932454695222406*Log[1 - z] + 
           0.27012025901942643*Log[1 - z]^2) + 4.*Log[z] - 
         0.6666666666666666*Log[z]^2 + Lp*(1.7777777777777777 + 
           (1 - z)*(-6.222222222222222 - 5.333333333333333*Log[1 - z]) + 
           2.6666666666666665*Log[1 - z] + z*(2.666666666666666 - 
             5.333333333333333*Log[z]) + 2.6666666666666665*Log[z]) + 
         z^3*(-7.706088992974239 + 1.7932263814616756*Log[z] - 
           0.27026361172702634*Log[z]^2) + z^2*(11.611224489795918 + 
           6.080647579073602*Log[z] + 0.006734006734006734*Log[z]^2) + 
         z*(2.792859198941274 - 14.666666666666666*Log[z] + 
           1.3333333333333333*Log[z]^2)) + Nf*(94.02290061737955 - 
         56.01935914552737*z^4 + 1.1801801801801801*z^5 + 
         1.1560798548094373*z^6 + 3.565348003631197*Log[1 - z] - 
         7.*Log[1 - z]^2 - 1.1111111111111112*Log[1 - z]^3 + 
         (1 - z)^3*(-81.89455547898001*Log[1 - z] + 8.541176470588235*
            Log[1 - z]^2 - 4.518214936247723*Log[1 - z]^3) + 
         (1 - z)^2*(32.09013785790032*Log[1 - z] + 2.5948051948051947*
            Log[1 - z]^2 - 0.161873459326212*Log[1 - z]^3) + 
         (1 - z)*(-158.31650646351838 - 34.46402934059573*Log[1 - z] + 
           16.666666666666668*Log[1 - z]^2 + 2.2222222222222223*
            Log[1 - z]^3) - 374.74360434563033*Log[z] + 24.*Log[z]^2 + 
         66.88888888888889*Log[z]^3 + z^2*(535.5245781364637 - 
           67.89083557951483*Log[z] - 35.721978021978025*Log[z]^2 + 
           0.429948109710897*Log[z]^3) + z^3*(-183.27835051546393 + 
           165.964316057774*Log[z] + 3.4833174451858913*Log[z]^2 + 
           15.450498848810437*Log[z]^3) + z*(-350.79018909785736 + 
           317.48720869126055*Log[z] - 277.3333333333333*Log[z]^2 + 
           34.22222222222222*Log[z]^3) + Lp^2*(27.333333333333343 + 
           LQ*(12. - 24.*(1 - z)) + (1 - z)*(70.66666666666667 - 
             34.666666666666664*Log[1 - z]) + 17.333333333333332*Log[1 - z] + 
           26.666666666666668*Log[z] + z*(-45.333333333333336 + 
             18.666666666666668*Log[z])) + Lp*(303.8073551815023 + 
           27.878483835005575*z^4 - 5.023478260869565*z^5 + 
           0.8407037565382787*z^6 - 28.*Log[1 - z] - 6.666666666666667*
            Log[1 - z]^2 + (1 - z)^2*(-88.7046511627907*Log[1 - z] - 
             0.05580865603644647*Log[1 - z]^2) + (1 - z)^3*
            (-27.136049723756905*Log[1 - z] + 3.1053159478435304*
              Log[1 - z]^2) + (1 - z)*(-7.073142952215534 + 66.66666666666667*
              Log[1 - z] + 13.333333333333334*Log[1 - z]^2) - 192.*Log[z] - 
           92.*Log[z]^2 + LQ*(-24. + z*(24. - 48.*Log[z]) + 24.*Log[z]) + 
           z*(-388.0926765388327 + 389.3333333333333*Log[z] - 56.*Log[z]^2) + 
           z^3*(-110.40232312565998 - 13.624090006618134*Log[z] - 
             6.15807962529274*Log[z]^2) + z^2*(179.19517102615694 + 
             85.75908479138627*Log[z] + 0.14308811641067098*Log[z]^2)))) + 
     as^3*(Nf^3*(6.628968580163373 + Lp^3*(-0.8888888888888888 + 
           1.7777777777777777*(1 - z)) + 0.1336459554513482*z^4 + 
         0.08616404308202154*z^5 - 0.01327433628318584*z^6 + 
         2.5314416011297043*Log[1 - z] - 3.7037037037037037*Log[1 - z]^2 - 
         0.7407407407407407*Log[1 - z]^3 + (1 - z)^3*
          (-0.13067953357458786*Log[1 - z] + 0.812907045589106*Log[1 - z]^2 - 
           0.40526849037487334*Log[1 - z]^3) + (1 - z)^2*
          (10.518079800498754*Log[1 - z] + 4.543381887270424*Log[1 - z]^2 - 
           0.005309734513274336*Log[1 - z]^3) + 
         (1 - z)*(-12.311094217493313 - 14.248068387444594*Log[1 - z] + 
           5.185185185185185*Log[1 - z]^2 + 1.4814814814814814*
            Log[1 - z]^3) + 1.38489214895508*Log[z] + 4.592592592592593*
          Log[z]^2 - 1.037037037037037*Log[z]^3 + 
         z^3*(13.766855702583491 - 4.53527815468114*Log[z] + 
           1.4947121034077555*Log[z]^2 - 0.12999150382327954*Log[z]^3) + 
         z^2*(-13.990407673860911 - 18.279816513761467*Log[z] + 
           3.271950271950272*Log[z]^2 - 0.0027247956403269754*Log[z]^3) + 
         z*(0.2167249568750904 + 7.0079934798676184*Log[z] - 
           10.518518518518519*Log[z]^2 + 2.074074074074074*Log[z]^3) + 
         Lp^2*(-1.7777777777777777 - 2.6666666666666665*Log[1 - z] + 
           (1 - z)*(6.222222222222222 + 5.333333333333333*Log[1 - z]) - 
           2.6666666666666665*Log[z] + z*(-2.666666666666666 + 
             5.333333333333333*Log[z])) + Lp*(10.25446224256293 + 
           0.06978967495219886*z^4 - 0.02800189843379212*z^5 - 
           0.000018671346950969044*z^6 - 8.88888888888889*Log[1 - z] - 
           2.6666666666666665*Log[1 - z]^2 + (1 - z)^3*
            (2.390995260663507*Log[1 - z] - 0.36015831134564646*
              Log[1 - z]^2) + (1 - z)^2*(8.10737294201861*Log[1 - z] + 
             0.008964143426294821*Log[1 - z]^2) + 
           (1 - z)*(-11.62003745378849 + 12.444444444444445*Log[1 - z] + 
             5.333333333333333*Log[1 - z]^2) - 8.88888888888889*Log[z] + 
           2.6666666666666665*Log[z]^2 + z*(-3.7238117525607173 + 
             23.11111111111111*Log[z] - 5.333333333333333*Log[z]^2) + 
           z^2*(-15.481632653061224 - 8.107529411764705*Log[z] - 
             0.008978675645342313*Log[z]^2) + z^3*(10.274784482758621 - 
             2.390969162995595*Log[z] + 0.360352422907489*Log[z]^2))) + 
       Nf^2*(-850.556101324652 - 1181.8219814241486*z^4 + 
         31.856130403968816*z^5 - 1.2479627473806751*z^6 - 
         60.63596409311771*Log[1 - z] + 52.35758744631626*Log[1 - z]^2 + 
         22.502057613168724*Log[1 - z]^3 + 2.1604938271604937*Log[1 - z]^4 + 
         (1 - z)*(660.347328628978 + 358.2125539105102*Log[1 - z] - 
           74.86332304078064*Log[1 - z]^2 - 48.8559670781893*Log[1 - z]^3 - 
           4.320987654320987*Log[1 - z]^4) + (1 - z)^3*
          (-20.606847697756788*Log[1 - z] - 38.08271186440678*Log[1 - z]^2 + 
           5.872539831302718*Log[1 - z]^3 - 1.5658536585365854*
            Log[1 - z]^4) + (1 - z)^2*(-308.90313111545987*Log[1 - z] - 
           101.33603603603603*Log[1 - z]^2 + 1.2933049946865036*
            Log[1 - z]^3 + 0.02882703777335984*Log[1 - z]^4) + 
         2076.30884979271*Log[z] - 112.80418921976502*Log[z]^2 - 
         107.11934156378601*Log[z]^3 + 2.3950617283950617*Log[z]^4 + 
         3.022222222222222*Log[z]^5 + z*(1140.2159152947636 - 
           2371.5177081529*Log[z] + 2353.1342627262056*Log[z]^2 - 
           568.4279835390946*Log[z]^3 + 64.09876543209876*Log[z]^4 - 
           6.044444444444444*Log[z]^5) + z^2*(312.55121527777777 - 
           31.04145728643216*Log[z] + 44.67130214917825*Log[z]^2 - 
           137.64954337899545*Log[z]^3 - 1.9709677419354839*Log[z]^4 - 
           0.05368421052631579*Log[z]^5) + z^3*(365.6407010710808 + 
           2039.5050980392157*Log[z] + 132.86628733997156*Log[z]^2 + 
           275.499*Log[z]^3 + 12.87302371541502*Log[z]^4 + 
           7.09625*Log[z]^5) + LQ*(24.88888888888889 - 24.88888888888889*
            Log[z] + z*(-24.88888888888889 + 49.77777777777778*Log[z])) + 
         Lp^3*(-52.14814814814815 + LQ*(-12. + 24.*(1 - z)) - 
           16.59259259259259*Log[1 - z] + (1 - z)*(-82.96296296296296 + 
             33.18518518518518*Log[1 - z]) - 40.2962962962963*Log[z] - 
           1.7777777777777777*Log[z]^2 + z*(77.03703703703705 - 
             36.74074074074074*Log[z] + 3.5555555555555554*Log[z]^2)) + 
         Lp^2*(-620.4481766953834 - 25.651211801896732*z^4 + 
           4.909635974304068*z^5 - 0.8438978240302744*z^6 + 
           8.88888888888889*Log[1 - z] - 16.444444444444443*Log[1 - z]^2 + 
           (1 - z)^3*(27.60714713994484*Log[1 - z] - 3.3741285824941905*
              Log[1 - z]^2) + (1 - z)^2*(80.73467520585544*Log[1 - z] + 
             0.05757368060315284*Log[1 - z]^2) + (1 - z)*
            (-259.0398338845151 - 97.77777777777777*Log[1 - z] + 
             32.888888888888886*Log[1 - z]^2) + 142.66666666666666*Log[z] + 
           120.88888888888889*Log[z]^2 + 7.111111111111111*Log[z]^3 + 
           z*(746.9625509712896 - 833.7777777777778*Log[z] + 
             152.88888888888889*Log[z]^2 - 14.222222222222221*Log[z]^3) + 
           z^3*(150.59458174904944 - 11.235347985347985*Log[z] + 
             10.493146318138349*Log[z]^2 - 0.8025682182985554*Log[z]^3) + 
           z^2*(-144.2257885998893 - 124.82802013422818*Log[z] - 
             1.5468102734051368*Log[z]^2 - 0.07612903225806451*Log[z]^3) + 
           LQ*(-16. - 16.*Log[1 - z] + (1 - z)*(64. + 32.*Log[1 - z]) - 
             24.*Log[z] + z*(-24. + 48.*Log[z]))) + 
         Lp*(-1793.6904047713144 + 564.5923016496465*z^4 - 
           31.88121314237574*z^5 + 2.433675748101831*z^6 + 
           159.88804445564404*Log[1 - z] + 56.888888888888886*Log[1 - z]^2 + 
           2.3703703703703702*Log[1 - z]^3 + (1 - z)^3*
            (-90.03425042111174*Log[1 - z] + 28.784557907845578*
              Log[1 - z]^2 - 6.374545454545455*Log[1 - z]^3) + 
           (1 - z)*(418.9605315387287 - 362.4427555779548*Log[1 - z] - 
             154.66666666666666*Log[1 - z]^2 - 4.7407407407407405*
              Log[1 - z]^3) + (1 - z)^2*(-186.48182521268367*Log[1 - z] + 
             82.87352024922119*Log[1 - z]^2 - 0.10851648351648352*
              Log[1 - z]^3) + 1399.6681786740264*Log[z] + 237.1851851851852*
            Log[z]^2 - 76.44444444444444*Log[z]^3 - 8.444444444444445*
            Log[z]^4 + z^3*(-2421.1797257590597 + 594.0529010238907*Log[z] - 
             548.4655623365301*Log[z]^2 - 1.3252314814814814*Log[z]^3 - 
             16.1025824964132*Log[z]^4) + z^2*(2226.913623188406 + 
             433.076871657754*Log[z] + 264.69014925373136*Log[z]^2 + 
             6.090766823161189*Log[z]^3 + 0.1650185414091471*Log[z]^4) + 
           z*(1390.6919461650034 - 3121.342745168142*Log[z] + 
             1257.1851851851852*Log[z]^2 - 177.77777777777777*Log[z]^3 + 
             16.88888888888889*Log[z]^4) + LQ*(68.8117505995204 + 
             0.31405228758169934*z^4 - 0.1260053619302949*z^5 - 
             0.00008402655239055541*z^6 - 13.333333333333334*Log[1 - z] - 
             4.*Log[1 - z]^2 + (1 - z)^3*(10.759475218658892*Log[1 - z] - 
               1.6207165109034267*Log[1 - z]^2) + (1 - z)^2*
              (36.48317757009346*Log[1 - z] + 0.040337711069418386*
                Log[1 - z]^2) + (1 - z)*(-33.62350187538153 + 
               18.666666666666668*Log[1 - z] + 8.*Log[1 - z]^2) - 
             50.666666666666664*Log[z] + 4.*Log[z]^2 + 
             z*(-43.42381673660586 + 141.33333333333334*Log[z] - 8.*
                Log[z]^2) + z^2*(-69.66734486266532 - 36.483880171184026*
                Log[z] - 0.04040895813047712*Log[z]^2) + 
             z^3*(46.2365308804205 - 10.759359903381643*Log[z] + 
               1.621586475942783*Log[z]^2)))) + 
       Nf*(9975.678076870086 + 10600.126331811263*z^4 - 
         193.6708317063647*z^5 + 374.84450402144773*z^6 + 
         550.0378967263632*Log[1 - z] - 56.93974659419007*Log[1 - z]^2 - 
         109.63772618060348*Log[1 - z]^3 - 24.166666666666668*Log[1 - z]^4 - 
         1.8518518518518519*Log[1 - z]^5 + (1 - z)^3*
          (-33825.868517165814*Log[1 - z] - 8576.684323550466*Log[1 - z]^2 - 
           7434.883955600404*Log[1 - z]^3 - 260.8500407497963*Log[1 - z]^4 - 
           175.21039182282794*Log[1 - z]^5) + (1 - z)^2*
          (36957.46663270504*Log[1 - z] + 10601.250543084721*Log[1 - z]^2 + 
           1226.072590738423*Log[1 - z]^3 + 72.93405405405406*Log[1 - z]^4 + 
           2.163023679417122*Log[1 - z]^5) + (1 - z)*(-5599.063755348924 - 
           3376.201975400756*Log[1 - z] - 219.7289897097328*Log[1 - z]^2 + 
           278.2877980402193*Log[1 - z]^3 + 57.46913580246913*Log[1 - z]^4 + 
           3.7037037037037037*Log[1 - z]^5) - 16033.452481865343*Log[z] + 
         3941.343167017653*Log[z]^2 + 1211.8204149266624*Log[z]^3 - 
         1970.0740740740741*Log[z]^4 - 356.9654320987654*Log[z]^5 + 
         z*(-4519.223020157231 + 26226.413501624556*Log[z] - 
           25664.044293327494*Log[z]^2 + 5704.148929439498*Log[z]^3 - 
           610.3641975308642*Log[z]^4 - 9.303703703703704*Log[z]^5) + 
         z^2*(-6867.687847498014 - 44767.82684563758*Log[z] - 
           13685.67533632287*Log[z]^2 - 1311.9859202145492*Log[z]^3 + 
           260.0810502283105*Log[z]^4 - 3.5804953560371517*Log[z]^5) + 
         z^3*(-7888.08642514186 + 32812.410317460315*Log[z] - 
           4923.4062095730915*Log[z]^2 + 9765.919715447155*Log[z]^3 - 
           127.6284289276808*Log[z]^4 + 250.10811836115326*Log[z]^5) + 
         LQ*(67.17001252576884 - 67.17001252576881*Log[z] + 
           z*(-67.17001252576881 + 134.34002505153762*Log[z])) + 
         Lp^3*(1969.2478883877175 + LQ^2*(-36. + 72.*(1 - z)) + 
           2.5003819709702064*z^4 - 0.3429733393583371*z^5 + 
           0.028347996089931573*z^6 + 243.55555555555554*Log[1 - z] - 
           78.81481481481481*Log[1 - z]^2 + (1 - z)^3*
            (29.683788121990368*Log[1 - z] - 6.607284768211921*
              Log[1 - z]^2) + (1 - z)^2*(32.05298507462687*Log[1 - z] + 
             0.15135542168674698*Log[1 - z]^2) + (1 - z)*(812.2652078331093 - 
             802.3703703703703*Log[1 - z] + 157.62962962962962*
              Log[1 - z]^2) + LQ*(-98. - 104.*Log[1 - z] + 
             (1 - z)*(-556. + 208.*Log[1 - z]) + z*(272. - 112.*Log[z]) - 
             160.*Log[z]) + 1224.5925925925926*Log[z] + 107.85185185185185*
            Log[z]^2 + z*(-2195.205303198493 + 629.3333333333334*Log[z] - 
             39.7037037037037*Log[z]^2) + z^2*(50.27083607636603 - 
             119.8016967126193*Log[z] - 0.13185530921820304*Log[z]^2) + 
           z^3*(129.14599824098505 - 35.35462962962963*Log[z] + 
             5.306646525679758*Log[z]^2)) + Lp^2*(11137.25672570118 + 
           2638.6809785322016*z^4 - 306.67019400352734*z^5 + 
           45.86058700209644*z^6 - 451.1380323587224*Log[1 - z] + 
           146.*Log[1 - z]^2 + 57.77777777777778*Log[1 - z]^3 + 
           (1 - z)*(1331.345811098396 + 1265.8316202730005*Log[1 - z] - 
             268.8888888888889*Log[1 - z]^2 - 115.55555555555556*
              Log[1 - z]^3) + (1 - z)^3*(-1833.705499276411*Log[1 - z] + 
             284.2278630460449*Log[1 - z]^2 - 72.5905325443787*
              Log[1 - z]^3) + (1 - z)^2*(-3532.894*Log[1 - z] + 
             510.0279652844744*Log[1 - z]^2 - 2.2097884899163796*
              Log[1 - z]^3) - 4831.82226030778*Log[z] - 4597.777777777777*
            Log[z]^2 - 532.1481481481482*Log[z]^3 + 
           z^3*(-4294.993147074328 - 3019.7889963724306*Log[z] - 
             404.6302752293578*Log[z]^2 - 169.5387476751395*Log[z]^3) + 
           z^2*(6874.081617647059 + 430.47199691000384*Log[z] + 
             548.447748513169*Log[z]^2 - 1.9607231920199502*Log[z]^3) + 
           z*(-16494.358173066837 + 13755.788972131495*Log[z] - 
             2584.*Log[z]^2 + 158.8148148148148*Log[z]^3) + 
           LQ^2*(72. - 72.*Log[z] + z*(-72. + 144.*Log[z])) + 
           LQ*(-1805.2793857830359 - 167.27089947089948*z^4 + 
             30.14086814086814*z^5 - 5.044228694714132*z^6 + 
             168.*Log[1 - z] + 40.*Log[1 - z]^2 + (1 - z)*
              (-256.6906366605622 - 400.*Log[1 - z] - 80.*Log[1 - z]^2) + 
             (1 - z)^3*(162.81630170316302*Log[1 - z] - 18.63189269746647*
                Log[1 - z]^2) + (1 - z)^2*(532.227904040404*Log[1 - z] + 
               0.334855403348554*Log[1 - z]^2) + 1284.*Log[z] + 
             552.*Log[z]^2 + z^2*(-1075.1710296684118 - 514.5545134818288*
                Log[z] - 0.8585286984640259*Log[z]^2) + 
             z^3*(662.4139368671829 + 81.74453654860588*Log[z] + 
               36.94847328244275*Log[z]^2) + z*(2460.5560585696408 - 2600.*
                Log[z] + 336.*Log[z]^2))) + Lp*(12061.919394209484 + 
           2262.02886002886*z^4 - 238.8301204819277*z^5 + 168.8780390593862*
            z^6 - 960.5969385871592*Log[1 - z] - 514.3289377898818*
            Log[1 - z]^2 - 33.77777777777778*Log[1 - z]^3 + 
           2.2222222222222223*Log[1 - z]^4 + (1 - z)^3*
            (30116.563604240284*Log[1 - z] - 14949.722276741904*
              Log[1 - z]^2 + 988.7188226181255*Log[1 - z]^3 - 
             382.3304239401496*Log[1 - z]^4) + (1 - z)*(-6368.205528087148 + 
             1947.2452955113122*Log[1 - z] + 1741.5467644686523*
              Log[1 - z]^2 + 97.77777777777777*Log[1 - z]^3 - 
             4.444444444444445*Log[1 - z]^4) + (1 - z)^2*
            (24606.720782173714*Log[1 - z] + 3012.1064049586776*
              Log[1 - z]^2 + 140.552861299709*Log[1 - z]^3 + 
             7.793483972674724*Log[1 - z]^4) - 24121.866643755737*Log[z] - 
           1144.1724429237124*Log[z]^2 + 5010.074074074074*Log[z]^3 + 
           823.6666666666666*Log[z]^4 + z*(41306.629324548645 + 
             33511.480786401524*Log[z] - 17653.383349764685*Log[z]^2 + 
             2831.703703703704*Log[z]^3 - 188.59259259259258*Log[z]^4) + 
           z^2*(-209839.73179396093 - 43992.51769331586*Log[z] - 
             7164.378066378066*Log[z]^2 - 1266.114264919942*Log[z]^3 - 
             13.210480349344978*Log[z]^4) + z^3*(155506.8281911676 - 
             62411.92587209302*Log[z] + 22195.295271049596*Log[z]^2 - 
             2136.485319516408*Log[z]^3 + 595.2361359570662*Log[z]^4) + 
           LQ*(-896.8518991443134 + 336.11615245009074*z^4 - 
             7.081085814360771*z^5 - 6.9364844903988185*z^6 - 
             21.392088021787174*Log[1 - z] + 42.*Log[1 - z]^2 + 
             6.666666666666667*Log[1 - z]^3 + (1 - z)*(1017.0690513068789 + 
               206.78417604357435*Log[1 - z] - 100.*Log[1 - z]^2 - 
               13.333333333333334*Log[1 - z]^3) + (1 - z)^2*
              (-192.54082137555665*Log[1 - z] - 15.568832983927324*
                Log[1 - z]^2 + 0.9712389380530974*Log[1 - z]^3) + 
             (1 - z)^3*(491.36734413622634*Log[1 - z] - 51.24706434945984*
                Log[1 - z]^2 + 27.10928961748634*Log[1 - z]^3) + 
             2547.591120447637*Log[z] - 144.*Log[z]^2 - 401.3333333333333*
              Log[z]^3 + z*(2403.8706350656666 - 2503.182240895274*Log[z] + 
               1664.*Log[z]^2 - 205.33333333333334*Log[z]^3) + 
             z^3*(1099.6701298701298 - 995.7859103385179*Log[z] - 
               20.89990375360924*Log[z]^2 - 92.7029893924783*Log[z]^3) + 
             z^2*(-3213.147512864494 + 407.34500194476857*Log[z] + 
               214.3318661971831*Log[z]^2 - 2.5796915167095116*Log[z]^3)))))
 
dFragLarinN["qq"] = 0. + delta[1 - z] + 
     as*(-5.333333333333334 - 2.6666666666666665*(1 - z) - 
       3.447421299397187*z^4 + 0.818297331639136*z^5 - 
       0.12869565217391304*z^6 + 5.333333333333333*Log[z] + 
       z*(5.331204379562044 + 5.333333333333333*Log[z]) + 
       z^3*(-7.063901345291479 + 6.882659713168188*Log[z]) + 
       z^2*(-0.8428184281842819 + 10.466990965948575*Log[z]) + 
       Lp*(5.333333333333333 - 2.6666666666666665*(1 - z) - 
         2.6666666666666665*LQ*delta[1 - z] - 5.333333333333333*
          plusD[0, 1 - z])) + as^2*(-148.7937021548222 + 
       343.99841017488075*z^4 - 25.12776025236593*z^5 + 
       1.6931179775280898*z^6 + 7.463334725085424*LQ*delta[1 - z] - 
       22.22222222222222*Log[1 - z] + 7.111111111111111*Log[1 - z]^2 + 
       (1 - z)*(38.123740122681 + 47.111111111111114*Log[1 - z] - 
         3.5555555555555554*Log[1 - z]^2) + (1 - z)^3*
        (14.068003487358325*Log[1 - z] - 1.2593457943925233*Log[1 - z]^2) + 
       (1 - z)^2*(15.432915921288014*Log[1 - z] + 2.4101583833970506*
          Log[1 - z]^2) + 43.12363364925329*Log[z] + 28.22222222222222*
        Log[z]^2 - 3.8518518518518516*Log[z]^3 + 
       z^3*(236.19297760575063 - 592.1468624833111*Log[z] - 
         40.265966046887634*Log[z]^2 - 53.35228539576366*Log[z]^3) + 
       z^2*(-531.7013888888889 - 289.7932715748415*Log[z] - 
         25.19384793964016*Log[z]^2 - 21.546021840873635*Log[z]^3) + 
       z*(-43.33007916196715 - 23.543033017413364*Log[z] - 
         37.55555555555556*Log[z]^2 - 6.518518518518518*Log[z]^3) + 
       Lp*(9.841992420917798 - 61.68105493042838*(1 - z) - 
         84.61176760216642*z^4 + 15.52662721893491*z^5 - 
         2.5011857707509884*z^6 + 85.33333333333333*Log[1 - z] + 
         28.387809187279153*(1 - z)^2*Log[1 - z] + 12.015098722415795*
          (1 - z)^3*Log[1 - z] + LQ*(14.222219384642447 + 7.111111111111111*
            (1 - z) + 9.193124368048533*z^4 - 2.182126696832579*z^5 + 
           0.3431899641577061*z^6 - 33.23661048598394*delta[1 - z] + 
           z^2*(2.247513812154696 - 27.91197691197691*Log[z]) + 
           z^3*(18.8370720188902 - 18.35376044568245*Log[z]) + 
           z*(-14.216548067531741 - 14.222222222222221*Log[z]) - 
           14.222222222222221*Log[z]) + 18.666666666666668*Log[z] + 
         8.88888888888889*Log[z]^2 + z*(136.1402634629591 + 
           64.88888888888889*Log[z] + 10.666666666666666*Log[z]^2) + 
         z^3*(-79.00747065101388 + 119.77864077669904*Log[z] + 
           18.251376146788992*Log[z]^2) + z^2*(33.75142857142857 + 
           105.86639260020554*Log[z] + 39.96636085626911*Log[z]^2) - 
         66.47322097196788*plusD[0, 1 - z]) + 14.926669450170849*
        plusD[0, 1 - z] + Nf*(-5.7626785955942275 + 9.580246913580247*
          (1 - z) - 0.4467005076142132*z^4 + 0.040372670807453416*z^5 - 
         0.0032175032175032173*z^6 + 2.765432098765432*LQ*delta[1 - z] - 
         81.77777777777777*Log[z] - 6.222222222222222*Log[z]^2 + 
         9.777777777777779*Log[z]^3 + z^3*(16.18791208791209 - 
           8.766633565044687*Log[z] + 2.2569395017793594*Log[z]^2 - 
           0.1618181818181818*Log[z]^3) + z^2*(3.7772567409144195 - 
           15.756898817345597*Log[z] + 0.6861336664584634*Log[z]^2 - 
           0.009838369641602248*Log[z]^3) + z*(-10.43491900200337 + 
           62.22222222222222*Log[z] - 59.55555555555556*Log[z]^2 + 
           9.777777777777779*Log[z]^3) + 5.530864197530864*plusD[0, 1 - z] + 
         Lp^2*(8.88888888888889 + 3.5555555555555554*(1 - z) + 
           0.8888888888888888*LQ*delta[1 - z] + 5.333333333333333*Log[z] + 
           z*(-10.666666666666666 + 5.333333333333333*Log[z]) + 
           1.7777777777777777*plusD[0, 1 - z]) + 
         Lp*(49.18518518518518 + 8.296296296296296*(1 - z) - 
           0.151902032308494*z^4 + 0.004172461752433936*z^5 + 
           0.00022311468094600624*z^6 + 2.962962962962963*LQ*delta[1 - z] - 
           17.77777777777778*Log[z] - 16.*Log[z]^2 + 
           z*(-55.111052415331336 + 67.55555555555556*Log[z] - 
             16.*Log[z]^2) + z^2*(-0.4434589800443459 - 3.687786960514233*
              Log[z] - 0.011095700416088766*Log[z]^2) + 
           z^3*(4.146460537021969 - 1.9460020768431983*Log[z] + 
             0.46338535414165666*Log[z]^2) + 5.925925925925926*
            plusD[0, 1 - z])) + Lp^2*(43.55555555555556 + 
         5.750064020486556*z^4 - 1.6077537058152793*z^5 + 
         0.33859095688748686*z^6 - 23.39461783961922*delta[1 - z] + 
         3.5555555555555554*LQ^2*delta[1 - z] - 28.444444444444443*
          Log[1 - z] - 0.04628330995792426*(1 - z)^2*Log[1 - z] - 
         0.48483316481294236*(1 - z)^3*Log[1 - z] + 
         (1 - z)*(-36. + 14.222222222222221*Log[1 - z]) + 
         z^2*(2.157766990291262 - 14.022810890360558*Log[z]) + 
         z^3*(8.11289513296538 - 9.761156505342552*Log[z]) + 
         z*(-14.751562499999999 - 3.5555555555555554*Log[z]) - 
         3.5555555555555554*Log[z] - 29.333333333333332*plusD[0, 1 - z] + 
         LQ*(-14.222222222222221 + 7.111111111111111*(1 - z) - 
           14.666666666666666*delta[1 - z] + 14.222222222222221*
            plusD[0, 1 - z]) + 28.444444444444443*plusD[1, 1 - z])) + 
     as^3*(-332.65260693554865 - 77460.71386212009*z^4 - 
       1778.4054529463501*z^5 + 416.33309196234615*z^6 - 
       1826.4238654429887*Log[1 - z] + 5.090371407762163*Log[1 - z]^2 + 
       34.76543209876543*Log[1 - z]^3 + (1 - z)^3*
        (-4925.669119192768*Log[1 - z] - 124.12518853695325*Log[1 - z]^2 - 
         318.06261343012704*Log[1 - z]^3) + (1 - z)*(-1028.8585857202124 + 
         1380.0971490821125*Log[1 - z] + 32.86256955180806*Log[1 - z]^2 - 
         42.666666666666664*Log[1 - z]^3) + (1 - z)^2*
        (-1631.292407108239*Log[1 - z] - 246.5267791636097*Log[1 - z]^2 + 
         3.3666044776119404*Log[1 - z]^3) + 1527.4067171672991*Log[z] - 
       152.65501343155967*Log[z]^2 - 235.7816599446266*Log[z]^3 + 
       35.96707818930041*Log[z]^4 - 12.138271604938272*Log[z]^5 + 
       z^2*(36511.5577746077 - 147492.83608815426*Log[z] - 
         60143.40347826087*Log[z]^2 - 8671.957901159243*Log[z]^3 - 
         648.5179661016949*Log[z]^4 - 32.91007751937985*Log[z]^5) + 
       z*(-44.38188743107003 + 2525.0171721729093*Log[z] - 
         1245.3536490542747*Log[z]^2 + 153.32837444750714*Log[z]^3 - 
         45.45679012345679*Log[z]^4 - 7.42716049382716*Log[z]^5) + 
       z^3*(40418.185171385994 + 265444.045021645*Log[z] - 
         67779.61901983664*Log[z]^2 + 45566.940104166664*Log[z]^3 - 
         1920.3121577217962*Log[z]^4 + 1155.8703374777974*Log[z]^5) + 
       LQ*(-39.80444567746696 - 19.90222593356114*(1 - z) - 
         25.72926267281106*z^4 + 6.107231920199501*z^5 - 
         0.9605026929982047*z^6 + 70.0680092366324*delta[1 - z] + 
         39.80445186712228*Log[z] + z*(39.788569380844876 + 
           39.80445186712228*Log[z]) + z^3*(-52.720264317180614 + 
           51.36759868421053*Log[z]) + z^2*(-6.290232558139535 + 
           78.11866235167206*Log[z])) + Nf^2*(-15.474329575920457 - 
         7.114939200926462*z^4 + 0.222011385199241*z^5 - 
         0.04248088360237893*z^6 - 4.546622307260785*LQ*delta[1 - z] + 
         (1 - z)*(-13.40014182707568 - 5.73982290635034*Log[1 - z] - 
           1.5802469135802468*Log[1 - z]^2 - 0.19753086419753085*
            Log[1 - z]^3) + (1 - z)^2*(-16.31914476265202*Log[1 - z] - 
           3.455790784557908*Log[1 - z]^2 + 0.004155124653739612*
            Log[1 - z]^3) + (1 - z)^3*(-5.823909531502423*Log[1 - z] + 
           1.3237022526934379*Log[1 - z]^2 + 0.5441030723488602*
            Log[1 - z]^3) + 94.82326091024686*Log[z] - 8.969239840770491*
          Log[z]^2 + 10.074074074074074*Log[z]^3 + 1.5802469135802468*
          Log[z]^4 + z^3*(-45.00737618545838 + 35.73662119622246*Log[z] - 
           9.084889643463498*Log[z]^2 + 2.527829313543599*Log[z]^3 - 
           0.037732627625064026*Log[z]^4) + z^2*(37.15663082437276 + 
           42.60620756547042*Log[z] - 15.784031413612565*Log[z]^2 + 
           1.0502923976608187*Log[z]^3 + 0.0038510911424903724*Log[z]^4) + 
         z*(33.03274167452258 - 117.88538568366855*Log[z] + 
           120.41347620861222*Log[z]^2 - 36.148148148148145*Log[z]^3 + 
           1.5802469135802468*Log[z]^4) + Lp*(-58.892856315958 + 
           0.3612463485881207*z^4 - 0.0592396109637489*z^5 + 
           0.007588532883642495*z^6 - 3.292181069958848*LQ*delta[1 - z] + 
           (1 - z)*(-8.659797937158014 - 9.481481481481481*Log[1 - z] - 
             1.7777777777777777*Log[1 - z]^2) + (1 - z)^2*
            (-14.176749703440095*Log[1 - z] + 0.003703703703703704*
              Log[1 - z]^2) + (1 - z)^3*(-3.493656286043829*Log[1 - z] + 
             0.44589308996088656*Log[1 - z]^2) + 56.9062976854678*Log[z] - 
           8.88888888888889*Log[z]^2 - 5.925925925925926*Log[z]^3 + 
           z*(45.29865975764615 - 129.16777638860628*Log[z] + 
             65.77777777777777*Log[z]^2 - 5.925925925925926*Log[z]^3) + 
           z^2*(39.52713891444342 + 17.15908730787514*Log[z] - 
             2.0979325353645266*Log[z]^2 + 0.012629161882893225*Log[z]^3) + 
           z^3*(-27.559410234171725 + 12.233382570162481*Log[z] - 
             3.3885135135135136*Log[z]^2 + 0.3892694063926941*Log[z]^3) - 
           6.584362139917696*plusD[0, 1 - z]) + Lp^2*(-25.524469413636766 - 
           1.0087173100871731*z^4 + 0.2324805339265851*z^5 - 
           0.06808859721082855*z^6 - 1.9753086419753085*LQ*delta[1 - z] + 
           (1 - z)*(-7.901234567901234 - 3.5555555555555554*Log[1 - z]) - 
           0.013043478260869565*(1 - z)^2*Log[1 - z] + 0.8471910112359551*
            (1 - z)^3*Log[1 - z] + 10.666666666666666*Log[z] + 
           7.111111111111111*Log[z]^2 + z^2*(-0.7085253456221198 + 
             2.232808022922636*Log[z] - 0.013876040703052728*Log[z]^2) + 
           z^3*(0.4094775212636695 + 1.4332627118644068*Log[z] + 
             0.016536964980544747*Log[z]^2) + z*(28.248089685946518 - 
             39.111111111111114*Log[z] + 7.111111111111111*Log[z]^2) - 
           3.950617283950617*plusD[0, 1 - z]) + 
         Lp^3*(-3.950617283950617 - 1.5802469135802468*(1 - z) - 
           0.3950617283950617*LQ*delta[1 - z] + z*(4.7407407407407405 - 
             2.3703703703703702*Log[z]) - 2.3703703703703702*Log[z] - 
           0.7901234567901234*plusD[0, 1 - z]) - 9.09324461452157*
          plusD[0, 1 - z]) + 140.1360184732648*plusD[0, 1 - z] + 
       Nf*(1314.0290483299364 - 211.2300194931774*z^4 + 
         66.06575781876504*z^5 - 15.765275257108287*z^6 + 
         13.835559334197875*Log[1 - z] - 10.37037037037037*Log[1 - z]^2 - 
         2.1069958847736627*Log[1 - z]^3 + (1 - z)^2*
          (-1172.1005361930295*Log[1 - z] - 162.5310421286031*Log[1 - z]^2 - 
           8.55055055055055*Log[1 - z]^3 - 0.37344913151364767*
            Log[1 - z]^4) + (1 - z)*(496.2274813370918 + 21.122085887528826*
            Log[1 - z] - 11.55138137617482*Log[1 - z]^2 + 1.1522633744855968*
            Log[1 - z]^3 + 0.49382716049382713*Log[1 - z]^4) + 
         (1 - z)^3*(-1425.895584725537*Log[1 - z] + 756.1058064516129*
            Log[1 - z]^2 - 43.87019730010384*Log[1 - z]^3 + 
           18.665182546749776*Log[1 - z]^4) - 3781.4559940068802*Log[z] + 
         1018.506897263669*Log[z]^2 + 416.28971618183834*Log[z]^3 - 
         326.0411522633745*Log[z]^4 - 86.45925925925926*Log[z]^5 + 
         z^3*(1846.512912482066 - 3992.607830950901*Log[z] + 
           1232.3262169086252*Log[z]^2 - 410.7484237074401*Log[z]^3 + 
           19.485519591141397*Log[z]^4 - 10.044959128065395*Log[z]^5) + 
         z^2*(1700.271474019088 - 789.8803468208092*Log[z] + 
           656.0578468130691*Log[z]^2 + 82.50431320504313*Log[z]^3 + 
           2.9612842304060436*Log[z]^4 + 0.10869565217391304*Log[z]^5) + 
         z*(-4425.736810813529 + 4658.779736989047*Log[z] - 
           4840.418361766748*Log[z]^2 + 1488.286378524644*Log[z]^3 - 
           163.29218106995884*Log[z]^4 + 10.074074074074074*Log[z]^5) + 
         LQ*(-14.748968276883858 - 7.374485596707819*(1 - z) - 
           9.533609958506224*z^4 + 2.262948207171315*z^5 - 
           0.3559011893870082*z^6 + 77.12861616470005*delta[1 - z] + 
           14.748971193415638*Log[z] + z*(14.743085129263989 + 
             14.748971193415638*Log[z]) + z^3*(-19.534740545294635 + 
             19.03353057199211*Log[z]) + z^2*(-2.3307560137457046 + 
             28.94575471698113*Log[z])) + 154.2572323294001*plusD[0, 1 - z] + 
         Lp^2*(2109.2235094289963 - 7.603223330775134*z^4 - 
           3.307435254803676*z^5 + 0.8920152091254753*z^6 + 
           51.98803964359826*delta[1 - z] - 7.901234567901234*LQ^2*
            delta[1 - z] + (1 - z)*(296.54090026214783 - 17.97530864197531*
              Log[1 - z]) + 6.320987654320987*Log[1 - z] - 
           125.66854990583803*(1 - z)^2*Log[1 - z] - 35.57042957042957*
            (1 - z)^3*Log[1 - z] - 470.96367039948234*Log[z] - 
           823.7037037037037*Log[z]^2 - 125.62962962962963*Log[z]^3 + 
           z^2*(511.29572836801754 - 6.610967741935484*Log[z] - 
             17.605686032138443*Log[z]^2 + 0.40660592255125283*Log[z]^3) + 
           z^3*(-163.81758241758243 + 102.96758104738154*Log[z] - 
             25.88081395348837*Log[z]^2 + 12.572344975053458*Log[z]^3) + 
           z*(-2557.5663950125477 + 2442.632917192093*Log[z] - 
             538.6666666666666*Log[z]^2 + 23.703703703703702*Log[z]^3) + 
           LQ*(-120.09876543209876 - 32.39506172839506*(1 - z) + 
             0.8101402373247033*z^4 - 0.022253129346314324*z^5 - 
             0.0011904761904761906*z^6 + 71.63922180547078*delta[1 - z] + 
             52.148148148148145*Log[z] + 42.666666666666664*Log[z]^2 + 
             z^3*(-22.1144578313253 + 10.378673957621325*Log[z] - 
               2.4713896457765667*Log[z]^2) + z^2*(2.36510962821735 + 
               19.668192219679632*Log[z] + 0.05918057663125948*Log[z]^2) + 
             z*(151.70339214082642 - 175.40740740740742*Log[z] + 
               42.666666666666664*Log[z]^2) - 31.604938271604937*
              plusD[0, 1 - z]) + 143.27844361094157*plusD[0, 1 - z] - 
           63.20987654320987*plusD[1, 1 - z]) + 
         Lp*(961.6207198059673 - 1779.6422613531047*z^4 + 100.0860349127182*
            z^5 - 8.612546125461254*z^6 + 48.52217033402505*delta[1 - z] - 
           7.374485596707819*LQ^2*delta[1 - z] - 85.20164609053498*
            Log[1 - z] - 9.481481481481481*Log[1 - z]^2 + 
           (1 - z)^2*(52.90044052863436*Log[1 - z] - 9.59691011235955*
              Log[1 - z]^2 + 0.06785714285714285*Log[1 - z]^3) + 
           (1 - z)*(539.063209351803 - 73.69369769592544*Log[1 - z] + 
             14.518518518518519*Log[1 - z]^2 + 2.962962962962963*
              Log[1 - z]^3) + (1 - z)^3*(-33.15568666011144*Log[1 - z] + 
             29.144941634241246*Log[1 - z]^2 + 4.830945558739255*
              Log[1 - z]^3) - 5101.226219466911*Log[z] - 813.103922202084*
            Log[z]^2 + 879.4074074074074*Log[z]^3 + 187.85185185185185*
            Log[z]^4 + z*(-1402.0138440328426 + 6221.124344322107*Log[z] - 
             3543.5192294369403*Log[z]^2 + 597.7283950617284*Log[z]^3 - 
             28.14814814814815*Log[z]^4) + z^2*(-8362.446185997911 - 
             3830.9581205311542*Log[z] - 465.55687830687833*Log[z]^2 - 
             17.64426877470356*Log[z]^3 - 0.9337199668599834*Log[z]^4) + 
           z^3*(10475.745143745144 - 3919.45531019979*Log[z] + 
             2274.7246153846154*Log[z]^2 - 75.28206724782068*Log[z]^3 + 
             57.48111658456486*Log[z]^4) + LQ*(14.313644979197779 - 
             40.82304526748971*(1 - z) + 3.5117891816920945*z^4 - 
             0.26495726495726496*z^5 + 0.019989479221462388*z^6 + 
             142.48210842712845*delta[1 - z] + 233.87654320987653*Log[z] + 
             16.59259259259259*Log[z]^2 - 26.074074074074073*Log[z]^3 + 
             z*(43.62907969598687 - 150.12345679012347*Log[z] + 
               158.8148148148148*Log[z]^2 - 26.074074074074073*Log[z]^3) + 
             z^2*(-2.6698564593301435 + 76.4363807728558*Log[z] - 
               1.4417744916820703*Log[z]^2 + 0.04585537918871252*Log[z]^3) + 
             z^3*(-84.35039090262971 + 41.73002421307506*Log[z] - 
               10.825887743413517*Log[z]^2 + 0.39902676399026765*Log[z]^3) - 
             29.497942386831276*plusD[0, 1 - z]) + 284.9642168542569*
            plusD[0, 1 - z] - 58.99588477366255*plusD[1, 1 - z]) + 
         Lp^3*(335.4930272321899 - 5.8400392541707555*z^4 + 
           1.3120973514674301*z^5 - 0.38373048479868527*z^6 + 
           15.596411893079479*delta[1 - z] - 2.3703703703703702*LQ^2*
            delta[1 - z] + (1 - z)*(70.51851851851852 - 29.62962962962963*
              Log[1 - z]) + 18.962962962962962*Log[1 - z] - 
           0.07409274193548387*(1 - z)^2*Log[1 - z] + 4.7986942328618065*
            (1 - z)^3*Log[1 - z] + 231.11111111111111*Log[z] + 
           26.074074074074073*Log[z]^2 + z*(-368.52226272882365 + 
             130.37037037037038*Log[z] - 5.925925925925926*Log[z]^2) + 
           z^2*(-4.460136674259681 + 8.569272976680384*Log[z] - 
             0.08957795004306632*Log[z]^2) + z^3*(6.84548825710754 + 
             5.957931638913234*Log[z] + 0.5905271199388846*Log[z]^2) + 
           LQ*(-18.962962962962962 - 11.851851851851851*(1 - z) + 
             13.037037037037036*delta[1 - z] + z*(28.444444444444446 - 
               14.222222222222221*Log[z]) - 14.222222222222221*Log[z] - 
             9.481481481481481*plusD[0, 1 - z]) + 26.074074074074073*
            plusD[0, 1 - z] - 18.962962962962962*plusD[1, 1 - z])) + 
       Lp*(-1897.3094215146973 + 73957.25158946413*z^4 - 
         3692.984591679507*z^5 + 268.6192513368984*z^6 + 
         130.95139777689997*delta[1 - z] - 19.90222593356114*LQ^2*
          delta[1 - z] + 2024.6182790689056*Log[1 - z] + 
         274.962962962963*Log[1 - z]^2 - 37.925925925925924*Log[1 - z]^3 + 
         (1 - z)^3*(42.82274509803921*Log[1 - z] - 208.23116883116884*
            Log[1 - z]^2 - 17.95926680244399*Log[1 - z]^3) + 
         (1 - z)^2*(499.4466273739358*Log[1 - z] - 7.505448449287511*
            Log[1 - z]^2 - 12.549104983067247*Log[1 - z]^3) + 
         (1 - z)*(-109.63902162725617 - 157.31633888918736*Log[1 - z] - 
           424.2962962962963*Log[1 - z]^2 + 18.962962962962962*
            Log[1 - z]^3) + 1480.8277092341868*Log[z] + 
         456.5897044139642*Log[z]^2 + 1.9753086419753085*Log[z]^3 - 
         1.6296296296296295*Log[z]^4 + z^3*(-529503.5090634441 + 
           220985.45110410094*Log[z] - 114232.87658592849*Log[z]^2 + 
           5948.955311973019*Log[z]^3 - 3008.9893676552883*Log[z]^4) + 
         z*(1940.66056134473 + 1335.8478812723413*Log[z] - 
           298.4886316887384*Log[z]^2 - 138.46913580246914*Log[z]^3 - 
           7.506172839506172*Log[z]^4) + z^2*(456882.0201401051 + 
           170027.89800613496*Log[z] + 25734.57540106952*Log[z]^2 + 
           1540.3093179634966*Log[z]^3 + 14.262626262626263*Log[z]^4) + 
         LQ*(613.8495825411885 - 958.7639311043566*z^4 + 70.3949494949495*
            z^5 - 4.867729831144465*z^6 - 423.2557719628244*delta[1 - z] + 
           59.25925925925926*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 + 
           (1 - z)^2*(-41.262374245472834*Log[1 - z] - 6.436661698956781*
              Log[1 - z]^2) + (1 - z)^3*(-37.28560063643596*Log[1 - z] + 
             3.5636531365313653*Log[1 - z]^2) + (1 - z)*(-32.93457163142 - 
             125.62962962962963*Log[1 - z] + 9.481481481481481*
              Log[1 - z]^2) - 292.25827898992304*Log[z] - 75.25925925925925*
            Log[z]^2 + 10.271604938271604*Log[z]^3 + 
           z*(-61.594551029945364 - 114.48050121214533*Log[z] + 
             100.14814814814815*Log[z]^2 + 17.382716049382715*Log[z]^3) + 
           z^2*(1386.7730158730158 + 406.13578274760386*Log[z] + 
             65.4622531939605*Log[z]^2 + 57.36776212832551*Log[z]^3) + 
           z^3*(-205.947245017585 + 1418.780284043442*Log[z] + 
             157.01350621285792*Log[z]^2 + 145.37790157845868*Log[z]^3) - 
           79.60890373424456*plusD[0, 1 - z]) - 846.5115439256488*
          plusD[0, 1 - z] - 159.21780746848913*plusD[1, 1 - z]) + 
       Lp^2*(1149.8101852525842 - 1343.539465101109*z^4 + 
         230.5098445595855*z^5 - 30.68104426787741*z^6 - 
         583.1683504529062*delta[1 - z] + 115.84119852123166*Log[1 - z] - 
         303.4074074074074*Log[1 - z]^2 + (1 - z)^2*
          (451.3469565217391*Log[1 - z] - 102.31228861330327*Log[1 - z]^2) + 
         (1 - z)^3*(96.51313969571231*Log[1 - z] - 30.206008583690988*
            Log[1 - z]^2) + (1 - z)*(-1709.7000566198103 + 
           352.1534748134583*Log[1 - z] + 37.925925925925924*Log[1 - z]^2) - 
         20.040856337523923*Log[z] + 102.51851851851852*Log[z]^2 + 
         4.7407407407407405*Log[z]^3 + z^3*(3073.384164222874 - 
           913.499728113105*Log[z] + 1076.2104677060133*Log[z]^2 - 
           95.48635409377187*Log[z]^3) + z*(457.09189354579655 + 
           496.13287094620057*Log[z] + 160.*Log[z]^2 + 6.320987654320987*
            Log[z]^3) + z^2*(-2090.4277879341867 - 653.2932138284251*Log[z] + 
           449.6060279870829*Log[z]^2 + 38.26481715006305*Log[z]^3) + 
         LQ^2*(-18.962959129298014 - 9.481481481481481*(1 - z) - 
           12.2575*z^4 + 2.9095045500505563*z^5 - 0.45758661887694146*z^6 + 
           88.63096129595715*delta[1 - z] + 18.962962962962962*Log[z] + 
           z*(18.955396825396825 + 18.962962962962962*Log[z]) + 
           z^3*(-25.116094986807386 + 24.471681415929204*Log[z]) + 
           z^2*(-2.9966850828729283 + 37.21597096188748*Log[z])) - 
         1003.2054306916465*plusD[0, 1 - z] + LQ*(-125.28501538894935 + 
           292.2248855548773*(1 - z) + 220.70504731861197*z^4 - 
           41.6098535286285*z^5 + 6.752317880794702*z^6 - 501.60271534582324*
            delta[1 - z] - 227.55555555555554*Log[1 - z] - 
           75.70746268656717*(1 - z)^2*Log[1 - z] - 32.1199821587868*
            (1 - z)^3*Log[1 - z] - 128.*Log[z] - 23.703703703703702*
            Log[z]^2 + z^2*(-107.65030262273034 - 444.01352366641623*Log[z] - 
             107.01086598617056*Log[z]^2) + z^3*(389.91120507399575 - 
             405.0983870967742*Log[z] - 28.990055248618784*Log[z]^2) + 
           z*(-441.3472429572576 - 251.25925925925927*Log[z] - 
             28.444444444444443*Log[z]^2) + 354.5238451838286*
            plusD[0, 1 - z]) + 709.0476903676572*plusD[1, 1 - z]) + 
       Lp^3*(285.12230036241056 + 10.93868349864743*z^4 - 
         3.41112828438949*z^5 + 0.8800328677074774*z^6 - 
         318.1262909931163*delta[1 - z] - 3.1604938271604937*LQ^3*
          delta[1 - z] - 388.74074074074076*Log[1 - z] + 
         75.85185185185185*Log[1 - z]^2 + (1 - z)*(-368.33040181039814 + 
           270.22222222222223*Log[1 - z] - 37.925925925925924*Log[1 - z]^2) + 
         (1 - z)^3*(-8.019616584930896*Log[1 - z] - 1.1469147894221352*
            Log[1 - z]^2) + (1 - z)^2*(-24.295550847457626*Log[1 - z] + 
           0.09271284271284272*Log[1 - z]^2) - 48.592592592592595*Log[z] - 
         1.5802469135802468*Log[z]^2 + z^2*(-27.84915254237288 - 
           223.07951987996998*Log[z] - 13.43981170141224*Log[z]^2) + 
         z*(-270.51685775840167 - 48.592592592592595*Log[z] - 
           1.5802469135802468*Log[z]^2) + z^3*(251.62038404726735 - 
           140.35984095427435*Log[z] + 23.44730941704036*Log[z]^2) + 
         LQ^2*(18.962962962962962 - 9.481481481481481*(1 - z) + 
           39.111111111111114*delta[1 - z] - 18.962962962962962*
            plusD[0, 1 - z]) - 90.33981596647529*plusD[0, 1 - z] + 
         LQ*(-194.3703678756218 - 15.333502280790674*z^4 + 
           4.2873417721518985*z^5 - 0.9029082774049217*z^6 - 
           45.16990798323764*delta[1 - z] + (1 - z)*(135.11111111111111 - 
             37.925925925925924*Log[1 - z]) + 75.85185185185185*Log[1 - z] + 
           0.12342342342342343*(1 - z)^2*Log[1 - z] + 1.2928909952606635*
            (1 - z)^3*Log[1 - z] + 9.481481481481481*Log[z] + 
           z*(39.337498320569665 + 9.481481481481481*Log[z]) + 
           z^3*(-21.634389140271495 + 26.02974983096687*Log[z]) + 
           z^2*(-5.754042553191489 + 37.39416445623342*Log[z]) + 
           156.44444444444446*plusD[0, 1 - z] - 75.85185185185185*
            plusD[1, 1 - z]) + 312.8888888888889*plusD[1, 1 - z] - 
         75.85185185185185*plusD[2, 1 - z]))


==> anc/dFragMSb.m <==
dFragMSb["-"] = delta[1 - z] + as*CF*(-2*(-1 + z) + 2*Lp*(1 + z) - 
       (4*(1 + z^2)*H[0, z])/(-1 + z)) - 32*as^3*CF^3*Lp^3*plusD[2, 1 - z] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + z))/3 - (4*(37 + 19*z))/27 + 
         (4*(9 - 8*z + 9*z^2)*H[0, z])/(3*(-1 + z)) + 
         Lp*((-16*(1 + 4*z))/9 + (8*(1 + z^2)*H[0, z])/(3*(-1 + z))) - 
         (4*(1 + z^2)*H[0, 0, z])/(3*(-1 + z))) + 
       CA*CF*((11*Lp^2*(1 + z))/3 + 2*H[1, z] - (4*(1 + z^2)*H[3, z])/
          (-1 + z) + (8*(1 + z^2)*H[-2, 0, z])/(1 + z) + 
         4*(1 + z)*H[-1, 0, z] - ((-11 - 12*z + z^2)*H[0, 0, z])/
          (3*(-1 + z)) - (4*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
         (4*(1 + z^2)*H[2, 0, z])/(1 + z) + (8*(1 + z^2)*H[-1, -1, 0, z])/
          (1 + z) + (12*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
         (36*z*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
         (8*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (4*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) + (4*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-129 + 118*z - 129*z^2 + 36*zeta[2] + 36*z^2*zeta[2]))/
          (3*(-1 + z)) + Lp*((-22*(1 + z^2)*H[0, z])/(3*(-1 + z)) - 
           (8*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*z*(1 + z^2)*H[0, 0, z])/
            ((-1 + z)*(1 + z)) - (4*(-8 - 67*z - 59*z^2 + 18*zeta[2] + 
              18*z*zeta[2] + 18*z^2*zeta[2]))/(9*(1 + z))) + 
         (-395 - 413*z + 395*z^2 + 413*z^3 - 108*z*zeta[2] + 
           108*z^3*zeta[2] + 756*zeta[3] + 432*z*zeta[3] - 324*z^3*zeta[3])/
          (27*(-1 + z)*(1 + z))) + CF^2*(-2*H[1, z] + 
         Lp^2*(4*(-1 + z) - 4*LQ*(1 + z) + (2*(1 + 3*z^2)*H[0, z])/(-1 + z) + 
           8*(1 + z)*H[1, z]) + 4*(-1 + z)*H[2, z] + (28*(1 + z^2)*H[3, z])/
          (-1 + z) - (16*(1 + z^2)*H[-2, 0, z])/(1 + z) - 
         8*(1 + z)*H[-1, 0, z] + (2*(6 - 26*z + 5*z^2)*H[0, 0, z])/(-1 + z) + 
         20*(-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) + 
         (4*(11 + 15*z)*(1 + z^2)*H[2, 0, z])/((-1 + z)*(1 + z)) + 
         (4*(1 + z^2)*H[2, 1, z])/(-1 + z) - (16*(1 + z^2)*H[-1, -1, 0, z])/
          (1 + z) - (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
         (2*(11 + 47*z + 33*z^2 + 69*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (36*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) - (8*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (4*H[0, z]*(2 - 9*z + 11*z^2 + zeta[2] + z^2*zeta[2]))/(-1 + z) + 
         Lp*((-4*(3 - 8*z + 2*z^2)*H[0, z])/(-1 + z) + 
           LQ*(4*(-1 + z) + (8*(1 + z^2)*H[0, z])/(-1 + z)) - 
           8*(-1 + z)*H[1, z] - (24*(1 + z^2)*H[2, z])/(-1 + z) + 
           (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - (4*(3 + 7*z + 9*z^2 + 13*z^3)*
             H[0, 0, z])/((-1 + z)*(1 + z)) - (24*(1 + z^2)*H[1, 0, z])/
            (-1 + z) + (4*(3 - 3*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/(1 + z)) + 
         (4*(-10 + 10*z + 10*z^2 - 10*z^3 + 5*zeta[2] - 3*z*zeta[2] - 
            5*z^2*zeta[2] + 3*z^3*zeta[2] + 8*zeta[3] + 14*z*zeta[3] + 
            8*z^2*zeta[3] + 14*z^3*zeta[3]))/((-1 + z)*(1 + z)))) + 
     plusD[1, 1 - z]*(16*as^2*CF^2*Lp^2 + as^3*(-32*CF^3*Lp^3*LQ + 
         CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - z]*
      (-4*as*CF*Lp + as^2*(8*CF^2*Lp^2*LQ + CF*(224/27 + (80*Lp)/9 + 
           (8*Lp^2)/3)*Nf*TF + CA*CF*((-22*Lp^2)/3 + 
           (4*Lp*(-67 + 18*zeta[2]))/9 + (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF^3*Lp^3*(-8*LQ^2 + 32*zeta[2]) + CF*Nf^2*TF^2*
          ((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((88*Lp^3*LQ)/3 - (16*Lp^2*LQ*(-67 + 18*zeta[2]))/9 - 
             (16*Lp*LQ*(-202 + 189*zeta[3]))/27) + CF*Nf*TF*
            ((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^2*(8 - (320*LQ)/9) - (32*Lp^3*LQ)/3 + 
           Lp*((-896*LQ)/27 - (4*(-55 + 48*zeta[3]))/3) - 
           (2*(-1711 + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - z]*(-2*as*CF*Lp*LQ + 
       as^2*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CF^2*Lp^2*(2*LQ^2 - 8*zeta[2]) + CA*CF*((-11*Lp^2*LQ)/3 + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CF^3*Lp^3*((-4*LQ^3)/3 + 16*LQ*zeta[2] - 
           (64*zeta[3])/3) + CF*Nf^2*TF^2*((-800*Lp*LQ)/81 - 
           (160*Lp^2*LQ)/27 - (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/
            729) + CA*(CF^2*(Lp^3*((22*LQ^2)/3 - (88*zeta[2])/3) + 
             Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + (16*zeta[2]*
                 (-202 + 189*zeta[3]))/27) + Lp^2*((-4*LQ^2*(-67 + 
                  18*zeta[2]))/9 - (16*(67*zeta[2] - 45*zeta[4]))/9)) + 
           CF*Nf*TF*((176*Lp^3*LQ)/27 - (4*Lp^2*LQ*(-289 + 36*zeta[2]))/27 - 
             (4*Lp*LQ*(-2051 + 360*zeta[2]))/81 - (2*LQ*(-31313 + 
                3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^3*((-8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*(4*LQ - (80*LQ^2)/9 + (320*zeta[2])/9) + 
           Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - (2*LQ*(-55 + 48*zeta[3]))/
              3) + (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27) + 
         CA^2*CF*((-242*Lp^3*LQ)/27 + (4*Lp^2*LQ*(-445 + 99*zeta[2]))/27 + 
           (Lp*LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + z))/27 - 
         (32*(67 - 86*z + 67*z^2)*H[0, z])/(81*(-1 + z)) + 
         Lp^2*((64*(1 + 4*z))/27 - (32*(1 + z^2)*H[0, z])/(9*(-1 + z))) + 
         (32*(37 - 24*z + 37*z^2)*H[0, 0, z])/(81*(-1 + z)) + 
         Lp*((160*(-1 + 11*z))/81 - (128*(4 - 3*z + 4*z^2)*H[0, z])/
            (27*(-1 + z)) + (64*(1 + z^2)*H[0, 0, z])/(9*(-1 + z))) - 
         (224*(1 + z^2)*H[0, 0, 0, z])/(27*(-1 + z)) + 
         (64*(-41 + 157*z + 81*zeta[3] + 81*z*zeta[3]))/729) + 
       CF^2*Nf*TF*(LQ*((-224*(-1 + z))/27 - (448*(1 + z^2)*H[0, z])/
            (27*(-1 + z))) + Lp^3*((-16*(-1 + z))/3 + (16*LQ*(1 + z))/3 - 
           (8*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) - (32*(1 + z)*H[1, z])/3) - 
         (16*(356 + 192*z - 7*z^2 + 237*z^3)*H[3, z])/(27*(-1 + z)*(1 + z)) + 
         (32*(1 + 51*z)*(1 + z^2)*H[4, z])/(9*(-1 + z)*(1 + z)) + 
         (128*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) + 
         (64*(43 + 18*z + 25*z^2)*H[-2, 0, z])/(27*(1 + z)) - 
         (320*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) + 
         (64*(7 - 6*z + 7*z^2)*H[-1, 2, z])/(27*(1 + z)) - 
         (512*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) - 
         (32*(19 - 18*z + 19*z^2)*H[1, 2, z])/(9*(-1 + z)) + 
         (160*(1 + z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (16*(394 + 238*z + 97*z^2 + 493*z^3)*H[2, 0, z])/
          (27*(-1 + z)*(1 + z)) - (64*(4 - z + 2*z^2)*H[2, 1, z])/
          (9*(-1 + z)) + (64*(1 + 3*z)*(1 + z^2)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-1 + 41*z)*(1 + z^2)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (64*(3 + 5*z)*(1 + z^2)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) - (128*(1 + z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) - (160*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) + 
         (128*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
         (32*(107 + 54*z + 107*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) - 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
         (128*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (8*(477 + 967*z + 747*z^2 + 2257*z^3)*H[0, 0, 0, z])/
          (27*(-1 + z)*(1 + z)) - (80*(3 - 2*z + 3*z^2)*H[1, 0, 0, z])/
          (-1 + z) - (64*(9 - 8*z + 9*z^2)*H[1, 1, 0, z])/(9*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
         (544*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (128*(1 + z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
         (64*(4 + 31*z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (32*(1 + 25*z)*(1 + z^2)*H[2, 1, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (64*(1 + z^2)*H[2, 1, 1, z])/(9*(-1 + z)) - 
         (512*(1 + z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
         (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
         (32*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (32*(7 + 101*z + 21*z^2 + 115*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) + (608*(1 + z^2)*H[1, 0, 0, 0, z])/
          (3*(-1 + z)) + (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
         (256*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
         (256*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) + 
         (32*H[1, 1, z]*(-3 + 7*z - 4*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
          (9*(-1 + z)) + (128*H[-1, 0, z]*(-7 + 42*z - 7*z^2 + 45*zeta[2] + 
            45*z^2*zeta[2]))/(81*(1 + z)) - 
         (16*H[1, 0, z]*(137 - 870*z + 173*z^2 + 126*zeta[2] + 
            126*z^2*zeta[2]))/(81*(-1 + z)) + 
         (8*H[2, z]*(-262 + 1172*z + 1445*z^2 + 11*z^3 - 360*zeta[2] + 
            72*z*zeta[2] - 360*z^2*zeta[2] + 72*z^3*zeta[2]))/
          (81*(-1 + z)*(1 + z)) - (8*H[0, 0, z]*(-166 - 2780*z - 2169*z^2 - 
            451*z^3 + 792*zeta[2] + 1368*z*zeta[2] + 792*z^2*zeta[2] + 
            1368*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
         Lp^2*((-8*(1 + 30*z + 27*z^2)*H[0, z])/(9*(-1 + z)) + 
           LQ*((8*(17 + 23*z))/9 - (32*(1 + z^2)*H[0, z])/(3*(-1 + z))) - 
           (16*(17 + 23*z)*H[1, z])/9 + (32*(1 + z^2)*H[2, z])/(-1 + z) - 
           (64*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (16*(3 + 7*z + 9*z^2 + 13*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (32*(1 + z^2)*H[1, 0, z])/(-1 + z) - 
           (4*(-31 + 18*z + 49*z^2 + 24*zeta[2] + 24*z^2*zeta[2]))/
            (9*(1 + z))) + (128*H[-1, z]*(7*zeta[2] + 9*z*zeta[2] + 
            7*z^2*zeta[2] + 3*zeta[3] + 3*z^2*zeta[3]))/(27*(1 + z)) + 
         (8*H[1, z]*(-161 + 283*z - 122*z^2 + 12*zeta[2] - 24*z*zeta[2] + 
            12*z^2*zeta[2] + 12*zeta[3] + 12*z^2*zeta[3]))/(27*(-1 + z)) - 
         (4*H[0, z]*(-1302 - 3644*z + 1281*z^2 + 3623*z^3 - 1200*zeta[2] - 
            1872*z*zeta[2] + 636*z^2*zeta[2] + 828*z^3*zeta[2] + 
            1224*zeta[3] + 2376*z*zeta[3] + 1224*z^2*zeta[3] + 
            2376*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
         Lp*((16*(-158 + 55*z)*H[1, z])/27 + (16*(85 - 36*z + 61*z^2)*
             H[2, z])/(9*(-1 + z)) - (16*(7 + 15*z)*(1 + z^2)*H[3, z])/
            (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) - 
           (64*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) + 
           (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) + 
           (16*(41 + 72*z + 96*z^2 + 145*z^3)*H[0, 0, z])/
            (9*(-1 + z)*(1 + z)) + LQ*((8*(95 + 17*z))/27 - 
             (8*(47 - 24*z + 47*z^2)*H[0, z])/(9*(-1 + z)) + 
             (8*(1 + z^2)*H[0, 0, z])/(3*(-1 + z))) + 
           (16*(67 - 24*z + 67*z^2)*H[1, 0, z])/(9*(-1 + z)) - 
           (64*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
           (32*(5 + 9*z)*(1 + z^2)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) + 
           (128*(1 + z^2)*H[-1, -1, 0, z])/(3*(1 + z)) + 
           (128*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(1 + 5*z)*(13 + 4*z + 19*z^2)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (304*(1 + z^2)*H[1, 0, 0, z])/
            (3*(-1 + z)) - (64*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (64*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           (8*H[0, z]*(170 - 382*z - 471*z^2 + 81*z^3 + 54*zeta[2] + 
              126*z*zeta[2] + 54*z^2*zeta[2] + 126*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) - (2*(1291 + 990*z - 301*z^2 + 
              192*zeta[2] - 288*z*zeta[2] + 480*z^2*zeta[2] - 432*zeta[3] - 
              864*z*zeta[3] - 432*z^2*zeta[3]))/(27*(1 + z))) + 
         (22847 - 12581*z - 22847*z^2 + 12581*z^3 + 3808*zeta[2] - 
           4816*z*zeta[2] - 728*z^2*zeta[2] + 728*z^3*zeta[2] - 
           11136*zeta[3] - 4512*z*zeta[3] - 48*z^2*zeta[3] - 
           18192*z^3*zeta[3] - 4824*zeta[4] - 10872*z*zeta[4] - 
           2232*z^2*zeta[4] - 8280*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
       CF^3*((8*(-452 - 152*z + 287*z^2 + 287*z^3)*H[4, z])/
          (3*(-1 + z)*(1 + z)) - (32*(122 + 109*z + 148*z^2 + 135*z^3)*
           H[5, z])/(3*(-1 + z)*(1 + z)) + (32*(-41 + 31*z - 65*z^2 + 95*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - (16*(-50 - 34*z + 19*z^2)*
           H[-3, 0, z])/(3*(1 + z)) - (64*(-41 + 38*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(149 + 146*z + 30*z^2)*H[-2, 2, z])/
          (3*(1 + z)) - (32*(-57 + 53*z - 60*z^2 + 56*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) - (32*(61 + 98*z + 61*z^2)*H[-1, 3, z])/
          (3*(1 + z)) - (3872*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) + 
         (32*(9 - 23*z + 8*z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (2672*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
         (8*(-109 - 85*z + 70*z^2 + 130*z^3)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(67 + 239*z + 49*z^2 + 221*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(-137 + 175*z + 227*z^2 + 137*z^3)*H[3, 0, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-39 - 17*z + 21*z^2 + 23*z^3)*
           H[3, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(123 + 103*z + 127*z^2 + 115*z^3)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(123 + 283*z + 233*z^2 + 453*z^3)*
           H[4, 0, z])/(3*(-1 + z)*(1 + z)) - (32*(39 + 43*z^2)*H[4, 1, z])/
          (3*(-1 + z)) - (32*(31 + 63*z + 51*z^2 + 43*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(19 + 57*z - 49*z^2 + 173*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(-27 + 59*z - 21*z^2 + 53*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(47 + 64*z + 2*z^2)*H[-2, -1, 0, z])/
          (3*(1 + z)) + (64*(-18 + 14*z - 19*z^2 + 15*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-27 + 25*z + 4*z^2 + 14*z^3)*
           H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - (64*(2 + z^2)*H[-2, 2, 0, z])/
          (3*(1 + z)) - (320*(1 + z^2)*H[-2, 2, 1, z])/(3*(1 + z)) - 
         (928*(1 + z^2)*H[-1, -3, 0, z])/(3*(1 + z)) - 
         (32*(10 + 10*z + 9*z^2)*H[-1, -2, 0, z])/(3*(1 + z)) + 
         (352*(1 + z^2)*H[-1, -2, 2, z])/(1 + z) - 
         (32*(23 + 28*z + 23*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
         (1984*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) - 
         (64*(14 + 19*z + 14*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
         (32*(5 + 8*z + 5*z^2)*H[-1, 2, 1, z])/(1 + z) - 
         (416*(1 + z^2)*H[-1, 2, 2, z])/(1 + z) - 
         (32*(2 - 9*z + 2*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (320*(1 + z^2)*H[1, -3, 0, z])/(-1 + z) - 
         (32*(-17 + 15*z)*H[1, -2, 0, z])/3 + (64*(1 + z^2)*H[1, -2, 2, z])/
          (-1 + z) + (8*(-61 + 63*z)*H[1, 1, 2, z])/3 - 
         (256*(1 + z^2)*H[1, 1, 3, z])/(-1 + z) - 
         (8*(39 - 124*z + 43*z^2)*H[1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(-1 + 2*z)*H[1, 2, 1, z])/3 - (240*(1 + z^2)*H[1, 2, 2, z])/
          (-1 + z) - (2272*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (416*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) - 
         (128*(6 + 7*z)*(1 + z^2)*H[2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(-11 + 125*z + 188*z^2 + 244*z^3)*H[2, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-91 - 69*z + 85*z^2 + 147*z^3)*
           H[2, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(3 + 41*z - 3*z^2 + 35*z^3)*H[2, 1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(127 + 251*z + 125*z^2 + 249*z^3)*
           H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (448*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) - 
         (16*(107 + 175*z + 207*z^2 + 315*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(51 + 62*z + 56*z^2 + 69*z^3)*
           H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[3, 1, 1, z])/
          (-1 + z) - (64*(-11 + 7*z)*(1 + z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-11 + 75*z + 8*z^2 + 56*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-23 + 63*z - 31*z^2 + 71*z^3)*H[-2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (128*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) - 
         (432*(1 + z^2)*H[-1, -2, 0, 0, z])/(1 + z) - 
         (160*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) - 
         (16*(17 + 19*z)*H[-1, -1, -1, 0, z])/3 + 
         (1408*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) - 
         (8*(47 - 20*z + 41*z^2)*H[-1, -1, 0, 0, z])/(3*(1 + z)) + 
         (2528*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(1 + z) - 
         (8*(101 + 4*z + 101*z^2)*H[-1, 0, 0, 0, z])/(3*(1 + z)) - 
         (32*(19 - 12*z + 19*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) - 
         (32*(29 - 6*z + 29*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(-57 + 1409*z + 573*z^2 + 271*z^3)*H[0, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, -2, -1, 0, z])/
          (3*(-1 + z)) - (832*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (64*(4 + 19*z + 4*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (320*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) + 
         (8*(-143 + 153*z)*H[1, 1, 0, 0, z])/3 + 
         (8*(-117 + 119*z)*H[1, 1, 1, 0, z])/3 - 
         (288*(1 + z^2)*H[1, 1, 2, 0, z])/(-1 + z) - 
         (1904*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (800*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) - 
         (32*(22 + 56*z + 31*z^2 + 65*z^3)*H[2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (16*(1 + 229*z - 9*z^2 + 219*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-19 + 109*z - 37*z^2 + 91*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (576*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) + (832*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) + 
         (80*(35 + 6*z + 35*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) - 
         (8*(17 + 161*z + 119*z^2 + 551*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (3280*(1 + z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (1952*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) + 
         (16*(-195 + 89*z - 215*z^2 + 109*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) - (32*(-47 + 35*z - 49*z^2 + 37*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
         (416*(1 + z^2)*H[-1, -2, z]*zeta[2])/(1 + z) - 
         (160*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) - 
         (1408*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
         (4*H[1, 2, z]*(375 - 680*z + 297*z^2 + 4*zeta[2] + 4*z^2*zeta[2]))/
          (3*(-1 + z)) + (16*H[-1, 2, z]*(-65 - 162*z - 65*z^2 + 24*zeta[2] + 
            12*z*zeta[2] + 24*z^2*zeta[2]))/(3*(1 + z)) - 
         (4*H[1, 1, 0, z]*(175 - 378*z + 203*z^2 + 64*zeta[2] + 
            64*z^2*zeta[2]))/(3*(-1 + z)) - (16*H[-1, -1, 0, z]*
           (-89 - 186*z - 97*z^2 + 103*zeta[2] + 103*z^2*zeta[2]))/
          (3*(1 + z)) + (4*H[1, 0, 0, z]*(-127 + 92*z - 89*z^2 + 
            260*zeta[2] + 260*z^2*zeta[2]))/(3*(-1 + z)) + 
         (16*H[-1, 0, 0, z]*(5 - 46*z - 3*z^2 + 286*zeta[2] + 18*z*zeta[2] + 
            286*z^2*zeta[2]))/(3*(1 + z)) + 
         (16*H[3, z]*(-253 - 69*z + 278*z^2 + 62*z^3 - 2*zeta[2] + 
            46*z*zeta[2] - 14*z^2*zeta[2] + 46*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) - (4*H[2, 1, z]*(71 + 43*z - 75*z^2 - 47*z^3 - 
            76*zeta[2] + 84*z*zeta[2] - 100*z^2*zeta[2] + 60*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (8*H[2, 0, z]*(-159 + 87*z + 17*z^2 - 
            229*z^3 - 20*zeta[2] + 124*z*zeta[2] - 60*z^2*zeta[2] + 
            84*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         (16*H[-2, 0, z]*(-12 + 59*z + z^2 - 38*z^3 - 155*zeta[2] + 
            119*z*zeta[2] - 175*z^2*zeta[2] + 139*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (4*H[0, 0, 0, z]*(-117 - 353*z - 192*z^2 - 
            168*z^3 + 780*zeta[2] + 196*z*zeta[2] + 564*z^2*zeta[2] + 
            252*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         Lp^3*(4*LQ^2*(1 + z) + 4*(-1 + 3*z)*H[0, z] + 16*(-1 + z)*H[1, z] + 
           LQ*(-8*(-1 + z) - (4*(1 + 3*z^2)*H[0, z])/(-1 + z) - 
             16*(1 + z)*H[1, z]) + (8*(1 + 3*z^2)*H[2, z])/(-1 + z) + 
           (4*(1 + 7*z^2)*H[0, 0, z])/(3*(-1 + z)) + 
           (16*(1 + z^2)*H[1, 0, z])/(-1 + z) + 32*(1 + z)*H[1, 1, z] - 
           8*(1 - z + 3*zeta[2] + 3*z*zeta[2])) + 
         (8*H[1, 1, z]*(-43 + 92*z - 49*z^2 + 48*zeta[2] - 96*z*zeta[2] + 
            48*z^2*zeta[2] - 132*zeta[3] - 132*z^2*zeta[3]))/(3*(-1 + z)) - 
         (8*H[1, 0, z]*(-1 - 2*z + 15*z^2 + 94*zeta[2] - 264*z*zeta[2] + 
            80*z^2*zeta[2] + 124*zeta[3] + 124*z^2*zeta[3]))/(3*(-1 + z)) + 
         (8*H[-1, 0, z]*(-81 - 150*z - 81*z^2 + 310*zeta[2] + 540*z*zeta[2] + 
            308*z^2*zeta[2] + 328*zeta[3] - 48*z*zeta[3] + 328*z^2*zeta[3]))/
          (3*(1 + z)) + (8*H[-1, -1, z]*(75*zeta[2] + 76*z*zeta[2] + 
            73*z^2*zeta[2] + 366*zeta[3] + 366*z^2*zeta[3]))/(3*(1 + z)) + 
         (2*H[2, z]*(-2248 + 116*z + 2231*z^2 - 133*z^3 - 308*zeta[2] + 
            164*z*zeta[2] + 584*z^2*zeta[2] + 64*z^3*zeta[2] - 1920*zeta[3] - 
            1376*z*zeta[3] - 2064*z^2*zeta[3] - 1520*z^3*zeta[3]))/
          (3*(-1 + z)*(1 + z)) + (32*H[-2, z]*(-98*zeta[2] - 7*z*zeta[2] + 
            89*z^2*zeta[2] + 16*z^3*zeta[2] - 52*zeta[3] + 42*z*zeta[3] - 
            55*z^2*zeta[3] + 45*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(-294 + 182*z + 199*z^2 - 133*z^3 - 1632*zeta[2] - 
            1856*z*zeta[2] + 156*z^2*zeta[2] + 980*z^3*zeta[2] + 
            240*zeta[3] + 1520*z*zeta[3] + 720*z^2*zeta[3] + 
            1840*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) + 
         Lp^2*(LQ^2*(-4*(-1 + z) - (8*(1 + z^2)*H[0, z])/(-1 + z)) - 
           48*(-1 + z)*H[1, z] - (16*(4 - 10*z + 3*z^2)*H[2, z])/(-1 + z) - 
           (64*(1 + 2*z + 3*z^2 + 4*z^3)*H[3, z])/((-1 + z)*(1 + z)) + 
           (32*(1 + 3*z^2)*H[-2, 0, z])/(1 + z) + 64*(1 + z)*H[-1, 0, z] + 
           (64*(1 + z^2)*H[-1, 2, z])/(1 + z) - (4*(7 - 50*z + 31*z^2)*
             H[0, 0, z])/(-1 + z) - (8*(7 - 20*z + 7*z^2)*H[1, 0, z])/
            (-1 + z) - 32*(-1 + z)*H[1, 1, z] - (128*(1 + z^2)*H[1, 2, z])/
            (-1 + z) - (32*(3 + 5*z^2)*H[2, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[2, 1, z])/(-1 + z) - 
           (128*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
           (96*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (16*(1 + 3*z + 7*z^2 + 13*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (160*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
           (4*H[0, z]*(-11 + 11*z + 11*z^2 - 11*z^3 + 4*zeta[2] + 
              28*z*zeta[2] + 12*z^2*zeta[2] + 52*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) + LQ*((8*(3 - 8*z + 2*z^2)*H[0, z])/(-1 + z) + 
             16*(-1 + z)*H[1, z] + (48*(1 + z^2)*H[2, z])/(-1 + z) - 
             (32*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*(3 + 7*z + 9*z^2 + 
                13*z^3)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (48*(1 + z^2)*H[1, 0, z])/(-1 + z) - (8*(3 - 3*z^2 + 2*zeta[2] + 
                2*z^2*zeta[2]))/(1 + z)) + (8*(-6 + 6*z + 6*z^2 - 6*z^3 - 
              zeta[2] - 5*z*zeta[2] + z^2*zeta[2] + 5*z^3*zeta[2] + 
              16*z*zeta[3] - 12*z^2*zeta[3] + 28*z^3*zeta[3]))/
            ((-1 + z)*(1 + z))) - (2*H[1, z]*(2549 - 5057*z + 2508*z^2 - 
            90*zeta[2] - 80*z*zeta[2] + 186*z^2*zeta[2] + 1172*zeta[3] - 
            2784*z*zeta[3] + 1180*z^2*zeta[3] + 348*zeta[4] + 
            348*z^2*zeta[4]))/(3*(-1 + z)) + 
         (4*H[-1, z]*(438*zeta[2] + 1020*z*zeta[2] + 454*z^2*zeta[2] + 
            4*zeta[3] + 96*z*zeta[3] + 8*z^2*zeta[3] + 1105*zeta[4] - 
            132*z*zeta[4] + 1105*z^2*zeta[4]))/(3*(1 + z)) - 
         (H[0, z]*(-1388 - 5446*z + 1339*z^2 + 5349*z^3 - 3464*zeta[2] - 
            3304*z*zeta[2] + 5312*z^2*zeta[2] + 4304*z^3*zeta[2] - 
            216*zeta[3] - 2920*z*zeta[3] - 840*z^2*zeta[3] + 
            2008*z^3*zeta[3] + 432*zeta[4] + 1472*z*zeta[4] + 
            880*z^2*zeta[4] + 2896*z^3*zeta[4]))/(3*(-1 + z)*(1 + z)) + 
         Lp*((-8*(-44 + 8*z + 47*z^2 + 19*z^3)*H[3, z])/((-1 + z)*(1 + z)) + 
           (96*(4 + 7*z + 8*z^2 + 11*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
           (64*(-3 + 3*z - 7*z^2 + 9*z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (48*(-3 - 4*z + z^2)*H[-2, 0, z])/(1 + z) + 
           (256*(1 + z^2)*H[-2, 2, z])/(1 + z) + (64*(7 + 11*z + 7*z^2)*
             H[-1, 2, z])/(1 + z) + (160*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
           (8*(20 - 31*z + 19*z^2)*H[1, 0, z])/(-1 + z) - 16*H[1, 1, z] + 
           144*(-1 + z)*H[1, 2, z] + (416*(1 + z^2)*H[1, 3, z])/(-1 + z) + 
           (8*(17 - 70*z + 17*z^2)*H[2, 0, z])/(-1 + z) + 
           40*(-1 + z)*H[2, 1, z] + (16*(25 + 29*z + 27*z^2 + 31*z^3)*
             H[2, 2, z])/((-1 + z)*(1 + z)) + 
           (8*(41 + 69*z + 87*z^2 + 123*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(37 + 39*z^2)*H[3, 1, z])/(-1 + z) + 
           (32*(-3 + 15*z - z^2 + 13*z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(-3 + 15*z - 17*z^2 + 29*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
           (256*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) - 160*(1 + z)*
            H[-1, -1, 0, z] - (832*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
           (144*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (224*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
           (4*(19 - 225*z - 109*z^2 + 63*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
           (12*(11 - 48*z + 11*z^2)*H[1, 0, 0, z])/(-1 + z) + 
           144*(-1 + z)*H[1, 1, 0, z] + (96*(1 + z^2)*H[1, 1, 2, z])/
            (-1 + z) + (464*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (80*(1 + z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (8*(61 + 69*z + 91*z^2 + 99*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(25 + 29*z + 27*z^2 + 31*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (48*(1 + z^2)*H[2, 1, 1, z])/
            (-1 + z) + (192*(1 + z^2)*H[-1, -1, -1, 0, z])/(1 + z) - 
           (592*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (4*(19 + 111*z + 133*z^2 + 409*z^3)*H[0, 0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (656*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
           (16*(-13 + z - 15*z^2 + 3*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) + (928*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) - (32*H[-1, 0, z]*(1 + 2*z + z^2 + 12*zeta[2] + 
              12*z^2*zeta[2]))/(1 + z) - (4*H[2, z]*(-98 - 35*z + 82*z^2 + 
              19*z^3 + 48*z*zeta[2] + 48*z^3*zeta[2]))/((-1 + z)*(1 + z)) - 
           (4*H[0, 0, z]*(-31 - 30*z + 2*z^2 + z^3 + 40*zeta[2] + 
              88*z*zeta[2] + 24*z^2*zeta[2] + 152*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) - (48*H[-1, z]*(11*zeta[2] + 18*z*zeta[2] + 
              11*z^2*zeta[2] + 16*zeta[3] + 16*z^2*zeta[3]))/(1 + z) + 
           (4*H[1, z]*(91 - 182*z + 91*z^2 + 24*zeta[2] - 48*z*zeta[2] + 
              24*z^2*zeta[2] + 100*zeta[3] + 100*z^2*zeta[3]))/(-1 + z) + 
           (2*H[0, z]*(2 - 274*z - 23*z^2 + 301*z^3 - 104*zeta[2] - 
              192*z*zeta[2] - 76*z^2*zeta[2] + 156*z^3*zeta[2] + 36*zeta[3] + 
              12*z*zeta[3] + 204*z^2*zeta[3] - 60*z^3*zeta[3]))/
            ((-1 + z)*(1 + z)) + LQ*(4*H[1, z] - 8*(-1 + z)*H[2, z] - 
             (56*(1 + z^2)*H[3, z])/(-1 + z) + (32*(1 + z^2)*H[-2, 0, z])/
              (1 + z) + 16*(1 + z)*H[-1, 0, z] - (4*(6 - 26*z + 5*z^2)*H[0, 
                0, z])/(-1 + z) - 40*(-1 + z)*H[1, 0, z] - 
             (16*(1 + z^2)*H[1, 2, z])/(-1 + z) - (8*(11 + 15*z)*(1 + z^2)*H[
                2, 0, z])/((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 1, z])/
              (-1 + z) + (32*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
             (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (4*(11 + 47*z + 33*z^2 + 
                69*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (72*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (16*(1 + z^2)*H[1, 1, 0, 
                z])/(-1 + z) + (16*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (8*H[0, z]*(2 - 9*z + 11*z^2 + zeta[2] + z^2*zeta[2]))/
              (-1 + z) - (8*(-10 + 10*z + 10*z^2 - 10*z^3 + 5*zeta[2] - 
                3*z*zeta[2] - 5*z^2*zeta[2] + 3*z^3*zeta[2] + 8*zeta[3] + 
                14*z*zeta[3] + 8*z^2*zeta[3] + 14*z^3*zeta[3]))/
              ((-1 + z)*(1 + z))) + (2*(-133 + 133*z + 133*z^2 - 133*z^3 - 
              96*zeta[2] - 122*z*zeta[2] + 96*z^2*zeta[2] + 122*z^3*zeta[2] - 
              18*zeta[3] - 354*z*zeta[3] - 126*z^2*zeta[3] + 354*z^3*zeta[
                3] + 215*zeta[4] - 101*z*zeta[4] + 253*z^2*zeta[4] - 
              199*z^3*zeta[4]))/((-1 + z)*(1 + z))) + 
         (2*(796 - 796*z - 796*z^2 + 796*z^3 + 2868*zeta[2] - 464*z*zeta[2] - 
            2875*z^2*zeta[2] + 409*z^3*zeta[2] + 308*zeta[3] + 
            3288*z*zeta[3] - 1376*z^2*zeta[3] - 3972*z^3*zeta[3] - 
            720*zeta[2]*zeta[3] + 32*z*zeta[2]*zeta[3] - 704*z^2*zeta[2]*
             zeta[3] + 400*z^3*zeta[2]*zeta[3] - 416*zeta[4] + 
            1952*z*zeta[4] + 587*z^2*zeta[4] - 1433*z^3*zeta[4] - 
            552*zeta[5] - 3736*z*zeta[5] - 840*z^2*zeta[5] - 
            6056*z^3*zeta[5]))/(3*(-1 + z)*(1 + z))) + 
       CA^2*CF*((242*Lp^3*(1 + z))/27 + (4*(-782 - 37*z + 358*z^2 + 713*z^3)*
           H[4, z])/(9*(-1 + z)*(1 + z)) + 
         (4*(-277 + 31*z - 171*z^2 + 137*z^3)*H[5, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(7 + 8*z + 2*z^2 + 13*z^3)*H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(23 + 130*z + 41*z^2 + 76*z^3)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(-27 + 35*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(292 + 297*z + 115*z^2)*H[-2, 2, z])/
          (9*(1 + z)) - (4*(-199 + 215*z - 205*z^2 + 221*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) - (64*(35 + 48*z + 35*z^2)*H[-1, 3, z])/
          (9*(1 + z)) - (1600*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) + 
         (4*(236 - 165*z + 209*z^2)*H[1, 3, z])/(9*(-1 + z)) - 
         (664*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
         (4*(-65 - 104*z + 127*z^2 + 430*z^3)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) - (8*(11 + 107*z - 7*z^2 + 89*z^3)*H[2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (4*(-292 + 11*z - 73*z^2 + 602*z^3)*
           H[3, 0, z])/(9*(-1 + z)*(1 + z)) + (8*(-18 - 2*z + 9*z^2 + 37*z^3)*
           H[3, 1, z])/(9*(-1 + z)*(1 + z)) + 
         (4*(-47 + 21*z - 25*z^2 + 35*z^3)*H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(-25 + 2*z - 15*z^2 + 18*z^3)*H[4, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-21 - 5*z - 15*z^2 + z^3)*H[4, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(15 + 21*z + 22*z^2 + 14*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-32 + 22*z - 49*z^2 + 35*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(13 + 43*z + 27*z^2 + 29*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-152 - 174*z + 49*z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) + (8*(-73 + 17*z - 75*z^2 + 19*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (4*(-544 - 197*z + 335*z^2 + 118*z^3)*
           H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (8*(-39 + 47*z - 37*z^2 + 45*z^3)*H[-2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-3 + 5*z)*(1 + z^2)*H[-2, 2, 1, z])/
          (3*(-1 + z)*(1 + z)) - (496*(1 + z^2)*H[-1, -3, 0, z])/
          (3*(1 + z)) + (8*(29 + 108*z + 62*z^2)*H[-1, -2, 0, z])/
          (9*(1 + z)) + (368*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) - 
         (16*(9 - 4*z + 9*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
         (608*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) - 
         (8*(51 + 80*z + 60*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
         (16*(29 + 36*z + 29*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (464*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
         (4*(109 - 18*z + 109*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
         (128*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (736*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) - 
         (16*(14 - 23*z + 6*z^2)*H[1, -2, 0, z])/(3*(-1 + z)) + 
         (32*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) + 
         (4*(155 - 237*z + 170*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
         (224*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
         (4*(268 - 153*z + 211*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (4*(14 - z + 9*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
         (88*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (16*(21 + 37*z + 23*z^2 + 39*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (4*(245 + 134*z - 16*z^2 + 1103*z^3)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (4*(-61 - 64*z + 107*z^2 + 566*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) - (4*(-35 + 69*z - 53*z^2 + 51*z^3)*
           H[2, 1, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-5 + 51*z - 31*z^2 + 25*z^3)*H[2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 2, 1, z])/(-1 + z) + 
         (16*(14 + 19*z + 11*z^2 + 22*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (8*(-11 - 7*z^2 + 14*z^3)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(1 + z)^2*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)) - (4*(105 + 119*z + 171*z^2 + 53*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-43 - 9*z - 54*z^2 + 2*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) - 
         (56*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
         (48*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) - 
         (8*(91 + 3*z + 88*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
         (448*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (4*(31 + 309*z + 58*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
         (656*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
         (4*(487 + 987*z + 622*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
         (16*(37 - 6*z + 37*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) - 
         (8*(53 - 6*z + 53*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*z*(476 - 45*z + 1133*z^2)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(1 + z^2)*H[1, -2, -1, 0, z])/(-1 + z) - 
         (512*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (4*(956 - 627*z + 821*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
         (160*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) + 
         (4*(580 - 813*z + 607*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) + 
         (32*(41 - 60*z + 41*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) - 
         (80*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 2, 0, 0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) + 
         (4*(115 + 27*z + 153*z^2 + 65*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(-163 + 93*z - 193*z^2 + 63*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-67 + 93*z - 97*z^2 + 63*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (288*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) + (272*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) - 
         (4*(27 - 10*z + 27*z^2)*H[-1, 0, 0, 0, 0, z])/(1 + z) + 
         (56*z*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (296*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(-1 + z) + 
         (320*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) + 
         (16*(-69 + 49*z - 76*z^2 + 56*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) - (16*(-37 + 7*z - 39*z^2 + 9*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
         (272*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) - 
         (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) - 
         (448*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
         (8*H[-1, 2, z]*(-385 - 1074*z - 385*z^2 + 81*zeta[2] + 
            54*z*zeta[2] + 81*z^2*zeta[2]))/(27*(1 + z)) + 
         (2*H[1, 2, z]*(-1167 + 1674*z - 1043*z^2 + 168*zeta[2] + 
            168*z^2*zeta[2]))/(9*(-1 + z)) - 
         (8*H[-1, -1, 0, z]*(-337 - 430*z - 361*z^2 + 225*zeta[2] + 
            225*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(-647 + 822*z - 711*z^2 + 312*zeta[2] + 
            312*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[1, 0, 0, z]*(-444 + 155*z - 405*z^2 + 534*zeta[2] + 
            534*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[-1, 0, 0, z]*(892 - 612*z + 748*z^2 + 3663*zeta[2] + 
            162*z*zeta[2] + 3663*z^2*zeta[2]))/(27*(1 + z)) - 
         (4*H[2, 1, z]*(27 + 28*z - 27*z^2 - 28*z^3 - 28*zeta[2] + 
            12*z*zeta[2] - 36*z^2*zeta[2] + 4*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + (2*H[2, 0, z]*(-152 - 416*z + 601*z^2 - 
            207*z^3 - 66*zeta[2] + 846*z*zeta[2] - 222*z^2*zeta[2] + 
            690*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
         (2*H[3, z]*(-7116 - 2966*z + 6789*z^2 + 1423*z^3 - 486*zeta[2] + 
            918*z*zeta[2] - 1314*z^2*zeta[2] + 738*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) + (8*H[-2, 0, z]*(-632 + 956*z - 137*z^2 - 
            349*z^3 - 1089*zeta[2] + 1125*z*zeta[2] - 1233*z^2*zeta[2] + 
            1269*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, 0, z]*(847 + 11297*z + 847*z^2 + 3689*z^3 - 
            5238*zeta[2] + 1566*z*zeta[2] - 3402*z^2*zeta[2] + 
            3906*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^2*((-242*(1 + z^2)*H[0, z])/(9*(-1 + z)) - 
           (88*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (88*z*(1 + z^2)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (2*(-329 - 1780*z - 1451*z^2 + 396*zeta[2] + 396*z*zeta[2] + 
              396*z^2*zeta[2]))/(27*(1 + z))) + 
         (4*H[1, 1, z]*(-101 + 241*z - 140*z^2 + 158*zeta[2] - 
            216*z*zeta[2] + 146*z^2*zeta[2] - 108*zeta[3] - 108*z^2*zeta[3]))/
          (9*(-1 + z)) - (2*H[1, 0, z]*(613 - 1335*z + 790*z^2 + 
            478*zeta[2] - 522*z*zeta[2] + 340*z^2*zeta[2] + 384*zeta[3] + 
            384*z^2*zeta[3]))/(9*(-1 + z)) + 
         (4*H[-1, -1, z]*(17*zeta[2] - 51*z*zeta[2] + 20*z^2*zeta[2] + 
            642*zeta[3] + 642*z^2*zeta[3]))/(9*(1 + z)) + 
         (4*H[-1, 0, z]*(433 + 4422*z + 433*z^2 + 6219*zeta[2] + 
            8262*z*zeta[2] + 5598*z^2*zeta[2] + 2052*zeta[3] - 
            648*z*zeta[3] + 2052*z^2*zeta[3]))/(81*(1 + z)) + 
         (2*H[2, z]*(-2730 - 19*z + 2693*z^2 - 18*z^3 - 382*zeta[2] + 
            134*z*zeta[2] + 458*z^2*zeta[2] + 326*z^3*zeta[2] - 
            1308*zeta[3] - 540*z*zeta[3] - 1332*z^2*zeta[3] - 
            564*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) + 
         (4*H[-2, z]*(-736*zeta[2] - 32*z*zeta[2] + 587*z^2*zeta[2] + 
            181*z^3*zeta[2] - 357*zeta[3] + 141*z*zeta[3] - 387*z^2*zeta[3] + 
            171*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(-6739 - 12713*z - 2575*z^2 - 1121*z^3 - 
            8640*zeta[2] - 3582*z*zeta[2] + 9990*z^2*zeta[2] + 
            4464*z^3*zeta[2] + 10800*z*zeta[3] + 13824*z^3*zeta[3]))/
          (81*(-1 + z)*(1 + z)) - (2*H[1, z]*(3595 - 6909*z + 3314*z^2 - 
            179*zeta[2] + 130*z*zeta[2] + 49*z^2*zeta[2] + 938*zeta[3] - 
            1734*z*zeta[3] + 824*z^2*zeta[3] + 18*zeta[4] + 18*z^2*zeta[4]))/
          (9*(-1 + z)) + (4*H[-1, z]*(1781*zeta[2] + 3438*z*zeta[2] + 
            1853*z^2*zeta[2] + 249*zeta[3] + 225*z*zeta[3] + 
            159*z^2*zeta[3] + 279*zeta[4] - 297*z*zeta[4] + 279*z^2*zeta[4]))/
          (27*(1 + z)) - (H[0, z]*(46198 - 68076*z - 7776*z^2 + 105850*z^3 - 
            54936*zeta[2] - 45888*z*zeta[2] + 35190*z^2*zeta[2] + 
            23574*z^3*zeta[2] - 7776*zeta[3] - 8244*z*zeta[3] - 
            3240*z^2*zeta[3] + 4716*z^3*zeta[3] + 13203*zeta[4] - 
            3699*z*zeta[4] + 8613*z^2*zeta[4] - 2781*z^3*zeta[4]))/
          (81*(-1 + z)*(1 + z)) + Lp*((-4*(-47 - 3*z + 25*z^2 + 69*z^3)*
             H[3, z])/(3*(-1 + z)*(1 + z)) - (4*(-15 + z - 9*z^2 + 7*z^3)*
             H[4, z])/((-1 + z)*(1 + z)) + (8*(1 + 3*z - z^2 + 5*z^3)*
             H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(-29 - 13*z - 11*z^2 + 17*z^3)*H[-2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(-3 + 5*z)*(1 + z^2)*H[-2, 2, z])/
            ((-1 + z)*(1 + z)) + (16*(29 + 36*z + 29*z^2)*H[-1, 2, z])/
            (3*(1 + z)) + (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           (88*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + (64*(1 + z^2)*H[1, 3, z])/
            (-1 + z) - (88*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
           (16*(3 + 2*z + 3*z^2)*H[-2, -1, 0, z])/(-1 + z) + 
           (8*(-9 + 5*z - 11*z^2 + 7*z^3)*H[-2, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(1 + 24*z + z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) - (256*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
           (32*(13 + 15*z + 13*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*z*(53 + 83*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(101 - 48*z + 101*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - 
           (88*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
           (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
           (8*z*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
           (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) + 
           (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) - 
           (16*(1 + z^2)*H[1, 0, z]*zeta[2])/(-1 + z) - 
           (8*H[2, z]*(14 + 28*z + 14*z^2 + 3*zeta[2] - 2*z*zeta[2] + 
              3*z^2*zeta[2]))/(1 + z) - (8*H[-1, 0, z]*(149 + 30*z + 
              149*z^2 + 198*zeta[2] + 198*z^2*zeta[2]))/(9*(1 + z)) + 
           (4*H[0, 0, z]*(121 + 611*z + 121*z^2 + 167*z^3 - 135*zeta[2] + 
              63*z*zeta[2] - 81*z^2*zeta[2] + 153*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (8*H[-1, z]*(59*zeta[2] + 96*z*zeta[2] + 
              59*z^2*zeta[2] + 72*zeta[3] + 72*z^2*zeta[3]))/(3*(1 + z)) + 
           (4*H[1, z]*(121 - 253*z + 132*z^2 + 24*zeta[2] - 48*z*zeta[2] + 
              24*z^2*zeta[2] + 108*zeta[3] + 108*z^2*zeta[3]))/(3*(-1 + z)) + 
           (4*H[0, z]*(-1451 - 1454*z - 590*z^2 - 263*z^3 - 27*zeta[2] - 
              261*z*zeta[2] + 621*z^2*zeta[2] + 927*z^3*zeta[2] + 
              756*z*zeta[3] + 972*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) - 
           (-5455 + 36461*z + 5455*z^2 - 36461*z^3 - 576*zeta[2] + 
             7992*z*zeta[2] - 9072*z^2*zeta[2] + 1656*z^3*zeta[2] - 
             8424*zeta[3] + 2592*z*zeta[3] - 11016*z^3*zeta[3] + 
             567*zeta[4] - 5103*z*zeta[4] - 2511*z^2*zeta[4] - 
             9801*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
         (141325 - 735383*z - 141325*z^2 + 735383*z^3 + 1029384*zeta[2] - 
           197100*z*zeta[2] - 911412*z^2*zeta[2] + 59040*z^3*zeta[2] + 
           563976*zeta[3] + 1586520*z*zeta[3] - 133812*z^2*zeta[3] - 
           1480356*z^3*zeta[3] - 353808*zeta[2]*zeta[3] - 104976*z*zeta[2]*
            zeta[3] - 252720*z^2*zeta[2]*zeta[3] + 42768*z^3*zeta[2]*
            zeta[3] - 355104*zeta[4] + 136728*z*zeta[4] - 
           343926*z^2*zeta[4] - 788130*z^3*zeta[4] - 157464*zeta[5] + 
           38880*z*zeta[5] + 64152*z^2*zeta[5] + 124416*z^3*zeta[5])/
          (1458*(-1 + z)*(1 + z))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + z))/27 + 
           (8*(210 + 130*z - 141*z^2 + 19*z^3)*H[3, z])/(27*(-1 + z)*
             (1 + z)) - (32*(-8 + 17*z)*(1 + z^2)*H[4, z])/
            (9*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) - 
           (32*(43 + 18*z + 25*z^2)*H[-2, 0, z])/(27*(1 + z)) + 
           (160*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) - 
           (32*(7 - 6*z + 7*z^2)*H[-1, 2, z])/(27*(1 + z)) + 
           (256*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) + 
           (8*(42 - 51*z + 49*z^2)*H[1, 2, z])/(9*(-1 + z)) - 
           (256*(1 + z^2)*H[1, 3, z])/(9*(-1 + z)) + 
           (8*(-2 + 22*z - 41*z^2 + 15*z^3)*H[2, 0, z])/(9*(-1 + z)*
             (1 + z)) - (16*(1 + z)*H[2, 1, z])/3 - 
           (16*(-1 + 14*z + 5*z^2 + 14*z^3)*H[2, 2, z])/(9*(-1 + z)*
             (1 + z)) - (16*(-17 + 25*z)*(1 + z^2)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) - (64*z*(1 + z^2)*H[3, 1, z])/
            (9*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-2, -1, 0, z])/
            (9*(1 + z)) + (80*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) + 
           (64*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) - 
           (64*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) + 
           (64*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
           (16*(107 + 54*z + 107*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) + 
           (32*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
           (64*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
           (16*(77 + 306*z + 77*z^2 + 348*z^3)*H[0, 0, 0, z])/
            (27*(-1 + z)*(1 + z)) + (32*(21 - 17*z + 21*z^2)*H[1, 0, 0, z])/
            (9*(-1 + z)) + (8*(40 - 33*z + 33*z^2)*H[1, 1, 0, z])/
            (9*(-1 + z)) - (64*(1 + z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
           (224*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (16*(1 + z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
           (16*(1 + 55*z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (16*(1 + 22*z - 5*z^2 + 22*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) + (256*(1 + z^2)*H[-1, -1, -1, 0, z])/
            (9*(1 + z)) + (160*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
           (16*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (1504*z*(1 + z^2)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (928*(1 + z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
           (272*(1 + z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
           (128*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
           (128*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) - 
           (8*H[1, 1, z]*(-8 + 19*z - 11*z^2 + 8*zeta[2] + 8*z^2*zeta[2]))/
            (9*(-1 + z)) + (8*H[1, 0, z]*(26 - 63*z + 35*z^2 + 20*zeta[2] + 
              20*z^2*zeta[2]))/(9*(-1 + z)) - (64*H[-1, 0, z]*
             (-7 + 42*z - 7*z^2 + 45*zeta[2] + 45*z^2*zeta[2]))/
            (81*(1 + z)) - (8*H[2, z]*(-51 + 49*z + 52*z^2 - 48*z^3 + 
              10*zeta[2] + 16*z*zeta[2] - 26*z^2*zeta[2] + 16*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) + (16*H[0, 0, z]*(-527 - 738*z - 218*z^2 - 
              231*z^3 + 108*zeta[2] + 252*z*zeta[2] + 108*z^2*zeta[2] + 
              252*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
           Lp^2*((176*(1 + z^2)*H[0, z])/(9*(-1 + z)) + 
             (32*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) - 
             (32*z*(1 + z^2)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (4*(-121 - 578*z - 457*z^2 + 72*zeta[2] + 72*z*zeta[2] + 
                72*z^2*zeta[2]))/(27*(1 + z))) - 
           (8*H[1, z]*(-38 + 60*z - 22*z^2 - 2*zeta[2] - 17*z*zeta[2] + 
              19*z^2*zeta[2] - 16*zeta[3] - 16*z^2*zeta[3]))/(9*(-1 + z)) - 
           (64*H[-1, z]*(7*zeta[2] + 9*z*zeta[2] + 7*z^2*zeta[2] + 
              3*zeta[3] + 3*z^2*zeta[3]))/(27*(1 + z)) - 
           (8*H[0, z]*(-2961 + 701*z + 503*z^2 - 3159*z^3 + 990*zeta[2] + 
              762*z*zeta[2] - 9*z^2*zeta[2] + 339*z^3*zeta[2] - 432*zeta[3] - 
              720*z*zeta[3] - 432*z^2*zeta[3] - 720*z^3*zeta[3]))/
            (81*(-1 + z)*(1 + z)) + Lp*((-16*(-5 + 6*z)*H[1, z])/3 + 
             16*(1 + z)*H[2, z] + (16*(-1 + 3*z)*(1 + z^2)*H[3, z])/
              (3*(-1 + z)*(1 + z)) - (32*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
             (32*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
             (64*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) - 
             (16*(22 + 45*z + 22*z^2 + 39*z^3)*H[0, 0, z])/(9*(-1 + z)*(1 + 
                z)) + (32*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) - (64*(1 + z^2)*H[-1, -1, 
                0, z])/(3*(1 + z)) - (64*(1 + z^2)*H[-1, 0, 0, z])/
              (3*(1 + z)) + (224*z*(1 + z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + 
                z)) + (112*(1 + z^2)*H[1, 0, 0, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) - 
             (8*H[0, z]*(-457 - 247*z - 139*z^2 - 349*z^3 + 54*zeta[2] + 
                90*z*zeta[2] + 54*z^2*zeta[2] + 90*z^3*zeta[2]))/
              (27*(-1 + z)*(1 + z)) + (4*(-583 + 4685*z + 583*z^2 - 
                4685*z^3 - 396*zeta[2] + 108*z*zeta[2] - 324*z^2*zeta[2] + 
                612*z^3*zeta[2] - 648*zeta[3] - 648*z*zeta[3] - 
                648*z^2*zeta[3] - 648*z^3*zeta[3]))/(81*(-1 + z)*(1 + z))) - 
           (2*(17161 - 79787*z - 17161*z^2 + 79787*z^3 + 25236*zeta[2] - 
              20628*z*zeta[2] - 16848*z^2*zeta[2] + 12888*z^3*zeta[2] + 
              33804*zeta[3] + 37692*z*zeta[3] + 12312*z^2*zeta[3] - 
              17496*z^3*zeta[3] - 33696*zeta[4] - 36612*z*zeta[4] - 
              7452*z^2*zeta[4] - 31752*z^3*zeta[4]))/(729*(-1 + z)*
             (1 + z))) + CF^2*(Lp^3*((44*(-1 + z))/3 - (44*LQ*(1 + z))/3 + 
             (22*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) + (88*(1 + z)*H[1, z])/
              3) - (4*(-2477 - 759*z + 1252*z^2 + 2634*z^3)*H[4, z])/
            (9*(-1 + z)*(1 + z)) - (16*(-230 - 63*z - 142*z^2 + 25*z^3)*
             H[5, z])/(3*(-1 + z)*(1 + z)) - (16*(-69 - z - 73*z^2 + 43*z^3)*
             H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-104 + 308*z + 241*z^2 + 95*z^3)*H[-3, 0, z])/
            (9*(-1 + z)*(1 + z)) + (32*(-95 + 108*z)*(1 + z^2)*H[-3, 2, z])/
            (3*(-1 + z)*(1 + z)) + (8*(1031 + 1032*z + 320*z^2)*H[-2, 2, z])/
            (9*(1 + z)) + (8*(-313 + 321*z - 325*z^2 + 333*z^3)*H[-2, 3, z])/
            (3*(-1 + z)*(1 + z)) + (16*(463 + 678*z + 463*z^2)*H[-1, 3, z])/
            (9*(1 + z)) + (1712*(1 + z^2)*H[-1, 4, z])/(1 + z) - 
           (4*(237 - 306*z + 223*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
           (2104*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
           (8*(-44 - 82*z + 61*z^2 + 229*z^3)*H[2, 2, z])/
            (3*(-1 + z)*(1 + z)) + (16*(1 + 183*z - 27*z^2 + 155*z^3)*
             H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
           (4*(-493 + 131*z - 46*z^2 + 1952*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) - (4*(-39 - 23*z + 123*z^2 + 355*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (32*(25 + 3*z + 19*z^2 + z^3)*
             H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(38 + 91*z + 6*z^2 + 83*z^3)*H[4, 0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(55 + 39*z + 43*z^2 + 27*z^3)*H[4, 1, z])/
            (3*(-1 + z)*(1 + z)) + (16*(91 + 147*z + 139*z^2 + 99*z^3)*
             H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(147 - 31*z + 147*z^2 + 33*z^3)*H[-3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(-7 + 51*z + 3*z^2 + 41*z^3)*
             H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(-293 - 366*z + 43*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
           (16*(-109 + 45*z - 113*z^2 + 49*z^3)*H[-2, -1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (4*(-1331 - 169*z + 706*z^2 + 362*z^3)*
             H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(-43 + 51*z - 39*z^2 + 47*z^3)*H[-2, 2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(-11 + 15*z)*(1 + z^2)*H[-2, 2, 1, z])/
            (3*(-1 + z)*(1 + z)) + (1456*(1 + z^2)*H[-1, -3, 0, z])/
            (3*(1 + z)) - (16*(-1 + 78*z + 35*z^2)*H[-1, -2, 0, z])/
            (9*(1 + z)) - (1264*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) + 
           (16*(41 + 20*z + 41*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
           (736*(1 + z^2)*H[-1, -1, 3, z])/(1 + z) + 
           (16*(79 + 118*z + 88*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
           (16*(103 + 144*z + 103*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
           (1552*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) + 
           (8*(113 - 36*z + 113*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
           (128*(1 + z^2)*H[-1, 3, 1, z])/(1 + z) + 
           (1952*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
           (16*(15 - 26*z + 9*z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (160*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
           (4*(179 - 306*z + 191*z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
           (848*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) - 
           (8*(397 - 321*z + 334*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (4*(91 - 12*z + 61*z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
           (96*(1 + z^2)*H[1, 2, 2, z])/(-1 + z) + 
           (616*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) + 
           (320*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) + 
           (32*(33 + 51*z + 35*z^2 + 53*z^3)*H[2, -2, 0, z])/
            (3*(-1 + z)*(1 + z)) - (4*(641 + 305*z + 143*z^2 + 3071*z^3)*
             H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (4*(-329 - 353*z + 508*z^2 + 1696*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (176*(1 + z^2)*H[2, 1, 1, z])/
            (9*(-1 + z)) + (32*(-10 + 35*z - 19*z^2 + 26*z^3)*H[2, 1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (8*(-53 + 127*z - 85*z^2 + 95*z^3)*
             H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (88*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) + 
           (8*(-37 + 11*z + 23*z^2 + 87*z^3)*H[3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(55 + 55*z + 55*z^2 + 39*z^3)*
             H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (64*(-6 + 2*z - 7*z^2 + 3*z^3)*H[-2, -1, -1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(83 + 269*z + 187*z^2 + 165*z^3)*
             H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(103 + 225*z + 123*z^2 + 205*z^3)*H[-2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, -2, -1, 0, z])/
            (1 + z) + (760*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) - 
           (16*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
           (8*(233 + 114*z + 233*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
           (1600*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
           (4*(79 - 678*z + 7*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
           (2576*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
           (896*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) + 
           (4*(1277 + 1986*z + 1547*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
           (16*(31 - 8*z + 31*z^2)*H[-1, 2, 0, 0, z])/(1 + z) + 
           (32*(41 - 6*z + 41*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
           (8*(77 + 1279*z + 141*z^2 + 1466*z^3)*H[0, 0, 0, 0, z])/
            (9*(-1 + z)*(1 + z)) + (160*(1 + z^2)*H[1, -2, -1, 0, z])/
            (3*(-1 + z)) + (480*(1 + z^2)*H[1, -2, 0, 0, z])/(-1 + z) - 
           (8*(376 - 223*z + 331*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) + 
           (160*(1 + z^2)*H[1, 1, -2, 0, z])/(-1 + z) - 
           (4*(563 - 894*z + 583*z^2)*H[1, 1, 0, 0, z])/(3*(-1 + z)) - 
           (8*(505 - 831*z + 502*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) + 
           (512*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) + 
           (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) + 
           (120*(1 + z^2)*H[1, 2, 1, 0, z])/(-1 + z) + 
           (8*(-127 + 165*z - 111*z^2 + 181*z^3)*H[2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(-221 + 263*z - 261*z^2 + 223*z^3)*
             H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(-97 + 191*z - 145*z^2 + 143*z^3)*H[2, 1, 1, 0, z])/
            (3*(-1 + z)*(1 + z)) - (864*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
            (1 + z) - (320*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(1 + z) - 
           (16*(47 + 30*z + 47*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) + 
           (16*z*(15 + 73*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (904*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
           (416*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) - 
           (8*(-157 + 95*z - 173*z^2 + 111*z^3)*H[-3, z]*zeta[2])/
            ((-1 + z)*(1 + z)) + (16*(-121 + 49*z - 127*z^2 + 55*z^3)*
             H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
           (1168*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) + 
           (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(-1 + z) + 
           (1600*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
           (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) - 
           (2*H[1, 2, z]*(-3341 + 5034*z - 2717*z^2 + 288*zeta[2] + 
              288*z^2*zeta[2]))/(9*(-1 + z)) - 
           (8*H[-1, 2, z]*(-1355 - 3606*z - 1355*z^2 + 378*zeta[2] + 
              216*z*zeta[2] + 378*z^2*zeta[2]))/(27*(1 + z)) - 
           (2*H[1, 1, 0, z]*(-1839 + 2870*z - 2103*z^2 + 504*zeta[2] + 
              504*z^2*zeta[2]))/(9*(-1 + z)) - (4*H[1, 0, 0, z]*
             (-588 + 245*z - 537*z^2 + 522*zeta[2] + 522*z^2*zeta[2]))/
            (3*(-1 + z)) + (8*H[-1, -1, 0, z]*(-941 - 1418*z - 1013*z^2 + 
              759*zeta[2] + 759*z^2*zeta[2]))/(9*(1 + z)) - 
           (8*H[-1, 0, 0, z]*(937 - 1026*z + 721*z^2 + 6237*zeta[2] + 
              324*z*zeta[2] + 6237*z^2*zeta[2]))/(27*(1 + z)) + 
           (4*H[2, 1, z]*(431 + 342*z - 175*z^2 - 86*z^3 - 312*zeta[2] + 
              168*z*zeta[2] - 360*z^2*zeta[2] + 120*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (2*H[3, z]*(-26684 - 10668*z + 20335*z^2 + 
              735*z^3 - 828*zeta[2] + 3708*z*zeta[2] - 2988*z^2*zeta[2] + 
              3276*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           (2*H[0, 0, 0, z]*(6867 + 27149*z + 10269*z^2 + 18479*z^3 - 
              18144*zeta[2] + 720*z*zeta[2] - 13824*z^2*zeta[2] + 
              3600*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (8*H[-2, 0, z]*(-1372 + 2443*z - 265*z^2 - 1040*z^3 - 
              3573*zeta[2] + 3321*z*zeta[2] - 4041*z^2*zeta[2] + 
              3789*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[2, 0, z]*(-14188 - 7624*z - 535*z^2 - 13531*z^3 + 
              1872*zeta[2] + 9936*z*zeta[2] + 432*z^2*zeta[2] + 
              8496*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (4*H[1, 1, z]*(-369 + 814*z - 445*z^2 + 422*zeta[2] - 
              636*z*zeta[2] + 374*z^2*zeta[2] - 432*zeta[3] - 
              432*z^2*zeta[3]))/(9*(-1 + z)) - 
           (4*H[-1, -1, z]*(259*zeta[2] + 126*z*zeta[2] + 259*z^2*zeta[2] + 
              2382*zeta[3] + 2382*z^2*zeta[3]))/(9*(1 + z)) - 
           (4*H[-1, 0, z]*(-1321 + 4794*z - 1321*z^2 + 20808*zeta[2] + 
              31104*z*zeta[2] + 19512*z^2*zeta[2] + 12960*zeta[3] - 
              2592*z*zeta[3] + 12960*z^2*zeta[3]))/(81*(1 + z)) + 
           (2*H[1, 0, z]*(17357 - 52071*z + 20498*z^2 + 7794*zeta[2] - 
              14580*z*zeta[2] + 5850*z^2*zeta[2] + 16200*zeta[3] + 
              16200*z^2*zeta[3]))/(81*(-1 + z)) - 
           (2*H[2, z]*(-71018 + 8305*z + 86656*z^2 + 7333*z^3 - 
              15948*zeta[2] + 1980*z*zeta[2] + 16776*z^2*zeta[2] + 
              5112*z^3*zeta[2] - 35964*zeta[3] - 14796*z*zeta[3] - 
              36396*z^2*zeta[3] - 15228*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
           (8*H[-2, z]*(-1324*zeta[2] - 74*z*zeta[2] + 1121*z^2*zeta[2] + 
              277*z^3*zeta[2] - 669*zeta[3] + 393*z*zeta[3] - 
              717*z^2*zeta[3] + 441*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) + 
           (2*H[0, 0, z]*(-3290 - 37450*z - 29529*z^2 - 2465*z^3 - 
              37458*zeta[2] - 24534*z*zeta[2] + 31068*z^2*zeta[2] + 
              25308*z^3*zeta[2] + 38880*z*zeta[3] + 42768*z^3*zeta[3]))/
            (81*(-1 + z)*(1 + z)) + LQ*((-4*(-1 + z)*(-202 + 189*zeta[3]))/
              27 - (8*(1 + z^2)*H[0, z]*(-202 + 189*zeta[3]))/
              (27*(-1 + z))) + Lp^2*((-88*(1 + z^2)*H[2, z])/(-1 + z) + 
             (32*z*(1 + z^2)*H[3, z])/((-1 + z)*(1 + z)) - 
             (16*(1 + 3*z^2)*H[-2, 0, z])/(1 + z) + (16*(5 - 12*z + 5*z^2)*H[
                -1, 0, z])/(3*(1 + z)) - (32*(1 + z^2)*H[-1, 2, z])/(1 + z) - 
             (4*(33 + 101*z + 99*z^2 + 119*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + 
                z)) - (88*(1 + z^2)*H[1, 0, z])/(-1 + z) + 
             (64*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
             (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + (16*z*(1 + 3*z^2)*H[0, 
                0, 0, z])/((-1 + z)*(1 + z)) + (16*(1 + z^2)*H[1, 0, 0, z])/
              (-1 + z) + (64*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (4*H[1, z]*(-199 - 337*z + 72*zeta[2] + 72*z*zeta[2]))/9 - 
             (2*H[0, z]*(-71 - 329*z - 663*z^2 - 405*z^3 + 216*z*zeta[2] + 
                360*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             LQ*((88*(1 + z^2)*H[0, z])/(3*(-1 + z)) + (16*(1 + z^2)*
                 H[-1, 0, z])/(1 + z) - (16*z*(1 + z^2)*H[0, 0, z])/
                ((-1 + z)*(1 + z)) + (2*(-199 - 536*z - 337*z^2 + 
                  108*zeta[2] + 144*z*zeta[2] + 108*z^2*zeta[2]))/
                (9*(1 + z))) - (8*(-85 + 85*z + 85*z^2 - 85*z^3 + 
                33*zeta[2] - 69*z*zeta[2] + 33*z^2*zeta[2] + 3*z^3*zeta[2] + 
                72*z*zeta[3] - 54*z^2*zeta[3] + 126*z^3*zeta[3]))/
              (9*(-1 + z)*(1 + z))) + (2*H[1, z]*(31636 - 62024*z + 
              30388*z^2 - 1113*zeta[2] - 1086*z*zeta[2] + 2343*z^2*zeta[2] + 
              8148*zeta[3] - 18180*z*zeta[3] + 7500*z^2*zeta[3] + 
              1458*zeta[4] + 1458*z^2*zeta[4]))/(27*(-1 + z)) - 
           (2*H[-1, z]*(11066*zeta[2] + 22932*z*zeta[2] + 11498*z^2*zeta[2] + 
              1032*zeta[3] + 1764*z*zeta[3] + 708*z^2*zeta[3] + 
              11061*zeta[4] - 2376*z*zeta[4] + 11061*z^2*zeta[4]))/
            (27*(1 + z)) + (H[0, z]*(-5250 - 217342*z + 28347*z^2 + 
              238495*z^3 - 121056*zeta[2] - 112824*z*zeta[2] + 
              144570*z^2*zeta[2] + 119754*z^3*zeta[2] - 16128*zeta[3] - 
              46440*z*zeta[3] - 6408*z^2*zeta[3] + 40824*z^3*zeta[3] - 
              1836*zeta[4] - 21600*z*zeta[4] - 41796*z^2*zeta[4] - 
              37368*z^3*zeta[4]))/(81*(-1 + z)*(1 + z)) + 
           Lp*((4*(-91 - 9*z + 137*z^2 + 303*z^3)*H[3, z])/(3*(-1 + z)*(1 + 
                z)) - (8*(25 + 27*z + 15*z^2 + 17*z^3)*H[4, z])/
              ((-1 + z)*(1 + z)) + (16*(-7 + 3*z - 13*z^2 + 13*z^3)*H[-3, 0, 
                z])/((-1 + z)*(1 + z)) - (8*(-31 - 17*z - 67*z^2 + 43*z^3)*H[
                -2, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(-5 + 7*z)*(1 + z^2)*H[
                -2, 2, z])/((-1 + z)*(1 + z)) - (32*(50 + 69*z + 50*z^2)*H[
                -1, 2, z])/(3*(1 + z)) - (336*(1 + z^2)*H[-1, 3, z])/
              (1 + z) + 16*H[1, 1, z] + (32*(4 + 3*z + 4*z^2)*H[1, 2, z])/
              (3*(-1 + z)) - (192*(1 + z^2)*H[1, 3, z])/(-1 + z) + 
             (8*(58 + 105*z + 52*z^2 + 93*z^3)*H[2, 0, z])/(3*(-1 + z)*(1 + 
                z)) + (88*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
             (8*(-1 + 3*z + z^2 + 5*z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) - 
             (8*(1 + 15*z - z^2 + 17*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
             (32*(1 + z^2)*H[3, 1, z])/(-1 + z) - (16*(3 + 25*z + 9*z^2 + 
                19*z^3)*H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
             (40*(3 - 2*z + 3*z^2)*H[-2, 0, 0, z])/(-1 + z) - 
             (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 
             (16*(17 + 78*z + 17*z^2)*H[-1, -1, 0, z])/(3*(1 + z)) + 
             (928*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
             (8*(131 + 120*z + 131*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
             (112*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
             (2*(143 + 939*z + 429*z^2 + 937*z^3)*H[0, 0, 0, z])/
              (3*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[1, -2, 0, z])/
              (-1 + z) + (4*(257 - 24*z + 257*z^2)*H[1, 0, 0, z])/
              (3*(-1 + z)) + (32*(4 + 3*z + 4*z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) - (48*(1 + z^2)*H[1, 1, 2, z])/(-1 + z) - 
             (32*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) - (32*(1 + z^2)*H[1, 2, 1, 
                z])/(-1 + z) - (16*(-3 - z + 3*z^2 + 5*z^3)*H[2, 0, 0, z])/
              ((-1 + z)*(1 + z)) - (8*(-1 + 3*z + z^2 + 5*z^3)*H[2, 1, 0, z])/
              ((-1 + z)*(1 + z)) - (96*(1 + z^2)*H[-1, -1, -1, 0, z])/
              (1 + z) + (256*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
             (200*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
             (8*z*(17 + 59*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (24*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
             (48*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
             (48*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) + 
             (8*(-43 + 31*z - 49*z^2 + 37*z^3)*H[-2, z]*zeta[2])/
              ((-1 + z)*(1 + z)) - (976*(1 + z^2)*H[-1, -1, z]*zeta[2])/
              (1 + z) + (32*H[-1, 0, z]*(79 + 24*z + 79*z^2 + 153*zeta[2] + 
                153*z^2*zeta[2]))/(9*(1 + z)) + (8*H[1, 0, z]*(-493 + 231*z - 
                484*z^2 + 162*zeta[2] + 162*z^2*zeta[2]))/(9*(-1 + z)) + 
             (4*H[2, z]*(-1814 - 1229*z + 322*z^2 - 263*z^3 + 504*z*zeta[2] - 
                72*z^2*zeta[2] + 432*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (4*H[0, 0, z]*(-616 - 1584*z - 1209*z^2 - 1313*z^3 + 
                486*zeta[2] + 306*z*zeta[2] + 378*z^2*zeta[2] + 
                486*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (8*H[-1, z]*(217*zeta[2] + 354*z*zeta[2] + 217*z^2*zeta[2] + 
                288*zeta[3] + 288*z^2*zeta[3]))/(3*(1 + z)) - 
             (4*H[1, z]*(4945 - 8373*z + 3428*z^2 + 594*zeta[2] - 
                1188*z*zeta[2] + 594*z^2*zeta[2] + 1404*zeta[3] + 
                2916*z^2*zeta[3]))/(27*(-1 + z)) - (2*H[0, z]*(2179 - 
                10607*z - 7710*z^2 + 7020*z^3 - 2646*zeta[2] - 
                3150*z*zeta[2] + 1890*z^2*zeta[2] + 4626*z^3*zeta[2] + 
                2700*z*zeta[3] + 1296*z^2*zeta[3] + 1620*z^3*zeta[3]))/
              (27*(-1 + z)*(1 + z)) + LQ*(-4*H[1, z] + (8*(1 + z^2)*H[3, z])/
                (-1 + z) - (16*(1 + z^2)*H[-2, 0, z])/(1 + z) - 8*(1 + z)*
                H[-1, 0, z] + (2*(-11 - 12*z + z^2)*H[0, 0, z])/
                (3*(-1 + z)) + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) + 
               (8*(1 + z^2)*H[2, 0, z])/(1 + z) - (16*(1 + z^2)*H[-1, -1, 0, 
                  z])/(1 + z) - (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
               (72*z*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
               (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*
                 H[1, 1, 0, z])/(-1 + z) - (8*(1 + z^2)*H[-1, z]*zeta[2])/
                (1 + z) - (2*H[0, z]*(-655 + 354*z - 655*z^2 + 180*zeta[2] + 
                  180*z^2*zeta[2]))/(9*(-1 + z)) - (2*(-1201 - 415*z + 
                  1201*z^2 + 415*z^3 + 108*zeta[2] - 216*z*zeta[2] - 
                  108*z^2*zeta[2] + 216*z^3*zeta[2] + 1134*zeta[3] + 
                  810*z*zeta[3] - 378*z^2*zeta[3] - 702*z^3*zeta[3]))/
                (27*(-1 + z)*(1 + z))) - (4*(1183 - 1183*z - 1183*z^2 + 
                1183*z^3 - 1482*zeta[2] - 2883*z*zeta[2] + 3090*z^2*zeta[2] + 
                1275*z^3*zeta[2] - 1215*zeta[3] - 4671*z*zeta[3] - 
                243*z^2*zeta[3] + 4185*z^3*zeta[3] + 2025*zeta[4] + 
                837*z*zeta[4] - 108*z^2*zeta[4] - 1944*z^3*zeta[4]))/
              (27*(-1 + z)*(1 + z))) - (69142 - 69142*z - 69142*z^2 + 
             69142*z^3 + 152516*zeta[2] - 7598*z*zeta[2] - 
             140488*z^2*zeta[2] - 10118*z^3*zeta[2] - 27924*zeta[3] + 
             166980*z*zeta[3] - 43206*z^2*zeta[3] - 263742*z^3*zeta[3] - 
             28296*zeta[2]*zeta[3] + 19656*z*zeta[2]*zeta[3] - 
             21384*z^2*zeta[2]*zeta[3] + 41256*z^3*zeta[2]*zeta[3] + 
             1881*zeta[4] + 56745*z*zeta[4] - 45990*z^2*zeta[4] - 
             86166*z^3*zeta[4] + 14256*zeta[5] - 49896*z*zeta[5] + 
             31104*z^2*zeta[5] - 103032*z^3*zeta[5])/(81*(-1 + z)*(1 + z)))))
 
dFragMSb["+"] = delta[1 - z] + as*CF*(-2*(-1 + z) + 2*Lp*(1 + z) - 
       (4*(1 + z^2)*H[0, z])/(-1 + z)) - 32*as^3*CF^3*Lp^3*plusD[2, 1 - z] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + z))/3 - (4*(37 + 19*z))/27 + 
         (4*(9 - 8*z + 9*z^2)*H[0, z])/(3*(-1 + z)) + 
         Lp*((-16*(1 + 4*z))/9 + (8*(1 + z^2)*H[0, z])/(3*(-1 + z))) - 
         (4*(1 + z^2)*H[0, 0, z])/(3*(-1 + z))) + 
       CA*CF*((11*Lp^2*(1 + z))/3 + 2*H[1, z] - (4*(1 + z^2)*H[3, z])/
          (-1 + z) - (8*(1 + z^2)*H[-2, 0, z])/(1 + z) - 
         4*(1 + z)*H[-1, 0, z] + ((-85 + 60*z + 47*z^2)*H[0, 0, z])/
          (3*(-1 + z)) - 8*(-1 + z)*H[1, 0, z] - (4*(1 + z^2)*H[1, 2, z])/
          (-1 + z) + (4*(1 + z^2)*H[2, 0, z])/(1 + z) - 
         (8*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
         (12*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (36*(1 + z^2)*H[0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-243 + 262*z - 159*z^2 + 36*zeta[2] + 36*z^2*zeta[2]))/
          (3*(-1 + z)) + Lp*((-2*(-1 + 23*z^2)*H[0, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*(1 + z^2)*H[0, 0, z])/
            ((-1 + z)*(1 + z)) + (4*(-28 + 67*z + 95*z^2 - 18*z*zeta[2]))/
            (9*(1 + z))) - (1205 - 397*z - 1205*z^2 + 397*z^3 + 108*zeta[2] - 
           216*z*zeta[2] - 108*z^2*zeta[2] + 216*z^3*zeta[2] - 432*zeta[3] - 
           756*z*zeta[3] + 324*z^2*zeta[3])/(27*(-1 + z)*(1 + z))) + 
       CF^2*(-2*H[1, z] + Lp^2*(4*(-1 + z) - 4*LQ*(1 + z) + 
           (2*(1 + 3*z^2)*H[0, z])/(-1 + z) + 8*(1 + z)*H[1, z]) + 
         4*(-1 + z)*H[2, z] + (28*(1 + z^2)*H[3, z])/(-1 + z) + 
         (16*(1 + z^2)*H[-2, 0, z])/(1 + z) + 8*(1 + z)*H[-1, 0, z] - 
         (2*(-38 + 42*z + 11*z^2)*H[0, 0, z])/(-1 + z) + 
         36*(-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) + 
         (4*(15 + 11*z)*(1 + z^2)*H[2, 0, z])/((-1 + z)*(1 + z)) + 
         (4*(1 + z^2)*H[2, 1, z])/(-1 + z) + (16*(1 + z^2)*H[-1, -1, 0, z])/
          (1 + z) + (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
         (2*(47 + 11*z + 69*z^2 + 33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (36*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (4*H[0, z]*(21 - 33*z + 16*z^2 + zeta[2] + z^2*zeta[2]))/(-1 + z) + 
         Lp*((4*(-7 + 8*z + 2*z^2)*H[0, z])/(-1 + z) + 
           LQ*(4*(-1 + z) + (8*(1 + z^2)*H[0, z])/(-1 + z)) - 
           8*(-1 + z)*H[1, z] - (24*(1 + z^2)*H[2, z])/(-1 + z) - 
           (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - (4*(7 + 3*z + 13*z^2 + 9*z^3)*
             H[0, 0, z])/((-1 + z)*(1 + z)) - (24*(1 + z^2)*H[1, 0, z])/
            (-1 + z) - (4*(-11 + 11*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
            (1 + z)) + (4*(5 - 5*z - 5*z^2 + 5*z^3 + 7*zeta[2] - 
            9*z*zeta[2] - 7*z^2*zeta[2] + 9*z^3*zeta[2] + 14*zeta[3] + 
            8*z*zeta[3] + 14*z^2*zeta[3] + 8*z^3*zeta[3]))/
          ((-1 + z)*(1 + z)))) + plusD[1, 1 - z]*(16*as^2*CF^2*Lp^2 + 
       as^3*(-32*CF^3*Lp^3*LQ + CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - 
           (64*Lp^3)/3)*Nf*TF + CA*CF^2*((176*Lp^3)/3 - 
           (32*Lp^2*(-67 + 18*zeta[2]))/9 - (32*Lp*(-202 + 189*zeta[3]))/
            27))) + plusD[0, 1 - z]*(-4*as*CF*Lp + 
       as^2*(8*CF^2*Lp^2*LQ + CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF^3*Lp^3*(-8*LQ^2 + 32*zeta[2]) + CF*Nf^2*TF^2*
          ((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((88*Lp^3*LQ)/3 - (16*Lp^2*LQ*(-67 + 18*zeta[2]))/9 - 
             (16*Lp*LQ*(-202 + 189*zeta[3]))/27) + CF*Nf*TF*
            ((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^2*(8 - (320*LQ)/9) - (32*Lp^3*LQ)/3 + 
           Lp*((-896*LQ)/27 - (4*(-55 + 48*zeta[3]))/3) - 
           (2*(-1711 + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - z]*(-2*as*CF*Lp*LQ + 
       as^2*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CF^2*Lp^2*(2*LQ^2 - 8*zeta[2]) + CA*CF*((-11*Lp^2*LQ)/3 + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CF^3*Lp^3*((-4*LQ^3)/3 + 16*LQ*zeta[2] - 
           (64*zeta[3])/3) + CF*Nf^2*TF^2*((-800*Lp*LQ)/81 - 
           (160*Lp^2*LQ)/27 - (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/
            729) + CA*(CF^2*(Lp^3*((22*LQ^2)/3 - (88*zeta[2])/3) + 
             Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + (16*zeta[2]*
                 (-202 + 189*zeta[3]))/27) + Lp^2*((-4*LQ^2*(-67 + 
                  18*zeta[2]))/9 - (16*(67*zeta[2] - 45*zeta[4]))/9)) + 
           CF*Nf*TF*((176*Lp^3*LQ)/27 - (4*Lp^2*LQ*(-289 + 36*zeta[2]))/27 - 
             (4*Lp*LQ*(-2051 + 360*zeta[2]))/81 - (2*LQ*(-31313 + 
                3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^3*((-8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*(4*LQ - (80*LQ^2)/9 + (320*zeta[2])/9) + 
           Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - (2*LQ*(-55 + 48*zeta[3]))/
              3) + (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27) + 
         CA^2*CF*((-242*Lp^3*LQ)/27 + (4*Lp^2*LQ*(-445 + 99*zeta[2]))/27 + 
           (Lp*LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + z))/27 - 
         (32*(67 - 86*z + 67*z^2)*H[0, z])/(81*(-1 + z)) + 
         Lp^2*((64*(1 + 4*z))/27 - (32*(1 + z^2)*H[0, z])/(9*(-1 + z))) + 
         (32*(37 - 24*z + 37*z^2)*H[0, 0, z])/(81*(-1 + z)) + 
         Lp*((160*(-1 + 11*z))/81 - (128*(4 - 3*z + 4*z^2)*H[0, z])/
            (27*(-1 + z)) + (64*(1 + z^2)*H[0, 0, z])/(9*(-1 + z))) - 
         (224*(1 + z^2)*H[0, 0, 0, z])/(27*(-1 + z)) + 
         (64*(-41 + 157*z + 81*zeta[3] + 81*z*zeta[3]))/729) + 
       CF^2*Nf*TF*(LQ*((-224*(-1 + z))/27 - (448*(1 + z^2)*H[0, z])/
            (27*(-1 + z))) + Lp^3*((-16*(-1 + z))/3 + (16*LQ*(1 + z))/3 - 
           (8*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) - (32*(1 + z)*H[1, z])/3) - 
         (16*(144 + 44*z + 285*z^2 + 305*z^3)*H[3, z])/(27*(-1 + z)*
           (1 + z)) + (32*(51 + z)*(1 + z^2)*H[4, z])/(9*(-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) - 
         (64*(43 + 18*z + 25*z^2)*H[-2, 0, z])/(27*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) - 
         (64*(7 - 6*z + 7*z^2)*H[-1, 2, z])/(27*(1 + z)) + 
         (512*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) - 
         (32*(7 + 6*z + 7*z^2)*H[1, 2, z])/(9*(-1 + z)) + 
         (160*(1 + z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (16*(334 + 226*z + 397*z^2 + 265*z^3)*H[2, 0, z])/
          (27*(-1 + z)*(1 + z)) - (64*(2 - z + 4*z^2)*H[2, 1, z])/
          (9*(-1 + z)) + (64*(3 + z)*(1 + z^2)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) - (32*(-41 + z)*(1 + z^2)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (64*(5 + 3*z)*(1 + z^2)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) + (160*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) - 
         (128*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (32*(107 + 54*z + 107*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) + 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (8*(901 + 399*z + 2323*z^2 + 825*z^3)*H[0, 0, 0, z])/
          (27*(-1 + z)*(1 + z)) - (16*(3 + 14*z + 3*z^2)*H[1, 0, 0, z])/
          (-1 + z) + (64*(3 - 16*z + 3*z^2)*H[1, 1, 0, z])/(9*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
         (544*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (128*(1 + z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
         (64*(31 + 4*z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (32*(25 + z)*(1 + z^2)*H[2, 1, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (64*(1 + z^2)*H[2, 1, 1, z])/(9*(-1 + z)) + 
         (512*(1 + z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
         (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (32*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (32*(101 + 7*z + 115*z^2 + 21*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) + (608*(1 + z^2)*H[1, 0, 0, 0, z])/
          (3*(-1 + z)) + (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
         (256*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (256*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) + 
         (32*H[1, 1, z]*(5 - 9*z + 4*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
          (9*(-1 + z)) - (128*H[-1, 0, z]*(-7 + 42*z - 7*z^2 + 45*zeta[2] + 
            45*z^2*zeta[2]))/(81*(1 + z)) - 
         (16*H[1, 0, z]*(-151 - 294*z - 115*z^2 + 126*zeta[2] + 
            126*z^2*zeta[2]))/(81*(-1 + z)) - 
         (8*H[2, z]*(-1298 - 140*z + 115*z^2 - 1043*z^3 - 72*zeta[2] + 
            360*z*zeta[2] - 72*z^2*zeta[2] + 360*z^3*zeta[2]))/
          (81*(-1 + z)*(1 + z)) - (8*H[0, 0, z]*(214 + 1376*z - 3445*z^2 - 
            3711*z^3 + 1368*zeta[2] + 792*z*zeta[2] + 1368*z^2*zeta[2] + 
            792*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
         Lp^2*((-8*(-23 + 30*z + 51*z^2)*H[0, z])/(9*(-1 + z)) + 
           LQ*((8*(17 + 23*z))/9 - (32*(1 + z^2)*H[0, z])/(3*(-1 + z))) - 
           (16*(17 + 23*z)*H[1, z])/9 + (32*(1 + z^2)*H[2, z])/(-1 + z) + 
           (64*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (16*(7 + 3*z + 13*z^2 + 9*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (32*(1 + z^2)*H[1, 0, z])/(-1 + z) + 
           (4*(-65 - 18*z + 47*z^2 + 24*zeta[2] + 24*z^2*zeta[2]))/
            (9*(1 + z))) - (128*H[-1, z]*(7*zeta[2] + 9*z*zeta[2] + 
            7*z^2*zeta[2] + 3*zeta[3] + 3*z^2*zeta[3]))/(27*(1 + z)) + 
         (8*H[1, z]*(45 - 103*z + 58*z^2 + 52*zeta[2] - 104*z*zeta[2] + 
            52*z^2*zeta[2] + 4*zeta[3] + 4*z^2*zeta[3]))/(9*(-1 + z)) + 
         (4*H[0, z]*(-1354 + 4444*z + 1375*z^2 - 4423*z^3 + 576*zeta[2] - 
            1824*z*zeta[2] + 468*z^2*zeta[2] + 2388*z^3*zeta[2] - 
            2376*zeta[3] - 1224*z*zeta[3] - 2376*z^2*zeta[3] - 
            1224*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
         Lp*((-16*(14 + 89*z)*H[1, z])/27 + (16*(61 - 36*z + 85*z^2)*H[2, z])/
            (9*(-1 + z)) - (16*(15 + 7*z)*(1 + z^2)*H[3, z])/
            (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
           (64*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) + 
           (16*(21 + 20*z + 196*z^2 + 117*z^3)*H[0, 0, z])/
            (9*(-1 + z)*(1 + z)) + LQ*((8*(95 + 17*z))/27 - 
             (8*(47 - 24*z + 47*z^2)*H[0, z])/(9*(-1 + z)) + 
             (8*(1 + z^2)*H[0, 0, z])/(3*(-1 + z))) + 
           (16*(43 + 24*z + 43*z^2)*H[1, 0, z])/(9*(-1 + z)) - 
           (64*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
           (32*(9 + 5*z)*(1 + z^2)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
           (128*(1 + z^2)*H[-1, -1, 0, z])/(3*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(69 + 13*z + 95*z^2 + 39*z^3)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (304*(1 + z^2)*H[1, 0, 0, z])/
            (3*(-1 + z)) - (64*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) + 
           (64*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           (8*H[0, z]*(-22 + 290*z - 279*z^2 - 591*z^3 + 126*zeta[2] + 
              54*z*zeta[2] + 126*z^2*zeta[2] + 54*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) - (2*(2059 + 990*z - 1069*z^2 - 
              1056*zeta[2] + 288*z*zeta[2] + 384*z^2*zeta[2] - 432*zeta[3] - 
              864*z*zeta[3] - 432*z^2*zeta[3]))/(27*(1 + z))) - 
         (-21279 + 11013*z + 21279*z^2 - 11013*z^3 + 11872*zeta[2] - 
           12016*z*zeta[2] - 7784*z^2*zeta[2] + 8936*z^3*zeta[2] + 
           23232*zeta[3] + 5088*z*zeta[3] - 528*z^2*zeta[3] + 
           6096*z^3*zeta[3] + 10872*zeta[4] + 4824*z*zeta[4] + 
           8280*z^2*zeta[4] + 2232*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
       CF^3*((-8*(166 - 386*z - 301*z^2 + 551*z^3)*H[4, z])/
          (3*(-1 + z)*(1 + z)) - (32*(109 + 122*z + 135*z^2 + 148*z^3)*
           H[5, z])/(3*(-1 + z)*(1 + z)) - (32*(-31 + 41*z - 95*z^2 + 65*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - (16*(62 + 202*z + 137*z^2)*
           H[-3, 0, z])/(3*(1 + z)) + (64*(-38 + 41*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) + (16*(133 + 138*z + 38*z^2)*H[-2, 2, z])/
          (3*(1 + z)) + (32*(-53 + 57*z - 56*z^2 + 60*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (32*(19 + 30*z + 19*z^2)*H[-1, 3, z])/
          (1 + z) + (3872*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (32*(77 - 149*z + 78*z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (2672*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (8*(11 - 129*z - 56*z^2 + 168*z^3)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(239 + 67*z + 221*z^2 + 49*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(361 - 231*z - 637*z^2 + 105*z^3)*H[3, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(19 - 27*z - 25*z^2 + 45*z^3)*H[3, 1, z])/
          (3*(-1 + z)*(1 + z)) - (16*(103 + 123*z + 115*z^2 + 127*z^3)*
           H[3, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(283 + 123*z + 453*z^2 + 233*z^3)*H[4, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(39 + 43*z^2)*H[4, 1, z])/(3*(-1 + z)) - 
         (32*(63 + 31*z + 43*z^2 + 51*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-57 - 19*z - 173*z^2 + 49*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-59 + 27*z - 53*z^2 + 21*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(25 + 36*z + 26*z^2)*H[-2, -1, 0, z])/
          (3*(1 + z)) - (64*(-14 + 18*z - 15*z^2 + 19*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-55 - 323*z + 172*z^2 + 254*z^3)*
           H[-2, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(2 + z^2)*H[-2, 2, 0, z])/(3*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, 1, z])/(3*(1 + z)) + 
         (928*(1 + z^2)*H[-1, -3, 0, z])/(3*(1 + z)) + 
         (32*(42 + 74*z + 41*z^2)*H[-1, -2, 0, z])/(3*(1 + z)) - 
         (352*(1 + z^2)*H[-1, -2, 2, z])/(1 + z) + 
         (32*(31 + 44*z + 31*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (1984*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (64*(14 + 19*z + 14*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (32*(5 + 8*z + 5*z^2)*H[-1, 2, 1, z])/(1 + z) + 
         (416*(1 + z^2)*H[-1, 2, 2, z])/(1 + z) + 
         (32*(11 + 9*z + 11*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (320*(1 + z^2)*H[1, -3, 0, z])/(-1 + z) - 
         (32*(-21 + 19*z)*H[1, -2, 0, z])/3 + (64*(1 + z^2)*H[1, -2, 2, z])/
          (-1 + z) - (8*(-91 + 89*z)*H[1, 1, 2, z])/3 - 
         (256*(1 + z^2)*H[1, 1, 3, z])/(-1 + z) - 
         (8*(287 - 620*z + 291*z^2)*H[1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(-1 + 2*z)*H[1, 2, 1, z])/3 - (240*(1 + z^2)*H[1, 2, 2, z])/
          (-1 + z) - (2272*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (416*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) - 
         (128*(7 + 6*z)*(1 + z^2)*H[2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(91 - 405*z - 412*z^2 + 180*z^3)*H[2, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(85 - 181*z - 139*z^2 + 163*z^3)*
           H[2, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-41 - 3*z - 35*z^2 + 3*z^3)*H[2, 1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(251 + 127*z + 249*z^2 + 125*z^3)*
           H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (448*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) - 
         (16*(175 + 107*z + 315*z^2 + 207*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(62 + 51*z + 69*z^2 + 56*z^3)*
           H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[3, 1, 1, z])/
          (-1 + z) + (64*(-7 + 11*z)*(1 + z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(75 - 11*z + 56*z^2 + 8*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-63 + 23*z - 71*z^2 + 31*z^3)*H[-2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (432*(1 + z^2)*H[-1, -2, 0, 0, z])/(1 + z) + 
         (160*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (16*(1 + 3*z)*H[-1, -1, -1, 0, z])/3 - 
         (1408*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (8*(101 + 164*z + 99*z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
         (2528*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(1 + z) - 
         (8*(139 + 476*z + 139*z^2)*H[-1, 0, 0, 0, z])/(3*(1 + z)) + 
         (32*(31 + 12*z + 31*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (32*(35 + 6*z + 35*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(-793 + 81*z + 2353*z^2 + 555*z^3)*H[0, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, -2, -1, 0, z])/
          (3*(-1 + z)) - (832*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) - 
         (64*(47 - 121*z + 47*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (320*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (8*(-313 + 303*z)*H[1, 1, 0, 0, z])/3 - 
         (8*(-139 + 137*z)*H[1, 1, 1, 0, z])/3 - 
         (288*(1 + z^2)*H[1, 1, 2, 0, z])/(-1 + z) - 
         (1904*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (800*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) - 
         (32*(56 + 22*z + 65*z^2 + 31*z^3)*H[2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (16*(-229 - z - 219*z^2 + 9*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-109 + 19*z - 91*z^2 + 37*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (576*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (832*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) - 
         (80*(29 - 6*z + 29*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) - 
         (8*(161 + 17*z + 551*z^2 + 119*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (3280*(1 + z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (1952*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) - 
         (16*(-89 + 195*z - 109*z^2 + 215*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (32*(-35 + 47*z - 37*z^2 + 49*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (416*(1 + z^2)*H[-1, -2, z]*zeta[2])/(1 + z) - 
         (160*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (1408*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
         (4*H[1, 2, z]*(-29 + 128*z - 107*z^2 + 4*zeta[2] + 4*z^2*zeta[2]))/
          (3*(-1 + z)) - (16*H[-1, 2, z]*(-33 - 98*z - 33*z^2 + 12*zeta[2] - 
            12*z*zeta[2] + 12*z^2*zeta[2]))/(3*(1 + z)) - 
         (4*H[1, 1, 0, z]*(115 - 258*z + 143*z^2 + 64*zeta[2] + 
            64*z^2*zeta[2]))/(3*(-1 + z)) + (16*H[-1, -1, 0, z]*
           (3 - 2*z - 5*z^2 + 103*zeta[2] + 103*z^2*zeta[2]))/(3*(1 + z)) + 
         (4*H[1, 0, 0, z]*(-487 + 812*z - 449*z^2 + 260*zeta[2] + 
            260*z^2*zeta[2]))/(3*(-1 + z)) - 
         (16*H[-1, 0, 0, z]*(55 + 54*z + 47*z^2 + 268*zeta[2] - 
            18*z*zeta[2] + 268*z^2*zeta[2]))/(3*(1 + z)) - 
         (16*H[3, z]*(29 - 180*z - 22*z^2 + 155*z^3 - 46*zeta[2] + 
            2*z*zeta[2] - 46*z^2*zeta[2] + 14*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) - (8*H[2, 0, z]*(393 - 367*z - 251*z^2 + 
            509*z^3 - 124*zeta[2] + 20*z*zeta[2] - 84*z^2*zeta[2] + 
            60*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         (4*H[2, 1, z]*(17 + 109*z - 13*z^2 - 105*z^3 - 84*zeta[2] + 
            76*z*zeta[2] - 60*z^2*zeta[2] + 100*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) - (16*H[-2, 0, z]*(-29 - 56*z + 8*z^2 + 
            67*z^3 - 119*zeta[2] + 155*z*zeta[2] - 139*z^2*zeta[2] + 
            175*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         (4*H[0, 0, 0, z]*(-1149 + 1035*z + 628*z^2 - 1344*z^3 + 
            196*zeta[2] + 780*z*zeta[2] + 252*z^2*zeta[2] + 564*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + Lp^3*(4*LQ^2*(1 + z) + 4*(-1 + 3*z)*
            H[0, z] + 16*(-1 + z)*H[1, z] + LQ*(-8*(-1 + z) - 
             (4*(1 + 3*z^2)*H[0, z])/(-1 + z) - 16*(1 + z)*H[1, z]) + 
           (8*(1 + 3*z^2)*H[2, z])/(-1 + z) + (4*(1 + 7*z^2)*H[0, 0, z])/
            (3*(-1 + z)) + (16*(1 + z^2)*H[1, 0, z])/(-1 + z) + 
           32*(1 + z)*H[1, 1, z] - 8*(1 - z + 3*zeta[2] + 3*z*zeta[2])) + 
         (8*H[1, 0, z]*(61 - 118*z + 45*z^2 + 50*zeta[2] - 24*z*zeta[2] + 
            64*z^2*zeta[2] - 124*zeta[3] - 124*z^2*zeta[3]))/(3*(-1 + z)) - 
         (8*H[1, 1, z]*(-77 + 148*z - 71*z^2 + 32*zeta[2] - 64*z*zeta[2] + 
            32*z^2*zeta[2] + 132*zeta[3] + 132*z^2*zeta[3]))/(3*(-1 + z)) - 
         (8*H[-1, -1, z]*(123*zeta[2] + 172*z*zeta[2] + 121*z^2*zeta[2] + 
            366*zeta[3] + 366*z^2*zeta[3]))/(3*(1 + z)) + 
         (2*H[2, z]*(832 - 500*z - 849*z^2 + 483*z^3 - 124*zeta[2] + 
            76*z*zeta[2] + 256*z^2*zeta[2] + 296*z^3*zeta[2] - 1376*zeta[3] - 
            1920*z*zeta[3] - 1520*z^2*zeta[3] - 2064*z^3*zeta[3]))/
          (3*(-1 + z)*(1 + z)) + (8*H[-1, 0, z]*(8 + 99*z + 166*z^2 + 
            91*z^3 + 4*z^4 - 238*z*zeta[2] - 396*z^2*zeta[2] - 
            236*z^3*zeta[2] - 376*z*zeta[3] - 48*z^2*zeta[3] - 
            376*z^3*zeta[3]))/(3*z*(1 + z)) - 
         (32*H[-2, z]*(-54*zeta[2] + 3*z*zeta[2] + 45*z^2*zeta[2] + 
            6*z^3*zeta[2] - 42*zeta[3] + 52*z*zeta[3] - 45*z^2*zeta[3] + 
            55*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(758 + 866*z - 725*z^2 - 961*z^3 + 16*z^4 + 
            328*zeta[2] + 696*z*zeta[2] - 1060*z^2*zeta[2] - 
            2316*z^3*zeta[2] + 1520*zeta[3] + 240*z*zeta[3] + 
            1840*z^2*zeta[3] + 720*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) + 
         Lp^2*(LQ^2*(-4*(-1 + z) - (8*(1 + z^2)*H[0, z])/(-1 + z)) - 
           176*(-1 + z)*H[1, z] + (16*(-8 + 10*z + z^2)*H[2, z])/(-1 + z) - 
           (64*(2 + z + 4*z^2 + 3*z^3)*H[3, z])/((-1 + z)*(1 + z)) - 
           (32*(1 + 3*z^2)*H[-2, 0, z])/(1 + z) - 64*(1 + z)*H[-1, 0, z] - 
           (64*(1 + z^2)*H[-1, 2, z])/(1 + z) + (4*(-23 + 34*z + z^2)*
             H[0, 0, z])/(-1 + z) - (8*(7 - 20*z + 7*z^2)*H[1, 0, z])/
            (-1 + z) - 32*(-1 + z)*H[1, 1, z] - (128*(1 + z^2)*H[1, 2, z])/
            (-1 + z) - (32*(3 + 5*z^2)*H[2, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[2, 1, z])/(-1 + z) + 
           (128*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
           (96*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (16*(3 + z + 13*z^2 + 7*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (160*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) + 
           (128*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
           (4*H[0, z]*(-43 + 11*z + 43*z^2 - 11*z^3 + 28*zeta[2] + 
              4*z*zeta[2] + 52*z^2*zeta[2] + 12*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) + LQ*((-8*(-7 + 8*z + 2*z^2)*H[0, z])/
              (-1 + z) + 16*(-1 + z)*H[1, z] + (48*(1 + z^2)*H[2, z])/
              (-1 + z) + (32*(1 + z^2)*H[-1, 0, z])/(1 + z) + 
             (8*(7 + 3*z + 13*z^2 + 9*z^3)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (48*(1 + z^2)*H[1, 0, z])/(-1 + z) + (8*(-11 + 11*z^2 + 
                2*zeta[2] + 2*z^2*zeta[2]))/(1 + z)) - 
           (8*(38 - 38*z - 38*z^2 + 38*z^3 - 15*zeta[2] - 11*z*zeta[2] + 
              15*z^2*zeta[2] + 11*z^3*zeta[2] - 16*zeta[3] - 28*z^2*zeta[3] + 
              12*z^3*zeta[3]))/((-1 + z)*(1 + z))) - 
         (2*H[1, z]*(-515 + 1071*z - 556*z^2 + 254*zeta[2] - 768*z*zeta[2] + 
            530*z^2*zeta[2] + 628*zeta[3] - 1696*z*zeta[3] + 
            636*z^2*zeta[3] + 348*zeta[4] + 348*z^2*zeta[4]))/(3*(-1 + z)) - 
         (4*H[-1, z]*(126*zeta[2] + 396*z*zeta[2] + 142*z^2*zeta[2] - 
            76*zeta[3] - 64*z*zeta[3] - 72*z^2*zeta[3] + 1237*zeta[4] + 
            132*z*zeta[4] + 1237*z^2*zeta[4]))/(3*(1 + z)) - 
         (H[0, z]*(-2732 - 4758*z + 2635*z^2 + 4709*z^3 + 2920*zeta[2] + 
            984*z*zeta[2] - 1920*z^2*zeta[2] + 864*z^3*zeta[2] + 
            3160*zeta[3] + 264*z*zeta[3] - 4456*z^2*zeta[3] - 
            936*z^3*zeta[3] + 1472*zeta[4] + 432*z*zeta[4] + 
            2896*z^2*zeta[4] + 880*z^3*zeta[4]))/(3*(-1 + z)*(1 + z)) + 
         Lp*((8*(56 - 36*z - 83*z^2 + 33*z^3)*H[3, z])/((-1 + z)*(1 + z)) + 
           (96*(7 + 4*z + 11*z^2 + 8*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
           (64*(-3 + 3*z - 9*z^2 + 7*z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (16*(13 + 36*z + 17*z^2)*H[-2, 0, z])/(1 + z) - 
           (256*(1 + z^2)*H[-2, 2, z])/(1 + z) - (64*(7 + 11*z + 7*z^2)*
             H[-1, 2, z])/(1 + z) - (160*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
           (8*(84 - 159*z + 83*z^2)*H[1, 0, z])/(-1 + z) - 16*H[1, 1, z] + 
           208*(-1 + z)*H[1, 2, z] + (416*(1 + z^2)*H[1, 3, z])/(-1 + z) - 
           (8*(-49 + 78*z + 7*z^2)*H[2, 0, z])/(-1 + z) + 
           40*(-1 + z)*H[2, 1, z] + (16*(29 + 25*z + 31*z^2 + 27*z^3)*
             H[2, 2, z])/((-1 + z)*(1 + z)) + 
           (8*(69 + 41*z + 123*z^2 + 87*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(37 + 39*z^2)*H[3, 1, z])/(-1 + z) - 
           (32*(-15 + 3*z - 13*z^2 + z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-15 + 3*z - 29*z^2 + 17*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (256*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) - 224*(1 + z)*
            H[-1, -1, 0, z] + (832*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
           (48*(1 + 8*z + z^2)*H[-1, 0, 0, z])/(1 + z) + 
           (224*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) - 
           (4*(-135 + 5*z + 297*z^2 + 85*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
           (4*(49 - 176*z + 49*z^2)*H[1, 0, 0, z])/(-1 + z) + 
           208*(-1 + z)*H[1, 1, 0, z] + (96*(1 + z^2)*H[1, 1, 2, z])/
            (-1 + z) + (464*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (80*(1 + z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (8*(69 + 61*z + 99*z^2 + 91*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(29 + 25*z + 31*z^2 + 27*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (48*(1 + z^2)*H[2, 1, 1, z])/
            (-1 + z) - (192*(1 + z^2)*H[-1, -1, -1, 0, z])/(1 + z) + 
           (592*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (4*(111 + 19*z + 409*z^2 + 133*z^3)*H[0, 0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (656*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) + 
           (16*(-1 + 13*z - 3*z^2 + 15*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (928*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + (4*H[2, z]*(86 - 137*z - 70*z^2 + 153*z^3 - 
              48*zeta[2] - 48*z^2*zeta[2]))/((-1 + z)*(1 + z)) + 
           (32*H[-1, 0, z]*(5 + 10*z + 5*z^2 + 12*zeta[2] + 12*z^2*zeta[2]))/
            (1 + z) - (4*H[0, 0, z]*(-217 + 136*z + 188*z^2 - 165*z^3 + 
              88*zeta[2] + 40*z*zeta[2] + 152*z^2*zeta[2] + 24*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) - (4*H[1, z]*(89 - 178*z + 89*z^2 + 
              24*zeta[2] - 48*z*zeta[2] + 24*z^2*zeta[2] - 100*zeta[3] - 
              100*z^2*zeta[3]))/(-1 + z) + (48*H[-1, z]*(7*zeta[2] + 
              10*z*zeta[2] + 7*z^2*zeta[2] + 16*zeta[3] + 16*z^2*zeta[3]))/
            (1 + z) - (2*H[0, z]*(-402 + 106*z + 375*z^2 - 85*z^3 + 
              96*zeta[2] - 24*z*zeta[2] - 60*z^2*zeta[2] + 204*z^3*zeta[2] - 
              12*zeta[3] - 36*z*zeta[3] + 60*z^2*zeta[3] - 204*z^3*zeta[3]))/
            ((-1 + z)*(1 + z)) + LQ*(4*H[1, z] - 8*(-1 + z)*H[2, z] - 
             (56*(1 + z^2)*H[3, z])/(-1 + z) - (32*(1 + z^2)*H[-2, 0, z])/
              (1 + z) - 16*(1 + z)*H[-1, 0, z] + (4*(-38 + 42*z + 11*z^2)*H[
                0, 0, z])/(-1 + z) - 72*(-1 + z)*H[1, 0, z] - 
             (16*(1 + z^2)*H[1, 2, z])/(-1 + z) - (8*(15 + 11*z)*(1 + z^2)*H[
                2, 0, z])/((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 1, z])/
              (-1 + z) - (32*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
             (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (4*(47 + 11*z + 69*z^2 + 
                33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (72*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (16*(1 + z^2)*H[1, 1, 0, 
                z])/(-1 + z) - (16*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (8*H[0, z]*(21 - 33*z + 16*z^2 + zeta[2] + z^2*zeta[2]))/
              (-1 + z) - (8*(5 - 5*z - 5*z^2 + 5*z^3 + 7*zeta[2] - 
                9*z*zeta[2] - 7*z^2*zeta[2] + 9*z^3*zeta[2] + 14*zeta[3] + 
                8*z*zeta[3] + 14*z^2*zeta[3] + 8*z^3*zeta[3]))/
              ((-1 + z)*(1 + z))) + (2*(99 - 99*z - 99*z^2 + 99*z^3 + 
              168*zeta[2] - 114*z*zeta[2] - 168*z^2*zeta[2] + 
              114*z^3*zeta[2] + 118*zeta[3] + 22*z*zeta[3] - 118*z^2*zeta[
                3] - 166*z^3*zeta[3] - 101*zeta[4] + 215*z*zeta[4] - 
              199*z^2*zeta[4] + 253*z^3*zeta[4]))/((-1 + z)*(1 + z))) + 
         (2*(4160 - 4160*z - 4160*z^2 + 4160*z^3 - 1872*zeta[2] + 
            1172*z*zeta[2] + 1801*z^2*zeta[2] - 1179*z^3*zeta[2] + 
            16*z^4*zeta[2] - 1536*zeta[3] + 156*z*zeta[3] + 852*z^2*zeta[3] - 
            1224*z^3*zeta[3] + 32*zeta[2]*zeta[3] - 720*z*zeta[2]*zeta[3] + 
            400*z^2*zeta[2]*zeta[3] - 704*z^3*zeta[2]*zeta[3] - 
            1596*zeta[4] - 20*z*zeta[4] + 2379*z^2*zeta[4] - 73*z^3*zeta[4] - 
            3736*zeta[5] - 552*z*zeta[5] - 6056*z^2*zeta[5] - 
            840*z^3*zeta[5]))/(3*(-1 + z)*(1 + z))) + 
       CA^2*CF*((242*Lp^3*(1 + z))/27 - (4*(-560 - 1045*z - 116*z^2 + 
            1469*z^3)*H[4, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-31 + 277*z - 137*z^2 + 171*z^3)*H[5, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(8 + 7*z + 13*z^2 + 2*z^3)*H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(83 - 452*z - 289*z^2 + 388*z^3)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (32*(-35 + 27*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) + (8*(340 + 321*z + 91*z^2)*H[-2, 2, z])/
          (9*(1 + z)) + (4*(-215 + 199*z - 221*z^2 + 205*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (128*(19 + 27*z + 19*z^2)*H[-1, 3, z])/
          (9*(1 + z)) + (1600*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (4*(340 - 987*z + 367*z^2)*H[1, 3, z])/(9*(-1 + z)) - 
         (664*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (4*(-259 - 268*z - 67*z^2 + 206*z^3)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) + (8*(-107 - 11*z - 89*z^2 + 7*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-356 - 143*z - 203*z^2 + 454*z^3)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) - (8*(-28 - 48*z - 7*z^2 + 57*z^3)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) - (4*(-3 + 5*z)*(7 - 4*z + 5*z^2)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-2 + 25*z - 18*z^2 + 15*z^3)*H[4, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(5 + 21*z - z^2 + 15*z^3)*H[4, 1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(21 + 15*z + 14*z^2 + 22*z^3)*
           H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-22 + 32*z - 35*z^2 + 49*z^3)*H[-3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(43 + 13*z + 29*z^2 + 27*z^3)*
           H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(184 + 234*z + 121*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
         (8*(-17 + 73*z - 19*z^2 + 75*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (4*(304 - 715*z - 383*z^2 + 506*z^3)*
           H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (8*(-47 + 39*z - 45*z^2 + 37*z^3)*H[-2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, 1, z])/
          (3*(-1 + z)*(1 + z)) + (496*(1 + z^2)*H[-1, -3, 0, z])/
          (3*(1 + z)) + (8*(139 + 228*z + 106*z^2)*H[-1, -2, 0, z])/
          (9*(1 + z)) - (368*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) + 
         (16*(37 + 52*z + 37*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (608*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (8*(59 + 96*z + 68*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (16*(41 + 60*z + 41*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
         (464*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) + 
         (4*(127 + 18*z + 127*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (736*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) - 
         (16*(30 - 55*z + 22*z^2)*H[1, -2, 0, z])/(3*(-1 + z)) + 
         (32*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
         (4*(157 - 387*z + 142*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
         (224*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
         (4*(100 + 183*z + 43*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (4*(14 - z + 9*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
         (88*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (16*(37 + 21*z + 39*z^2 + 23*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(-809 - 530*z - 356*z^2 + 229*z^3)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-245 - 302*z - 221*z^2 + 220*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) + (4*(-69 + 35*z - 51*z^2 + 53*z^3)*
           H[2, 1, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-51 + 5*z - 25*z^2 + 31*z^3)*H[2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 2, 1, z])/(-1 + z) + 
         (16*(19 + 14*z + 22*z^2 + 11*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*z*(11 - 14*z + 7*z^2)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(3 - 2*z + 3*z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)) - (4*(119 + 105*z + 53*z^2 + 171*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(9 + 43*z - 2*z^2 + 54*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (56*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) - 
         (48*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (8*(67 - 45*z + 64*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
         (448*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (4*(641 + 1035*z + 614*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (656*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
         (4*(137 + 261*z + 2*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (16*(43 + 6*z + 43*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (8*(59 + 6*z + 59*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(1490 - 180*z + 29*z^2 + 225*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(1 + z^2)*H[1, -2, -1, 0, z])/(-1 + z) - 
         (512*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (4*(692 - 99*z + 557*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
         (160*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (4*(188 - 723*z + 161*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
         (32*(19 - 60*z + 19*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) - 
         (80*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 2, 0, 0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) + 
         (4*(27 + 115*z + 65*z^2 + 153*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (4*(-93 + 163*z - 63*z^2 + 193*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-93 + 67*z - 63*z^2 + 97*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (288*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (272*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) + 
         (4*(37 + 10*z + 37*z^2)*H[-1, 0, 0, 0, 0, z])/(1 + z) + 
         (56*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (296*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(-1 + z) + 
         (320*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) - 
         (16*(-49 + 69*z - 56*z^2 + 76*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (16*(-7 + 37*z - 9*z^2 + 39*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (272*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) - 
         (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (448*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) - 
         (8*H[-1, 2, z]*(-133 - 570*z - 133*z^2 + 27*zeta[2] - 54*z*zeta[2] + 
            27*z^2*zeta[2]))/(27*(1 + z)) + 
         (2*H[1, 2, z]*(-135 - 390*z - 11*z^2 + 168*zeta[2] + 
            168*z^2*zeta[2]))/(9*(-1 + z)) + 
         (8*H[-1, -1, 0, z]*(-73 + 98*z - 97*z^2 + 225*zeta[2] + 
            225*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(157 - 786*z + 93*z^2 + 312*zeta[2] + 
            312*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[1, 0, 0, z]*(228 - 1189*z + 267*z^2 + 534*zeta[2] + 
            534*z^2*zeta[2]))/(9*(-1 + z)) - 
         (4*H[-1, 0, 0, z]*(1216 + 36*z + 1072*z^2 + 3501*zeta[2] - 
            162*z*zeta[2] + 3501*z^2*zeta[2]))/(27*(1 + z)) + 
         (4*H[2, 1, z]*(59 + 56*z - 59*z^2 - 56*z^3 - 36*zeta[2] + 
            84*z*zeta[2] - 12*z^2*zeta[2] + 108*z^3*zeta[2]))/
          (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-752 - 228*z + 1375*z^2 - 
            221*z^3 - 846*zeta[2] + 66*z*zeta[2] - 690*z^2*zeta[2] + 
            222*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) - 
         (8*H[-2, 0, z]*(-245 + 119*z - 362*z^2 + 650*z^3 - 1125*zeta[2] + 
            1089*z*zeta[2] - 1269*z^2*zeta[2] + 1233*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) - (2*H[3, z]*(-1960 - 2610*z + 3503*z^2 + 
            2937*z^3 - 918*zeta[2] + 486*z*zeta[2] - 738*z^2*zeta[2] + 
            1314*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         (2*H[0, 0, 0, z]*(337 - 2761*z - 15323*z^2 + 1067*z^3 - 
            1566*zeta[2] + 5238*z*zeta[2] - 3906*z^2*zeta[2] + 
            3402*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^2*((-22*(-1 + 23*z^2)*H[0, z])/(9*(-1 + z)) + 
           (88*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + (88*(1 + z^2)*H[0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (2*(-463 + 1780*z + 2243*z^2 - 
              396*z*zeta[2]))/(27*(1 + z))) + 
         (2*H[1, 0, z]*(1203 - 2297*z + 1026*z^2 + 434*zeta[2] - 
            1302*z*zeta[2] + 572*z^2*zeta[2] - 384*zeta[3] - 
            384*z^2*zeta[3]))/(9*(-1 + z)) + 
         (4*H[1, 1, z]*(179 - 319*z + 140*z^2 + 38*zeta[2] + 24*z*zeta[2] + 
            26*z^2*zeta[2] - 108*zeta[3] - 108*z^2*zeta[3]))/(9*(-1 + z)) - 
         (4*H[-1, -1, z]*(377*zeta[2] + 669*z*zeta[2] + 380*z^2*zeta[2] + 
            642*zeta[3] + 642*z^2*zeta[3]))/(9*(1 + z)) - 
         (2*H[0, 0, z]*(-31985 + 7673*z + 17827*z^2 - 16987*z^3 + 324*z^4 + 
            12348*zeta[2] + 22302*z*zeta[2] - 10494*z^2*zeta[2] - 
            21924*z^3*zeta[2] + 10800*zeta[3] + 13824*z^2*zeta[3]))/
          (81*(-1 + z)*(1 + z)) + (2*H[2, z]*(3826 - 3341*z - 3937*z^2 + 
            3230*z^3 + 474*zeta[2] - 498*z*zeta[2] + 690*z^2*zeta[2] + 
            942*z^3*zeta[2] - 1620*zeta[3] - 3924*z*zeta[3] - 
            1692*z^2*zeta[3] - 3996*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
         (4*H[-1, 0, z]*(324 + 3671*z + 2976*z^2 + 3347*z^3 + 162*z^4 - 
            6435*z*zeta[2] - 8694*z^2*zeta[2] - 5814*z^3*zeta[2] - 
            2700*z*zeta[3] - 648*z^2*zeta[3] - 2700*z^3*zeta[3]))/
          (81*z*(1 + z)) - (4*H[-2, z]*(-496*zeta[2] + 88*z*zeta[2] + 
            347*z^2*zeta[2] + 61*z^3*zeta[2] - 141*zeta[3] + 357*z*zeta[3] - 
            171*z^2*zeta[3] + 387*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) + 
         (2*H[1, z]*(47 - 937*z + 890*z^2 + 861*zeta[2] - 1038*z*zeta[2] + 
            177*z^2*zeta[2] - 510*zeta[3] + 594*z*zeta[3] - 168*z^2*zeta[3] - 
            54*zeta[4] - 54*z^2*zeta[4]))/(27*(-1 + z)) - 
         (4*H[-1, z]*(485*zeta[2] + 846*z*zeta[2] + 557*z^2*zeta[2] - 
            399*zeta[3] - 1071*z*zeta[3] - 489*z^2*zeta[3] + 576*zeta[4] + 
            297*z*zeta[4] + 576*z^2*zeta[4]))/(27*(1 + z)) + 
         (H[0, z]*(3082 + 500*z - 40856*z^2 - 38922*z^3 + 6648*zeta[2] - 
            10800*z*zeta[2] + 15666*z^2*zeta[2] + 30546*z^3*zeta[2] - 
            19512*zeta[3] + 4212*z*zeta[3] + 25632*z^2*zeta[3] + 
            4212*z^3*zeta[3] + 3699*zeta[4] - 13203*z*zeta[4] + 
            2781*z^2*zeta[4] - 8613*z^3*zeta[4]))/(81*(-1 + z)*(1 + z)) + 
         Lp*((4*(-45 - 97*z - 21*z^2 + 119*z^3)*H[3, z])/(3*(-1 + z)*
             (1 + z)) + (4*(-1 + 15*z - 7*z^2 + 9*z^3)*H[4, z])/
            ((-1 + z)*(1 + z)) - (8*(-3 - z - 5*z^2 + z^3)*H[-3, 0, z])/
            ((-1 + z)*(1 + z)) + (8*(23 - 65*z - 19*z^2 + 25*z^3)*
             H[-2, 0, z])/(3*(-1 + z)*(1 + z)) - (32*(-5 + 3*z)*(1 + z^2)*
             H[-2, 2, z])/((-1 + z)*(1 + z)) - (16*(41 + 60*z + 41*z^2)*
             H[-1, 2, z])/(3*(1 + z)) - (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           (88*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + (64*(1 + z^2)*H[1, 3, z])/
            (-1 + z) + (88*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
           (16*(5 - 2*z + 5*z^2)*H[-2, -1, 0, z])/(-1 + z) - 
           (8*(-5 + 9*z - 7*z^2 + 11*z^3)*H[-2, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(23 + 24*z + 23*z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) + (256*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (32*(10 + 9*z + 10*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(89 + 47*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(101 - 48*z + 101*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - 
           (88*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) + 
           (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
           (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
           (8*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) - 
           (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) - 
           (16*H[1, 0, z]*(11 - 22*z + 11*z^2 + 3*zeta[2] + 3*z^2*zeta[2]))/
            (3*(-1 + z)) + (8*H[2, z]*(28 + 56*z + 28*z^2 + 15*zeta[2] + 
              6*z*zeta[2] + 15*z^2*zeta[2]))/(3*(1 + z)) + 
           (8*H[-1, 0, z]*(131 - 6*z + 131*z^2 + 198*zeta[2] + 
              198*z^2*zeta[2]))/(9*(1 + z)) - 
           (4*H[0, 0, z]*(103 - 43*z - 881*z^2 - 199*z^3 - 63*zeta[2] + 
              135*z*zeta[2] - 153*z^2*zeta[2] + 81*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[0, z]*(3455 - 322*z - 1738*z^2 + 
              2363*z^3 - 819*zeta[2] - 1269*z*zeta[2] + 153*z^2*zeta[2] + 
              675*z^3*zeta[2] - 756*zeta[3] - 972*z^2*zeta[3]))/
            (27*(-1 + z)*(1 + z)) - (4*H[1, z]*(159 - 307*z + 148*z^2 + 
              24*zeta[2] - 48*z*zeta[2] + 24*z^2*zeta[2] - 108*zeta[3] - 
              108*z^2*zeta[3]))/(3*(-1 + z)) + 
           (8*H[-1, z]*(59*zeta[2] + 96*z*zeta[2] + 59*z^2*zeta[2] + 
              72*zeta[3] + 72*z^2*zeta[3]))/(3*(1 + z)) - 
           (25577 + 5429*z - 25577*z^2 - 5429*z^3 - 1512*zeta[2] - 
             20448*z*zeta[2] + 11160*z^2*zeta[2] + 10800*z^3*zeta[2] - 
             24624*zeta[3] - 12312*z*zeta[3] + 16200*z^2*zeta[3] + 
             3888*z^3*zeta[3] - 5103*zeta[4] + 567*z*zeta[4] - 
             9801*z^2*zeta[4] - 2511*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
         (943837 - 1537895*z - 943837*z^2 + 1537895*z^3 - 484704*zeta[2] + 
           420156*z*zeta[2] + 334980*z^2*zeta[2] - 302184*z^3*zeta[2] + 
           11664*z^4*zeta[2] + 41040*zeta[3] + 816048*z*zeta[3] + 
           65124*z^2*zeta[3] - 385884*z^3*zeta[3] - 104976*zeta[2]*zeta[3] - 
           353808*z*zeta[2]*zeta[3] + 42768*z^2*zeta[2]*zeta[3] - 
           252720*z^3*zeta[2]*zeta[3] + 10368*zeta[4] - 630180*z*zeta[4] - 
           597618*z^2*zeta[4] - 133002*z^3*zeta[4] + 38880*zeta[5] - 
           157464*z*zeta[5] + 124416*z^2*zeta[5] + 64152*z^3*zeta[5])/
          (1458*(-1 + z)*(1 + z))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + z))/27 + 
           (8*(-2 - 18*z + 151*z^2 + 87*z^3)*H[3, z])/(27*(-1 + z)*(1 + z)) + 
           (32*(-17 + 8*z)*(1 + z^2)*H[4, z])/(9*(-1 + z)*(1 + z)) + 
           (64*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) + 
           (32*(43 + 18*z + 25*z^2)*H[-2, 0, z])/(27*(1 + z)) - 
           (160*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) + 
           (32*(7 - 6*z + 7*z^2)*H[-1, 2, z])/(27*(1 + z)) - 
           (256*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) + 
           (8*(18 - 3*z + 25*z^2)*H[1, 2, z])/(9*(-1 + z)) - 
           (256*(1 + z^2)*H[1, 3, z])/(9*(-1 + z)) - 
           (8*(22 - 18*z - 59*z^2 + 61*z^3)*H[2, 0, z])/(9*(-1 + z)*
             (1 + z)) + (16*(1 + z)*H[2, 1, z])/9 - 
           (16*(11 + 2*z + 17*z^2 + 2*z^3)*H[2, 2, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(-25 + 17*z)*(1 + z^2)*H[3, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (64*(1 + z^2)*H[3, 1, z])/(9*(-1 + z)*(1 + z)) - 
           (64*(1 + z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
           (80*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) + 
           (64*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
           (16*(107 + 54*z + 107*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) - 
           (32*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
           (64*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
           (16*(-183 - 164*z - 471*z^2 + 10*z^3)*H[0, 0, 0, z])/
            (27*(-1 + z)*(1 + z)) - (32*(-6 + z)*(-1 + 6*z)*H[1, 0, 0, z])/
            (9*(-1 + z)) - (8*(8 - 63*z + 15*z^2)*H[1, 1, 0, z])/
            (9*(-1 + z)) - (64*(1 + z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
           (224*(1 + z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (16*(1 + z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
           (16*(55 + z)*(1 + z^2)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(-25 + 2*z - 19*z^2 + 2*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[-1, -1, -1, 0, z])/
            (9*(1 + z)) - (160*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
           (16*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (1504*(1 + z^2)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (928*(1 + z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
           (272*(1 + z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
           (128*(1 + z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (128*(1 + z^2)*H[-2, z]*zeta[2])/(9*(1 + z)) + 
           (64*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) - 
           (8*H[1, 1, z]*(8 - 13*z + 5*z^2 + 8*zeta[2] + 8*z^2*zeta[2]))/
            (9*(-1 + z)) + (8*H[1, 0, z]*(-6 + z + 3*z^2 + 20*zeta[2] + 
              20*z^2*zeta[2]))/(9*(-1 + z)) + (64*H[-1, 0, z]*
             (-7 + 42*z - 7*z^2 + 45*zeta[2] + 45*z^2*zeta[2]))/
            (81*(1 + z)) + (8*H[2, z]*(-107 + 25*z + 104*z^2 - 28*z^3 - 
              102*zeta[2] + 24*z*zeta[2] + 6*z^2*zeta[2] + 24*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (16*H[0, 0, z]*(-432 + 301*z - 537*z^2 - 
              1046*z^3 + 252*zeta[2] + 108*z*zeta[2] + 252*z^2*zeta[2] + 
              108*z^3*zeta[2]))/(81*(-1 + z)*(1 + z)) + 
           Lp^2*((16*(5 + 17*z^2)*H[0, z])/(9*(-1 + z)) - 
             (32*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) - 
             (32*(1 + z^2)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) - 
             (4*(-23 + 578*z + 601*z^2 - 72*z*zeta[2]))/(27*(1 + z))) - 
           (8*H[1, z]*(34 - 116*z + 82*z^2 + 66*zeta[2] - 195*z*zeta[2] + 
              129*z^2*zeta[2] - 48*zeta[3] - 48*z^2*zeta[3]))/(27*(-1 + z)) + 
           (64*H[-1, z]*(7*zeta[2] + 9*z*zeta[2] + 7*z^2*zeta[2] + 
              3*zeta[3] + 3*z^2*zeta[3]))/(27*(1 + z)) - 
           (8*H[0, z]*(-3625 + 901*z + 1167*z^2 - 3359*z^3 + 834*zeta[2] - 
              162*z*zeta[2] + 267*z^2*zeta[2] + 1143*z^3*zeta[2] - 
              720*zeta[3] - 432*z*zeta[3] - 720*z^2*zeta[3] - 
              432*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           Lp*((16*(-3 + 2*z)*H[1, z])/3 - (16*(1 + z)*H[2, z])/3 - 
             (16*(-3 + z)*(1 + z^2)*H[3, z])/(3*(-1 + z)*(1 + z)) + 
             (32*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) - 
             (32*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) + 
             (64*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) - 
             (16*(12 + 19*z + 72*z^2 + 25*z^3)*H[0, 0, z])/(9*(-1 + z)*(1 + 
                z)) + (64*(-1 + z)*H[1, 0, z])/3 + (32*(1 + z^2)*H[1, 2, z])/
              (3*(-1 + z)) - (32*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
             (64*(1 + z^2)*H[-1, -1, 0, z])/(3*(1 + z)) + 
             (64*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
             (224*(1 + z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (112*(1 + z^2)*H[1, 0, 0, z])/(3*(-1 + z)) + 
             (32*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
             (32*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) - 
             (8*H[0, z]*(-553 + 89*z - 43*z^2 - 685*z^3 + 90*zeta[2] + 
                54*z*zeta[2] + 90*z^2*zeta[2] + 54*z^3*zeta[2]))/
              (27*(-1 + z)*(1 + z)) + (4*(-1159 + 5261*z + 1159*z^2 - 
                5261*z^3 + 540*zeta[2] - 1260*z*zeta[2] + 180*z^2*zeta[2] + 
                540*z^3*zeta[2] - 648*zeta[3] - 648*z*zeta[3] - 
                648*z^2*zeta[3] - 648*z^3*zeta[3]))/(81*(-1 + z)*(1 + z))) + 
           (2*(-13633 + 76259*z + 13633*z^2 - 76259*z^3 + 10044*zeta[2] - 
              17244*z*zeta[2] - 2304*z^2*zeta[2] + 8856*z^3*zeta[2] - 
              6588*zeta[3] - 36396*z*zeta[3] - 13608*z^2*zeta[3] - 
              9720*z^3*zeta[3] + 47304*zeta[4] + 23004*z*zeta[4] + 
              21060*z^2*zeta[4] + 18144*z^3*zeta[4]))/(729*(-1 + z)*
             (1 + z))) + CF^2*(Lp^3*((44*(-1 + z))/3 - (44*LQ*(1 + z))/3 + 
             (22*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) + (88*(1 + z)*H[1, z])/
              3) + (4*(-1065 - 3019*z - 810*z^2 + 4244*z^3)*H[4, z])/
            (9*(-1 + z)*(1 + z)) + (16*(63 + 230*z - 25*z^2 + 142*z^3)*
             H[5, z])/(3*(-1 + z)*(1 + z)) + (16*(1 + 69*z - 43*z^2 + 73*z^3)*
             H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(-20 - 1324*z - 383*z^2 + 1187*z^3)*H[-3, 0, z])/
            (9*(-1 + z)*(1 + z)) - (32*(-108 + 95*z)*(1 + z^2)*H[-3, 2, z])/
            (3*(-1 + z)*(1 + z)) - (8*(1079 + 1056*z + 296*z^2)*H[-2, 2, z])/
            (9*(1 + z)) - (8*(-321 + 313*z - 333*z^2 + 325*z^3)*H[-2, 3, z])/
            (3*(-1 + z)*(1 + z)) - (16*(475 + 702*z + 475*z^2)*H[-1, 3, z])/
            (9*(1 + z)) - (1712*(1 + z^2)*H[-1, 4, z])/(1 + z) + 
           (4*(491 - 1150*z + 505*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
           (2104*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
           (8*(-113 - 149*z - 34*z^2 + 132*z^3)*H[2, 2, z])/
            (3*(-1 + z)*(1 + z)) - (16*(-183 - z - 155*z^2 + 27*z^3)*
             H[2, 3, z])/(3*(-1 + z)*(1 + z)) + 
           (4*(-131 - 563*z - 1736*z^2 + 886*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) + (4*(-205 - 309*z - 127*z^2 + 225*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (32*(3 + 25*z + z^2 + 19*z^3)*
             H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(91 + 38*z + 83*z^2 + 6*z^3)*H[4, 0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(39 + 55*z + 27*z^2 + 43*z^3)*H[4, 1, z])/
            (3*(-1 + z)*(1 + z)) + (16*(147 + 91*z + 99*z^2 + 139*z^3)*
             H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-31 + 147*z + 33*z^2 + 147*z^3)*H[-3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(51 - 7*z + 41*z^2 + 3*z^3)*
             H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(259 + 342*z + 199*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) + 
           (16*(-45 + 109*z - 49*z^2 + 113*z^3)*H[-2, -1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (4*(443 - 2399*z - 250*z^2 + 1774*z^3)*
             H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (16*(-51 + 43*z - 47*z^2 + 39*z^3)*H[-2, 2, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(-15 + 11*z)*(1 + z^2)*H[-2, 2, 1, z])/
            (3*(-1 + z)*(1 + z)) - (1456*(1 + z^2)*H[-1, -3, 0, z])/
            (3*(1 + z)) - (16*(265 + 450*z + 229*z^2)*H[-1, -2, 0, z])/
            (9*(1 + z)) + (1264*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) - 
           (16*(105 + 148*z + 105*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
           (736*(1 + z^2)*H[-1, -1, 3, z])/(1 + z) - 
           (16*(87 + 134*z + 96*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
           (16*(127 + 192*z + 127*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
           (1552*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
           (8*(149 + 36*z + 149*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 3, 1, z])/(1 + z) + 
           (1952*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
           (16*(27 - 50*z + 21*z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (160*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) + 
           (4*(181 - 414*z + 169*z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
           (848*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
           (8*(143 - 759*z + 206*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (4*(91 - 12*z + 61*z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
           (96*(1 + z^2)*H[1, 2, 2, z])/(-1 + z) + 
           (616*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) + 
           (320*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) + 
           (32*(51 + 33*z + 53*z^2 + 35*z^3)*H[2, -2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (4*(-1529 - 1937*z - 1559*z^2 + 865*z^3)*
             H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (4*(-301 - 1129*z - 898*z^2 + 806*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (176*(1 + z^2)*H[2, 1, 1, z])/
            (9*(-1 + z)) - (32*(-35 + 10*z - 26*z^2 + 19*z^3)*H[2, 1, 2, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-127 + 53*z - 95*z^2 + 85*z^3)*
             H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (88*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) + 
           (8*(11 - 37*z + 87*z^2 + 23*z^3)*H[3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(55 + 55*z + 39*z^2 + 55*z^3)*
             H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (64*(-2 + 6*z - 3*z^2 + 7*z^3)*H[-2, -1, -1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(269 + 83*z + 165*z^2 + 187*z^3)*
             H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(225 + 103*z + 205*z^2 + 123*z^3)*H[-2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-1, -2, -1, 0, z])/
            (1 + z) - (760*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
           (16*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) - 
           (8*(137 - 78*z + 137*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
           (1600*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) - 
           (4*(2191 + 3546*z + 2119*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
           (2576*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
           (896*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) + 
           (4*(691 + 1950*z + 421*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (16*(39 + 8*z + 39*z^2)*H[-1, 2, 0, 0, z])/(1 + z) - 
           (32*(47 + 6*z + 47*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
           (8*(1015 - 373*z + 1550*z^2 + 771*z^3)*H[0, 0, 0, 0, z])/
            (9*(-1 + z)*(1 + z)) + (160*(1 + z^2)*H[1, -2, -1, 0, z])/
            (3*(-1 + z)) + (480*(1 + z^2)*H[1, -2, 0, 0, z])/(-1 + z) - 
           (8*(84 + 361*z + 39*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) + 
           (160*(1 + z^2)*H[1, 1, -2, 0, z])/(-1 + z) + 
           (4*(405 - 1042*z + 385*z^2)*H[1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(359 - 897*z + 362*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) + 
           (512*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) + 
           (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) + 
           (120*(1 + z^2)*H[1, 2, 1, 0, z])/(-1 + z) - 
           (8*(-165 + 127*z - 181*z^2 + 111*z^3)*H[2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-263 + 221*z - 223*z^2 + 261*z^3)*
             H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-191 + 97*z - 143*z^2 + 145*z^3)*H[2, 1, 1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (864*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
            (1 + z) + (320*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(1 + z) + 
           (16*(17 - 30*z + 17*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) + 
           (16*(15 + 73*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (904*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
           (416*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(-95 + 157*z - 111*z^2 + 173*z^3)*H[-3, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (16*(-49 + 121*z - 55*z^2 + 127*z^3)*
             H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
           (1168*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) + 
           (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(-1 + z) - 
           (1600*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
           (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
           (8*H[-1, 2, z]*(-563 - 2022*z - 563*z^2 + 162*zeta[2] - 
              216*z*zeta[2] + 162*z^2*zeta[2]))/(27*(1 + z)) - 
           (2*H[1, 2, z]*(-65 - 1518*z + 559*z^2 + 288*zeta[2] + 
              288*z^2*zeta[2]))/(9*(-1 + z)) - (2*H[1, 1, 0, z]*
             (-51 - 706*z - 315*z^2 + 504*zeta[2] + 504*z^2*zeta[2]))/
            (9*(-1 + z)) - (4*H[1, 0, 0, z]*(-320 - 291*z - 269*z^2 + 
              522*zeta[2] + 522*z^2*zeta[2]))/(3*(-1 + z)) - 
           (8*H[-1, -1, 0, z]*(-137 + 190*z - 209*z^2 + 759*zeta[2] + 
              759*z^2*zeta[2]))/(9*(1 + z)) + (8*H[-1, 0, 0, z]*
             (1711 + 522*z + 1495*z^2 + 5913*zeta[2] - 324*z*zeta[2] + 
              5913*z^2*zeta[2]))/(27*(1 + z)) - 
           (4*H[2, 1, z]*(-19 + 166*z - 237*z^2 - 422*z^3 - 168*zeta[2] + 
              312*z*zeta[2] - 120*z^2*zeta[2] + 360*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-12976 + 1280*z - 
              8179*z^2 - 16003*z^3 + 9936*zeta[2] + 1872*z*zeta[2] + 
              8496*z^2*zeta[2] + 432*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           (2*H[3, z]*(468 - 9448*z + 9465*z^2 + 15797*z^3 - 3708*zeta[2] + 
              828*z*zeta[2] - 3276*z^2*zeta[2] + 2988*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (8*H[-2, 0, z]*(-751 - 266*z - 652*z^2 + 
              1903*z^3 - 3321*zeta[2] + 3573*z*zeta[2] - 3789*z^2*zeta[2] + 
              4041*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[0, 0, 0, z]*(-13787 + 2415*z - 31841*z^2 - 19551*z^3 - 
              720*zeta[2] + 18144*z*zeta[2] - 3600*z^2*zeta[2] + 
              13824*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[1, 0, z]*(18571 - 19785*z + 15430*z^2 + 16398*zeta[2] - 
              33804*z*zeta[2] + 18342*z^2*zeta[2] - 16200*zeta[3] - 
              16200*z^2*zeta[3]))/(81*(-1 + z)) + 
           (4*H[1, 1, z]*(-551 + 1026*z - 475*z^2 + 58*zeta[2] - 
              324*z*zeta[2] + 106*z^2*zeta[2] + 432*zeta[3] + 
              432*z^2*zeta[3]))/(9*(-1 + z)) + 
           (4*H[-1, -1, z]*(1123*zeta[2] + 1854*z*zeta[2] + 1123*z^2*zeta[
                2] + 2382*zeta[3] + 2382*z^2*zeta[3]))/(9*(1 + z)) + 
           (2*H[0, 0, z]*(-39580 + 12556*z - 1199*z^2 - 45375*z^3 + 864*z^4 + 
              30978*zeta[2] + 61686*z*zeta[2] - 26316*z^2*zeta[2] - 
              71964*z^3*zeta[2] + 38880*zeta[3] + 42768*z^2*zeta[3]))/
            (81*(-1 + z)*(1 + z)) - (2*H[2, z]*(42658 - 19715*z - 27020*z^2 + 
              35353*z^3 - 3744*zeta[2] - 4608*z*zeta[2] + 8244*z^2*zeta[2] + 
              8028*z^3*zeta[2] - 14796*zeta[3] - 35964*z*zeta[3] - 
              15228*z^2*zeta[3] - 36396*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
           (4*H[-1, 0, z]*(864 + 10015*z + 10434*z^2 + 9151*z^3 + 432*z^4 - 
              19296*z*zeta[2] - 28080*z^2*zeta[2] - 18000*z^3*zeta[2] - 
              15552*z*zeta[3] - 2592*z^2*zeta[3] - 15552*z^3*zeta[3]))/
            (81*z*(1 + z)) + (8*H[-2, z]*(-820*zeta[2] + 106*z*zeta[2] + 
              617*z^2*zeta[2] + 97*z^3*zeta[2] - 393*zeta[3] + 
              669*z*zeta[3] - 441*z^2*zeta[3] + 717*z^3*zeta[3]))/
            (9*(-1 + z)*(1 + z)) + LQ*((-4*(-1 + z)*(-202 + 189*zeta[3]))/
              27 - (8*(1 + z^2)*H[0, z]*(-202 + 189*zeta[3]))/
              (27*(-1 + z))) + Lp^2*((-8*(7 + 15*z^2)*H[2, z])/(-1 + z) + 
             (32*(1 + z^2)*H[3, z])/((-1 + z)*(1 + z)) + 
             (16*(1 + 3*z^2)*H[-2, 0, z])/(1 + z) - (16*(5 - 12*z + 5*z^2)*H[
                -1, 0, z])/(3*(1 + z)) + (32*(1 + z^2)*H[-1, 2, z])/(1 + z) - 
             (4*(53 + 9*z + 167*z^2 + 123*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + 
                z)) - (88*(1 + z^2)*H[1, 0, z])/(-1 + z) - 
             (64*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
             (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + (16*(1 + 3*z^2)*H[0, 0, 
                0, z])/((-1 + z)*(1 + z)) + (16*(1 + z^2)*H[1, 0, 0, z])/
              (-1 + z) - (64*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (4*H[1, z]*(-55 - 481*z + 72*zeta[2] + 72*z*zeta[2]))/9 + 
             (2*H[0, z]*(95 + 65*z + 639*z^2 + 669*z^3 - 216*zeta[2] - 
                360*z^2*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             LQ*((8*(5 + 17*z^2)*H[0, z])/(3*(-1 + z)) - (16*(1 + z^2)*
                 H[-1, 0, z])/(1 + z) - (16*(1 + z^2)*H[0, 0, z])/
                ((-1 + z)*(1 + z)) + (2*(-55 - 536*z - 481*z^2 + 36*zeta[2] + 
                  144*z*zeta[2] + 36*z^2*zeta[2]))/(9*(1 + z))) + 
             (8*(97 - 97*z - 97*z^2 + 97*z^3 - 39*zeta[2] - 69*z*zeta[2] + 
                105*z^2*zeta[2] + 3*z^3*zeta[2] - 72*zeta[3] - 126*z^2*
                 zeta[3] + 54*z^3*zeta[3]))/(9*(-1 + z)*(1 + z))) + 
           (2*H[1, z]*(-1272 + 2960*z - 1688*z^2 - 71*zeta[2] - 
              962*z*zeta[2] + 1081*z^2*zeta[2] + 364*zeta[3] - 
              1356*z*zeta[3] + 148*z^2*zeta[3] + 486*zeta[4] + 
              486*z^2*zeta[4]))/(9*(-1 + z)) + 
           (2*H[-1, z]*(3074*zeta[2] + 6948*z*zeta[2] + 3506*z^2*zeta[2] - 
              2280*zeta[3] - 4860*z*zeta[3] - 2604*z^2*zeta[3] + 
              13437*zeta[4] + 2376*z*zeta[4] + 13437*z^2*zeta[4]))/
            (27*(1 + z)) - (H[0, z]*(121954 + 72902*z - 143107*z^2 - 
              95999*z^3 - 61704*zeta[2] - 58440*z*zeta[2] + 54774*z^2*zeta[
                2] + 34926*z^3*zeta[2] - 84024*zeta[3] - 4608*z*zeta[3] + 
              100008*z^2*zeta[3] + 16776*z^3*zeta[3] + 21600*zeta[4] + 
              1836*z*zeta[4] + 37368*z^2*zeta[4] + 41796*z^3*zeta[4]))/
            (81*(-1 + z)*(1 + z)) + Lp*((-4*(-57 - 275*z - 237*z^2 + 229*z^3)*
               H[3, z])/(3*(-1 + z)*(1 + z)) - (8*(27 + 25*z + 17*z^2 + 
                15*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
             (16*(-3 + 7*z - 13*z^2 + 13*z^3)*H[-3, 0, z])/((-1 + z)*(1 + 
                z)) - (8*(7 - 199*z + 19*z^2 + 101*z^3)*H[-2, 0, z])/
              (3*(-1 + z)*(1 + z)) + (64*(-7 + 5*z)*(1 + z^2)*H[-2, 2, z])/
              ((-1 + z)*(1 + z)) + (992*(2 + 3*z + 2*z^2)*H[-1, 2, z])/
              (3*(1 + z)) + (336*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
             16*H[1, 1, z] + (32*(1 + 9*z + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
             (192*(1 + z^2)*H[1, 3, z])/(-1 + z) + (8*(54 + 25*z + 144*z^2 + 
                85*z^3)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (88*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
             (8*(3 - z + 5*z^2 + z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) + 
             (8*(-15 - z - 17*z^2 + z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
             (32*(1 + z^2)*H[3, 1, z])/(-1 + z) - (16*(25 + 3*z + 19*z^2 + 
                9*z^3)*H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
             (40*(1 + z)^2*H[-2, 0, 0, z])/(-1 + z) + 
             (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 
             (16*(67 + 90*z + 67*z^2)*H[-1, -1, 0, z])/(3*(1 + z)) - 
             (928*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
             (568*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
             (112*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
             (2*(507 - 145*z + 1369*z^2 + 717*z^3)*H[0, 0, 0, z])/
              (3*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[1, -2, 0, z])/
              (-1 + z) + (4*(233 + 24*z + 233*z^2)*H[1, 0, 0, z])/
              (3*(-1 + z)) + (32*(1 + 9*z + z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) - (48*(1 + z^2)*H[1, 1, 2, z])/(-1 + z) - 
             (32*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) - (32*(1 + z^2)*H[1, 2, 1, 
                z])/(-1 + z) - (16*(-1 - 3*z + 5*z^2 + 3*z^3)*H[2, 0, 0, z])/
              ((-1 + z)*(1 + z)) - (8*(3 - z + 5*z^2 + z^3)*H[2, 1, 0, z])/
              ((-1 + z)*(1 + z)) + (96*(1 + z^2)*H[-1, -1, -1, 0, z])/
              (1 + z) - (256*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
             (200*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
             (8*(17 + 59*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (24*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
             (48*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
             (48*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
             (8*(-31 + 43*z - 37*z^2 + 49*z^3)*H[-2, z]*zeta[2])/
              ((-1 + z)*(1 + z)) + (976*(1 + z^2)*H[-1, -1, z]*zeta[2])/
              (1 + z) - (32*H[-1, 0, z]*(88 + 42*z + 88*z^2 + 153*zeta[2] + 
                153*z^2*zeta[2]))/(9*(1 + z)) + (8*H[1, 0, z]*(-649 + 543*z - 
                640*z^2 + 162*zeta[2] + 162*z^2*zeta[2]))/(9*(-1 + z)) - 
             (4*H[2, z]*(920 - 385*z + 572*z^2 + 1877*z^3 - 504*zeta[2] - 
                432*z^2*zeta[2] + 72*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (4*H[0, 0, z]*(-1005 + 299*z - 1892*z^2 - 2124*z^3 + 
                306*zeta[2] + 486*z*zeta[2] + 486*z^2*zeta[2] + 
                378*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (4*H[1, z]*(2525 - 6567*z + 4042*z^2 + 918*zeta[2] - 
                1836*z*zeta[2] + 918*z^2*zeta[2] - 1404*zeta[3] - 
                2916*z^2*zeta[3]))/(27*(-1 + z)) - (8*H[-1, z]*(181*zeta[2] + 
                282*z*zeta[2] + 181*z^2*zeta[2] + 288*zeta[3] + 
                288*z^2*zeta[3]))/(3*(1 + z)) + (2*H[0, z]*(437 + 1235*z + 
                3150*z^2 + 4296*z^3 - 846*zeta[2] - 5886*z*zeta[2] - 
                630*z^2*zeta[2] + 6642*z^3*zeta[2] - 2700*zeta[3] - 
                1620*z^2*zeta[3] - 1296*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
             LQ*(-4*H[1, z] + (8*(1 + z^2)*H[3, z])/(-1 + z) + (16*(1 + z^2)*
                 H[-2, 0, z])/(1 + z) + 8*(1 + z)*H[-1, 0, z] - 
               (2*(-85 + 60*z + 47*z^2)*H[0, 0, z])/(3*(-1 + z)) + 16*
                (-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
               (8*(1 + z^2)*H[2, 0, z])/(1 + z) + (16*(1 + z^2)*H[-1, -1, 0, 
                  z])/(1 + z) + (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
               (72*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
               (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*
                 H[1, 1, 0, z])/(-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/
                (1 + z) - (2*H[0, z]*(-997 + 786*z - 745*z^2 + 180*zeta[2] + 
                  180*z^2*zeta[2]))/(9*(-1 + z)) + (2*(2011 - 395*z - 
                  2011*z^2 + 395*z^3 - 108*z*zeta[2] + 108*z^3*zeta[2] - 
                  810*zeta[3] - 1134*z*zeta[3] + 702*z^2*zeta[3] + 
                  378*z^3*zeta[3]))/(27*(-1 + z)*(1 + z))) + 
             (4*(2423 - 2423*z - 2423*z^2 + 2423*z^3 - 456*zeta[2] - 
                1911*z*zeta[2] + 2064*z^2*zeta[2] + 303*z^3*zeta[2] - 
                2403*zeta[3] - 351*z*zeta[3] + 2889*z^2*zeta[3] + 
                1809*z^3*zeta[3] - 837*zeta[4] - 2025*z*zeta[4] + 
                1944*z^2*zeta[4] + 108*z^3*zeta[4]))/(27*(-1 + z)*(1 + z))) - 
           (249138 - 249138*z - 249138*z^2 + 249138*z^3 - 143696*zeta[2] + 
             105158*z*zeta[2] + 124252*z^2*zeta[2] - 93130*z^3*zeta[2] + 
             1728*z^4*zeta[2] - 135816*zeta[3] - 3192*z*zeta[3] + 
             39054*z^2*zeta[3] - 67938*z^3*zeta[3] + 19656*zeta[2]*zeta[3] - 
             28296*z*zeta[2]*zeta[3] + 41256*z^2*zeta[2]*zeta[3] - 
             21384*z^3*zeta[2]*zeta[3] + 10629*zeta[4] - 81711*z*zeta[4] - 
             25794*z^2*zeta[4] + 23346*z^3*zeta[4] - 49896*zeta[5] + 
             14256*z*zeta[5] - 103032*z^2*zeta[5] + 31104*z^3*zeta[5])/
            (81*(-1 + z)*(1 + z)))))
 
dFragMSb["dabc2"] = (as^3*dabc2*Nf*((-32*(-107 + 233*z)*H[4, z])/3 + 
       (3392*(1 + z)*H[5, z])/3 - (1280*(-1 + z)*H[-4, 0, z])/3 + 
       (128*(6 + 25*z)*H[-3, 0, z])/3 + (1664*H[-2, 2, z])/3 - 
       64*(-1 + z)*H[-2, 3, z] + 480*(1 + z)*H[-1, 3, z] - 
       (1856*(-1 + z)*H[1, 2, z])/3 - (3008*(-1 + z)*H[1, 3, z])/3 - 
       32*(-11 + 9*z)*H[2, 2, z] + 384*(1 + z)*H[2, 3, z] - 
       (32*(-2 + 7*z)*(14 + 15*z)*H[3, 0, z])/(3*(1 + z)) - 
       (32*(-9 + 17*z)*H[3, 1, z])/3 + (64*(11 + 7*z)*H[3, 2, z])/3 + 
       (128*(5 + 8*z)*H[4, 0, z])/3 + 64*(1 + z)*H[4, 1, z] + 
       (1792*(-1 + z)*H[-3, -1, 0, z])/3 - (128*(-17 + 13*z)*H[-3, 0, 0, z])/
        3 + (896*(-1 + z)*H[-2, -2, 0, z])/3 - 128*(5 + 9*z)*
        H[-2, -1, 0, z] + (128*(-1 + z)*H[-2, -1, 2, z])/3 + 
       (64*(56 + 65*z)*H[-2, 0, 0, z])/3 + (128*(-1 + z)*H[-2, 2, 0, z])/3 - 
       704*(1 + z)*H[-1, -2, 0, z] + 384*(1 + z)*H[-1, -1, 0, z] + 
       (320*(1 + z)*H[-1, -1, 2, z])/3 + 192*(1 + z)*H[-1, 2, 0, z] + 
       (256*(1 + z)*H[-1, 2, 1, z])/3 + 192*(1 + z)*H[-1, 3, 0, z] + 
       128*(-1 + z)*H[1, -2, 0, z] - (544*(-1 + z)*H[1, 0, 0, z])/3 - 
       (640*(-1 + z)*H[1, 1, 0, z])/3 - 544*(-1 + z)*H[1, 1, 2, z] - 
       672*(-1 + z)*H[1, 2, 0, z] - (256*(1 + z)*H[2, -2, 0, z])/3 - 
       (64*(1 + 45*z + 50*z^2)*H[2, 0, 0, z])/(3*(1 + z)) - 
       (64*(-2 + 12*z + 15*z^2)*H[2, 1, 0, z])/(1 + z) + 
       192*(1 + z)*H[2, 1, 2, z] + (832*(1 + z)*H[2, 2, 0, z])/3 + 
       128*(-1 + z)*H[3, 0, 0, z] + (128*(2 + 7*z)*H[3, 1, 0, z])/3 - 
       (256*(-1 + z)*H[-2, -1, -1, 0, z])/3 + 704*(-1 + z)*
        H[-2, -1, 0, 0, z] - (1408*(-1 + z)*H[-2, 0, 0, 0, z])/3 + 
       (640*(1 + z)*H[-1, -1, -1, 0, z])/3 - 1440*(1 + z)*
        H[-1, -1, 0, 0, z] + (4160*(1 + z)*H[-1, 0, 0, 0, z])/3 + 
       256*(1 + z)*H[-1, 2, 0, 0, z] + 128*(1 + z)*H[-1, 2, 1, 0, z] - 
       (32*z*(86 + 91*z)*H[0, 0, 0, 0, z])/(1 + z) - 
       (3104*(-1 + z)*H[1, 0, 0, 0, z])/3 - (3488*(-1 + z)*H[1, 1, 0, 0, z])/
        3 - 992*(-1 + z)*H[1, 1, 1, 0, z] + (1216*(1 + z)*H[2, 0, 0, 0, z])/
        3 + 320*(1 + z)*H[2, 1, 0, 0, z] + 320*(1 + z)*H[2, 1, 1, 0, z] + 
       320*(1 + z)*H[-1, 0, 0, 0, 0, z] + 896*z*H[0, 0, 0, 0, 0, z] + 
       (896*(-1 + z)*H[-3, z]*zeta[2])/3 - (256*(-1 + z)*H[-2, -1, z]*
         zeta[2])/3 + 96*(1 + z)*H[-1, 0, 0, z]*(13 + 2*zeta[2]) + 
       (64*(1 + z)*H[-1, 2, z]*(17 + 6*zeta[2]))/3 + 
       (32*(1 + z)*H[2, 1, z]*(19 + 8*zeta[2]))/3 - 
       (32*(-1 + z)*H[1, 1, z]*(41 + 32*zeta[2]))/3 + 
       (32*(-1 + z)*H[1, 0, z]*(-122 + 67*zeta[2]))/3 - 
       (32*H[3, z]*(-151 - 68*z + 46*zeta[2] + 10*z*zeta[2]))/3 + 
       (64*H[-2, 0, z]*(2 + 31*z - 16*zeta[2] + 16*z*zeta[2]))/3 - 
       (32*H[2, 0, z]*(-57 - 37*z + 26*zeta[2] + 26*z*zeta[2]))/3 - 
       (64*H[0, 0, 0, z]*(17*z + 51*zeta[2] + 65*z*zeta[2]))/3 - 
       64*(1 + z)*H[-1, 0, z]*(17 + 16*zeta[2] + 4*zeta[3]) + 
       (32*(-1 + z)*H[1, z]*(48 + 33*zeta[2] + 46*zeta[3]))/3 - 
       (64*H[-2, z]*(41*zeta[2] + 27*z*zeta[2] + 5*zeta[3] - 5*z*zeta[3]))/
        3 + (32*H[0, 0, z]*(-191*z - 191*z^2 - 105*zeta[2] + 180*z*zeta[2] + 
          276*z^2*zeta[2] - 56*z*zeta[3] - 56*z^2*zeta[3]))/(3*(1 + z)) - 
       (32*H[2, z]*(-137 + 75*z + 212*z^2 + 57*zeta[2] + 66*z*zeta[2] + 
          15*z^2*zeta[2] + 4*zeta[3] + 8*z*zeta[3] + 4*z^2*zeta[3]))/
        (3*(1 + z)) - (32*(1 + z)*H[-1, z]*(16*zeta[2] + 11*zeta[3] + 
          33*zeta[4]))/3 - (16*H[0, z]*(-96*z - 96*z^2 + 302*zeta[2] + 
          328*z*zeta[2] + 26*z^2*zeta[2] - 404*z*zeta[3] - 428*z^2*zeta[3] - 
          85*zeta[4] - 68*z*zeta[4] + 17*z^2*zeta[4]))/(3*(1 + z)) + 
       Lp*(32*(-9 + 17*z)*H[3, z] - 192*(1 + z)*H[4, z] + 
         128*(-1 + z)*H[-3, 0, z] - 64*(3 + 7*z)*H[-2, 0, z] - 
         448*(1 + z)*H[-1, 0, z] - 256*(1 + z)*H[-1, 2, z] - 
         256*(-1 + z)*H[-2, -1, 0, z] + 128*(-1 + z)*H[-2, 0, 0, z] + 
         640*(1 + z)*H[-1, -1, 0, z] - 448*(1 + z)*H[-1, 0, 0, z] + 
         448*z*H[0, 0, 0, z] - 96*(-1 + z)*H[1, 0, 0, z] + 
         64*(1 + z)*H[2, 0, 0, z] - 128*z*H[0, 0, 0, 0, z] - 
         128*(-1 + z)*H[-2, z]*zeta[2] + 576*(1 + z)*H[-1, z]*zeta[2] + 
         32*(1 + z)*H[2, z]*(-19 + 4*zeta[2]) - 32*(-1 + z)*H[1, z]*
          (-41 + 10*zeta[2]) + 32*H[0, 0, z]*(-5*z + 6*zeta[2] + 
           10*z*zeta[2]) - 32*H[0, z]*(-41*z - 9*zeta[2] + 31*z*zeta[2] - 
           8*z*zeta[3]) + 16*(38*zeta[2] + 10*z*zeta[2] - 64*z*zeta[3] - 
           25*zeta[4] - 15*z*zeta[4])) + 
       (8*(-556*zeta[2] - 108*z*zeta[2] + 448*z^2*zeta[2] - 68*zeta[3] - 
          448*z*zeta[3] - 380*z^2*zeta[3] + 32*zeta[2]*zeta[3] + 
          160*z*zeta[2]*zeta[3] + 128*z^2*zeta[2]*zeta[3] - 165*zeta[4] + 
          454*z*zeta[4] + 685*z^2*zeta[4] - 120*zeta[5] - 520*z*zeta[5] - 
          400*z^2*zeta[5]))/(3*(1 + z))))/nc
 
dFragMSb["gg"] = delta[1 - z] + as*CA*(8*(-1 + z) + 4*Lp*(-1 + 2*z) - 
       (8*(2 - 3*z + 2*z^2)*H[0, z])/(-1 + z)) - 32*as^3*CA^3*Lp^3*
      plusD[2, 1 - z] + as^2*(CA*Nf*TF*((-8*Lp^2*(-1 + 2*z))/3 - 
         (2*(-865 + 941*z))/27 + (8*(27 - 72*z + 55*z^2)*H[0, z])/
          (9*(-1 + z)) + Lp*((-80*(-4 + 5*z))/9 + (16*(1 + z)*H[0, z])/3) - 
         (4*H[1, z])/3 + (8*(13 - 12*z + 3*z^2)*H[0, 0, z])/(3*(-1 + z))) + 
       CF*Nf*TF*(72*(-1 + z) + 4*(-27 + 7*z)*H[0, z] + 
         Lp^2*(-20*(-1 + z) + 8*(1 + z)*H[0, z]) - 4*(7 + 25*z)*H[0, 0, z] + 
         Lp*(-40*(-1 + z) + 8*(-5 + 9*z)*H[0, z] - 48*(1 + z)*H[0, 0, z]) + 
         88*(1 + z)*H[0, 0, 0, z]) + CA^2*((2*H[1, z])/3 + 
         Lp^2*(-8*LQ*(-1 + 2*z) + (2*(-107 + 118*z))/3 - 
           (8*(-4 + 3*z)*H[0, z])/(-1 + z) + 16*(-1 + 2*z)*H[1, z]) - 
         16*(-1 + z)*H[2, z] + (48*(2 - 3*z + 2*z^2)*H[3, z])/(-1 + z) + 
         (16*(2 + 3*z + 2*z^2)*H[-2, 0, z])/(1 + z) - 
         16*(1 + z)*H[-1, 0, z] + (2*(7 - 324*z + 273*z^2)*H[0, 0, z])/
          (3*(-1 + z)) - 32*(-1 + z)*H[1, 0, z] + 
         (8*(2 - 3*z + 2*z^2)*H[1, 2, z])/(-1 + z) + 
         (16*(14 - 6*z - 7*z^2 + 12*z^3)*H[2, 0, z])/((-1 + z)*(1 + z)) + 
         (8*(2 - 3*z + 2*z^2)*H[2, 1, z])/(-1 + z) + 
         (16*(2 + 3*z + 2*z^2)*H[-1, -1, 0, z])/(1 + z) + 
         (24*(2 + 3*z + 2*z^2)*H[-1, 0, 0, z])/(1 + z) - 
         (8*(-62 - 11*z + 42*z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (56*(2 - 3*z + 2*z^2)*H[1, 0, 0, z])/(-1 + z) + 
         (8*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(-1 + z) + 
         (8*(2 + 3*z + 2*z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-2943 + 2826*z - 151*z^2 + 576*zeta[2] - 864*z*zeta[2] + 
            576*z^2*zeta[2]))/(9*(-1 + z)) + 
         Lp*((-4*(-115 + 149*z)*H[0, z])/3 + LQ*(-16*(-1 + z) + 
             (16*(2 - 3*z + 2*z^2)*H[0, z])/(-1 + z)) + 32*(-1 + z)*H[1, z] - 
           (48*(2 - 3*z + 2*z^2)*H[2, z])/(-1 + z) - 
           (16*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(1 + z) + 
           (16*(-14 - 3*z + 10*z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(2 - 3*z + 2*z^2)*H[1, 0, z])/(-1 + z) - 
           (2*(671 - 134*z - 805*z^2 + 36*zeta[2] + 144*z*zeta[2] + 
              144*z^2*zeta[2]))/(9*(1 + z))) - 
         (4*(1394 - 1201*z - 1394*z^2 + 1201*z^3 + 108*zeta[2] - 
            216*z*zeta[2] - 108*z^2*zeta[2] + 216*z^3*zeta[2] - 
            1377*zeta[3] + 243*z*zeta[3] + 594*z^2*zeta[3] - 
            864*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)))) + 
     plusD[1, 1 - z]*(16*as^2*CA^2*Lp^2 + 
       as^3*(CA^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA^3*(Lp^3*(176/3 - 32*LQ) - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - z]*
      (-4*as*CA*Lp + as^2*(CA*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA^2*(Lp^2*(-22/3 + 8*LQ) + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CA^2*Nf*TF*(Lp^3*(352/27 - (32*LQ)/3) + 
           Lp^2*((-320*LQ)/9 - (8*(-289 + 36*zeta[2]))/27) + 
           Lp*((-896*LQ)/27 - (8*(-2051 + 360*zeta[2]))/81) - 
           (4*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729) + 
         CA*(Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
             (128*(58 + 81*zeta[3]))/729) + CF*Nf*TF*(8*Lp^2 - 
             (4*Lp*(-55 + 48*zeta[3]))/3 - (2*(-1711 + 912*zeta[3] + 
                432*zeta[4]))/27)) + 
         CA^3*(Lp^2*((-16*LQ*(-67 + 18*zeta[2]))/9 + (8*(-445 + 99*zeta[2]))/
              27) + Lp^3*((88*LQ)/3 - 8*LQ^2 + (4*(-121 + 216*zeta[2]))/27) + 
           Lp*((-16*LQ*(-202 + 189*zeta[3]))/27 + (2*(-15503 + 4824*zeta[2] + 
                7128*zeta[3] - 3564*zeta[4]))/81) + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - z]*(-2*as*CA*Lp*LQ + 
       as^2*(CA*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CA^2*(Lp^2*((-11*LQ)/3 + 2*LQ^2 - 8*zeta[2]) + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CA*(Nf^2*TF^2*((-800*Lp*LQ)/81 - (160*Lp^2*LQ)/27 - 
             (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/729) + 
           CF*Nf*TF*(4*Lp^2*LQ - (2*Lp*LQ*(-55 + 48*zeta[3]))/3 + 
             (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27)) + 
         CA^2*Nf*TF*(Lp^3*((176*LQ)/27 - (8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*((-80*LQ^2)/9 + (320*zeta[2])/9 - (4*LQ*(-289 + 36*zeta[2]))/
              27) + Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - 
             (4*LQ*(-2051 + 360*zeta[2]))/81) - 
           (2*LQ*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
            729) + CA^3*(Lp^3*((22*LQ^2)/3 - (4*LQ^3)/3 + 
             (2*LQ*(-121 + 216*zeta[2]))/27 - (8*(11*zeta[2] + 8*zeta[3]))/
              3) + Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + 
             (16*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             (LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81) + 
           Lp^2*((-4*LQ^2*(-67 + 18*zeta[2]))/9 + (4*LQ*(-445 + 99*zeta[2]))/
              27 - (16*(67*zeta[2] - 45*zeta[4]))/9) + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((320*(-1 + z))/9 - (128*(1 + z)*H[0, z])/9) - 
         (32*(33 + 83*z)*H[3, z])/9 + (1856*(1 + z)*H[4, z])/9 + 
         (1984*(-1 + z)*H[1, 0, z])/27 - (896*(-1 + z)*H[1, 1, z])/27 + 
         (160*(-1 + z)*H[1, 2, z])/9 - (224*(-19 + 23*z)*H[2, 0, z])/27 + 
         (32*(43 + z)*H[2, 1, z])/27 - (64*(1 + z)*H[2, 2, z])/9 + 
         (448*(1 + z)*H[3, 0, z])/3 + (64*(1 + z)*H[3, 1, z])/3 - 
         (128*(71 + 122*z)*H[0, 0, 0, z])/27 - (800*(-1 + z)*H[1, 0, 0, z])/
          9 + (160*(-1 + z)*H[1, 1, 0, z])/9 + (160*(-1 + z)*H[1, 1, 1, z])/
          9 + (320*(1 + z)*H[2, 0, 0, z])/9 - (64*(1 + z)*H[2, 1, 0, z])/9 - 
         (64*(1 + z)*H[2, 1, 1, z])/9 + (256*(1 + z)*H[0, 0, 0, 0, z])/3 - 
         (32*(-1 + z)*H[1, z]*(-362 + 225*zeta[2]))/81 - 
         (32*H[0, 0, z]*(-111 - 445*z + 30*zeta[2] + 30*z*zeta[2]))/27 + 
         (64*H[2, z]*(-385 + 143*z + 45*zeta[2] + 45*z*zeta[2]))/81 + 
         Lp^2*((-128*(-2 + 13*z)*H[0, z])/9 - (160*(-1 + z)*H[1, z])/3 + 
           (64*(1 + z)*H[2, z])/3 + (256*(1 + z)*H[0, 0, z])/3 - 
           (32*(37 - 37*z + 6*zeta[2] + 6*z*zeta[2]))/9) - 
         (32*H[0, z]*(-1540 + 1004*z - 963*zeta[2] + 711*z*zeta[2] + 
            216*zeta[3] + 216*z*zeta[3]))/243 + 
         Lp*((-320*(-1 + z)*H[1, z])/3 + (64*(-5 + 9*z)*H[2, z])/3 - 
           128*(1 + z)*H[3, z] + 256*(1 + 2*z)*H[0, 0, z] + 
           (320*(-1 + z)*H[1, 0, z])/3 - (128*(1 + z)*H[2, 0, z])/3 - 
           (512*(1 + z)*H[0, 0, 0, z])/3 + (64*H[0, z]*(37 - 51*z + 
              6*zeta[2] + 6*z*zeta[2]))/9 + (64*(-4 + 4*z - 15*zeta[2] + 
              3*z*zeta[2] + 6*zeta[3] + 6*z*zeta[3]))/9) + 
         (16*(-1252 + 1252*z - 636*zeta[2] + 3540*z*zeta[2] + 2016*zeta[3] + 
            2448*z*zeta[3] + 675*zeta[4] + 675*z*zeta[4]))/243) + 
       CF^2*Nf*TF*((32*(42 + 59*z)*H[4, z])/3 - 416*(1 + z)*H[5, z] + 
         512*z*H[-4, 0, z] - (2048*z*H[-3, 0, z])/3 + 
         (8*(-1 + z)*(-4 + 165*z)*H[1, 2, z])/(3*z) - 
         480*(-1 + z)*H[1, 3, z] - 32*(5 + 14*z)*H[2, 2, z] + 
         192*(1 + z)*H[2, 3, z] + (32*(38 + 79*z)*H[3, 0, z])/3 + 
         (32*(8 + 11*z)*H[3, 1, z])/3 + (352*(1 + z)*H[3, 2, z])/3 - 
         (1760*(1 + z)*H[4, 0, z])/3 - (416*(1 + z)*H[4, 1, z])/3 - 
         512*(-1 + z)*H[-3, -1, 0, z] + 256*(-1 + 3*z)*H[-3, 0, 0, z] - 
         256*(-1 + z)*H[-2, -2, 0, z] + (256*(1 + 8*z)*H[-2, -1, 0, z])/3 - 
         (128*(1 + 32*z)*H[-2, 0, 0, z])/3 + 512*(1 + z)*H[-1, -2, 0, z] - 
         (128*(1 + z)*(-3 + 10*z)*H[-1, -1, 0, z])/(3*z) + 
         (64*(1 + z)*(3 + z)*(1 + 6*z)*H[-1, 0, 0, z])/(3*z) + 
         512*(-1 + z)*H[1, -2, 0, z] + (8*(-1 + z)*(32 + 249*z + 8*z^2)*
           H[1, 0, 0, z])/(3*z) + (8*(-1 + z)*(4 + 89*z)*H[1, 1, 0, z])/
          (3*z) + (472*(-1 + z)*H[1, 1, 1, z])/3 - 192*(-1 + z)*
          H[1, 1, 2, z] - (800*(-1 + z)*H[1, 2, 0, z])/3 - 
         160*(-1 + z)*H[1, 2, 1, z] - 256*(1 + z)*H[2, -2, 0, z] - 
         (32*(50 + 21*z)*H[2, 0, 0, z])/3 - (32*(21 + 4*z)*H[2, 1, 0, z])/3 - 
         (32*(6 + 13*z)*H[2, 1, 1, z])/3 + (256*(1 + z)*H[2, 1, 2, z])/3 + 
         (320*(1 + z)*H[2, 2, 0, z])/3 + 64*(1 + z)*H[2, 2, 1, z] + 
         (32*(9 + z)*H[3, 0, 0, z])/3 - (160*(1 + z)*H[3, 1, 0, z])/3 + 
         32*(1 + z)*H[3, 1, 1, z] - 512*(-1 + z)*H[-2, -1, 0, 0, z] + 
         (1408*(-1 + z)*H[-2, 0, 0, 0, z])/3 + 1024*(1 + z)*
          H[-1, -1, 0, 0, z] - (2816*(1 + z)*H[-1, 0, 0, 0, z])/3 + 
         32*(23 + 19*z)*H[0, 0, 0, 0, z] - 1392*(-1 + z)*H[1, 0, 0, 0, z] + 
         64*(-1 + z)*H[1, 1, 0, 0, z] - (64*(-1 + z)*H[1, 1, 1, 0, z])/3 - 
         (160*(-1 + z)*H[1, 1, 1, 1, z])/3 + (1952*(1 + z)*H[2, 0, 0, 0, z])/
          3 - (128*(1 + z)*H[2, 1, 0, 0, z])/3 + 
         (64*(1 + z)*H[2, 1, 1, 1, z])/3 - 544*(1 + z)*H[0, 0, 0, 0, 0, z] - 
         256*(-1 + z)*H[-3, z]*zeta[2] + (128*(1 + 8*z)*H[-2, z]*zeta[2])/3 - 
         (64*(1 + z)*(-3 + 10*z)*H[-1, z]*zeta[2])/(3*z) + 
         (56*(-1 + z)*H[1, 0, z]*(-25 + 76*zeta[2]))/3 + 
         (8*(-1 + z)*H[1, 1, z]*(-59 + 176*zeta[2]))/3 - 
         (32*(1 + z)*H[-1, 0, z]*(142 + 44*z + 61*z^2 - 144*z*zeta[2]))/
          (9*z) - (8*H[0, 0, 0, z]*(-99 + 311*z + 88*z^2 - 28*zeta[2] - 
            28*z*zeta[2]))/3 - (8*H[2, 1, z]*(-118 + 5*z + 80*zeta[2] + 
            80*z*zeta[2]))/3 - 8*H[3, z]*(-22 + 113*z + 84*zeta[2] + 
           84*z*zeta[2]) - (8*H[2, 0, z]*(-414 + 139*z + 232*zeta[2] + 
            232*z*zeta[2]))/3 + (64*H[-2, 0, z]*(-6 + 10*z + 25*z^2 + 6*z^3 + 
            12*z*zeta[2] - 12*z^2*zeta[2]))/(3*z) + 
         Lp^3*((-16*(-2 + 3*z)*H[0, z])/3 - (80*(-1 + z)*H[1, z])/3 + 
           (32*(1 + z)*H[2, z])/3 + (16*(1 + z)*H[0, 0, z])/3 - 
           (4*(-13 + 13*z + 8*zeta[2] + 8*z*zeta[2]))/3) + 
         (8*H[2, z]*(-78 + 291*z + 20*zeta[2] + 576*z*zeta[2] + 16*zeta[3] + 
            16*z*zeta[3]))/3 - (8*(-1 + z)*H[1, z]*(-12 + 286*z + 
            12*zeta[2] + 421*z*zeta[2] + 40*z*zeta[3]))/(3*z) + 
         (8*H[0, 0, z]*(687 + 1254*z + 244*z^2 - 168*zeta[2] + 
            396*z*zeta[2] - 336*zeta[3] + 240*z*zeta[3]))/9 + 
         Lp^2*(-120*(-1 + z)*H[1, z] + 32*(-2 + 5*z)*H[2, z] - 
           96*(1 + z)*H[3, z] + 32*(-1 + 4*z)*H[0, 0, z] + 
           80*(-1 + z)*H[1, 0, z] - 32*(1 + z)*H[2, 0, z] - 
           64*(1 + z)*H[0, 0, 0, z] + 16*(1 + z)*H[0, z]*(3 + 2*zeta[2]) + 
           8*(25 - 25*z - 12*zeta[2] + 4*zeta[3] + 4*z*zeta[3])) + 
         (8*H[0, z]*(-1268 - 2972*z + 402*zeta[2] + 273*z*zeta[2] + 
            144*z^2*zeta[2] + 720*zeta[3] - 720*z*zeta[3] + 339*zeta[4] - 
            141*z*zeta[4]))/9 + Lp*(-128*(1 + 4*z)*H[3, z] + 
           320*(1 + z)*H[4, z] - 256*z*H[-3, 0, z] + 512*z*H[-2, 0, z] - 
           (32*(1 + z)*(2 + 3*z + 2*z^2)*H[-1, 0, z])/z + 
           256*(-1 + z)*H[1, 0, z] + 16*(-1 + z)*H[1, 1, z] + 
           240*(-1 + z)*H[1, 2, z] - 64*(-5 + 7*z)*H[2, 0, z] - 
           32*(-3 + z)*H[2, 1, z] - 96*(1 + z)*H[2, 2, z] + 
           320*(1 + z)*H[3, 0, z] + 64*(1 + z)*H[3, 1, z] + 
           256*(-1 + z)*H[-2, -1, 0, z] - 128*(-1 + z)*H[-2, 0, 0, z] - 
           512*(1 + z)*H[-1, -1, 0, z] + 256*(1 + z)*H[-1, 0, 0, z] - 
           16*(10 + 27*z)*H[0, 0, 0, z] + 416*(-1 + z)*H[1, 0, 0, z] + 
           80*(-1 + z)*H[1, 1, 0, z] + 80*(-1 + z)*H[1, 1, 1, z] - 
           192*(1 + z)*H[2, 0, 0, z] - 32*(1 + z)*H[2, 1, 0, z] - 
           32*(1 + z)*H[2, 1, 1, z] + 304*(1 + z)*H[0, 0, 0, 0, z] + 
           128*(-1 + z)*H[-2, z]*zeta[2] - 256*(1 + z)*H[-1, z]*zeta[2] - 
           16*(-1 + z)*H[1, z]*(14 + 51*zeta[2]) + 4*H[0, 0, z]*
            (-93 + 97*z + 16*z^2 - 16*zeta[2] - 16*z*zeta[2]) + 
           8*H[2, z]*(-41 + 68*z + 44*zeta[2] + 44*z*zeta[2]) - 
           4*H[0, z]*(173 + 23*z - 48*zeta[2] + 48*z*zeta[2] - 48*zeta[3] + 
             16*z*zeta[3]) - 8*(69 - 69*z + 31*zeta[2] + 16*z*zeta[2] + 
             8*z^2*zeta[2] - 48*zeta[3] - 56*z*zeta[3] - 16*zeta[4] + 
             4*z*zeta[4])) - (8*(3382 - 3382*z + 522*zeta[2] + 
            861*z*zeta[2] + 244*z^2*zeta[2] - 858*zeta[3] - 1608*z*zeta[3] - 
            24*zeta[2]*zeta[3] + 408*z*zeta[2]*zeta[3] - 2022*zeta[4] - 
            477*z*zeta[4] + 1188*zeta[5] + 972*z*zeta[5]))/9) + 
       CA^2*Nf*TF*(LQ*((896*(-1 + z))/27 - (896*(2 - 3*z + 2*z^2)*H[0, z])/
            (27*(-1 + z))) + Lp^3*((32*LQ*(-1 + 2*z))/3 - (32*(-83 + 94*z))/
            27 + (32*(-4 + 3*z)*H[0, z])/(3*(-1 + z)) - 
           (64*(-1 + 2*z)*H[1, z])/3) - (8*(320 - 807*z + 349*z^2 + 112*z^3)*
           H[4, z])/(9*(-1 + z)) + (848*(1 + z)*H[5, z])/3 + 
         (64*(-5 + 17*z)*H[-4, 0, z])/3 + 
         (16*(218 + 207*z - 204*z^2 - 193*z^3 + 32*z^4)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (16*(18 + 15*z + 3*z^2 + 8*z^3)*H[-2, 2, z])/
          (9*(1 + z)) + 16*(-1 + z)*H[-2, 3, z] + 
         (8*(1 + z)*(16 - 13*z + 16*z^2)*H[-1, 3, z])/(9*z) + 
         (8*(7 - 174*z + 268*z^2 - 154*z^3 + 13*z^4)*H[1, 2, z])/
          (9*(-1 + z)*z) - (8*(30 + 32*z - 183*z^2 + 33*z^3 + 28*z^4)*
           H[1, 3, z])/(9*(-1 + z)*z) - (8*(-85 - 140*z + 5*z^2 + 88*z^3 + 
            36*z^4)*H[2, 2, z])/(9*(-1 + z)*(1 + z)) + 
         96*(1 + z)*H[2, 3, z] - (8*(560 + 930*z - 329*z^2 - 867*z^3 + 
            337*z^4 + 543*z^5 + 74*z^6)*H[3, 0, z])/(9*(-1 + z)*(1 + z)^3) - 
         (8*(-35 + 42*z - 51*z^2 + 8*z^3)*H[3, 1, z])/(9*(-1 + z)) + 
         (16*(11 + 15*z)*H[3, 2, z])/3 + (32*(8 + 5*z)*H[4, 0, z])/3 + 
         16*(1 + z)*H[4, 1, z] - (1216*(-1 + z)*H[-3, -1, 0, z])/3 + 
         (32*(-25 + 53*z)*H[-3, 0, 0, z])/3 - (608*(-1 + z)*H[-2, -2, 0, z])/
          3 - (16*(11 - 336*z - 321*z^2 + 20*z^3)*H[-2, -1, 0, z])/
          (9*(1 + z)) - (32*(-1 + z)*H[-2, -1, 2, z])/3 + 
         (8*(477 + 1014*z - 437*z^2 - 1018*z^3 + 60*z^4)*H[-2, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(-1 + z)*H[-2, 2, 0, z])/3 - 
         (16*(22 - 153*z - 354*z^2 - 153*z^3 + 16*z^4)*H[-1, -2, 0, z])/
          (9*z*(1 + z)) + (8*(305 - 1768*z - 4158*z^2 - 2236*z^3 + 89*z^4)*
           H[-1, -1, 0, z])/(27*z*(1 + z)) + (80*(1 + z)*(4 + 11*z + 4*z^2)*
           H[-1, -1, 2, z])/(9*z) + (16*(22 + 79*z + 126*z^2 + 79*z^3 + 
            16*z^4)*H[-1, 2, 0, z])/(9*z*(1 + z)) + 
         (64*(1 + z)^3*H[-1, 2, 1, z])/(9*z) + 48*(1 + z)*H[-1, 3, 0, z] + 
         (32*(-4 + 97*z - 189*z^2 + 98*z^3)*H[1, -2, 0, z])/(9*(-1 + z)*z) + 
         (8*(183 - 1697*z - 1054*z^2 + 1823*z^3 - 532*z^4 - 1598*z^5 + 
            75*z^6)*H[1, 0, 0, z])/(27*(-1 + z)*z*(1 + z)^2) + 
         (4*(51 - 616*z - 157*z^2 + 1022*z^3 - 69*z^4 - 590*z^5 + 39*z^6)*
           H[1, 1, 0, z])/(9*(-1 + z)*z*(1 + z)^2) - 
         (8*(26 + 49*z - 165*z^2 + 50*z^3 + 24*z^4)*H[1, 1, 2, z])/
          (9*(-1 + z)*z) - (8*(20 + 21*z - 129*z^2 + 22*z^3 + 30*z^4)*
           H[1, 2, 0, z])/(9*(-1 + z)*z) + (8*(-2 + 30*z - 45*z^2 + 29*z^3)*
           H[1, 2, 1, z])/(9*(-1 + z)*z) - (448*(1 + z)*H[2, -2, 0, z])/3 - 
         (8*(254 + 353*z - 322*z^2 - 434*z^3 + 430*z^4 + 465*z^5 + 70*z^6)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)^3) - 
         (8*(24 + 97*z - 12*z^2 - 316*z^3 - 226*z^4 + 23*z^5 + 42*z^6)*
           H[2, 1, 0, z])/(9*(-1 + z)*(1 + z)^3) + 
         (128*(2 - 3*z + 2*z^2)*H[2, 1, 1, z])/(9*(-1 + z)) + 
         (208*(1 + z)*H[2, 1, 2, z])/3 + (208*(1 + z)*H[2, 2, 0, z])/3 + 
         (160*(3 + z)*H[3, 0, 0, z])/3 + (160*H[3, 1, 0, z])/3 + 
         (64*(-1 + z)*H[-2, -1, -1, 0, z])/3 - 432*(-1 + z)*
          H[-2, -1, 0, 0, z] + 352*(-1 + z)*H[-2, 0, 0, 0, z] + 
         (16*(2 + 44*z + 51*z^2 + 45*z^3 + 4*z^4)*H[-1, -1, -1, 0, z])/
          (9*z*(1 + z)) - (8*(18 - 937*z - 1941*z^2 - 938*z^3 + 16*z^4)*
           H[-1, -1, 0, 0, z])/(9*z*(1 + z)) + 
         (8*(82 - 792*z - 1617*z^2 - 795*z^3 + 52*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) + 64*(1 + z)*H[-1, 2, 0, 0, z] + 
         32*(1 + z)*H[-1, 2, 1, 0, z] - (8*(2612 + 5031*z - 211*z^2 - 
            4647*z^3 - 1281*z^4 + 842*z^5 + 166*z^6)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)^3) - (8*(28 + 531*z - 1203*z^2 + 534*z^3 + 
            58*z^4)*H[1, 0, 0, 0, z])/(9*(-1 + z)*z) - 
         (8*(52 - 221*z + 267*z^2 - 224*z^3 + 58*z^4)*H[1, 1, 0, 0, z])/
          (9*(-1 + z)*z) - (8*(26 + 5*z - 96*z^2 + 3*z^3 + 30*z^4)*
           H[1, 1, 1, 0, z])/(9*(-1 + z)*z) + 336*(1 + z)*H[2, 0, 0, 0, z] + 
         (112*(1 + z)*H[2, 1, 0, 0, z])/3 + (176*(1 + z)*H[2, 1, 1, 0, z])/
          3 + 80*(1 + z)*H[-1, 0, 0, 0, 0, z] + 224*H[0, 0, 0, 0, 0, z] - 
         (608*(-1 + z)*H[-3, z]*zeta[2])/3 + (64*(-1 + z)*H[-2, -1, z]*
           zeta[2])/3 - (8*(38 + 146*z + 249*z^2 + 145*z^3 + 36*z^4)*
           H[-1, -1, z]*zeta[2])/(9*z*(1 + z)) - 
         (16*(1 + z)*H[-1, 2, z]*(103 + 155*z + 103*z^2 - 54*z*zeta[2]))/
          (27*z) + (8*H[3, z]*(-3324 + 2625*z - 126*z^2 + 245*z^3 + 
            738*zeta[2] + 324*z*zeta[2] - 1062*z^2*zeta[2]))/(27*(-1 + z)) - 
         (8*H[2, 1, z]*(613 - 630*z + 137*z^2 - 144*zeta[2] + 
            144*z^2*zeta[2]))/(27*(-1 + z)) + 
         (4*H[-1, 0, 0, z]*(-1 - 3390*z - 6150*z^2 - 2946*z^3 + 215*z^4 + 
            324*z*zeta[2] + 648*z^2*zeta[2] + 324*z^3*zeta[2]))/
          (27*z*(1 + z)) + (4*H[2, 0, z]*(-7412 - 4447*z + 8018*z^2 + 
            758*z^3 - 4394*z^4 + 117*z^5 + 1332*zeta[2] + 2664*z*zeta[2] - 
            2664*z^3*zeta[2] - 1332*z^4*zeta[2]))/(27*(-1 + z)*(1 + z)^2) + 
         (8*H[-2, 0, z]*(216 + 700*z - 311*z^2 - 707*z^3 - 105*z^4 + 
            127*z^5 - 720*z*zeta[2] + 720*z^2*zeta[2] + 720*z^3*zeta[2] - 
            720*z^4*zeta[2]))/(27*(-1 + z)*z*(1 + z)) - 
         (4*H[1, 1, z]*(1157*z - 2262*z^2 + 1105*z^3 - 36*zeta[2] - 
            600*z*zeta[2] + 1152*z^2*zeta[2] - 624*z^3*zeta[2] + 
            12*z^4*zeta[2]))/(27*(-1 + z)*z) - 
         (4*H[0, 0, 0, z]*(21468 + 32479*z - 8028*z^2 - 29524*z^3 - 
            9628*z^4 + 497*z^5 - 2340*zeta[2] - 4176*z*zeta[2] + 
            504*z^2*zeta[2] + 4176*z^3*zeta[2] + 1836*z^4*zeta[2]))/
          (27*(-1 + z)*(1 + z)^2) + (4*H[1, 0, z]*(27 - 3074*z + 5476*z^2 + 
            5170*z^3 - 3191*z^4 + 432*zeta[2] + 4986*z*zeta[2] - 
            6624*z^2*zeta[2] - 6534*z^3*zeta[2] + 4896*z^4*zeta[2] + 
            252*z^5*zeta[2]))/(81*(-1 + z)*z*(1 + z)) + 
         Lp^2*((64*(-36 - 15*z + 46*z^2)*H[0, z])/(9*(-1 + z)) + 
           LQ*((64*(-14 + 19*z))/9 - (32*(1 - 3*z + 3*z^2)*H[0, z])/
              (3*(-1 + z))) - (128*(-14 + 19*z)*H[1, z])/9 + 
           (64*(3 - 6*z + 5*z^2)*H[2, z])/(3*(-1 + z)) + 
           (64*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(3*(1 + z)) - 
           (64*(-8 - 3*z + 5*z^2 + z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (128*(2 - 3*z + 2*z^2)*H[1, 0, z])/(3*(-1 + z)) + 
           (8*(3556 - 289*z - 3845*z^2 - 36*zeta[2] + 72*z^2*zeta[2]))/
            (27*(1 + z))) - (8*H[-2, z]*(47*zeta[2] - 306*z*zeta[2] - 
            315*z^2*zeta[2] + 36*z^3*zeta[2] - 30*zeta[3] + 30*z^2*zeta[3]))/
          (9*(1 + z)) - (16*H[-1, 0, z]*(1539 + 1214*z - 1335*z^2 - 604*z^3 + 
            630*z^4 + 9*zeta[2] - 2034*z*zeta[2] - 4239*z^2*zeta[2] - 
            2043*z^3*zeta[2] + 72*z^4*zeta[2] + 324*z*zeta[3] + 
            648*z^2*zeta[3] + 324*z^3*zeta[3]))/(81*z*(1 + z)) + 
         (4*H[0, 0, z]*(8713 + 70259*z + 108576*z^2 - 6748*z^3 - 99233*z^4 - 
            42935*z^5 + 2520*z^6 - 1080*zeta[2] - 6012*z*zeta[2] - 
            14022*z^2*zeta[2] - 16722*z^3*zeta[2] - 9522*z^4*zeta[2] + 
            882*z^5*zeta[2] + 2124*z^6*zeta[2] + 8208*zeta[3] + 
            16416*z*zeta[3] - 16416*z^3*zeta[3] - 8208*z^4*zeta[3]))/
          (81*(-1 + z)*(1 + z)^3) + (4*H[2, z]*(3396 + 20649*z + 29918*z^2 - 
            180*z^3 - 24498*z^4 - 11653*z^5 - 4248*zeta[2] - 
            18792*z*zeta[2] - 21312*z^2*zeta[2] + 5940*z^3*zeta[2] + 
            21060*z^4*zeta[2] + 9036*z^5*zeta[2] + 252*z^6*zeta[2] + 
            216*zeta[3] + 648*z*zeta[3] + 432*z^2*zeta[3] - 432*z^3*zeta[3] - 
            648*z^4*zeta[3] - 216*z^5*zeta[3]))/(81*(-1 + z)*(1 + z)^3) - 
         (4*H[1, z]*(27 - 13837*z - 834*z^2 + 26894*z^3 + 807*z^4 - 
            13057*z^5 + 591*zeta[2] + 7854*z*zeta[2] - 1509*z^2*zeta[2] - 
            15978*z^3*zeta[2] + 435*z^4*zeta[2] + 8340*z^5*zeta[2] + 
            267*z^6*zeta[2] + 180*zeta[3] + 1584*z*zeta[3] + 
            1062*z^2*zeta[3] - 666*z^3*zeta[3] + 846*z^4*zeta[3] + 
            1098*z^5*zeta[3] - 72*z^6*zeta[3]))/(81*(-1 + z)*z*(1 + z)^2) + 
         (4*H[-1, z]*(239*zeta[2] - 108*z*zeta[2] - 698*z^2*zeta[2] - 
            264*z^3*zeta[2] + 167*z^4*zeta[2] + 72*zeta[3] + 258*z*zeta[3] + 
            462*z^2*zeta[3] + 256*z^3*zeta[3] + 56*z^4*zeta[3] - 
            198*z*zeta[4] - 396*z^2*zeta[4] - 198*z^3*zeta[4]))/
          (9*z*(1 + z)) - (4*H[0, z]*(-52689 - 93952*z + 21716*z^2 + 
            101970*z^3 + 26429*z^4 - 12562*z^5 - 11832*zeta[2] - 
            37812*z*zeta[2] - 28164*z^2*zeta[2] + 22518*z^3*zeta[2] + 
            38562*z^4*zeta[2] + 14334*z^5*zeta[2] + 474*z^6*zeta[2] + 
            3672*zeta[3] + 14238*z*zeta[3] + 16812*z^2*zeta[3] + 
            72*z^3*zeta[3] - 15300*z^4*zeta[3] - 9702*z^5*zeta[3] - 
            1440*z^6*zeta[3] + 8613*zeta[4] + 24273*z*zeta[4] + 
            14094*z^2*zeta[4] - 17226*z^3*zeta[4] - 22707*z^4*zeta[4] - 
            7047*z^5*zeta[4]))/(81*(-1 + z)*(1 + z)^3) + 
         Lp*((8*(49 - 54*z - 7*z^2 + 8*z^3)*H[3, z])/(3*(-1 + z)) - 
           48*(1 + z)*H[4, z] - 32*(-1 + 5*z)*H[-3, 0, z] - 
           (16*(31 + 8*z - 39*z^2 + 4*z^3)*H[-2, 0, z])/(3*(-1 + z)) - 
           (16*(18 - 257*z - 510*z^2 - 257*z^3 + 18*z^4)*H[-1, 0, z])/
            (9*z*(1 + z)) - (64*(1 + z)^3*H[-1, 2, z])/(3*z) + 
           LQ*((4*(-1217 + 1405*z))/27 - (16*(67 - 132*z + 95*z^2)*H[0, z])/
              (9*(-1 + z)) + (8*H[1, z])/3 - (16*(13 - 12*z + 3*z^2)*H[0, 0, 
                z])/(3*(-1 + z))) + (16*(311 - 519*z + 308*z^2)*H[1, 0, z])/
            (9*(-1 + z)) - (32*H[1, 1, z])/3 - (64*(2 - 3*z + 2*z^2)*
             H[1, 2, z])/(3*(-1 + z)) - (64*(1 - 3*z + z^2 + 3*z^3)*
             H[2, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(2 - 3*z + 2*z^2)*
             H[2, 1, z])/(3*(-1 + z)) + 192*(-1 + z)*H[-2, -1, 0, z] - 
           96*(-1 + z)*H[-2, 0, 0, z] + (32*(2 - 39*z - 78*z^2 - 39*z^3 + 
              2*z^4)*H[-1, -1, 0, z])/(3*z*(1 + z)) - 
           (16*(4 - 31*z - 66*z^2 - 31*z^3 + 4*z^4)*H[-1, 0, 0, z])/
            (3*z*(1 + z)) + (16*(75 - 26*z - 87*z^2 + 30*z^3 + 4*z^4)*
             H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(-3 + z)*(-1 + 3*z)*H[1, 0, 0, z])/(-1 + z) - 
           (64*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           48*(1 + z)*H[2, 0, 0, z] - 32*H[0, 0, 0, 0, z] + 
           96*(-1 + z)*H[-2, z]*zeta[2] + (16*(6 - 23*z - 54*z^2 - 23*z^3 + 
              6*z^4)*H[-1, z]*zeta[2])/(3*z*(1 + z)) + 
           (8*H[2, z]*(789 - 1020*z + 431*z^2 - 108*zeta[2] + 
              108*z^2*zeta[2]))/(9*(-1 + z)) + 
           (8*H[0, 0, z]*(2526 + 1289*z - 2282*z^2 - 1089*z^3 + 36*z^4 - 
              90*zeta[2] - 54*z*zeta[2] + 90*z^2*zeta[2] + 54*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[1, z]*(977*z - 523*z^2 - 72*zeta[2] - 
              1188*z*zeta[2] + 1188*z^2*zeta[2] + 72*z^3*zeta[2]))/(27*z) - 
           (4*H[0, z]*(-10992 + 14211*z + 11180*z^2 - 14023*z^3 + 
              846*zeta[2] - 90*z*zeta[2] - 1350*z^2*zeta[2] - 
              558*z^3*zeta[2] + 288*z^4*zeta[2] + 1296*zeta[3] - 
              1296*z^2*zeta[3]))/(27*(-1 + z)*(1 + z)) - 
           (4*(24289 - 27923*z - 24289*z^2 + 27923*z^3 + 8694*zeta[2] + 
              7650*z*zeta[2] - 8622*z^2*zeta[2] - 8370*z^3*zeta[2] + 
              648*z^4*zeta[2] + 10368*zeta[3] - 3888*z*zeta[3] - 
              10152*z^2*zeta[3] + 3888*z^3*zeta[3] + 1080*z^4*zeta[3] - 
              3159*zeta[4] - 5589*z*zeta[4] + 3159*z^2*zeta[4] + 
              5589*z^3*zeta[4]))/(81*(-1 + z)*(1 + z))) - 
         (4*(-271726 - 286461*z + 513982*z^2 + 543452*z^3 - 242256*z^4 - 
            256991*z^5 - 57510*zeta[2] + 84015*z*zeta[2] + 
            380394*z^2*zeta[2] + 74664*z^3*zeta[2] - 345564*z^4*zeta[2] - 
            158679*z^5*zeta[2] + 22680*z^6*zeta[2] + 192348*zeta[3] + 
            220077*z*zeta[3] - 312309*z^2*zeta[3] - 317358*z^3*zeta[3] + 
            233442*z^4*zeta[3] + 231201*z^5*zeta[3] + 20439*z^6*zeta[3] + 
            46656*zeta[2]*zeta[3] + 93312*z*zeta[2]*zeta[3] - 
            93312*z^3*zeta[2]*zeta[3] - 46656*z^4*zeta[2]*zeta[3] + 
            102141*zeta[4] + 128304*z*zeta[4] - 108054*z^2*zeta[4] - 
            94689*z^3*zeta[4] + 90396*z^4*zeta[4] + 41391*z^5*zeta[4] - 
            20169*z^6*zeta[4] - 106920*zeta[5] - 269244*z*zeta[5] - 
            110808*z^2*zeta[5] + 213840*z^3*zeta[5] + 217728*z^4*zeta[5] + 
            55404*z^5*zeta[5]))/(729*(-1 + z)*(1 + z)^3)) + 
       CA^3*((-4*(1996 - 10569*z + 8232*z^2 + 484*z^3)*H[4, z])/
          (9*(-1 + z)) - (32*(635 + 87*z - 431*z^2 + 53*z^3)*H[5, z])/
          (3*(-1 + z)*(1 + z)) - (128*(-79 + 6*z + 58*z^2 + 5*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(1360 - 183*z - 1789*z^2 + 106*z^3 + 176*z^4)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (64*(-6 - 14*z + 3*z^2 + 28*z^3)*
           H[-3, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(588 + 513*z - 20*z^2 + 44*z^3)*H[-2, 2, z])/(9*(1 + z)) + 
         (32*(-3 - 5*z + 3*z^2 + 13*z^3)*H[-2, 3, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(1 + z)*(22 + 251*z + 22*z^2)*H[-1, 3, z])/(9*z) + 
         (224*(2 + 3*z + 2*z^2)*H[-1, 4, z])/(1 + z) - 
         (4*(11 + 1406*z - 2505*z^2 + 1396*z^3 + 22*z^4)*H[1, 3, z])/
          (9*(-1 + z)*z) - (2464*(2 - 3*z + 2*z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (8*(722 - 818*z - 634*z^2 + 961*z^3 + 33*z^4)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) - (64*(111 - 35*z - 56*z^2 + 71*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(5488 + 2997*z - 16895*z^2 - 13802*z^3 + 7748*z^4 + 7391*z^5 + 
            209*z^6)*H[3, 0, z])/(9*(-1 + z)*(1 + z)^3) - 
         (8*(190 - 483*z + 370*z^2 + 22*z^3)*H[3, 1, z])/(9*(-1 + z)) - 
         (32*(221 - 69*z - 123*z^2 + 159*z^3)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (64*(446 + 54*z - 308*z^2 + 29*z^3)*
           H[4, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(157 - 37*z - 91*z^2 + 99*z^3)*H[4, 1, z])/
          (3*(-1 + z)*(1 + z)) + (64*(-12 - 4*z + 3*z^2 + 2*z^3)*
           H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(157 - 27*z - 114*z^2 + 3*z^3)*H[-3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(-39 - 16*z + 20*z^2 + 33*z^3)*
           H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(448 + 759*z + 388*z^2 + 110*z^3)*H[-2, -1, 0, z])/(9*(1 + z)) + 
         (64*(21 - z - 11*z^2 + z^3)*H[-2, -1, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(2214 + 1992*z - 2654*z^2 - 1981*z^3 + 165*z^4)*H[-2, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (64*(-21 - 7*z + 11*z^2 + 15*z^3)*
           H[-2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (128*z*(-1 + 2*z^2)*H[-2, 2, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (64*(2 + 3*z + 2*z^2)*H[-1, -3, 0, z])/(3*(1 + z)) - 
         (8*(55 + 428*z + 768*z^2 + 428*z^3 + 88*z^4)*H[-1, -2, 0, z])/
          (9*z*(1 + z)) - (320*(2 + 3*z + 2*z^2)*H[-1, -2, 2, z])/
          (3*(1 + z)) + (16*(1 + z)*(55 + 248*z + 55*z^2)*H[-1, -1, 2, z])/
          (9*z) - (256*(2 + 3*z + 2*z^2)*H[-1, -1, 3, z])/(1 + z) + 
         (8*(55 + 772*z + 1368*z^2 + 772*z^3 + 88*z^4)*H[-1, 2, 0, z])/
          (9*z*(1 + z)) + (16*(1 + z)*(11 + 58*z + 11*z^2)*H[-1, 2, 1, z])/
          (9*z) + (320*(2 + 3*z + 2*z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
         (32*(55 + 87*z + 55*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (512*(2 - 3*z + 2*z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
         (16*(22 + 62*z - 147*z^2 + 52*z^3)*H[1, -2, 0, z])/(9*(-1 + z)*z) + 
         (128*(2 - 3*z + 2*z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
         (4*(-11 + 686*z - 1263*z^2 + 676*z^3)*H[1, 1, 2, z])/
          (9*(-1 + z)*z) - (96*(2 - 3*z + 2*z^2)*H[1, 1, 3, z])/(-1 + z) + 
         (4*(-22 - 1866*z + 3513*z^2 - 1856*z^3 + 33*z^4)*H[1, 2, 0, z])/
          (9*(-1 + z)*z) - (4*(-11 + 30*z + 27*z^2 + 20*z^3)*H[1, 2, 1, z])/
          (9*(-1 + z)*z) - (288*(2 - 3*z + 2*z^2)*H[1, 2, 2, z])/(-1 + z) - 
         (3488*(2 - 3*z + 2*z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (128*(2 - 3*z + 2*z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (64*(-12 - 3*z + 7*z^2 + 4*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(8488 + 10624*z - 13132*z^2 - 18533*z^3 + 
            2321*z^4 + 5689*z^5 + 55*z^6)*H[2, 0, 0, z])/
          (9*(-1 + z)*(1 + z)^3) - (4*(2148 + 3242*z - 1794*z^2 - 3485*z^3 + 
            613*z^4 + 1267*z^5 + 33*z^6)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)^3) - (352*(2 - 3*z + 2*z^2)*H[2, 1, 1, z])/
          (9*(-1 + z)) - (32*(21 - 5*z - 11*z^2 + 11*z^3)*H[2, 1, 2, z])/
          ((-1 + z)*(1 + z)) - (32*(141 - 47*z - 73*z^2 + 99*z^3)*
           H[2, 2, 0, z])/((-1 + z)*(1 + z)) - (256*(2 - 3*z + 2*z^2)*
           H[2, 2, 1, z])/(-1 + z) - (64*(299 - z - 199*z^2 + 75*z^3)*
           H[3, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*(119 - 34*z - 67*z^2 + 76*z^3)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (128*(2 - 3*z + 2*z^2)*H[3, 1, 1, z])/
          (-1 + z) + (128*(-7 - 6*z + 3*z^2 + 11*z^3)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-83 - 41*z + 39*z^2 + 77*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(-240 - 43*z + 143*z^2 + 132*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (256*(2 + 3*z + 2*z^2)*H[-1, -2, -1, 0, z])/
          (1 + z) + (1184*(2 + 3*z + 2*z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
         (256*(2 + 3*z + 2*z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (8*(33 - 558*z - 1005*z^2 - 568*z^3 + 22*z^4)*H[-1, -1, -1, 0, z])/
          (9*z*(1 + z)) - (512*(2 + 3*z + 2*z^2)*H[-1, -1, -1, 2, z])/
          (1 + z) - (4*(77 + 522*z + 1065*z^2 + 532*z^3 + 88*z^4)*
           H[-1, -1, 0, 0, z])/(9*z*(1 + z)) - (1216*(2 + 3*z + 2*z^2)*
           H[-1, -1, 2, 0, z])/(3*(1 + z)) - (256*(2 + 3*z + 2*z^2)*
           H[-1, -1, 2, 1, z])/(3*(1 + z)) + 
         (4*(121 - 742*z - 2433*z^2 - 712*z^3 + 286*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) - (32*(14 + 23*z + 14*z^2)*H[-1, 2, 0, 0, z])/
          (1 + z) + (64*(1 + z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
         (4*(26056 + 51612*z - 3526*z^2 - 58615*z^3 - 30051*z^4 + 125*z^5 + 
            583*z^6)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)^3) + 
         (256*(2 - 3*z + 2*z^2)*H[1, -2, -1, 0, z])/(3*(-1 + z)) + 
         (64*(2 - 3*z + 2*z^2)*H[1, -2, 0, 0, z])/(-1 + z) + 
         (4*(-154 - 7774*z + 15375*z^2 - 7744*z^3 + 11*z^4)*H[1, 0, 0, 0, z])/
          (9*(-1 + z)*z) + (4*(-22 - 1926*z + 3519*z^2 - 1956*z^3 + 11*z^4)*
           H[1, 1, 0, 0, z])/(9*(-1 + z)*z) + 
         (4*(11 - 940*z + 1680*z^2 - 960*z^3 + 33*z^4)*H[1, 1, 1, 0, z])/
          (9*(-1 + z)*z) - (288*(2 - 3*z + 2*z^2)*H[1, 1, 2, 0, z])/
          (-1 + z) - (3200*(2 - 3*z + 2*z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (288*(2 - 3*z + 2*z^2)*H[1, 2, 1, 0, z])/(-1 + z) - 
         (32*(603 - 112*z - 338*z^2 + 297*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(249 - 67*z - 127*z^2 + 139*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(23 - 5*z - 11*z^2 + 9*z^3)*H[2, 1, 1, 0, z])/
          ((-1 + z)*(1 + z)) - (96*(2 + 3*z + 2*z^2)*H[-1, -1, 0, 0, 0, z])/
          (1 + z) - (32*(223 + 342*z + 223*z^2)*H[-1, 0, 0, 0, 0, z])/
          (3*(1 + z)) - (64*(269 - z - 225*z^2 + 2*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (6592*(2 - 3*z + 2*z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (864*(2 - 3*z + 2*z^2)*H[1, 1, 0, 0, 0, z])/
          (-1 + z) - (64*(2 - 3*z + 2*z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) - 
         (32*z*(-8 + z + 18*z^2)*H[-3, z]*zeta[2])/((-1 + z)*(1 + z)) + 
         (64*(-28 - 5*z + 14*z^2 + 10*z^3)*H[-2, -1, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (704*(2 + 3*z + 2*z^2)*H[-1, -2, z]*zeta[2])/
          (3*(1 + z)) + (512*(2 + 3*z + 2*z^2)*H[-1, -1, -1, z]*zeta[2])/
          (1 + z) + (4*H[1, 2, z]*(67 + 595*z - 1009*z^2 + 548*z^3 + 67*z^4 - 
            288*z*zeta[2] + 432*z^2*zeta[2] - 288*z^3*zeta[2]))/
          (9*(-1 + z)*z) + (4*H[3, z]*(15897 - 1941*z - 13366*z^2 + 
            5827*z^3 + 1355*z^4 + 1800*zeta[2] + 504*z*zeta[2] - 
            1152*z^2*zeta[2] - 72*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (8*H[2, 1, z]*(-2914 - 907*z + 2512*z^2 + 505*z^3 + 288*zeta[2] - 
            216*z*zeta[2] + 144*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (8*H[-1, 2, z]*(577 + 1078*z + 1002*z^2 + 1078*z^3 + 577*z^4 + 
            648*z*zeta[2] + 1080*z^2*zeta[2] + 648*z^3*zeta[2]))/
          (27*z*(1 + z)) + (4*H[-1, -1, 0, z]*(953 + 8648*z + 13818*z^2 + 
            8684*z^3 + 953*z^4 + 2016*z*zeta[2] + 3024*z^2*zeta[2] + 
            2016*z^3*zeta[2]))/(27*z*(1 + z)) - 
         (4*H[-2, 0, z]*(6520 - 8765*z - 6669*z^2 + 7425*z^3 + 953*z^4 - 
            1008*z*zeta[2] + 144*z^2*zeta[2] + 2304*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) - (2*H[-1, 0, 0, z]*(2509 + 956*z - 414*z^2 + 
            968*z^3 + 2509*z^4 + 12528*z*zeta[2] + 19440*z^2*zeta[2] + 
            12528*z^3*zeta[2]))/(27*z*(1 + z)) + 
         (2*H[2, 0, z]*(58924 + 97931*z - 6020*z^2 - 73584*z^3 - 28140*z^4 + 
            201*z^5 - 14544*zeta[2] - 10368*z*zeta[2] + 12384*z^2*zeta[2] - 
            2016*z^3*zeta[2] - 10224*z^4*zeta[2]))/(27*(-1 + z)*(1 + z)^2) + 
         (2*H[0, 0, 0, z]*(36628 + 152199*z + 96878*z^2 - 125394*z^3 - 
            103430*z^4 + 2911*z^5 + 20016*zeta[2] + 13536*z*zeta[2] - 
            19584*z^2*zeta[2] - 5760*z^3*zeta[2] + 7344*z^4*zeta[2]))/
          (27*(-1 + z)*(1 + z)^2) + (4*H[1, 0, 0, z]*(201 - 4621*z + 
            4552*z^2 + 18793*z^3 + 4354*z^4 - 4720*z^5 + 201*z^6 - 
            3024*z*zeta[2] - 1512*z^2*zeta[2] + 3024*z^3*zeta[2] - 
            1512*z^4*zeta[2] - 3024*z^5*zeta[2]))/(27*(-1 + z)*z*(1 + z)^2) + 
         (2*H[1, 1, 0, z]*(67 - 2632*z + 453*z^2 + 6356*z^3 + 461*z^4 - 
            2628*z^5 + 67*z^6 - 2304*z*zeta[2] - 1152*z^2*zeta[2] + 
            2304*z^3*zeta[2] - 1152*z^4*zeta[2] - 2304*z^5*zeta[2]))/
          (9*(-1 + z)*z*(1 + z)^2) + Lp^3*(8*LQ^2*(-1 + 2*z) - 
           (8*(-140 + 129*z)*H[0, z])/(3*(-1 + z)) + 
           (16*(-59 + 70*z)*H[1, z])/3 - (32*H[1, z]^2)/(-1 + z) + 
           LQ*((-8*(-59 + 70*z))/3 + (16*(-4 + 3*z)*H[0, z])/(-1 + z) - 
             32*(-1 + 2*z)*H[1, z]) - (32*(-4 + 3*z)*H[2, z])/(-1 + z) + 
           (32*(8 - 9*z + 2*z^2)*H[0, 0, z])/(3*(-1 + z)) + 
           (32*(2 - 3*z + 2*z^2)*H[1, 0, z])/(-1 + z) + 
           (64*(2 - 3*z + 2*z^2)*H[1, 1, z])/(-1 + z) + 
           (4*(-5161 + 5282*z + 648*zeta[2]))/27) + 
         (4*H[1, 1, z]*(6941*z - 13860*z^2 + 6919*z^3 + 33*zeta[2] - 
            324*z*zeta[2] + 306*z^2*zeta[2] - 444*z^3*zeta[2] + 
            165*z^4*zeta[2] - 5616*z*zeta[3] + 8424*z^2*zeta[3] - 
            5616*z^3*zeta[3]))/(27*(-1 + z)*z) - 
         (4*H[-2, z]*(-1624*zeta[2] - 161*z*zeta[2] + 1437*z^2*zeta[2] + 
            150*z^3*zeta[2] + 198*z^4*zeta[2] - 1488*zeta[3] - 
            516*z*zeta[3] + 756*z^2*zeta[3] + 1056*z^3*zeta[3]))/
          (9*(-1 + z)*(1 + z)) - (4*H[-1, -1, z]*(187*zeta[2] + 
            1990*z*zeta[2] + 3429*z^2*zeta[2] + 2000*z^3*zeta[2] + 
            198*z^4*zeta[2] + 1824*z*zeta[3] + 2736*z^2*zeta[3] + 
            1824*z^3*zeta[3]))/(9*z*(1 + z)) - 
         (4*H[-1, 0, z]*(2736 - 12148*z - 35016*z^2 - 16180*z^3 + 720*z^4 + 
            1485*zeta[2] + 6732*z*zeta[2] + 12258*z^2*zeta[2] + 
            6912*z^3*zeta[2] + 792*z^4*zeta[2] + 25920*z*zeta[3] + 
            37584*z^2*zeta[3] + 25920*z^3*zeta[3]))/(81*z*(1 + z)) + 
         (2*H[1, 0, z]*(-27 + 165866*z - 181954*z^2 - 181882*z^3 + 
            165749*z^4 + 1584*zeta[2] - 5148*z*zeta[2] + 10602*z^2*zeta[2] + 
            9702*z^3*zeta[2] - 5058*z^4*zeta[2] + 2574*z^5*zeta[2] - 
            2592*z*zeta[3] + 1296*z^2*zeta[3] + 1296*z^3*zeta[3] - 
            2592*z^4*zeta[3]))/(81*(-1 + z)*z*(1 + z)) + 
         (4*H[0, 0, z]*(23714 - 101974*z - 314927*z^2 - 92007*z^3 + 
            235021*z^4 + 138509*z^5 + 720*z^6 + 8856*zeta[2] + 
            7245*z*zeta[2] - 15471*z^2*zeta[2] + 11484*z^3*zeta[2] + 
            61326*z^4*zeta[2] + 42093*z^5*zeta[2] + 6435*z^6*zeta[2] - 
            49248*zeta[3] - 111456*z*zeta[3] - 42768*z^2*zeta[3] + 
            51840*z^3*zeta[3] + 32400*z^4*zeta[3]))/(81*(-1 + z)*(1 + z)^3) + 
         (4*H[2, z]*(16055 + 34803*z - 2784*z^2 - 56620*z^3 - 45951*z^4 - 
            10863*z^5 + 4500*zeta[2] - 2133*z*zeta[2] - 22023*z^2*zeta[2] - 
            4716*z^3*zeta[2] + 27432*z^4*zeta[2] + 17829*z^5*zeta[2] + 
            1287*z^6*zeta[2] - 65448*zeta[3] - 108756*z*zeta[3] + 
            15228*z^2*zeta[3] + 43308*z^3*zeta[3] - 66852*z^4*zeta[3] - 
            51624*z^5*zeta[3]))/(81*(-1 + z)*(1 + z)^3) + 
         LQ*((16*(-1 + z)*(-202 + 189*zeta[3]))/27 - 
           (16*(2 - 3*z + 2*z^2)*H[0, z]*(-202 + 189*zeta[3]))/
            (27*(-1 + z))) + Lp^2*(LQ^2*(16*(-1 + z) - 
             (16*(2 - 3*z + 2*z^2)*H[0, z])/(-1 + z)) - 
           (16*(207 - 426*z + 241*z^2)*H[2, z])/(3*(-1 + z)) + 
           (64*(-18 - 4*z + 13*z^2)*H[3, z])/((-1 + z)*(1 + z)) - 
           (64*(4 + 3*z)*H[-2, 0, z])/(1 + z) - (16*(118 + 225*z + 118*z^2)*
             H[-1, 0, z])/(3*(1 + z)) - (64*(2 + 3*z + 2*z^2)*H[-1, 2, z])/
            (1 + z) + (16*(-532 - 63*z + 499*z^2 + 41*z^3)*H[0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(112 - 213*z + 112*z^2)*H[1, 0, z])/
            (3*(-1 + z)) + 128*(-1 + z)*H[1, 1, z] - 
           (256*(2 - 3*z + 2*z^2)*H[1, 2, z])/(-1 + z) - 
           (256*(3 - 3*z + z^2)*H[2, 0, z])/(-1 + z) - 
           (256*(2 - 3*z + 2*z^2)*H[2, 1, z])/(-1 + z) + 
           (128*(2 + 3*z + 2*z^2)*H[-1, -1, 0, z])/(1 + z) - 
           (96*(2 + 3*z + 2*z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (64*(20 - 2*z - 17*z^2 + 4*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (288*(2 - 3*z + 2*z^2)*H[1, 0, 0, z])/
            (-1 + z) - (256*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(-1 + z) + 
           (128*(2 + 3*z + 2*z^2)*H[-1, z]*zeta[2])/(1 + z) - 
           (8*H[1, z]*(871 - 1139*z - 72*zeta[2] + 144*z*zeta[2]))/9 - 
           (4*H[0, z]*(3997 - 5321*z - 4265*z^2 + 5053*z^3 - 1440*zeta[2] - 
              144*z*zeta[2] + 1008*z^2*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
           LQ*((8*(137 - 297*z + 171*z^2)*H[0, z])/(3*(-1 + z)) - 
             64*(-1 + z)*H[1, z] + (96*(2 - 3*z + 2*z^2)*H[2, z])/(-1 + z) + 
             (32*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(1 + z) - 
             (32*(-14 - 3*z + 10*z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (96*(2 - 3*z + 2*z^2)*H[1, 0, z])/(-1 + z) + 
             (4*(871 - 268*z - 1139*z^2 + 180*z*zeta[2] + 216*z^2*zeta[2]))/
              (9*(1 + z))) - (2*(-23863 + 25643*z + 23863*z^2 - 25643*z^3 + 
              1692*zeta[2] - 7740*z*zeta[2] - 2088*z^2*zeta[2] + 
              8136*z^3*zeta[2] - 7344*zeta[3] + 1944*z*zeta[3] + 
              4968*z^2*zeta[3] - 1296*z^3*zeta[3]))/(27*(-1 + z)*(1 + z))) + 
         (2*H[-1, z]*(1087*zeta[2] + 4320*z*zeta[2] + 5942*z^2*zeta[2] + 
            4332*z^3*zeta[2] + 1087*z^4*zeta[2] + 220*zeta[3] + 
            3460*z*zeta[3] + 5994*z^2*zeta[3] + 3480*z^3*zeta[3] + 
            308*z^4*zeta[3] - 12120*z*zeta[4] - 17784*z^2*zeta[4] - 
            12120*z^3*zeta[4]))/(9*z*(1 + z)) - 
         (2*H[0, z]*(-136430 - 472173*z - 393739*z^2 + 287521*z^3 + 
            549717*z^4 + 204200*z^5 + 23466*zeta[2] - 39984*z*zeta[2] - 
            187764*z^2*zeta[2] - 69966*z^3*zeta[2] + 158088*z^4*zeta[2] + 
            116382*z^5*zeta[2] + 12642*z^6*zeta[2] - 22248*zeta[3] + 
            26640*z*zeta[3] + 135324*z^2*zeta[3] + 21240*z^3*zeta[3] - 
            149076*z^4*zeta[3] - 90288*z^5*zeta[3] - 5544*z^6*zeta[3] + 
            280692*zeta[4] + 605880*z*zeta[4] + 174204*z^2*zeta[4] - 
            340524*z^3*zeta[4] - 183600*z^4*zeta[4] + 5940*z^5*zeta[4]))/
          (81*(-1 + z)*(1 + z)^3) - (2*H[1, z]*(-1620 - 100186*z + 3666*z^2 + 
            200798*z^3 - 2046*z^4 - 100612*z^5 + 2859*zeta[2] + 
            28464*z*zeta[2] - 1455*z^2*zeta[2] - 55848*z^3*zeta[2] - 
            4047*z^4*zeta[2] + 27168*z^5*zeta[2] + 2859*z^6*zeta[2] + 
            594*zeta[3] + 20736*z*zeta[3] - 7344*z^2*zeta[3] - 
            55152*z^3*zeta[3] - 6318*z^4*zeta[3] + 23328*z^5*zeta[3] + 
            1980*z^6*zeta[3] + 20736*z*zeta[4] + 10368*z^2*zeta[4] - 
            20736*z^3*zeta[4] + 10368*z^4*zeta[4] + 20736*z^5*zeta[4]))/
          (81*(-1 + z)*z*(1 + z)^2) + 
         Lp*((8*(493 - 1491*z + 987*z^2 + 22*z^3)*H[3, z])/(3*(-1 + z)) + 
           (32*(139 + 26*z - 97*z^2 + 3*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
           (64*(-27 + 4*z + 20*z^2 + z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) - 
           (16*(274 - 100*z - 196*z^2 + 11*z^3)*H[-2, 0, z])/(3*(-1 + z)) - 
           (64*(2 - 3*z + 2*z^2)*H[-2, 2, z])/(-1 + z) - 
           (16*(1 + z)*(11 + 70*z + 11*z^2)*H[-1, 2, z])/(3*z) + 
           (96*(2 + 3*z + 2*z^2)*H[-1, 3, z])/(1 + z) + (16*H[1, 1, z])/3 + 
           (176*(2 - 3*z + 2*z^2)*H[1, 2, z])/(3*(-1 + z)) + 
           (576*(2 - 3*z + 2*z^2)*H[1, 3, z])/(-1 + z) + 
           (16*(617 - 579*z - 595*z^2 + 579*z^3)*H[2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (176*(2 - 3*z + 2*z^2)*H[2, 1, z])/
            (3*(-1 + z)) + (64*(29 - 12*z - 15*z^2 + 25*z^3)*H[2, 2, z])/
            ((-1 + z)*(1 + z)) + (128*(33 + 4*z - 23*z^2 + 4*z^3)*H[3, 0, z])/
            ((-1 + z)*(1 + z)) + (32*(36 - 51*z + 32*z^2)*H[3, 1, z])/
            (-1 + z) - (64*(-10 - 3*z + 5*z^2 + 6*z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) + (64*(-22 + 3*z + 15*z^2 + 2*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - (256*(2 + 3*z + 2*z^2)*
             H[-1, -2, 0, z])/(1 + z) + (16*(11 + 124*z + 204*z^2 + 124*z^3 + 
              11*z^4)*H[-1, -1, 0, z])/(3*z*(1 + z)) + 
           (320*(2 + 3*z + 2*z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (16*(11 - 276*z - 585*z^2 - 276*z^3 + 11*z^4)*H[-1, 0, 0, z])/
            (3*z*(1 + z)) + (224*(2 + 3*z + 2*z^2)*H[-1, 2, 0, z])/(1 + z) + 
           (8*(3318 + 485*z - 3296*z^2 - 507*z^3 + 22*z^4)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (64*(2 - 3*z + 2*z^2)*H[1, -2, 0, z])/
            (-1 + z) + (8*(280 - 549*z + 280*z^2)*H[1, 0, 0, z])/(-1 + z) + 
           (176*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(3*(-1 + z)) + 
           (96*(2 - 3*z + 2*z^2)*H[1, 1, 2, z])/(-1 + z) + 
           (864*(2 - 3*z + 2*z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (96*(2 - 3*z + 2*z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (32*(95 - 17*z - 57*z^2 + 53*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (64*(29 - 12*z - 15*z^2 + 25*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (96*(2 - 3*z + 2*z^2)*
             H[2, 1, 1, z])/(-1 + z) - (192*(2 + 3*z + 2*z^2)*
             H[-1, -1, -1, 0, z])/(1 + z) - (256*(2 + 3*z + 2*z^2)*
             H[-1, -1, 0, 0, z])/(1 + z) + (688*(2 + 3*z + 2*z^2)*
             H[-1, 0, 0, 0, z])/(1 + z) + (32*(250 - 19*z - 206*z^2 + 38*z^3)*
             H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
           (1168*(2 - 3*z + 2*z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (608*(2 - 3*z + 2*z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(2 - 3*z + 2*z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
           (32*(2 + z)*(-7 + 3*z + 2*z^2)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (416*(2 + 3*z + 2*z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + (16*H[-1, 0, z]*(-265 - 396*z - 265*z^2 + 36*zeta[2] + 
              54*z*zeta[2] + 36*z^2*zeta[2]))/(9*(1 + z)) + 
           (8*H[1, 0, z]*(-1550 + 2427*z - 1547*z^2 + 576*zeta[2] - 
              864*z*zeta[2] + 576*z^2*zeta[2]))/(9*(-1 + z)) - 
           (4*H[0, 0, z]*(-344 + 11925*z + 2220*z^2 - 10585*z^3 + 
              3528*zeta[2] - 288*z*zeta[2] - 2376*z^2*zeta[2] + 
              216*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
           (4*H[2, z]*(-6415 + 635*z + 5075*z^2 - 1975*z^3 - 288*zeta[2] - 
              216*z*zeta[2] + 216*z^2*zeta[2] + 288*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[1, z]*(8407*z - 15201*z^2 + 
              6794*z^3 + 198*zeta[2] + 1584*z*zeta[2] - 3564*z^2*zeta[2] + 
              1584*z^3*zeta[2] + 198*z^4*zeta[2] - 4536*z*zeta[3] + 
              4536*z^2*zeta[3] - 3024*z^3*zeta[3]))/(27*(-1 + z)*z) + 
           (8*H[-1, z]*(33*zeta[2] + 308*z*zeta[2] + 528*z^2*zeta[2] + 
              308*z^3*zeta[2] + 33*z^4*zeta[2] + 288*z*zeta[3] + 
              432*z^2*zeta[3] + 288*z^3*zeta[3]))/(3*z*(1 + z)) - 
           (4*H[0, z]*(28621 - 21218*z - 29411*z^2 + 20428*z^3 - 
              4014*zeta[2] + 6660*z*zeta[2] + 3816*z^2*zeta[2] - 
              4878*z^3*zeta[2] + 792*z^4*zeta[2] + 3024*zeta[3] - 
              3888*z*zeta[3] - 1944*z^2*zeta[3] + 1296*z^3*zeta[3]))/
            (27*(-1 + z)*(1 + z)) + LQ*((-4*H[1, z])/3 + 32*(-1 + z)*
              H[2, z] - (96*(2 - 3*z + 2*z^2)*H[3, z])/(-1 + z) - 
             (32*(2 + 3*z + 2*z^2)*H[-2, 0, z])/(1 + z) + 
             32*(1 + z)*H[-1, 0, z] - (4*(7 - 324*z + 273*z^2)*H[0, 0, z])/
              (3*(-1 + z)) + 64*(-1 + z)*H[1, 0, z] - 
             (16*(2 - 3*z + 2*z^2)*H[1, 2, z])/(-1 + z) - 
             (32*(14 - 6*z - 7*z^2 + 12*z^3)*H[2, 0, z])/((-1 + z)*(1 + z)) - 
             (16*(2 - 3*z + 2*z^2)*H[2, 1, z])/(-1 + z) - 
             (32*(2 + 3*z + 2*z^2)*H[-1, -1, 0, z])/(1 + z) - 
             (48*(2 + 3*z + 2*z^2)*H[-1, 0, 0, z])/(1 + z) + 
             (16*(-62 - 11*z + 42*z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (112*(2 - 3*z + 2*z^2)*H[1, 0, 0, z])/(-1 + z) - 
             (16*(2 - 3*z + 2*z^2)*H[1, 1, 0, z])/(-1 + z) - 
             (16*(2 + 3*z + 2*z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (2*H[0, z]*(-4015 + 4434*z - 1223*z^2 + 864*zeta[2] - 
                1296*z*zeta[2] + 864*z^2*zeta[2]))/(9*(-1 + z)) + 
             (8*(790 - 395*z - 790*z^2 + 395*z^3 + 216*zeta[2] - 
                324*z*zeta[2] - 216*z^2*zeta[2] + 324*z^3*zeta[2] - 
                1188*zeta[3] - 135*z*zeta[3] + 405*z^2*zeta[3] - 
                486*z^3*zeta[3]))/(27*(-1 + z)*(1 + z))) - 
           (2*(42109 - 27002*z - 42109*z^2 + 27002*z^3 - 29502*zeta[2] - 
              69498*z*zeta[2] + 24678*z^2*zeta[2] + 74322*z^3*zeta[2] - 
              50868*zeta[3] - 648*z*zeta[3] + 37800*z^2*zeta[3] + 
              648*z^3*zeta[3] + 5940*z^4*zeta[3] - 13284*zeta[4] - 
              20898*z*zeta[4] + 23490*z^2*zeta[4] - 6480*z^3*zeta[4]))/
            (81*(-1 + z)*(1 + z))) - (-9074963 - 8806176*z + 18687500*z^2 + 
           18149926*z^3 - 9612537*z^4 - 9343750*z^5 + 236052*zeta[2] + 
           1738116*z*zeta[2] + 2442096*z^2*zeta[2] - 595728*z^3*zeta[2] - 
           2719620*z^4*zeta[2] - 1157940*z^5*zeta[2] + 25920*z^6*zeta[2] - 
           3487428*zeta[3] - 12354606*z*zeta[3] - 11584026*z^2*zeta[3] + 
           4987980*z^3*zeta[3] + 13019616*z^4*zeta[3] + 5572098*z^5*zeta[3] + 
           257310*z^6*zeta[3] + 633744*zeta[2]*zeta[3] + 991440*z*zeta[2]*
            zeta[3] - 182736*z^2*zeta[2]*zeta[3] + 19440*z^3*zeta[2]*
            zeta[3] + 1384128*z^4*zeta[2]*zeta[3] + 824256*z^5*zeta[2]*
            zeta[3] + 973782*zeta[4] + 2630961*z*zeta[4] + 
           1175229*z^2*zeta[4] - 2498202*z^3*zeta[4] - 2859138*z^4*zeta[4] - 
           909711*z^5*zeta[4] - 45441*z^6*zeta[4] + 9447840*zeta[5] + 
           19327248*z*zeta[5] + 4164048*z^2*zeta[5] - 11162448*z^3*zeta[5] - 
           4747248*z^4*zeta[5] + 699840*z^5*zeta[5])/(729*(-1 + z)*
           (1 + z)^3)) + CA*(Nf^2*TF^2*((64*Lp^3*(-1 + 2*z))/27 + 
           Lp^2*((320*(-4 + 5*z))/27 - (64*(1 + z)*H[0, z])/9) - 
           (8*(9 - 815*z + 722*z^2)*H[1, z])/(81*z) + 
           (8*(-8 + 721*z)*H[2, z])/81 - (256*(1 + z)*H[3, z])/9 + 
           (16*(-268 + 87*z + 101*z^2)*H[0, 0, z])/(81*(-1 + z)) + 
           (32*(-44 + 41*z)*H[1, 0, z])/27 + (8*(-49 + 41*z)*H[1, 1, z])/27 - 
           (512*(1 + z)*H[2, 0, z])/27 - (128*(1 + z)*H[2, 1, z])/27 - 
           (64*(17 - 24*z + 15*z^2)*H[0, 0, 0, z])/(27*(-1 + z)) + 
           (16*H[0, z]*(89 + 241*z - 310*z^2 - 96*zeta[2] + 96*z^2*zeta[2]))/
            (81*(-1 + z)) + Lp*((-8*(32 + 203*z)*H[0, z])/27 - 
             (8*(-45 + 41*z)*H[1, z])/9 + (128*(1 + z)*H[2, z])/9 + 
             (128*(1 + z)*H[0, 0, z])/9 - (8*(1409 - 1537*z + 144*zeta[2] + 
                144*z*zeta[2]))/81) - (8*(9568 - 9416*z + 1926*zeta[2] + 
              4275*z*zeta[2] + 1728*zeta[3] - 2160*z*zeta[3]))/729) + 
         CF*Nf*TF*((16*(-208 + 629*z + 100*z^2)*H[4, z])/9 - 
           (3232*(1 + z)*H[5, z])/3 - (128*(-21 + 29*z)*H[-4, 0, z])/3 - 
           (64*(-87 - 162*z + 16*z^2)*H[-3, 0, z])/9 - 
           (256*(3 + z^2)*H[-2, 2, z])/9 + (32*(1 + z)*(103 + 110*z + 
              103*z^2)*H[-1, 2, z])/(27*z) - (256*(1 + z)^3*H[-1, 3, z])/
            (9*z) - (8*(-8 - 295*z + 271*z^2 + 26*z^3)*H[1, 2, z])/(9*z) + 
           (64*(-1 + z)*(4 + 97*z + 4*z^2)*H[1, 3, z])/(9*z) + 
           (16*(-58 + 401*z + 24*z^2)*H[2, 2, z])/9 - 
           (896*(1 + z)*H[2, 3, z])/3 + (16*(-624 + 261*z + 56*z^2)*
             H[3, 0, z])/9 + (16*(-84 - 15*z + 8*z^2)*H[3, 1, z])/9 - 
           (928*(1 + z)*H[3, 2, z])/3 - 32*(41 + 29*z)*H[4, 0, z] - 
           (32*(1 + z)*H[4, 1, z])/3 + (2560*(-1 + z)*H[-3, -1, 0, z])/3 - 
           (256*(-15 + 22*z)*H[-3, 0, 0, z])/3 + 
           (1408*(-1 + z)*H[-2, -2, 0, z])/3 + (64*(15 - 171*z + 10*z^2)*
             H[-2, -1, 0, z])/9 - (32*(-101 - 261*z + 10*z^2)*H[-2, 0, 0, z])/
            3 + (128*(1 + z)*(4 - 61*z + 4*z^2)*H[-1, -2, 0, z])/(9*z) - 
           (64*(1 + z)*(113 - 371*z + 32*z^2)*H[-1, -1, 0, z])/(27*z) - 
           (640*(1 + z)^3*H[-1, -1, 2, z])/(9*z) - 
           (16*(1 + z)*(-5 + 98*z + 157*z^2)*H[-1, 0, 0, z])/(27*z) - 
           (512*(1 + z)^3*H[-1, 2, 0, z])/(9*z) - 
           (128*(1 + z)^3*H[-1, 2, 1, z])/(9*z) - 
           (2624*(-1 + z)*H[1, -2, 0, z])/3 - 
           (8*(-1 + z)*(170 + 5*z + 62*z^2)*H[1, 0, 0, z])/(9*z) - 
           (8*(-44 + 245*z - 221*z^2 + 26*z^3)*H[1, 1, 0, z])/(9*z) - 
           (1208*(-1 + z)*H[1, 1, 1, z])/9 + (32*(-1 + z)*(2 + 33*z + 2*z^2)*
             H[1, 1, 2, z])/(3*z) + (64*(-1 + z)*(1 + 28*z + z^2)*
             H[1, 2, 0, z])/(3*z) + 160*(-1 + z)*H[1, 2, 1, z] + 
           (1280*(1 + z)*H[2, -2, 0, z])/3 + (80*(-92 + 127*z + 8*z^2)*
             H[2, 0, 0, z])/9 + (16*(-28 + 35*z + 24*z^2)*H[2, 1, 0, z])/9 + 
           (16*(29 + 71*z)*H[2, 1, 1, z])/9 - (512*(1 + z)*H[2, 1, 2, z])/3 - 
           256*(1 + z)*H[2, 2, 0, z] - 64*(1 + z)*H[2, 2, 1, z] - 
           (32*(123 + 79*z)*H[3, 0, 0, z])/3 - 32*(5 + z)*H[3, 1, 0, z] - 
           32*(1 + z)*H[3, 1, 1, z] - (128*(-1 + z)*H[-2, -1, -1, 0, z])/3 + 
           (2752*(-1 + z)*H[-2, -1, 0, 0, z])/3 - 
           (3200*(-1 + z)*H[-2, 0, 0, 0, z])/3 - 
           (64*(1 + z)*(2 - 11*z + 2*z^2)*H[-1, -1, -1, 0, z])/(9*z) + 
           (32*(1 + z)*(8 - 521*z + 8*z^2)*H[-1, -1, 0, 0, z])/(9*z) - 
           (32*(1 + z)*(26 - 599*z + 26*z^2)*H[-1, 0, 0, 0, z])/(9*z) + 
           (16*(-2886 - 2991*z + 136*z^2)*H[0, 0, 0, 0, z])/9 + 
           (16*(-1 + z)*(28 + 1681*z + 28*z^2)*H[1, 0, 0, 0, z])/(9*z) + 
           (32*(-1 + z)*(14 + 5*z + 14*z^2)*H[1, 1, 0, 0, z])/(9*z) + 
           (32*(-1 + z)*(2 + 9*z + 2*z^2)*H[1, 1, 1, 0, z])/(3*z) + 
           (160*(-1 + z)*H[1, 1, 1, 1, z])/3 - 1376*(1 + z)*
            H[2, 0, 0, 0, z] - (64*(1 + z)*H[2, 1, 0, 0, z])/3 - 
           (128*(1 + z)*H[2, 1, 1, 0, z])/3 - (64*(1 + z)*H[2, 1, 1, 1, z])/
            3 + 64*(-111 + 34*z)*H[0, 0, 0, 0, 0, z] + 
           (1280*(-1 + z)*H[-3, z]*zeta[2])/3 - (64*(-1 + z)*H[-2, -1, z]*
             zeta[2])/3 + (32*(1 + z)*(6 + 17*z + 6*z^2)*H[-1, -1, z]*
             zeta[2])/(3*z) - (8*H[3, z]*(834 - 183*z + 490*z^2 - 
              3132*zeta[2] - 3564*z*zeta[2]))/27 - 
           (8*H[2, 0, z]*(2186 - 3595*z + 78*z^2 - 2520*zeta[2] - 
              2520*z*zeta[2]))/27 + (16*H[0, 0, 0, z]*(2771 + 13040*z + 
              388*z^2 + 846*zeta[2] - 18*z*zeta[2]))/27 + 
           (56*H[2, 1, z]*(-122 + 43*z + 144*zeta[2] + 144*z*zeta[2]))/27 - 
           (32*H[-2, 0, z]*(-162 + 561*z + 138*z^2 + 98*z^3 + 378*z*zeta[2] - 
              378*z^2*zeta[2]))/(27*z) - (8*(-1 + z)*H[1, 1, z]*
             (-209*z + 24*zeta[2] + 2148*z*zeta[2] + 24*z^2*zeta[2]))/
            (27*z) + (16*(1 + z)*H[-1, 0, z]*(1605 - 1192*z + 642*z^2 + 
              48*zeta[2] - 1470*z*zeta[2] + 48*z^2*zeta[2]))/(27*z) - 
           (8*H[1, 0, z]*(-739*z + 721*z^2 - 120*zeta[2] - 5292*z*zeta[2] + 
              5292*z^2*zeta[2] + 120*z^3*zeta[2]))/(27*z) + 
           Lp^3*((32*(53 + 38*z)*H[0, z])/9 + LQ*(40*(-1 + z) - 16*(1 + z)*
                H[0, z]) - (160*(-1 + z)*H[1, z])/3 + (64*(1 + z)*H[2, z])/
              3 - (64*(-2 + z)*H[0, 0, z])/3 - (16*(-223 + 223*z + 
                12*zeta[2] + 12*z*zeta[2]))/9) + 
           (32*H[-2, z]*(13*zeta[2] - 57*z*zeta[2] + 6*z^2*zeta[2] - 
              2*zeta[3] + 2*z*zeta[3]))/3 - (32*(1 + z)*H[-1, z]*
             (72*zeta[2] - 87*z*zeta[2] + 45*z^2*zeta[2] + 14*zeta[3] + 
              43*z*zeta[3] + 14*z^2*zeta[3]))/(9*z) - 
           (8*H[2, z]*(5203 - 1266*z - 3964*z^2 + 576*zeta[2] - 
              22302*z*zeta[2] + 21366*z^2*zeta[2] + 360*z^3*zeta[2] - 
              2160*zeta[3] + 2160*z^2*zeta[3]))/(81*(-1 + z)) - 
           (8*H[0, 0, z]*(-1429 - 17951*z + 18015*z^2 + 1284*z^3 + 
              708*zeta[2] - 2754*z*zeta[2] + 1302*z^2*zeta[2] + 
              744*z^3*zeta[2] + 1080*zeta[3] - 3960*z*zeta[3] + 
              2880*z^2*zeta[3]))/(27*(-1 + z)) + 
           (8*H[1, z]*(639 + 8326*z - 8911*z^2 - 870*zeta[2] - 
              14157*z*zeta[2] + 14481*z^2*zeta[2] + 384*z^3*zeta[2] - 
              144*zeta[3] - 4968*z*zeta[3] + 4968*z^2*zeta[3] + 
              144*z^3*zeta[3]))/(81*z) + Lp^2*((-40*(-1 + z)*H[1, z])/3 + 
             (16*(-35 + 37*z)*H[2, z])/3 - 160*(1 + z)*H[3, z] - 
             64*(-1 + z)*H[-2, 0, z] + 160*(1 + z)*H[-1, 0, z] - 
             (112*(38 + 29*z)*H[0, 0, z])/3 + LQ*(80*(-1 + z) - 16*(-5 + 9*z)*
                H[0, z] + 96*(1 + z)*H[0, 0, z]) + 240*(-1 + z)*H[1, 0, z] - 
             96*(1 + z)*H[2, 0, z] + 64*(-9 + 4*z)*H[0, 0, 0, z] + 
             (16*H[0, z]*(-527 + 1045*z + 54*zeta[2] + 18*z*zeta[2]))/9 + 
             (8*(1178 - 1187*z + 30*zeta[2] + 138*z*zeta[2] + 72*zeta[3] - 
                144*z*zeta[3]))/9) + (4*H[0, z]*(3544 - 340359*z + 
              339866*z^2 + 7308*zeta[2] - 62370*z*zeta[2] + 54702*z^2*zeta[
                2] + 360*z^3*zeta[2] + 42552*zeta[3] - 28512*z*zeta[3] - 
              9288*z^2*zeta[3] - 7344*z^3*zeta[3] + 126846*zeta[4] - 
              42120*z*zeta[4] - 84726*z^2*zeta[4]))/(243*(-1 + z)) + 
           Lp*((-16*(-63 + 99*z + 8*z^2)*H[3, z])/3 + 608*(1 + z)*H[4, z] + 
             64*(-7 + 11*z)*H[-3, 0, z] + (32*(-60 - 93*z + 4*z^2)*H[-2, 0, 
                z])/3 + (16*(1 + z)*(18 - 55*z + 18*z^2)*H[-1, 0, z])/(3*z) + 
             (128*(1 + z)^3*H[-1, 2, z])/(3*z) - (784*(-1 + z)*H[1, 0, z])/
              3 - 64*(-1 + z)*H[1, 1, z] - 320*(-1 + z)*H[1, 2, z] - 
             (32*(-62 + 49*z)*H[2, 0, z])/3 + 16*(-2 + z)*H[2, 1, z] + 
             128*(1 + z)*H[2, 2, z] + 64*(8 + 7*z)*H[3, 0, z] - 
             32*(1 + z)*H[3, 1, z] - 448*(-1 + z)*H[-2, -1, 0, z] + 
             480*(-1 + z)*H[-2, 0, 0, z] - (32*(1 + z)*(4 - 79*z + 4*z^2)*H[
                -1, -1, 0, z])/(3*z) + (16*(1 + z)*(8 - 191*z + 8*z^2)*H[-1, 
                0, 0, z])/(3*z) - (16*(-832 - 697*z + 8*z^2)*H[0, 0, 0, z])/
              3 + LQ*(-144*(-1 + z) - 8*(-27 + 7*z)*H[0, z] + 8*(7 + 25*z)*
                H[0, 0, z] - 176*(1 + z)*H[0, 0, 0, z]) - 1264*(-1 + z)*
              H[1, 0, 0, z] - 160*(-1 + z)*H[1, 1, 0, z] - 
             80*(-1 + z)*H[1, 1, 1, z] + 544*(1 + z)*H[2, 0, 0, z] + 
             64*(1 + z)*H[2, 1, 0, z] + 32*(1 + z)*H[2, 1, 1, z] - 
             32*(-101 + 38*z)*H[0, 0, 0, 0, z] - 224*(-1 + z)*H[-2, z]*
              zeta[2] - (16*(1 + z)*(4 - 21*z + 4*z^2)*H[-1, z]*zeta[2])/z - 
             (8*H[0, 0, z]*(31 + 2005*z + 36*z^2 + 108*zeta[2] - 
                36*z*zeta[2]))/3 - (8*H[2, z]*(5 + 94*z + 180*zeta[2] + 
                180*z*zeta[2]))/3 + (16*(-1 + z)*H[1, z]*(26*z + 4*zeta[2] + 
                199*z*zeta[2] + 4*z^2*zeta[2]))/(3*z) + 
             (8*H[0, z]*(-2713 + 3525*z - 6*zeta[2] - 114*z*zeta[2] + 
                96*z^2*zeta[2] - 504*zeta[3] + 612*z*zeta[3]))/9 + 
             (4*(1925 - 2090*z - 390*zeta[2] + 540*z*zeta[2] + 216*z^2*
                 zeta[2] - 840*zeta[3] - 228*z*zeta[3] + 240*z^2*zeta[3] + 
                900*zeta[4] + 2232*z*zeta[4]))/9) + 
           (2*(-830203 + 1676723*z - 846520*z^2 - 45780*zeta[2] + 
              170208*z*zeta[2] - 170976*z^2*zeta[2] + 46224*z^3*zeta[2] + 
              138960*zeta[3] - 346032*z*zeta[3] + 178416*z^2*zeta[3] + 
              28656*z^3*zeta[3] + 28512*zeta[2]*zeta[3] - 57024*z*zeta[2]*
               zeta[3] + 28512*z^2*zeta[2]*zeta[3] + 298188*zeta[4] - 
              348138*z*zeta[4] + 66150*z^2*zeta[4] - 16200*z^3*zeta[4] + 
              49248*zeta[5] - 84240*z*zeta[5] + 34992*z^2*zeta[5]))/
            (243*(-1 + z)))))
 
dFragMSb["gq"] = as*CF*(2*Lp*(-2 + z) + 4*(-1 + z) - 4*(-2 + z)*H[0, z]) + 
     as^2*(CF^2*(-9 - z + Lp^2*(-4*LQ*(-2 + z) + 3*(-4 + 3*z) + 
           2*(-2 + z)*H[0, z] + 4*(-2 + z)*H[1, z]) - 16*(-1 + z)*H[2, z] + 
         16*(-2 + z)*H[3, z] + (48 - 19*z)*H[0, 0, z] - 
         16*(-1 + z)*H[1, 0, z] + 8*(-1 + z)*H[1, 1, z] - 
         12*(-2 + z)*H[1, 2, z] + 16*(-2 + z)*H[2, 0, z] - 
         8*(-2 + z)*H[2, 1, z] + 22*(-2 + z)*H[0, 0, 0, z] - 
         16*(-2 + z)*H[1, 0, 0, z] - 12*(-2 + z)*H[1, 1, 0, z] - 
         4*(-2 + z)*H[1, 1, 1, z] + 32*zeta[2] - 32*z*zeta[2] + 
         2*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*z*zeta[2]) + 
         H[0, z]*(61 - 8*z - 64*zeta[2] + 32*z*zeta[2]) + 
         Lp*(-2*(-4 + 3*z)*H[0, z] + LQ*(-8*(-1 + z) + 8*(-2 + z)*H[0, z]) + 
           16*(-1 + z)*H[1, z] - 16*(-2 + z)*H[2, z] - 12*(-2 + z)*
            H[0, 0, z] + 8*(-2 + z)*H[1, 1, z] - 2*(23 - 18*z - 16*zeta[2] + 
             8*z*zeta[2]))) + CA*CF*(Lp^2*(24*(-1 + z) - 4*(4 + z)*H[0, z] + 
           4*(-2 + z)*H[1, z]) + 8*(-1 + z)*H[2, z] + 8*(-2 + z)*H[3, z] + 
         8*(2 + z)*H[-2, 0, z] - 8*(1 + z)*H[-1, 0, z] + 
         2*(-4 + 67*z)*H[0, 0, z] - 8*(-1 + z)*H[1, 1, z] + 
         16*(-2 + z)*H[1, 2, z] + 16*(-5 + 2*z)*H[2, 0, z] + 
         12*(-2 + z)*H[2, 1, z] + 8*(2 + z)*H[-1, -1, 0, z] + 
         12*(2 + z)*H[-1, 0, 0, z] - 4*(62 + 11*z)*H[0, 0, 0, z] + 
         44*(-2 + z)*H[1, 0, 0, z] + 16*(-2 + z)*H[1, 1, 0, z] + 
         4*(-2 + z)*H[1, 1, 1, z] + 4*(2 + z)*H[-1, z]*zeta[2] - 
         2*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*z*zeta[2]) - 
         2*H[0, z]*(-61 - 2*z - 16*zeta[2] + 8*z*zeta[2]) + 
         Lp*(-4*(-12 + 23*z)*H[0, z] - 8*(-2 + z)*H[2, z] - 
           8*(2 + z)*H[-1, 0, z] + 8*(14 + 3*z)*H[0, 0, z] - 
           24*(-2 + z)*H[1, 0, z] - 8*(-2 + z)*H[1, 1, z] + 
           4*(-13 + 12*z - 8*zeta[2] + 2*z*zeta[2])) + 
         2*(59 - 61*z - 12*zeta[2] + 8*z*zeta[2] - 44*zeta[3] + 
           16*z*zeta[3]))) + 
     as^3*(CF^2*Nf*TF*(LQ*((448*(-1 + z))/27 - (448*(-2 + z)*H[0, z])/27) - 
         (128*(-7 + 2*z)*H[3, z])/27 - (128*(-2 + z)*H[4, z])/9 + 
         Lp^3*((8*LQ*(-2 + z))/3 - (4*(-48 + 47*z))/3 + 
           (40*(8 + 5*z)*H[0, z])/9 - (32*(-2 + z)*H[1, z])/9 - 
           (16*(-2 + z)*H[0, 0, z])/3) + (32*(-37 + 17*z)*H[1, 2, z])/27 - 
         (80*(-2 + z)*H[1, 3, z])/9 + (32*(-34 + 53*z)*H[2, 0, z])/9 + 
         (64*(-7 + 2*z)*H[2, 1, z])/27 + (32*(-2 + z)*H[2, 2, z])/9 - 
         128*(2 + z)*H[3, 0, z] + (64*(-2 + z)*H[3, 1, z])/9 + 
         (4*(4234 + 12583*z)*H[0, 0, 0, z])/27 + 
         (16*(-508 + 473*z)*H[1, 0, 0, z])/27 + 
         (64*(-59 + 49*z)*H[1, 1, 0, z])/27 + (32*(-23 + 13*z)*H[1, 1, 1, z])/
          27 - (112*(-2 + z)*H[1, 1, 2, z])/9 - (80*(-2 + z)*H[1, 2, 0, z])/
          9 - (112*(-2 + z)*H[1, 2, 1, z])/9 - (32*(70 + 19*z)*H[2, 0, 0, z])/
          9 - (128*(5 + 2*z)*H[2, 1, 0, z])/9 - (32*(-2 + z)*H[2, 1, 1, z])/
          9 - (16*(122 + 303*z)*H[0, 0, 0, 0, z])/3 + 
         (80*(-2 + z)*H[1, 0, 0, 0, z])/3 - (80*(-2 + z)*H[1, 1, 0, 0, z])/
          9 - (112*(-2 + z)*H[1, 1, 1, 0, z])/9 - 
         (80*(-2 + z)*H[1, 1, 1, 1, z])/9 + 544*(-2 + z)*
          H[0, 0, 0, 0, 0, z] + (56*H[1, 0, z]*(-35 + 40*z - 36*zeta[2] + 
            18*z*zeta[2]))/27 - (8*H[2, z]*(679 - 392*z + 864*zeta[2] + 
            216*z*zeta[2]))/81 + (8*H[1, 1, z]*(263 - 196*z - 540*zeta[2] + 
            270*z*zeta[2]))/81 - (4*H[0, 0, z]*(-557 + 3460*z + 
            1728*zeta[2] + 864*z*zeta[2]))/27 + 
         (8*H[1, z]*(691 - 623*z - 432*zeta[2] + 1512*z*zeta[2]))/243 + 
         Lp^2*((4*(-166 + 809*z)*H[0, z])/9 + LQ*((16*(-13 + 8*z))/9 - 
             (16*(-2 + z)*H[0, z])/3) - (16*(-16 + 11*z)*H[1, z])/9 + 
           (32*(-2 + z)*H[2, z])/3 - (32*(23 + 20*z)*H[0, 0, z])/3 + 
           (16*(-2 + z)*H[1, 0, z])/3 - (16*(-2 + z)*H[1, 1, z])/3 + 
           64*(-2 + z)*H[0, 0, 0, z] + (2*(492 - 481*z - 32*zeta[2] + 
              16*z*zeta[2]))/3) + (4*H[0, z]*(-52181 - 25211*z - 
            5184*zeta[2] + 10368*z*zeta[2] - 14256*zeta[3] - 8424*z*zeta[3]))/
          243 + Lp*(LQ*((32*(-29 + 22*z))/27 - (160*(-2 + z)*H[0, z])/9) + 
           (320*(-2 + z)*H[2, z])/9 - (8*(175 + 446*z)*H[0, 0, z])/3 - 
           (224*(-1 + z)*H[1, 0, z])/3 - (160*(-2 + z)*H[1, 1, z])/9 + 
           (32*(-2 + z)*H[1, 2, z])/3 + (32*(10 + z)*H[2, 0, z])/3 + 
           (8*(232 + 343*z)*H[0, 0, 0, z])/3 - (32*(-2 + z)*H[1, 0, 0, z])/
            3 + (32*(-2 + z)*H[1, 1, 0, z])/3 + (32*(-2 + z)*H[1, 1, 1, z])/
            3 - 304*(-2 + z)*H[0, 0, 0, 0, z] - 
           (16*H[1, z]*(-23 + 20*z - 36*zeta[2] + 18*z*zeta[2]))/9 + 
           (4*H[0, z]*(-2128 + 1293*z + 240*zeta[2] + 24*z*zeta[2]))/9 + 
           (-2402 + 2555*z + 192*zeta[2] - 432*z*zeta[2] + 1056*zeta[3] + 
             624*z*zeta[3])/9) + (-188878 + 191647*z - 16848*zeta[2] + 
           19008*z*zeta[2] - 1728*zeta[3] + 12096*z*zeta[3] - 18144*zeta[4] - 
           9072*z*zeta[4])/162) + CF^3*((676*(-2 + z)*H[4, z])/3 - 
         (928*(-2 + z)*H[5, z])/3 - (256*(6 + z)*H[-4, 0, z])/3 - 
         (16*(-54 + 23*z)*H[-3, 0, z])/3 + (4*(24 - 152*z + 119*z^2)*
           H[1, 3, z])/(3*z) + (320*(-2 + z)*H[1, 4, z])/3 + 
         (8*(13 + 69*z)*H[2, 2, z])/3 - 72*(-2 + z)*H[2, 3, z] + 
         (8*(-63 + 80*z)*H[3, 0, z])/3 + (8*(-13 + 46*z)*H[3, 1, z])/3 - 
         (8*(-70 + 31*z)*H[3, 2, z])/3 - (8*(-314 + 85*z)*H[4, 0, z])/3 - 
         (152*(-2 + z)*H[4, 1, z])/3 + 256*H[-3, -1, 0, z] - 
         (128*(11 + 2*z)*H[-3, 0, 0, z])/3 + (128*(7 + 2*z)*H[-2, -2, 0, z])/
          3 + (16*(-42 + 25*z)*H[-2, -1, 0, z])/3 - 
         (8*(18 + 115*z)*H[-2, 0, 0, z])/3 - 64*(2 + z)*H[-2, 2, 0, z] + 
         (32*(2 + z)*H[-1, -3, 0, z])/3 + (48*(1 + z)^2*H[-1, -2, 0, z])/z + 
         64*(1 + z)*H[-1, 2, 0, z] - 96*(2 + z)*H[-1, 3, 0, z] + 
         (224*(-2 + z)*H[1, -3, 0, z])/3 + (32*(-6 - 8*z + 11*z^2)*
           H[1, -2, 0, z])/(3*z) - (4*(6 - 40*z + 43*z^2)*H[1, 1, 2, z])/
          (3*z) + (112*(-2 + z)*H[1, 1, 3, z])/3 + 
         (4*(48 - 4*z + 7*z^2)*H[1, 2, 0, z])/(3*z) - 
         (4*(-40 + 37*z)*H[1, 2, 1, z])/3 + (320*(-2 + z)*H[1, 2, 2, z])/3 + 
         32*(-2 + z)*H[1, 3, 0, z] + (304*(-2 + z)*H[1, 3, 1, z])/3 - 
         128*H[2, -2, 0, z] + (8*(79 + 118*z)*H[2, 0, 0, z])/3 + 
         (8*(19 + 52*z)*H[2, 1, 0, z])/3 - (8*(-31 + 13*z)*H[2, 1, 1, z])/3 + 
         (8*(-14 + 11*z)*H[2, 1, 2, z])/3 - 216*(-2 + z)*H[2, 2, 0, z] + 
         (248*(-2 + z)*H[2, 2, 1, z])/3 - (8*(-366 + 95*z)*H[3, 0, 0, z])/3 - 
         (40*(-30 + 11*z)*H[3, 1, 0, z])/3 + (248*(-2 + z)*H[3, 1, 1, z])/3 + 
         (320*(2 + z)*H[-2, -1, -1, 0, z])/3 + 32*(14 + 3*z)*
          H[-2, -1, 0, 0, z] - (32*(60 + 19*z)*H[-2, 0, 0, 0, z])/3 + 
         (64*(2 + z)*H[-1, -2, -1, 0, z])/3 + (32*(2 + z)*H[-1, -2, 0, 0, z])/
          3 - (32*(1 + z)*(3 + 19*z)*H[-1, -1, -1, 0, z])/(3*z) + 
         (16*(1 + z)*(15 + 23*z)*H[-1, -1, 0, 0, z])/(3*z) + 
         (8*(-27 - 10*z + 23*z^2)*H[-1, 0, 0, 0, z])/(3*z) - 
         (544*(2 + z)*H[-1, 2, 0, 0, z])/3 - 64*(2 + z)*H[-1, 2, 1, 0, z] - 
         (4*(-620 + 397*z)*H[0, 0, 0, 0, z])/3 + 
         (64*(-2 + z)*H[1, -2, 0, 0, z])/3 - (4*(-30 - 64*z + 63*z^2)*
           H[1, 0, 0, 0, z])/z - (64*(-2 + z)*H[1, 1, -2, 0, z])/3 - 
         (4*(-8 + z^2)*H[1, 1, 0, 0, z])/z - (4*(-42 - 4*z + 31*z^2)*
           H[1, 1, 1, 0, z])/(3*z) + (4*(-16 + 19*z)*H[1, 1, 1, 1, z])/3 - 
         96*(-2 + z)*H[1, 1, 1, 2, z] - (160*(-2 + z)*H[1, 1, 2, 0, z])/3 - 
         64*(-2 + z)*H[1, 1, 2, 1, z] + (160*(-2 + z)*H[1, 2, 0, 0, z])/3 + 
         16*(-2 + z)*H[1, 2, 1, 0, z] - (80*(-2 + z)*H[1, 2, 1, 1, z])/3 - 
         (8*(-510 + 211*z)*H[2, 0, 0, 0, z])/3 - 
         (8*(-162 + 89*z)*H[2, 1, 0, 0, z])/3 - 
         (8*(-26 + 17*z)*H[2, 1, 1, 0, z])/3 - (56*(-2 + z)*H[2, 1, 1, 1, z])/
          3 + (256*(2 + z)*H[-1, -1, -1, -1, 0, z])/3 + 
         (128*(2 + z)*H[-1, -1, -1, 0, 0, z])/3 - 96*(2 + z)*
          H[-1, -1, 0, 0, 0, z] - (1040*(2 + z)*H[-1, 0, 0, 0, 0, z])/3 + 
         (8*(370 + 141*z)*H[0, 0, 0, 0, 0, z])/3 - 
         (608*(-2 + z)*H[1, 0, 0, 0, 0, z])/3 - 
         (352*(-2 + z)*H[1, 1, 0, 0, 0, z])/3 - 
         (352*(-2 + z)*H[1, 1, 1, 0, 0, z])/3 - 
         (320*(-2 + z)*H[1, 1, 1, 1, 0, z])/3 - 80*(-2 + z)*
          H[1, 1, 1, 1, 1, z] + 128*H[-3, z]*zeta[2] + 
         (160*(2 + z)*H[-2, -1, z]*zeta[2])/3 + 
         (32*(2 + z)*H[-1, -2, z]*zeta[2])/3 - 64*(2 + z)*H[-1, 2, z]*
          zeta[2] + (128*(2 + z)*H[-1, -1, -1, z]*zeta[2])/3 + 
         (H[0, 0, 0, z]*(2958 - 837*z + 160*zeta[2] - 272*z*zeta[2]))/3 + 
         (16*H[1, 1, 1, z]*(7 - 6*z - 28*zeta[2] + 14*z*zeta[2]))/3 - 
         (4*H[2, 1, z]*(-135 + 79*z - 60*zeta[2] + 54*z*zeta[2]))/3 - 
         (8*H[3, z]*(-28 - 44*z - 178*zeta[2] + 101*z*zeta[2]))/3 - 
         (4*H[2, 0, z]*(-161 + 292*z - 276*zeta[2] + 186*z*zeta[2]))/3 - 
         (16*H[-2, 0, z]*(12 - 51*z - 10*z^2 - 16*z*zeta[2] + 4*z^2*zeta[2]))/
          (3*z) + (8*H[-1, -1, 0, z]*(39 + 28*z - 19*z^2 + 8*z*zeta[2] + 
            4*z^2*zeta[2]))/(3*z) - (4*H[-1, 0, 0, z]*(101 + 4*z - 73*z^2 + 
            80*z*zeta[2] + 40*z^2*zeta[2]))/(3*z) - 
         (8*H[1, 2, z]*(13 - 146*z + 115*z^2 - 88*z*zeta[2] + 
            44*z^2*zeta[2]))/(3*z) - (8*H[1, 1, 0, z]*(2 - 147*z + 138*z^2 - 
            92*z*zeta[2] + 46*z^2*zeta[2]))/(3*z) - 
         (4*H[1, 0, 0, z]*(87 - 688*z + 615*z^2 - 256*z*zeta[2] + 
            128*z^2*zeta[2]))/(3*z) + Lp^3*(4*LQ^2*(-2 + z) + 
           (2*(-16 + 19*z)*H[0, z])/3 + 4*(-6 + 5*z)*H[1, z] + 
           LQ*(-6*(-4 + 3*z) - 4*(-2 + z)*H[0, z] - 8*(-2 + z)*H[1, z]) + 
           (16*(-2 + z)*H[2, z])/3 + (4*(-2 + z)*H[0, 0, z])/3 + 
           (16*(-2 + z)*H[1, 0, z])/3 + (32*(-2 + z)*H[1, 1, z])/3 + 
           (-72 + 63*z + 32*zeta[2] - 16*z*zeta[2])/3) + 
         (8*H[-2, z]*(-42*zeta[2] + 25*z*zeta[2] - 64*zeta[3] - 
            32*z*zeta[3]))/3 + (2*H[2, z]*(-97 - 918*z - 204*zeta[2] + 
            64*z*zeta[2] - 16*zeta[3] + 8*z*zeta[3]))/3 + 
         (H[0, 0, z]*(1829 - 732*z + 904*zeta[2] - 700*z*zeta[2] - 
            1648*zeta[3] + 152*z*zeta[3]))/3 - 
         (2*H[1, 0, z]*(-317*z + 236*z^2 + 48*zeta[2] - 352*z*zeta[2] + 
            238*z^2*zeta[2] + 704*z*zeta[3] - 352*z^2*zeta[3]))/(3*z) - 
         (16*H[-1, -1, z]*(3*zeta[2] + 22*z*zeta[2] + 19*z^2*zeta[2] + 
            16*z*zeta[3] + 8*z^2*zeta[3]))/(3*z) + 
         (4*H[-1, 0, z]*(-49 + 174*z + 235*z^2 - 6*zeta[2] + 116*z*zeta[2] + 
            110*z^2*zeta[2] + 32*z*zeta[3] + 16*z^2*zeta[3]))/(3*z) - 
         (2*H[1, 1, z]*(149*z - 90*z^2 - 96*zeta[2] + 40*z*zeta[2] + 
            14*z^2*zeta[2] - 304*z*zeta[3] + 152*z^2*zeta[3]))/(3*z) + 
         Lp^2*(LQ^2*(8*(-1 + z) - 8*(-2 + z)*H[0, z]) - 4*(-10 + 3*z)*
            H[2, z] - 48*(-2 + z)*H[3, z] - 16*(2 + z)*H[-2, 0, z] - 
           48*(1 + z)*H[-1, 0, z] - 48*(-2 + z)*H[0, 0, z] + 
           4*(-8 + 5*z)*H[1, 0, z] + 4*(-28 + 25*z)*H[1, 1, z] - 
           40*(-2 + z)*H[2, 0, z] - 56*(-2 + z)*H[2, 1, z] + 
           32*(2 + z)*H[-1, -1, 0, z] - 16*(2 + z)*H[-1, 0, 0, z] - 
           16*(-4 + z)*H[0, 0, 0, z] - 32*(-2 + z)*H[1, 0, 0, z] + 
           48*(-2 + z)*H[1, 1, 1, z] + H[0, z]*(94 + 125*z - 32*zeta[2]) + 
           16*(2 + z)*H[-1, z]*zeta[2] - 4*H[1, z]*(31 - 26*z - 40*zeta[2] + 
             20*z*zeta[2]) + LQ*(4*(-4 + 3*z)*H[0, z] - 32*(-1 + z)*H[1, z] + 
             32*(-2 + z)*H[2, z] + 24*(-2 + z)*H[0, 0, z] - 
             16*(-2 + z)*H[1, 1, z] + 4*(23 - 18*z - 16*zeta[2] + 8*z*
                zeta[2])) + (128 - 161*z + 304*zeta[2] - 360*z*zeta[2] - 
             320*zeta[3] + 96*z*zeta[3])/2) + 
         (H[0, z]*(-4129 - 5759*z - 368*zeta[2] - 700*z*zeta[2] + 
            560*zeta[3] + 1084*z*zeta[3] + 916*zeta[4] - 1634*z*zeta[4]))/3 + 
         (2*H[1, z]*(-60 - 1143*z + 1163*z^2 + 84*zeta[2] - 180*z*zeta[2] + 
            24*z^2*zeta[2] - 192*zeta[3] + 296*z*zeta[3] - 176*z^2*zeta[3] + 
            1264*z*zeta[4] - 632*z^2*zeta[4]))/(3*z) - 
         (4*H[-1, z]*(-39*zeta[2] - 28*z*zeta[2] + 19*z^2*zeta[2] - 
            12*zeta[3] - 112*z*zeta[3] - 100*z^2*zeta[3] - 396*z*zeta[4] - 
            198*z^2*zeta[4]))/(3*z) + Lp*(-44*(-4 + 3*z)*H[3, z] + 
           184*(-2 + z)*H[4, z] + 64*(4 + z)*H[-3, 0, z] + 
           32*(2 + 5*z)*H[-2, 0, z] - (16*(-3 + 6*z + 7*z^2)*H[-1, 0, z])/z - 
           168*(-1 + z)*H[1, 2, z] - 80*(-2 + z)*H[1, 3, z] - 
           16*(1 + 8*z)*H[2, 0, z] - 24*(-6 + 7*z)*H[2, 1, z] + 
           72*(-2 + z)*H[2, 2, z] + 16*(-22 + 9*z)*H[3, 0, z] + 
           96*(-2 + z)*H[3, 1, z] - 32*(10 + 3*z)*H[-2, -1, 0, z] + 
           16*(14 + 5*z)*H[-2, 0, 0, z] - 32*(2 + z)*H[-1, -2, 0, z] + 
           32*(1 + z)*H[-1, -1, 0, z] + 80*(1 + z)*H[-1, 0, 0, z] + 
           32*(2 + z)*H[-1, 2, 0, z] + 2*(-172 + 11*z)*H[0, 0, 0, z] - 
           32*(-2 + z)*H[1, -2, 0, z] - 48*(-1 + z)*H[1, 0, 0, z] - 
           72*(-1 + z)*H[1, 1, 0, z] + 72*(-1 + z)*H[1, 1, 1, z] - 
           80*(-2 + z)*H[1, 1, 2, z] - 32*(-2 + z)*H[1, 2, 0, z] - 
           112*(-2 + z)*H[1, 2, 1, z] + 16*(-30 + 13*z)*H[2, 0, 0, z] + 
           104*(-2 + z)*H[2, 1, 0, z] - 104*(-2 + z)*H[2, 1, 1, z] - 
           64*(2 + z)*H[-1, -1, -1, 0, z] - 32*(2 + z)*H[-1, -1, 0, 0, z] + 
           128*(2 + z)*H[-1, 0, 0, 0, z] + 4*(-150 + 19*z)*H[0, 0, 0, 0, z] + 
           96*(-2 + z)*H[1, 0, 0, 0, z] - 16*(-2 + z)*H[1, 1, 0, 0, z] - 
           16*(-2 + z)*H[1, 1, 1, 0, z] + 32*(-2 + z)*H[1, 1, 1, 1, z] - 
           16*(10 + 3*z)*H[-2, z]*zeta[2] - 32*(2 + z)*H[-1, -1, z]*zeta[2] + 
           8*H[1, 1, z]*(-30 + 23*z - 12*zeta[2] + 6*z*zeta[2]) + 
           8*H[1, 0, z]*(-22 + 21*z - 36*zeta[2] + 18*z*zeta[2]) + 
           2*H[0, 0, z]*(-237 - 82*z + 24*zeta[2] + 36*z*zeta[2]) + 
           4*H[2, z]*(48 - 31*z - 100*zeta[2] + 58*z*zeta[2]) + 
           LQ*(32*(-1 + z)*H[2, z] - 32*(-2 + z)*H[3, z] + 2*(-48 + 19*z)*
              H[0, 0, z] + 32*(-1 + z)*H[1, 0, z] - 16*(-1 + z)*H[1, 1, z] + 
             24*(-2 + z)*H[1, 2, z] - 32*(-2 + z)*H[2, 0, z] + 
             16*(-2 + z)*H[2, 1, z] - 44*(-2 + z)*H[0, 0, 0, z] + 
             32*(-2 + z)*H[1, 0, 0, z] + 24*(-2 + z)*H[1, 1, 0, z] + 
             8*(-2 + z)*H[1, 1, 1, z] - 4*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*
                z*zeta[2]) - 2*H[0, z]*(61 - 8*z - 64*zeta[2] + 32*z*
                zeta[2]) + 2*(9 + z - 32*zeta[2] + 32*z*zeta[2])) + 
           H[0, z]*(-660 + 215*z - 304*zeta[2] + 244*z*zeta[2] + 
             560*zeta[3] - 88*z*zeta[3]) + 16*H[-1, z]*(zeta[2] + z*zeta[2] + 
             6*zeta[3] + 3*z*zeta[3]) - 4*H[1, z]*(69 - 59*z - 10*zeta[2] + 
             10*z*zeta[2] - 88*zeta[3] + 44*z*zeta[3]) + 
           (-3286 + 3161*z + 1344*zeta[2] - 1232*z*zeta[2] + 1632*zeta[3] - 
             1408*z*zeta[3] - 544*zeta[4] + 1072*z*zeta[4])/4) + 
         (-100830 + 100343*z + 20272*zeta[2] + 6016*z*zeta[2] + 
           29472*zeta[3] - 24064*z*zeta[3] - 15360*zeta[2]*zeta[3] - 
           2048*z*zeta[2]*zeta[3] + 26992*zeta[4] - 7184*z*zeta[4] - 
           1792*zeta[5] - 5760*z*zeta[5])/24) + 
       CA^2*CF*((-4*(-1312 + 3881*z)*H[4, z])/9 + (4*(1342 + 27*z)*H[5, z])/
          3 + (16*(-326 + 31*z)*H[-4, 0, z])/3 - (64*(74 + 25*z)*H[-3, 0, z])/
          9 + (32*(10 + 7*z)*H[-3, 2, z])/3 - (32*(-17 + 2*z)*H[-2, 2, z])/
          3 + (4*(62 + 13*z)*H[-2, 3, z])/3 + (404*(1 + z)*H[-1, 3, z])/3 + 
         (152*(2 + z)*H[-1, 4, z])/3 - (8*(-131 + 96*z)*H[1, 3, z])/3 - 
         (1952*(-2 + z)*H[1, 4, z])/3 - (4*(-369 + 598*z)*H[2, 2, z])/3 - 
         416*(-2 + z)*H[2, 3, z] - (4*(-1008 - 289*z + 2446*z^2 + 1718*z^3)*
           H[3, 0, z])/(3*(1 + z)^2) - (4*(-331 + 1514*z)*H[3, 1, z])/9 - 
         (4*(-794 + 87*z)*H[3, 2, z])/3 + (8*(1496 + 203*z)*H[4, 0, z])/3 + 
         4*(286 + 35*z)*H[4, 1, z] + (16*(14 + 9*z)*H[-3, -1, 0, z])/3 + 
         (8*(-622 + 99*z)*H[-3, 0, 0, z])/3 + 
         (8*(154 + 59*z)*H[-2, -2, 0, z])/3 - (8*(1 + 15*z)*H[-2, -1, 0, z])/
          3 - (8*(58 + 23*z)*H[-2, -1, 2, z])/3 - 
         (4*(2111 + 2317*z)*H[-2, 0, 0, z])/9 - 8*(14 + 5*z)*H[-2, 2, 0, z] - 
         (64*(2 + z)*H[-2, 2, 1, z])/3 + 144*(2 + z)*H[-1, -3, 0, z] + 
         (24*(1 + z)*H[-1, -2, 0, z])/z - (112*(2 + z)*H[-1, -2, 2, z])/3 + 
         (232*(1 + z)*H[-1, -1, 2, z])/3 - (200*(2 + z)*H[-1, -1, 3, z])/3 + 
         152*(1 + z)*H[-1, 2, 0, z] + (160*(1 + z)*H[-1, 2, 1, z])/3 - 
         (16*(2 + z)*H[-1, 2, 2, z])/3 - (380*(2 + z)*H[-1, 3, 0, z])/3 - 
         (112*(2 + z)*H[-1, 3, 1, z])/3 + 112*(-2 + z)*H[1, -3, 0, z] + 
         (16*(-6 - 13*z + 16*z^2)*H[1, -2, 0, z])/(3*z) + 
         (32*(-2 + z)*H[1, -2, 2, z])/3 - (4*(3 - 101*z + 43*z^2)*
           H[1, 1, 2, z])/(3*z) - (1160*(-2 + z)*H[1, 1, 3, z])/3 - 
         (4*(-24 - 533*z + 495*z^2)*H[1, 2, 0, z])/(3*z) - 
         (4*(-3 - 70*z + 29*z^2)*H[1, 2, 1, z])/(3*z) - 
         (1424*(-2 + z)*H[1, 2, 2, z])/3 - (2528*(-2 + z)*H[1, 3, 0, z])/3 - 
         248*(-2 + z)*H[1, 3, 1, z] + (16*(-26 + z)*H[2, -2, 0, z])/3 - 
         (4*(-1500 - 1297*z + 1906*z^2 + 1691*z^3)*H[2, 0, 0, z])/
          (3*(1 + z)^2) - (8*(-893 - 894*z + 891*z^2 + 883*z^3)*
           H[2, 1, 0, z])/(9*(1 + z)^2) - (4*(-298 + 329*z)*H[2, 1, 1, z])/
          9 - (4*(-362 + 195*z)*H[2, 1, 2, z])/3 - 
         (4*(-1162 + 383*z)*H[2, 2, 0, z])/3 - 
         (8*(-142 + 77*z)*H[2, 2, 1, z])/3 + (8*(1258 + 155*z)*H[3, 0, 0, z])/
          3 - (16*(-255 + 7*z)*H[3, 1, 0, z])/3 - 
         (224*(-4 + z)*H[3, 1, 1, z])/3 - 64*(3 + z)*H[-2, -1, -1, 0, z] + 
         4*(110 + 49*z)*H[-2, -1, 0, 0, z] - 
         (64*(46 + 3*z)*H[-2, 0, 0, 0, z])/3 + 
         (64*(2 + z)*H[-1, -2, -1, 0, z])/3 + 
         (760*(2 + z)*H[-1, -2, 0, 0, z])/3 + 
         (16*(2 + z)*H[-1, -1, -2, 0, z])/3 - (8*(6 + 36*z + 19*z^2)*
           H[-1, -1, -1, 0, z])/(3*z) - 48*(2 + z)*H[-1, -1, -1, 2, z] + 
         (4*(30 + 107*z + 88*z^2)*H[-1, -1, 0, 0, z])/(3*z) - 
         128*(2 + z)*H[-1, -1, 2, 0, z] - (128*(2 + z)*H[-1, -1, 2, 1, z])/
          3 - (4*(81 + 1598*z + 1510*z^2)*H[-1, 0, 0, 0, z])/(9*z) - 
         112*(2 + z)*H[-1, 2, 0, 0, z] - (104*(2 + z)*H[-1, 2, 1, 0, z])/3 - 
         (32*(2 + z)*H[-1, 2, 1, 1, z])/3 - 
         (4*(-12268 - 24241*z - 11678*z^2 + 250*z^3)*H[0, 0, 0, 0, z])/
          (9*(1 + z)^2) - (32*(-2 + z)*H[1, -2, -1, 0, z])/3 + 
         (256*(-2 + z)*H[1, -2, 0, 0, z])/3 - (4*(-135 - 4861*z + 4835*z^2)*
           H[1, 0, 0, 0, z])/(9*z) - (4*(-72 - 1739*z + 1624*z^2)*
           H[1, 1, 0, 0, z])/(9*z) - (4*(-54 - 431*z + 364*z^2)*
           H[1, 1, 1, 0, z])/(9*z) + (20*(-2 + 13*z)*H[1, 1, 1, 1, z])/9 - 
         (680*(-2 + z)*H[1, 1, 1, 2, z])/3 - 552*(-2 + z)*H[1, 1, 2, 0, z] - 
         (560*(-2 + z)*H[1, 1, 2, 1, z])/3 - (2672*(-2 + z)*H[1, 2, 0, 0, z])/
          3 - (1504*(-2 + z)*H[1, 2, 1, 0, z])/3 - 160*(-2 + z)*
          H[1, 2, 1, 1, z] - (4*(-1942 + 177*z)*H[2, 0, 0, 0, z])/3 - 
         (4*(-918 + 233*z)*H[2, 1, 0, 0, z])/3 - 
         (4*(-498 + 211*z)*H[2, 1, 1, 0, z])/3 - 16*(-12 + 7*z)*
          H[2, 1, 1, 1, z] - (472*(2 + z)*H[-1, -1, -1, 0, 0, z])/3 + 
         88*(2 + z)*H[-1, -1, 0, 0, 0, z] - 
         (1364*(2 + z)*H[-1, 0, 0, 0, 0, z])/3 - 16*(-609 + 34*z)*
          H[0, 0, 0, 0, 0, z] - (3592*(-2 + z)*H[1, 0, 0, 0, 0, z])/3 - 
         784*(-2 + z)*H[1, 1, 0, 0, 0, z] - 
         (1448*(-2 + z)*H[1, 1, 1, 0, 0, z])/3 - 248*(-2 + z)*
          H[1, 1, 1, 1, 0, z] - 80*(-2 + z)*H[1, 1, 1, 1, 1, z] - 
         (8*(26 + 19*z)*H[-3, z]*zeta[2])/3 + (88*(2 + z)*H[-2, -1, z]*
           zeta[2])/3 + 48*(2 + z)*H[-1, -2, z]*zeta[2] - 
         16*(-2 + z)*H[1, -2, z]*zeta[2] + 48*(2 + z)*H[-1, -1, -1, z]*
          zeta[2] + (8*H[1, 1, 1, z]*(-706 + 527*z - 324*zeta[2] + 
            162*z*zeta[2]))/27 + (4*H[2, 1, z]*(-4135 + 767*z + 432*zeta[2] + 
            648*z*zeta[2]))/27 + (4*H[3, z]*(-4030 + 1676*z - 1782*zeta[2] + 
            927*z*zeta[2]))/27 + (8*H[-1, 2, z]*(-2 + 41*z + 42*z^2 + 
            10*z*zeta[2] + 5*z^2*zeta[2]))/(3*z) + 
         (8*H[-1, -1, 0, z]*(69 + 386*z + 232*z^2 + 120*z*zeta[2] + 
            60*z^2*zeta[2]))/(9*z) - (2*H[0, 0, 0, z]*(-6316 + 33301*z + 
            39887*z^2 + 36972*zeta[2] + 37062*z*zeta[2] + 90*z^2*zeta[2]))/
          (27*(1 + z)) + (4*H[1, 2, z]*(-39 - 1526*z + 1210*z^2 - 
            876*z*zeta[2] + 438*z^2*zeta[2]))/(9*z) + 
         (4*H[-1, 0, 0, z]*(-369 + 149*z - 140*z^2 + 1134*z*zeta[2] + 
            567*z^2*zeta[2]))/(27*z) + (4*H[-2, 0, z]*(-432 + 1382*z - 
            3797*z^2 + 1512*z*zeta[2] + 756*z^2*zeta[2]))/(27*z) + 
         (2*H[2, 0, z]*(-3430 - 7397*z - 4021*z^2 - 972*zeta[2] + 
            1062*z*zeta[2] + 2034*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(-225 - 589*z - 1691*z^2 - 1435*z^3 - 
            2736*z*zeta[2] - 1368*z^2*zeta[2] + 1368*z^3*zeta[2]))/
          (27*z*(1 + z)) + (2*H[1, 0, 0, z]*(-1323 + 2311*z - 2875*z^2 - 
            6725*z^3 - 14760*z*zeta[2] - 7380*z^2*zeta[2] + 
            7380*z^3*zeta[2]))/(27*z*(1 + z)) + 
         Lp^3*((-4*(284 + 59*z)*H[0, z])/9 + (4*(-166 + 155*z)*H[1, z])/9 - 
           (32*(4 + z)*H[2, z])/3 + (16*(-8 + z)*H[0, 0, z])/3 + 
           (16*(-2 + z)*H[1, 0, z])/3 + (32*(-2 + z)*H[1, 1, z])/3 + 
           (8*(-83 + 83*z + 16*zeta[2] + 4*z*zeta[2]))/3) + 
         (4*H[-2, z]*(-137*zeta[2] + z*zeta[2] - 38*zeta[3] - 13*z*zeta[3]))/
          3 - (4*H[-1, -1, z]*(6*zeta[2] + 94*z*zeta[2] + 77*z^2*zeta[2] + 
            76*z*zeta[3] + 38*z^2*zeta[3]))/(3*z) - 
         (2*H[-1, 0, z]*(4347 - 13736*z - 19771*z^2 + 216*z^3 + 162*zeta[2] + 
            4212*z*zeta[2] + 4374*z^2*zeta[2] + 9936*z*zeta[3] + 
            4968*z^2*zeta[3]))/(81*z) - (2*H[1, 1, z]*(16553*z - 17638*z^2 - 
            972*zeta[2] - 540*z*zeta[2] + 5670*z^2*zeta[2] - 
            18144*z*zeta[3] + 9072*z^2*zeta[3]))/(81*z) - 
         (2*H[1, 0, z]*(27 + 43258*z - 47138*z^2 + 648*zeta[2] - 
            10854*z*zeta[2] + 19872*z^2*zeta[2] - 22464*z*zeta[3] + 
            11232*z^2*zeta[3]))/(81*z) + (2*H[2, z]*(-41425 - 86904*z - 
            49533*z^2 - 4054*z^3 - 2160*zeta[2] + 9612*z*zeta[2] + 
            25704*z^2*zeta[2] + 14256*z^3*zeta[2] + 22464*zeta[3] + 
            34344*z*zeta[3] + 1296*z^2*zeta[3] - 10584*z^3*zeta[3]))/
          (81*(1 + z)^2) + (2*H[0, 0, z]*(-24271 + 5039*z + 83107*z^2 + 
            54013*z^3 + 216*z^4 - 13536*zeta[2] + 26064*z*zeta[2] + 
            92736*z^2*zeta[2] + 53622*z^3*zeta[2] + 38880*zeta[3] + 
            87912*z*zeta[3] + 59184*z^2*zeta[3] + 10152*z^3*zeta[3]))/
          (81*(1 + z)^2) + Lp^2*((-4*(-166 + 269*z)*H[2, z])/3 + 
           16*(22 + 5*z)*H[3, z] + 32*(-4 + z)*H[-2, 0, z] - 
           (4*(166 + 155*z)*H[-1, 0, z])/3 - 16*(2 + z)*H[-1, 2, z] + 
           (8*(376 + 77*z)*H[0, 0, z])/3 - (4*(-310 + 299*z)*H[1, 0, z])/3 - 
           (4*(-94 + 83*z)*H[1, 1, z])/3 - 80*(-2 + z)*H[1, 2, z] + 
           48*(6 + z)*H[2, 0, z] - 16*(-8 + z)*H[2, 1, z] + 
           32*(2 + z)*H[-1, -1, 0, z] - 24*(2 + z)*H[-1, 0, 0, z] - 
           64*(-10 + z)*H[0, 0, 0, z] - 72*(-2 + z)*H[1, 0, 0, z] - 
           80*(-2 + z)*H[1, 1, 0, z] - 48*(-2 + z)*H[1, 1, 1, z] + 
           32*(2 + z)*H[-1, z]*zeta[2] - (4*H[0, z]*(-1358 + 1891*z + 
              792*zeta[2] + 108*z*zeta[2]))/9 + 
           (4*H[1, z]*(-296 + 211*z - 288*zeta[2] + 144*z*zeta[2]))/9 + 
           (4*(-260 + 254*z - 232*zeta[2] + 147*z*zeta[2] - 60*zeta[3] + 
              60*z*zeta[3]))/3) - (4*H[-1, z]*(-81*zeta[2] - 140*z*zeta[2] + 
            20*z^2*zeta[2] - 18*zeta[3] - 237*z*zeta[3] - 186*z^2*zeta[3] + 
            1392*z*zeta[4] + 696*z^2*zeta[4]))/(9*z) - 
         (H[0, z]*(670906 + 1698612*z + 1384506*z^2 + 356800*z^3 - 
            474732*zeta[2] - 539226*z*zeta[2] + 348660*z^2*zeta[2] + 
            413154*z^3*zeta[2] - 57024*zeta[3] - 125388*z*zeta[3] - 
            79704*z^2*zeta[3] - 7452*z^3*zeta[3] - 576882*zeta[4] - 
            1301427*z*zeta[4] - 872208*z^2*zeta[4] - 147663*z^3*zeta[4]))/
          (243*(1 + z)^2) - (2*H[1, z]*(-243 + 204748*z - 2425*z^2 - 
            207416*z^3 - 2025*zeta[2] - 145287*z*zeta[2] - 
            18819*z^2*zeta[2] + 125415*z^3*zeta[2] + 10692*zeta[3] - 
            13284*z*zeta[3] - 8910*z^2*zeta[3] + 15066*z^3*zeta[3] - 
            21546*z*zeta[4] - 10773*z^2*zeta[4] + 10773*z^3*zeta[4]))/
          (243*z*(1 + z)) + Lp*((4*(-349 + 833*z)*H[3, z])/3 - 
           4*(298 + 49*z)*H[4, z] - 8*(-110 + 19*z)*H[-3, 0, z] + 
           8*(69 + 65*z)*H[-2, 0, z] - 96*(1 + z)*H[-1, 2, z] + 
           16*(2 + z)*H[-1, 3, z] + (16*(-58 + 47*z)*H[1, 2, z])/3 + 
           320*(-2 + z)*H[1, 3, z] + (16*(-215 + 297*z)*H[2, 0, z])/3 + 
           (8*(-106 + 173*z)*H[2, 1, z])/3 + 16*(-28 + 9*z)*H[2, 2, z] - 
           32*(60 + 11*z)*H[3, 0, z] - 16*(40 + 3*z)*H[3, 1, z] - 
           16*(10 + 3*z)*H[-2, -1, 0, z] - 8*(-74 + 13*z)*H[-2, 0, 0, z] - 
           144*(2 + z)*H[-1, -2, 0, z] - (8*(-4 + 7*z)*H[-1, -1, 0, z])/3 + 
           64*(2 + z)*H[-1, -1, 2, z] + (4*(580 + 569*z)*H[-1, 0, 0, z])/3 + 
           96*(2 + z)*H[-1, 2, 0, z] + 32*(2 + z)*H[-1, 2, 1, z] - 
           (4*(2668 + 397*z)*H[0, 0, 0, z])/3 - 48*(-2 + z)*H[1, -2, 0, z] + 
           (4*(-895 + 884*z)*H[1, 0, 0, z])/3 + (8*(-166 + 155*z)*
             H[1, 1, 0, z])/3 + (88*(-2 + z)*H[1, 1, 1, z])/3 + 
           208*(-2 + z)*H[1, 1, 2, z] + 448*(-2 + z)*H[1, 2, 0, z] + 
           176*(-2 + z)*H[1, 2, 1, z] - 4*(266 + 17*z)*H[2, 0, 0, z] + 
           16*(-36 + 7*z)*H[2, 1, 0, z] + 96*(-2 + z)*H[2, 1, 1, z] + 
           32*(2 + z)*H[-1, -1, -1, 0, z] - 112*(2 + z)*H[-1, -1, 0, 0, z] + 
           216*(2 + z)*H[-1, 0, 0, 0, z] + 16*(-251 + 19*z)*
            H[0, 0, 0, 0, z] + 456*(-2 + z)*H[1, 0, 0, 0, z] + 
           320*(-2 + z)*H[1, 1, 0, 0, z] + 240*(-2 + z)*H[1, 1, 1, 0, z] + 
           96*(-2 + z)*H[1, 1, 1, 1, z] - 8*(10 + 3*z)*H[-2, z]*zeta[2] - 
           48*(2 + z)*H[-1, -1, z]*zeta[2] - (8*H[1, 1, z]*(-404 + 319*z - 
              144*zeta[2] + 72*z*zeta[2]))/9 - 
           (8*H[1, 0, z]*(-403 + 215*z - 648*zeta[2] + 324*z*zeta[2]))/9 - 
           (4*H[2, z]*(-562 + 287*z - 180*zeta[2] + 378*z*zeta[2]))/9 + 
           (2*H[0, 0, z]*(-2964 + 7801*z + 7020*zeta[2] + 450*z*zeta[2]))/9 - 
           (8*H[-1, 0, z]*(-27 + 44*z - 23*z^2 + 252*z*zeta[2] + 
              126*z^2*zeta[2]))/(9*z) + (4*H[-1, z]*(76*zeta[2] + 
              65*z*zeta[2] + 72*zeta[3] + 36*z*zeta[3]))/3 + 
           (4*H[1, z]*(1127 - 1423*z + 891*z*zeta[2] - 1944*zeta[3] + 
              972*z*zeta[3]))/27 - (2*H[0, z]*(-11579 + 2944*z - 
              9198*zeta[2] + 9234*z*zeta[2] + 1728*zeta[3] + 3888*z*zeta[3]))/
            27 + (6246 - 6872*z - 8496*zeta[2] + 6508*z*zeta[2] - 
             336*zeta[3] + 3048*z*zeta[3] - 5202*zeta[4] - 3591*z*zeta[4])/
            9) - (2*(253828 + 258426*z - 244632*z^2 - 249230*z^3 - 
            49268*zeta[2] - 107767*z*zeta[2] - 67514*z^2*zeta[2] - 
            8799*z^3*zeta[2] + 216*z^4*zeta[2] + 54972*zeta[3] + 
            171729*z*zeta[3] + 177894*z^2*zeta[3] + 61137*z^3*zeta[3] - 
            9936*zeta[2]*zeta[3] - 21816*z*zeta[2]*zeta[3] - 
            13824*z^2*zeta[2]*zeta[3] - 1944*z^3*zeta[2]*zeta[3] - 
            36711*zeta[4] - 47313*z*zeta[4] + 15507*z^2*zeta[4] + 
            27000*z^3*zeta[4] - 147096*zeta[5] - 285282*z*zeta[5] - 
            129276*z^2*zeta[5] + 8910*z^3*zeta[5]))/(81*(1 + z)^2)) + 
       CA*(CF*Nf*TF*(Lp^3*((-32*(-1 + z))/3 + (16*(4 + z)*H[0, z])/9 - 
             (16*(-2 + z)*H[1, z])/9) - (8*(-229 + 104*z)*H[3, z])/27 + 
           (448*(-2 + z)*H[4, z])/9 - (64*(2 + z)*H[-3, 0, z])/9 - 
           (16*(31 + 8*z)*H[-2, 0, z])/27 + (8*(27 + 290*z + 169*z^2)*
             H[-1, 0, z])/(81*z) - (320*(-2 + z)*H[1, 2, z])/9 + 
           (128*(-2 + z)*H[1, 3, z])/3 + (8*(101 + 8*z)*H[2, 0, z])/9 - 
           (16*(-77 + 34*z)*H[2, 1, z])/27 + (80*(-2 + z)*H[2, 2, z])/3 - 
           (128*H[3, 0, z])/3 + (160*(-2 + z)*H[3, 1, z])/9 - 
           (64*(2 + z)*H[-2, 0, 0, z])/9 - (160*(2 + z)*H[-1, -1, 0, z])/9 - 
           (16*(58 + 23*z)*H[-1, 0, 0, z])/27 + (8*(952 + 1117*z)*
             H[0, 0, 0, z])/27 + (16*(8 + 107*z)*H[1, 0, 0, z])/27 + 
           (32*(17 + 8*z)*H[1, 1, 0, z])/27 - (32*(-23 + 13*z)*H[1, 1, 1, z])/
            27 + (80*(-2 + z)*H[1, 1, 2, z])/3 + (64*(-2 + z)*H[1, 2, 0, z])/
            3 + (64*(-2 + z)*H[1, 2, 1, z])/3 - 32*z*H[2, 0, 0, z] + 
           (16*(-14 + z)*H[2, 1, 0, z])/9 + (112*(-2 + z)*H[2, 1, 1, z])/9 + 
           (32*(2 + z)*H[-1, -1, -1, 0, z])/3 + 
           (16*(2 + z)*H[-1, -1, 0, 0, z])/3 - (16*(2 + z)*H[-1, 0, 0, 0, z])/
            9 - (64*(-31 + 4*z)*H[0, 0, 0, 0, z])/9 + 
           (208*(-2 + z)*H[1, 0, 0, 0, z])/9 + 
           (272*(-2 + z)*H[1, 1, 0, 0, z])/9 + 
           (176*(-2 + z)*H[1, 1, 1, 0, z])/9 + (80*(-2 + z)*H[1, 1, 1, 1, z])/
            9 + (16*(2 + z)*H[-1, -1, z]*zeta[2])/3 - 
           (8*H[1, 1, z]*(218 - 169*z - 756*zeta[2] + 378*z*zeta[2]))/81 - 
           (8*H[2, z]*(304 - 77*z - 1188*zeta[2] + 702*z*zeta[2]))/81 - 
           (4*H[0, 0, z]*(11552 + 14527*z - 4032*zeta[2] + 2592*z*zeta[2]))/
            81 - (8*H[1, 0, z]*(27 + 85*z + 31*z^2 - 2052*z*zeta[2] + 
              1026*z^2*zeta[2]))/(81*z) + Lp^2*((8*(70 + 61*z)*H[0, z])/9 - 
             (80*(-2 + z)*H[1, z])/9 + (16*(-2 + z)*H[2, z])/3 + 
             (16*(2 + z)*H[-1, 0, z])/3 - (32*(2 + z)*H[0, 0, z])/3 + 
             (16*(-2 + z)*H[1, 0, z])/3 + (16*(-2 + z)*H[1, 1, z])/3 - 
             (4*(-100 + 97*z - 32*zeta[2] + 12*z*zeta[2]))/3) - 
           (16*(2 + z)*H[-1, z]*(5*zeta[2] + 3*zeta[3]))/9 + 
           (8*H[1, z]*(-304 - 25*z - 4320*zeta[2] + 2970*z*zeta[2] + 
              324*zeta[3] - 162*z*zeta[3]))/243 + 
           (4*H[0, z]*(-28819 + 47876*z - 9810*zeta[2] + 6912*z*zeta[2] - 
              6480*zeta[3] + 2592*z*zeta[3]))/243 + 
           Lp*((16*(-23 + 10*z)*H[2, z])/9 - (64*(-2 + z)*H[3, z])/3 + 
             (160*(2 + z)*H[-1, 0, z])/9 - (16*(159 + 100*z)*H[0, 0, z])/9 + 
             (32*(-11 + z)*H[1, 0, z])/9 + (160*(-2 + z)*H[1, 1, z])/9 - 
             (64*(-2 + z)*H[1, 2, z])/3 + (64*H[2, 0, z])/3 - 
             (32*(-2 + z)*H[2, 1, z])/3 - (32*(2 + z)*H[-1, -1, 0, z])/3 - 
             (16*(2 + z)*H[-1, 0, 0, z])/3 + (80*(-2 + z)*H[0, 0, 0, z])/3 - 
             (16*(-2 + z)*H[1, 0, 0, z])/3 - (32*(-2 + z)*H[1, 1, 0, z])/3 - 
             (32*(-2 + z)*H[1, 1, 1, z])/3 - (16*(2 + z)*H[-1, z]*zeta[2])/
              3 + (8*H[1, z]*(67 - 38*z - 324*zeta[2] + 162*z*zeta[2]))/27 + 
             (4*H[0, z]*(586 + 2995*z - 720*zeta[2] + 432*z*zeta[2]))/27 - 
             (4*(-1377 + 1310*z - 324*zeta[2] + 152*z*zeta[2] - 240*zeta[3] + 
                48*z*zeta[3]))/9) - (4*(-9367 + 8384*z - 2308*zeta[2] + 
              1248*z*zeta[2] - 5508*zeta[3] + 2448*z*zeta[3] - 1548*zeta[4] - 
              108*z*zeta[4]))/81) + CF^2*((-4*(224 + 941*z)*H[4, z])/9 + 
           (8*(594 + 163*z)*H[5, z])/3 - (128*(-4 + z)*H[-4, 0, z])/3 + 
           (32*(-9 + 34*z)*H[-3, 0, z])/3 + (32*(-4 + 7*z)*H[-3, 2, z])/3 - 
           (8*(-34 + 5*z)*H[-2, 2, z])/3 + (8*(-22 + 5*z)*H[-2, 3, z])/3 + 
           (8*(1 + z)*(12 + 29*z)*H[-1, 3, z])/(3*z) + 
           (184*(2 + z)*H[-1, 4, z])/3 - (4*(63 - 388*z + 335*z^2)*
             H[1, 3, z])/(9*z) + (400*(-2 + z)*H[1, 4, z])/3 + 
           (4*(-646 + 515*z)*H[2, 2, z])/9 + (16*(40 + 21*z)*H[2, 3, z])/3 + 
           (4*(-334 - 519*z - 36*z^2 + 140*z^3)*H[3, 0, z])/(3*(1 + z)^2) + 
           (16*(-44 + 223*z)*H[3, 1, z])/9 - (592*z*H[3, 2, z])/3 - 
           (8*(-314 + 39*z)*H[4, 0, z])/3 - (64*(16 + 15*z)*H[4, 1, z])/3 - 
           (64*(11 + z)*H[-3, -1, 0, z])/3 - (16*(-14 + 5*z)*H[-3, 0, 0, z])/
            3 - (16*(54 + 13*z)*H[-2, -2, 0, z])/3 - 
           (16*(-12 + 43*z)*H[-2, -1, 0, z])/3 + 
           (16*(-14 + 13*z)*H[-2, -1, 2, z])/3 + 
           (4*(182 + 311*z)*H[-2, 0, 0, z])/3 + (16*(2 + 5*z)*H[-2, 2, 0, z])/
            3 + (128*(1 + z)*H[-2, 2, 1, z])/3 - 
           (496*(2 + z)*H[-1, -3, 0, z])/3 - (8*(42 + 112*z + 73*z^2)*
             H[-1, -2, 0, z])/(3*z) - 16*(2 + z)*H[-1, -2, 2, z] + 
           (16*(1 + z)*(5 + 8*z)*H[-1, -1, 2, z])/z - 
           (184*(2 + z)*H[-1, -1, 3, z])/3 + (8*(15 + 38*z + 14*z^2)*
             H[-1, 2, 0, z])/(3*z) - (16*(-3 + z)*(1 + z)*H[-1, 2, 1, z])/
            (3*z) + (176*(2 + z)*H[-1, 2, 2, z])/3 + 64*(2 + z)*
            H[-1, 3, 0, z] + (112*(2 + z)*H[-1, 3, 1, z])/3 - 
           (304*(-2 + z)*H[1, -3, 0, z])/3 - (32*(-2 - 3*z + 4*z^2)*
             H[1, -2, 0, z])/z + (32*(-2 + z)*H[1, -2, 2, z])/3 - 
           (8*(-9 + 38*z + 14*z^2)*H[1, 1, 2, z])/(9*z) + 
           (904*(-2 + z)*H[1, 1, 3, z])/3 + (4*(-198 - 710*z + 691*z^2)*
             H[1, 2, 0, z])/(9*z) + (8*(-9 - 155*z + 112*z^2)*H[1, 2, 1, z])/
            (9*z) + 224*(-2 + z)*H[1, 2, 2, z] + (688*(-2 + z)*H[1, 3, 0, z])/
            3 + (248*(-2 + z)*H[1, 3, 1, z])/3 - 32*(-4 + z)*H[2, -2, 0, z] + 
           (4*(-1130 - 987*z + 1416*z^2 + 1237*z^3)*H[2, 0, 0, z])/
            (9*(1 + z)^2) + (4*(-844 - 693*z + 1146*z^2 + 977*z^3)*
             H[2, 1, 0, z])/(9*(1 + z)^2) + (4*(-410 + 343*z)*H[2, 1, 1, z])/
            9 + (8*(-38 + 55*z)*H[2, 1, 2, z])/3 - 
           (8*(-118 + 17*z)*H[2, 2, 0, z])/3 - (16*(-8 + z)*H[2, 2, 1, z])/
            3 - (8*(230 + 137*z)*H[3, 0, 0, z])/3 - 
           (8*(154 + 75*z)*H[3, 1, 0, z])/3 - (8*(2 + 27*z)*H[3, 1, 1, z])/
            3 + (16*(22 + 15*z)*H[-2, -1, -1, 0, z])/3 - 
           (16*(86 + 15*z)*H[-2, -1, 0, 0, z])/3 - 
           (8*(-82 + 9*z)*H[-2, 0, 0, 0, z])/3 + 
           (256*(2 + z)*H[-1, -2, -1, 0, z])/3 - 
           (200*(2 + z)*H[-1, -2, 0, 0, z])/3 + 
           (368*(2 + z)*H[-1, -1, -2, 0, z])/3 + (8*(9 + 12*z + 8*z^2)*
             H[-1, -1, -1, 0, z])/z - 208*(2 + z)*H[-1, -1, -1, 2, z] - 
           (4*(111 + 346*z + 268*z^2)*H[-1, -1, 0, 0, z])/(3*z) - 
           (224*(2 + z)*H[-1, -1, 2, 0, z])/3 + (4*(114 + 418*z + 193*z^2)*
             H[-1, 0, 0, 0, z])/(3*z) + (496*(2 + z)*H[-1, 2, 0, 0, z])/3 + 
           96*(2 + z)*H[-1, 2, 1, 0, z] + (32*(2 + z)*H[-1, 2, 1, 1, z])/3 + 
           (4*(-844 - 1495*z - 458*z^2 + 178*z^3)*H[0, 0, 0, 0, z])/
            (3*(1 + z)^2) + (160*(-2 + z)*H[1, -2, -1, 0, z])/3 - 
           (224*(-2 + z)*H[1, -2, 0, 0, z])/3 + (4*(-93 - 562*z + 593*z^2)*
             H[1, 0, 0, 0, z])/(3*z) + (64*(-2 + z)*H[1, 1, -2, 0, z])/3 + 
           (4*(-126 - 806*z + 859*z^2)*H[1, 1, 0, 0, z])/(9*z) + 
           (4*(-189 + 14*z + 89*z^2)*H[1, 1, 1, 0, z])/(9*z) - 
           (8*(-29 + 61*z)*H[1, 1, 1, 1, z])/9 + 
           (968*(-2 + z)*H[1, 1, 1, 2, z])/3 + 
           (1384*(-2 + z)*H[1, 1, 2, 0, z])/3 + 
           (752*(-2 + z)*H[1, 1, 2, 1, z])/3 + 304*(-2 + z)*
            H[1, 2, 0, 0, z] + (1024*(-2 + z)*H[1, 2, 1, 0, z])/3 + 
           (560*(-2 + z)*H[1, 2, 1, 1, z])/3 + (8*(-202 + 39*z)*
             H[2, 0, 0, 0, z])/3 + (8*(-118 + 69*z)*H[2, 1, 0, 0, z])/3 + 
           (16*(-70 + 47*z)*H[2, 1, 1, 0, z])/3 + 
           (8*(-86 + 49*z)*H[2, 1, 1, 1, z])/3 - 
           (256*(2 + z)*H[-1, -1, -1, -1, 0, z])/3 + 
           (344*(2 + z)*H[-1, -1, -1, 0, 0, z])/3 - 40*(2 + z)*
            H[-1, -1, 0, 0, 0, z] + (560*(2 + z)*H[-1, 0, 0, 0, 0, z])/3 + 
           (16*(94 + 51*z)*H[0, 0, 0, 0, 0, z])/3 + 
           (904*(-2 + z)*H[1, 0, 0, 0, 0, z])/3 + 
           (1408*(-2 + z)*H[1, 1, 0, 0, 0, z])/3 + 568*(-2 + z)*
            H[1, 1, 1, 0, 0, z] + (1064*(-2 + z)*H[1, 1, 1, 1, 0, z])/3 + 
           160*(-2 + z)*H[1, 1, 1, 1, 1, z] - (32*(7 + 8*z)*H[-3, z]*zeta[2])/
            3 - (8*(-50 + 11*z)*H[-2, -1, z]*zeta[2])/3 + 
           (176*(2 + z)*H[-1, -2, z]*zeta[2])/3 + 16*(-2 + z)*H[1, -2, z]*
            zeta[2] + (496*(2 + z)*H[-1, -1, -1, z]*zeta[2])/3 - 
           (8*(2 + z)*H[-1, 2, z]*(26 + 31*z + 4*z^2 + 2*z*zeta[2]))/(3*z) - 
           (4*H[2, 1, z]*(217 + 766*z + 828*zeta[2] + 306*z*zeta[2]))/27 - 
           (8*H[1, 1, 1, z]*(-526 + 365*z - 828*zeta[2] + 414*z*zeta[2]))/
            27 + (4*H[3, z]*(-5299 - 1276*z + 72*z^2 - 2448*zeta[2] + 
              756*z*zeta[2]))/27 + (8*H[-1, -1, 0, z]*(-17 + 86*z + 100*z^2 + 
              4*z^3 + 8*z*zeta[2] + 4*z^2*zeta[2]))/(3*z) - 
           (4*H[-2, 0, z]*(-96 - 18*z + 145*z^2 + 8*z^3 + 240*z*zeta[2] + 
              128*z^2*zeta[2]))/(3*z) - (4*H[-1, 0, 0, z]*(-25 - 46*z - 
              37*z^2 + 8*z^3 + 412*z*zeta[2] + 206*z^2*zeta[2]))/(3*z) - 
           (4*H[1, 2, z]*(-189 - 610*z + 452*z^2 - 1476*z*zeta[2] + 
              738*z^2*zeta[2]))/(27*z) - (2*H[2, 0, z]*(8542 + 8705*z + 
              109*z^2 - 1896*zeta[2] - 204*z*zeta[2] + 1692*z^2*zeta[2]))/
            (9*(1 + z)) + (H[0, 0, 0, z]*(-103478 - 116275*z - 11969*z^2 + 
              288*z^3 + 49392*zeta[2] + 57096*z*zeta[2] + 7704*z^2*zeta[2]))/
            (27*(1 + z)) - (2*H[1, 1, 0, z]*(-135 + 535*z - 757*z^2 - 
              1535*z^3 - 2880*z*zeta[2] - 1440*z^2*zeta[2] + 1440*z^3*zeta[
                2]))/(27*z*(1 + z)) - (2*H[1, 0, 0, z]*(-2565 + 10043*z + 
              2653*z^2 - 10171*z^3 - 13176*z*zeta[2] - 6588*z^2*zeta[2] + 
              6588*z^3*zeta[2]))/(27*z*(1 + z)) + 
           Lp^3*((28*(-22 + 5*z)*H[0, z])/9 + (40*(-17 + 13*z)*H[1, z])/9 + 
             LQ*((-2*(-94 + 83*z))/3 + 8*(4 + z)*H[0, z] - 8*(-2 + z)*
                H[1, z]) - (8*(10 + z)*H[2, z])/3 - (8*(4 + z)*H[0, 0, z])/
              3 + (16*(-2 + z)*H[1, 0, z])/3 + (32*(-2 + z)*H[1, 1, z])/3 + 
             (-354 + 343*z + 80*zeta[2] + 8*z*zeta[2])/3) - 
           (8*H[-2, z]*(22*zeta[2] + 38*z*zeta[2] + 42*zeta[3] + 
              5*z*zeta[3]))/3 + (2*H[-1, 0, z]*(161 - 24*z - 157*z^2 + 
              8*z^3 - 72*zeta[2] - 300*z*zeta[2] - 246*z^2*zeta[2] - 
              608*z*zeta[3] - 304*z^2*zeta[3]))/(3*z) - 
           (4*H[-1, -1, z]*(33*zeta[2] + 120*z*zeta[2] + 72*z^2*zeta[2] + 
              164*z*zeta[3] + 82*z^2*zeta[3]))/(3*z) + 
           (2*H[1, 0, z]*(27 - 18839*z + 19324*z^2 + 216*zeta[2] - 
              6552*z*zeta[2] + 7560*z^2*zeta[2] - 720*z*zeta[3] + 
              360*z^2*zeta[3]))/(27*z) + (4*H[1, 1, z]*(-422*z + 658*z^2 - 
              1863*zeta[2] + 540*z*zeta[2] + 3051*z^2*zeta[2] - 
              4752*z*zeta[3] + 2376*z^2*zeta[3]))/(81*z) - 
           (H[0, 0, z]*(35731 + 16116*z - 74817*z^2 - 55058*z^3 + 144*z^4 - 
              864*zeta[2] + 20700*z*zeta[2] + 43992*z^2*zeta[2] + 
              22752*z^3*zeta[2] - 26928*zeta[3] - 50040*z*zeta[3] - 
              19296*z^2*zeta[3] + 3816*z^3*zeta[3]))/(27*(1 + z)^2) - 
           (4*H[2, z]*(-10528 - 36480*z - 41376*z^2 - 15424*z^3 - 
              4374*zeta[2] - 8451*z*zeta[2] - 3780*z^2*zeta[2] + 
              459*z^3*zeta[2] - 23544*zeta[3] - 40284*z*zeta[3] - 
              9936*z^2*zeta[3] + 6804*z^3*zeta[3]))/(81*(1 + z)^2) + 
           LQ*((8*(-1 + z)*(-202 + 189*zeta[3]))/27 - 
             (8*(-2 + z)*H[0, z]*(-202 + 189*zeta[3]))/27) + 
           Lp^2*((-8*(-73 + 74*z)*H[2, z])/3 + 32*(8 + z)*H[3, z] - 
             12*(2 + z)*H[-1, 0, z] - 16*(2 + z)*H[-1, 2, z] - 
             (4*(-296 + 73*z)*H[0, 0, z])/3 - (8*(-65 + 46*z)*H[1, 0, z])/3 + 
             (8*(-29 + 28*z)*H[1, 1, z])/3 - 48*(-2 + z)*H[1, 2, z] - 
             40*(-2 + z)*H[2, 0, z] - 8*(-2 + 7*z)*H[2, 1, z] - 
             8*(2 + z)*H[-1, 0, 0, z] + 32*(4 + z)*H[0, 0, 0, z] - 
             40*(-2 + z)*H[1, 0, 0, z] - 48*(-2 + z)*H[1, 1, 0, z] + 
             16*(2 + z)*H[-1, z]*zeta[2] - (4*H[1, z]*(641 - 511*z - 
                72*zeta[2] + 36*z*zeta[2]))/9 + (H[0, z]*(-166 - 3349*z + 
                288*z*zeta[2]))/9 + LQ*((4*(-94 + 149*z)*H[0, z])/3 + 16*
                (-2 + z)*H[2, z] + 16*(2 + z)*H[-1, 0, z] - 16*(14 + 3*z)*
                H[0, 0, z] + 48*(-2 + z)*H[1, 0, z] + 16*(-2 + z)*
                H[1, 1, z] - (4*(-401 + 316*z - 108*zeta[2] + 18*z*zeta[2]))/
                9) + (-4164 + 4001*z + 1696*zeta[2] - 1472*z*zeta[2] - 480*
                zeta[3] - 480*z*zeta[3])/6) + 
           (2*H[-1, z]*(174*zeta[2] + 524*z*zeta[2] + 356*z^2*zeta[2] + 
              24*z^3*zeta[2] + 24*zeta[3] + 148*z*zeta[3] + 76*z^2*zeta[3] - 
              1818*z*zeta[4] - 909*z^2*zeta[4]))/(3*z) - 
           (H[0, z]*(-263719 - 907713*z - 1024269*z^2 - 380275*z^3 + 
              381672*zeta[2] + 554526*z*zeta[2] - 33696*z^2*zeta[2] - 
              201366*z^3*zeta[2] + 5184*z^4*zeta[2] + 194400*zeta[3] + 
              364500*z*zeta[3] + 145800*z^2*zeta[3] - 28188*z^3*zeta[3] - 
              356400*zeta[4] - 759780*z*zeta[4] - 450360*z^2*zeta[4] - 
              46980*z^3*zeta[4]))/(243*(1 + z)^2) - 
           (2*H[1, z]*(-1701 - 139525*z + 661*z^2 + 138485*z^3 + 
              1539*zeta[2] + 75681*z*zeta[2] + 12609*z^2*zeta[2] - 
              61857*z^3*zeta[2] + 648*z^4*zeta[2] - 27702*zeta[3] - 
              7290*z*zeta[3] + 28674*z^2*zeta[3] + 8262*z^3*zeta[3] + 
              92826*z*zeta[4] + 46413*z^2*zeta[4] - 46413*z^3*zeta[4]))/
            (243*z*(1 + z)) + Lp*(4*(-16 + 89*z)*H[3, z] - 
             184*(6 + z)*H[4, z] + 32*(-2 + z)*H[-3, 0, z] - 
             8*(2 + 25*z)*H[-2, 0, z] - 32*(-2 + z)*H[-2, 2, z] - 
             (16*(1 + z)*(3 + 5*z)*H[-1, 2, z])/z + 32*(2 + z)*H[-1, 3, z] - 
             (8*(-34 + 23*z)*H[1, 2, z])/3 + 48*(-2 + z)*H[1, 3, z] + 
             (8*(-86 + 31*z)*H[2, 0, z])/3 - 32*(-3 + 8*z)*H[2, 1, z] + 
             176*(-2 + z)*H[2, 2, z] + 16*(-16 + 9*z)*H[3, 0, z] + 
             40*(6 + 5*z)*H[3, 1, z] + 16*(10 + 3*z)*H[-2, -1, 0, z] - 
             8*(-2 + z)*H[-2, 0, 0, z] + 48*(2 + z)*H[-1, -2, 0, z] + 
             (8*(6 + 32*z + 23*z^2)*H[-1, -1, 0, z])/z + 96*(2 + z)*
              H[-1, -1, 2, z] - (12*(2 + z)*(2 + 5*z)*H[-1, 0, 0, z])/z - 
             16*(2 + z)*H[-1, 2, 0, z] - 32*(2 + z)*H[-1, 2, 1, z] + 
             (4*(-352 + 101*z)*H[0, 0, 0, z])/3 + 48*(-2 + z)*
              H[1, -2, 0, z] - (8*(-38 + 49*z)*H[1, 0, 0, z])/3 - 
             (16*(-62 + 61*z)*H[1, 1, 0, z])/3 - (8*(-49 + 38*z)*H[1, 1, 1, 
                z])/3 - 80*(-2 + z)*H[1, 1, 2, z] + 16*(-2 + z)*
              H[1, 2, 0, z] - 16*(-2 + z)*H[1, 2, 1, z] + 16*(-8 + 13*z)*
              H[2, 0, 0, z] + 16*(-10 + 11*z)*H[2, 1, 0, z] + 
             56*(-2 + z)*H[2, 1, 1, z] - 64*(2 + z)*H[-1, -1, -1, 0, z] + 
             16*(2 + z)*H[-1, -1, 0, 0, z] - 8*(66 + 19*z)*H[0, 0, 0, 0, z] + 
             32*(-2 + z)*H[1, 0, 0, 0, z] - 176*(-2 + z)*H[1, 1, 1, 0, z] - 
             128*(-2 + z)*H[1, 1, 1, 1, z] + 8*(2 + 7*z)*H[-2, z]*zeta[2] - 
             128*(2 + z)*H[-1, -1, z]*zeta[2] + (8*H[1, 1, z]*(-107 + 85*z - 
                36*zeta[2] + 18*z*zeta[2]))/9 - (8*H[2, z]*(-1240 - 73*z - 
                450*zeta[2] + 27*z*zeta[2]))/9 + (8*H[1, 0, z]*(247 - 199*z - 
                204*zeta[2] + 102*z*zeta[2]))/3 - (2*H[0, 0, z]*(-2636 - 
                1129*z + 1032*zeta[2] + 324*z*zeta[2]))/3 + 
             (8*H[-1, 0, z]*(-9 - 15*z - 6*z^2 + 32*z*zeta[2] + 
                16*z^2*zeta[2]))/z + (H[0, z]*(19040 - 13017*z - 
                7248*zeta[2] + 7836*z*zeta[2] - 1584*zeta[3] + 
                1872*z*zeta[3]))/9 - (4*H[1, z]*(-1661*z + 1730*z^2 - 
                54*zeta[2] - 216*z*zeta[2] + 549*z^2*zeta[2] + 
                648*z*zeta[3] - 324*z^2*zeta[3]))/(9*z) + 
             (4*H[-1, z]*(18*zeta[2] + 64*z*zeta[2] + 43*z^2*zeta[2] + 
                48*z*zeta[3] + 24*z^2*zeta[3]))/z + LQ*(-16*(-1 + z)*
                H[2, z] - 16*(-2 + z)*H[3, z] - 16*(2 + z)*H[-2, 0, z] + 16*
                (1 + z)*H[-1, 0, z] - 4*(-4 + 67*z)*H[0, 0, z] + 16*(-1 + z)*
                H[1, 1, z] - 32*(-2 + z)*H[1, 2, z] - 32*(-5 + 2*z)*
                H[2, 0, z] - 24*(-2 + z)*H[2, 1, z] - 16*(2 + z)*
                H[-1, -1, 0, z] - 24*(2 + z)*H[-1, 0, 0, z] + 8*(62 + 11*z)*
                H[0, 0, 0, z] - 88*(-2 + z)*H[1, 0, 0, z] - 32*(-2 + z)*
                H[1, 1, 0, z] - 8*(-2 + z)*H[1, 1, 1, z] - 8*(2 + z)*H[-1, z]*
                zeta[2] + 4*H[1, z]*(-5 + 4*z - 12*zeta[2] + 6*z*zeta[2]) + 
               (4*H[0, z]*(-817 + 116*z - 72*zeta[2] + 36*z*zeta[2]))/9 - 
               (4*(787 - 1043*z - 216*zeta[2] + 108*z*zeta[2] - 810*zeta[3] + 
                  243*z*zeta[3]))/27) + (43426 - 45595*z + 9408*zeta[2] - 
               46080*z*zeta[2] - 36960*zeta[3] + 9264*z*zeta[3] + 11520*
                zeta[4])/36) + (2292638 + 2263493*z - 2350928*z^2 - 
             2321783*z^3 - 1069200*zeta[2] - 1847664*z*zeta[2] - 
             484272*z^2*zeta[2] + 297648*z^3*zeta[2] + 3456*z^4*zeta[2] - 
             1579392*zeta[3] - 3722544*z*zeta[3] - 2734560*z^2*zeta[3] - 
             608688*z^3*zeta[3] - 17280*z^4*zeta[3] + 504576*zeta[2]*
              zeta[3] + 870912*z*zeta[2]*zeta[3] + 228096*z^2*zeta[2]*
              zeta[3] - 138240*z^3*zeta[2]*zeta[3] - 1460160*zeta[4] - 
             2229120*z*zeta[4] - 77760*z^2*zeta[4] + 705456*z^3*zeta[4] + 
             2495232*zeta[5] + 5275584*z*zeta[5] + 3065472*z^2*zeta[5] + 
             285120*z^3*zeta[5])/(648*(1 + z)^2))))
 
dFragMSb["qg"] = 2*as*Nf*TF*(-4*(-1 + z) - 2*Lp*(-1 + 2*z) + 
       4*(-1 + 2*z)*H[0, z]) + 
     as^2*(Nf^2*((4*Lp^2*(-1 + 2*z))/3 - (4*(-3 + 8*z)*H[0, z])/3 - 
         (4*(-11 + 16*z)*H[1, z])/9 + Lp*((40*(-1 + 2*z))/9 - 
           (8*(-1 + 2*z)*H[0, z])/3 - (8*(-1 + 2*z)*H[1, z])/3) + 
         4*(-1 + 2*z)*H[2, z] + (4*(-1 + 2*z)*H[0, 0, z])/3 + 
         4*(-1 + 2*z)*H[1, 0, z] + (4*(-1 + 2*z)*H[1, 1, z])/3 - 
         (4*(40 - 68*z - 27*zeta[2] + 54*z*zeta[2]))/27) + 
       CA*Nf*TF*(Lp^2*(8*LQ*(-1 + 2*z) - (4*(-47 + 58*z))/3 + 
           16*(1 + z)*H[0, z] - 8*(-1 + 2*z)*H[1, z]) - 
         4*(-3 + 14*z)*H[2, z] - 40*(-1 + 2*z)*H[3, z] - 
         16*(1 + 2*z)*H[-2, 0, z] + 16*(1 + z)*H[-1, 0, z] - 
         (200*(-1 + 5*z)*H[0, 0, z])/3 - 4*(-15 + 26*z)*H[1, 0, z] - 
         (4*(-23 + 34*z)*H[1, 1, z])/3 + 16*(-1 + 2*z)*H[1, 2, z] - 
         8*(-5 + 6*z)*H[2, 0, z] + 16*(-1 + 2*z)*H[2, 1, z] - 
         16*(1 + 2*z)*H[-1, -1, 0, z] - 24*(1 + 2*z)*H[-1, 0, 0, z] + 
         8*(31 + 22*z)*H[0, 0, 0, z] + 16*(-1 + 2*z)*H[1, 0, 0, z] + 
         16*(-1 + 2*z)*H[1, 1, 0, z] + 8*(-1 + 2*z)*H[1, 1, 1, z] - 
         8*(1 + 2*z)*H[-1, z]*zeta[2] - (8*H[1, z]*(53 - 91*z - 27*zeta[2] + 
            54*z*zeta[2]))/9 - (4*H[0, z]*(219 - 163*z - 30*zeta[2] + 
            60*z*zeta[2]))/3 + Lp*((16*(-25 + 47*z)*H[0, z])/3 + 
           LQ*(16*(-1 + z) - 16*(-1 + 2*z)*H[0, z]) + (8*(1 + 10*z)*H[1, z])/
            3 + 32*(-1 + 2*z)*H[2, z] + 16*(1 + 2*z)*H[-1, 0, z] - 
           16*(7 + 6*z)*H[0, 0, z] - 16*(-1 + 2*z)*H[1, 1, z] + 
           (8*(211 - 287*z - 18*zeta[2] + 72*z*zeta[2]))/9) + 
         (4*(-391 - 67*z - 297*zeta[2] + 702*z*zeta[2] + 162*zeta[3]))/27) + 
       CF*Nf*TF*(Lp^2*(6 - 4*(-1 + 2*z)*H[0, z] - 8*(-1 + 2*z)*H[1, z]) + 
         4*(-5 + 14*z)*H[2, z] - 8*(-1 + 2*z)*H[3, z] + 
         2*(-7 + 32*z)*H[0, 0, z] + 12*(-7 + 10*z)*H[1, 0, z] + 
         4*(-7 + 10*z)*H[1, 1, z] - 24*(-1 + 2*z)*H[1, 2, z] - 
         72*(-1 + 2*z)*H[2, 0, z] - 24*(-1 + 2*z)*H[2, 1, z] - 
         44*(-1 + 2*z)*H[0, 0, 0, z] - 72*(-1 + 2*z)*H[1, 0, 0, z] - 
         24*(-1 + 2*z)*H[1, 1, 0, z] - 8*(-1 + 2*z)*H[1, 1, 1, z] + 
         8*H[1, z]*(5 - 9*z - 3*zeta[2] + 6*z*zeta[2]) + 
         2*H[0, z]*(-20 - 83*z - 4*zeta[2] + 8*z*zeta[2]) + 
         Lp*(-4*(5 + 8*z)*H[0, z] - 24*(-1 + 2*z)*H[1, z] + 
           16*(-1 + 2*z)*H[2, z] + 24*(-1 + 2*z)*H[0, 0, z] + 
           48*(-1 + 2*z)*H[1, 0, z] + 16*(-1 + 2*z)*H[1, 1, z] - 
           4*(10 - 19*z - 4*zeta[2] + 8*z*zeta[2])) - 
         2*(85 - 103*z - 10*zeta[2] + 28*z*zeta[2] - 32*zeta[3] + 
           64*z*zeta[3]))) + 
     as^3*(Nf^3*((-8*Lp^3*(-1 + 2*z))/9 + Lp^2*((-40*(-1 + 2*z))/9 + 
           (8*(-1 + 2*z)*H[0, z])/3 + (8*(-1 + 2*z)*H[1, z])/3) - 
         (8*(-29 + 64*z)*H[2, z])/27 + (40*(-1 + 2*z)*H[3, z])/9 - 
         (8*(-31 + 56*z)*H[0, 0, z])/27 - (8*(-29 + 64*z)*H[1, 0, z])/27 - 
         (8*(-31 + 56*z)*H[1, 1, z])/27 + (56*(-1 + 2*z)*H[1, 2, z])/9 + 
         (40*(-1 + 2*z)*H[2, 0, z])/9 + (56*(-1 + 2*z)*H[2, 1, z])/9 + 
         (56*(-1 + 2*z)*H[0, 0, 0, z])/9 + (40*(-1 + 2*z)*H[1, 0, 0, z])/9 + 
         (56*(-1 + 2*z)*H[1, 1, 0, z])/9 + (40*(-1 + 2*z)*H[1, 1, 1, z])/9 - 
         (8*H[0, z]*(20 - 44*z - 15*zeta[2] + 30*z*zeta[2]))/27 - 
         (8*H[1, z]*(30 - 56*z - 21*zeta[2] + 42*z*zeta[2]))/27 + 
         Lp*((80*(-1 + 2*z)*H[0, z])/9 + (80*(-1 + 2*z)*H[1, z])/9 - 
           (16*(-1 + 2*z)*H[2, z])/3 - (16*(-1 + 2*z)*H[0, 0, z])/3 - 
           (16*(-1 + 2*z)*H[1, 0, z])/3 - (16*(-1 + 2*z)*H[1, 1, z])/3 + 
           (8*(-1 + 2*z)*(-25 + 18*zeta[2]))/27) + 
         (8*(62 - 178*z - 261*zeta[2] + 576*z*zeta[2] + 162*zeta[3] - 
            324*z*zeta[3]))/243) + CF*Nf^2*TF^2*
        ((32*(-232 + 443*z)*H[3, z])/27 - (2048*(-1 + 2*z)*H[4, z])/9 + 
         (1024*(-1 + z)*H[-3, 0, z])/3 + (128*(-6 - 10*z + 3*z^2)*
           H[-2, 0, z])/3 - (64*(1 + z)*(8 + z + 35*z^2)*H[-1, 0, z])/(9*z) + 
         Lp^3*((8*(-47 + 42*z))/3 - (32*(16 + 13*z)*H[0, z])/9 + 
           (160*(-1 + 2*z)*H[1, z])/9 + (32*(-1 + 2*z)*H[0, 0, z])/3) + 
         (32*(-361 + 683*z)*H[1, 2, z])/27 - (2272*(-1 + 2*z)*H[1, 3, z])/9 + 
         (32*(-292 + 911*z)*H[2, 0, z])/27 + (32*(-182 + 517*z)*H[2, 1, z])/
          27 - (2240*(-1 + 2*z)*H[2, 2, z])/9 - 256*(-1 + 2*z)*H[3, 0, z] - 
         (1216*(-1 + 2*z)*H[3, 1, z])/9 + 256*(-1 + 2*z)*H[-2, 0, 0, z] + 
         128*(-5 + z)*(1 + z)*H[-1, 0, 0, z] - (8*(3677 + 12698*z + 792*z^2)*
           H[0, 0, 0, z])/27 + (32*(-157 + 317*z + 6*z^2)*H[1, 0, 0, z])/9 + 
         (32*(-401 + 751*z)*H[1, 1, 0, z])/27 + 
         (32*(-226 + 413*z)*H[1, 1, 1, z])/27 - 
         (1888*(-1 + 2*z)*H[1, 1, 2, z])/9 - (3680*(-1 + 2*z)*H[1, 2, 0, z])/
          9 - (1888*(-1 + 2*z)*H[1, 2, 1, z])/9 - 
         (128*(-11 + 34*z)*H[2, 0, 0, z])/9 - (832*(-1 + 2*z)*H[2, 1, 0, z])/
          3 - (1472*(-1 + 2*z)*H[2, 1, 1, z])/9 + 
         (128*(47 + 257*z)*H[0, 0, 0, 0, z])/9 - 
         (640*(-1 + 2*z)*H[1, 0, 0, 0, z])/3 - 
         (2720*(-1 + 2*z)*H[1, 1, 0, 0, z])/9 - 224*(-1 + 2*z)*
          H[1, 1, 1, 0, z] - (1120*(-1 + 2*z)*H[1, 1, 1, 1, z])/9 - 
         1088*(-1 + 2*z)*H[0, 0, 0, 0, 0, z] + 
         (32*H[1, 0, z]*(596 - 1036*z - 117*zeta[2] + 234*z*zeta[2]))/27 + 
         (16*H[2, z]*(251 - 3742*z - 612*zeta[2] + 1224*z*zeta[2]))/81 + 
         (16*H[1, 1, z]*(2077 - 3548*z - 630*zeta[2] + 1260*z*zeta[2]))/81 + 
         (8*H[0, 0, z]*(6614 + 42173*z + 2520*z^2 - 4896*zeta[2] + 
            2880*z*zeta[2]))/81 + Lp^2*((-8*(-19 + 298*z)*H[0, z])/3 + 
           (32*(-8 + 19*z)*H[1, z])/3 - 64*(-1 + 2*z)*H[2, z] + 
           (64*(16 + 25*z)*H[0, 0, z])/3 - (320*(-1 + 2*z)*H[1, 0, z])/3 - 
           (224*(-1 + 2*z)*H[1, 1, z])/3 - 128*(-1 + 2*z)*H[0, 0, 0, z] + 
           (4*(-635 + 572*z - 48*zeta[2] + 96*z*zeta[2]))/3) - 
         (8*H[1, z]*(13243 - 20138*z - 9180*zeta[2] + 17388*z*zeta[2] - 
            1944*zeta[3] + 3888*z*zeta[3]))/243 + 
         (8*H[0, z]*(63820 - 90335*z - 2304*zeta[2] - 14508*z*zeta[2] + 
            3888*z^2*zeta[2] - 6696*zeta[3] + 21168*z*zeta[3]))/243 + 
         Lp*((-64*(-7 + 23*z)*H[2, z])/3 + (512*(-1 + 2*z)*H[3, z])/3 - 
           128*(-1 + 2*z)*H[-2, 0, z] - 64*(-5 + z)*(1 + z)*H[-1, 0, z] + 
           (16*(409 + 1408*z + 36*z^2)*H[0, 0, z])/9 - 
           (64*(-56 + 121*z)*H[1, 0, z])/9 - (800*(-1 + 2*z)*H[1, 1, z])/3 + 
           (704*(-1 + 2*z)*H[1, 2, z])/3 + (704*(-1 + 2*z)*H[2, 0, z])/3 + 
           (448*(-1 + 2*z)*H[2, 1, z])/3 - 32*(26 + 69*z)*H[0, 0, 0, z] + 
           224*(-1 + 2*z)*H[1, 0, 0, z] + 256*(-1 + 2*z)*H[1, 1, 0, z] + 
           (448*(-1 + 2*z)*H[1, 1, 1, z])/3 + 608*(-1 + 2*z)*
            H[0, 0, 0, 0, z] - (16*H[1, z]*(515 - 1012*z - 252*zeta[2] + 
              504*z*zeta[2]))/27 - (8*H[0, z]*(-3793 + 7772*z - 864*zeta[2] + 
              864*z*zeta[2]))/27 - (2*(7199 - 6682*z - 480*zeta[2] - 
              2208*z*zeta[2] + 288*z^2*zeta[2] - 1056*zeta[3] + 
              2112*z*zeta[3]))/9) + (-124859 + 125550*z - 20720*zeta[2] + 
           61600*z*zeta[2] - 20160*z^2*zeta[2] + 57984*zeta[3] - 
           36480*z*zeta[3] + 9072*zeta[4] - 49248*z*zeta[4])/81) + 
       CF^2*Nf*TF*((-8*(-61 + 152*z)*H[4, z])/3 + 432*(-1 + 2*z)*H[5, z] - 
         (128*(-9 + 10*z)*H[-4, 0, z])/3 + (128*(4 + z)*H[-3, 0, z])/3 - 
         (8*(-259 + 508*z)*H[1, 3, z])/3 + (2528*(-1 + 2*z)*H[1, 4, z])/3 - 
         (16*(-31 + 182*z)*H[2, 2, z])/3 + 624*(-1 + 2*z)*H[2, 3, z] - 
         (16*(-79 + 218*z)*H[3, 0, z])/3 - (32*(-27 + 52*z)*H[3, 1, z])/3 + 
         (128*(-9 + 17*z)*H[3, 2, z])/3 + (2080*(-1 + 2*z)*H[4, 0, z])/3 + 
         (1088*(-1 + 2*z)*H[4, 1, z])/3 + (256*(-1 + 4*z)*H[-3, -1, 0, z])/
          3 - (128*(-13 + 4*z)*H[-3, 0, 0, z])/3 - 256*(1 + z)*
          H[-2, -2, 0, z] - (256*(1 + 2*z)*H[-2, -1, 0, z])/3 + 
         (64*(17 + 46*z)*H[-2, 0, 0, z])/3 - (1024*(1 + 2*z)*H[-1, -3, 0, z])/
          3 + 128*(1 + z)*H[-1, -2, 0, z] - (1024*(-1 + 2*z)*H[1, -3, 0, z])/
          3 + 256*(-1 + z)*H[1, -2, 0, z] - (8*(-217 + 376*z)*H[1, 1, 2, z])/
          3 + 544*(-1 + 2*z)*H[1, 1, 3, z] - (8*(-503 + 836*z)*H[1, 2, 0, z])/
          3 - (8*(-203 + 368*z)*H[1, 2, 1, z])/3 + 640*(-1 + 2*z)*
          H[1, 2, 2, z] + (3232*(-1 + 2*z)*H[1, 3, 0, z])/3 + 
         448*(-1 + 2*z)*H[1, 3, 1, z] - (128*(-5 + 4*z)*H[2, -2, 0, z])/3 - 
         (16*(5 + 294*z)*H[2, 0, 0, z])/3 - (16*(-61 + 266*z)*H[2, 1, 0, z])/
          3 - (16*(-35 + 122*z)*H[2, 1, 1, z])/3 + 
         (16*(-79 + 150*z)*H[2, 1, 2, z])/3 + (2960*(-1 + 2*z)*H[2, 2, 0, z])/
          3 + (1168*(-1 + 2*z)*H[2, 2, 1, z])/3 + 
         (32*(-47 + 86*z)*H[3, 0, 0, z])/3 + (128*(-7 + 15*z)*H[3, 1, 0, z])/
          3 + (544*(-1 + 2*z)*H[3, 1, 1, z])/3 - 512*(1 + z)*
          H[-2, -1, 0, 0, z] + (64*(35 + 48*z)*H[-2, 0, 0, 0, z])/3 - 
         384*(1 + 2*z)*H[-1, -2, 0, 0, z] + 256*(1 + z)*H[-1, -1, 0, 0, z] + 
         (1792*(1 + z)*H[-1, 0, 0, 0, z])/3 - 64*(1 + 2*z)*
          H[-1, 2, 0, 0, z] + (8*(-375 + 8*z)*H[0, 0, 0, 0, z])/3 - 
         384*(-1 + 2*z)*H[1, -2, 0, 0, z] - 64*(-23 + 36*z)*
          H[1, 0, 0, 0, z] + (256*(-1 + 2*z)*H[1, 1, -2, 0, z])/3 - 
         (8*(-329 + 596*z)*H[1, 1, 0, 0, z])/3 - 8*(-75 + 136*z)*
          H[1, 1, 1, 0, z] - (8*(-115 + 208*z)*H[1, 1, 1, 1, z])/3 + 
         (832*(-1 + 2*z)*H[1, 1, 1, 2, z])/3 + 
         (1696*(-1 + 2*z)*H[1, 1, 2, 0, z])/3 + 
         (896*(-1 + 2*z)*H[1, 1, 2, 1, z])/3 + 
         (2912*(-1 + 2*z)*H[1, 2, 0, 0, z])/3 + 
         (1664*(-1 + 2*z)*H[1, 2, 1, 0, z])/3 + 288*(-1 + 2*z)*
          H[1, 2, 1, 1, z] + (32*(-105 + 166*z)*H[2, 0, 0, 0, z])/3 + 
         (16*(-71 + 158*z)*H[2, 1, 0, 0, z])/3 + 
         (16*(-63 + 134*z)*H[2, 1, 1, 0, z])/3 + 208*(-1 + 2*z)*
          H[2, 1, 1, 1, z] - (1664*(1 + 2*z)*H[-1, -1, 0, 0, 0, z])/3 + 
         864*(1 + 2*z)*H[-1, 0, 0, 0, 0, z] + 
         (16*(-241 + 102*z)*H[0, 0, 0, 0, 0, z])/3 + 
         (5600*(-1 + 2*z)*H[1, 0, 0, 0, 0, z])/3 + 
         (1120*(-1 + 2*z)*H[1, 1, 0, 0, 0, z])/3 + 352*(-1 + 2*z)*
          H[1, 1, 1, 0, 0, z] + (832*(-1 + 2*z)*H[1, 1, 1, 1, 0, z])/3 + 
         160*(-1 + 2*z)*H[1, 1, 1, 1, 1, z] + (128*(-1 + 4*z)*H[-3, z]*
           zeta[2])/3 - (128*(1 + 2*z)*H[-2, z]*zeta[2])/3 + 
         (4*H[1, 0, 0, z]*(-1021 + 1780*z + 24*z^2 + 888*zeta[2] - 
            1776*z*zeta[2]))/3 + (64*H[-1, 0, 0, z]*(-38 - 35*z + 9*z^2 - 
            16*zeta[2] - 32*z*zeta[2]))/3 + 
         (64*H[-2, 0, z]*(-12 + 18*z + 9*z^2 - 11*zeta[2] - 10*z*zeta[2]))/
          3 - (128*H[-1, -1, 0, z]*(-2 - 2*z + zeta[2] + 2*z*zeta[2]))/3 - 
         (4*H[1, 1, 1, z]*(337 - 568*z - 112*zeta[2] + 224*z*zeta[2]))/3 - 
         (4*H[2, 1, z]*(-71 - 504*z - 188*zeta[2] + 280*z*zeta[2]))/3 - 
         (4*H[3, z]*(157 + 34*z - 288*zeta[2] + 288*z*zeta[2]))/3 - 
         (4*H[1, 1, 0, z]*(737 - 1260*z - 312*zeta[2] + 624*z*zeta[2]))/3 - 
         (4*H[1, 2, z]*(621 - 1036*z - 384*zeta[2] + 768*z*zeta[2]))/3 - 
         (4*H[2, 0, z]*(-295 - 1548*z - 516*zeta[2] + 840*z*zeta[2]))/3 - 
         (2*H[0, 0, 0, z]*(1101 + 1714*z + 528*z^2 - 1288*zeta[2] + 
            1424*z*zeta[2]))/3 + Lp^3*((-8*(-1 + z)*H[0, z])/3 + 16*H[1, z] - 
           (32*(-1 + 2*z)*H[2, z])/3 - (8*(-1 + 2*z)*H[0, 0, z])/3 - 
           (32*(-1 + 2*z)*H[1, 0, z])/3 - (64*(-1 + 2*z)*H[1, 1, z])/3 + 
           (2*(-1 + 2*z)*(-9 + 16*zeta[2]))/3) - 
         (8*H[2, z]*(-174 - 311*z - 118*zeta[2] + 28*z*zeta[2] + 
            356*zeta[3] - 712*z*zeta[3]))/3 + Lp^2*(-463 + 412*z - 
           8*(5 + 12*z)*H[2, z] + 80*(-1 + 2*z)*H[3, z] + 
           32*(1 + 2*z)*H[-2, 0, z] + 96*(1 + z)*H[-1, 0, z] + 
           8*(-15 + 2*z)*H[0, 0, z] - 48*(1 + 2*z)*H[1, 0, z] - 
           24*(-3 + 8*z)*H[1, 1, z] + 160*(-1 + 2*z)*H[1, 2, z] + 
           96*(-1 + 2*z)*H[2, 0, z] + 80*(-1 + 2*z)*H[2, 1, z] - 
           64*(1 + 2*z)*H[-1, -1, 0, z] + 32*(1 + 2*z)*H[-1, 0, 0, z] + 
           64*(-1 + z)*H[0, 0, 0, z] + 160*(-1 + 2*z)*H[1, 0, 0, z] + 
           160*(-1 + 2*z)*H[1, 1, 0, z] + 96*(-1 + 2*z)*H[1, 1, 1, z] + 
           88*zeta[2] + 96*z*zeta[2] - 32*(1 + 2*z)*H[-1, z]*zeta[2] - 
           2*H[0, z]*(135 + 30*z - 40*zeta[2] + 48*z*zeta[2]) - 
           4*H[1, z]*(19 - 46*z - 32*zeta[2] + 64*z*zeta[2]) - 16*zeta[3] + 
           160*z*zeta[3]) + (8*H[1, 1, z]*(164 - 244*z - 77*zeta[2] + 
            128*z*zeta[2] - 124*zeta[3] + 248*z*zeta[3]))/3 + 
         (4*H[1, 0, z]*(1241 - 1734*z - 406*zeta[2] + 712*z*zeta[2] - 
            440*zeta[3] + 880*z*zeta[3]))/3 + 
         (2*H[0, 0, z]*(2978 + 2357*z + 480*z^2 + 204*zeta[2] - 
            608*z*zeta[2] - 728*zeta[3] + 944*z*zeta[3]))/3 - 
         (64*H[-1, 0, z]*(4 + 43*z + 51*z^2 + 15*z^3 - 9*z*zeta[2] - 
            9*z^2*zeta[2] - 3*z*zeta[3] - 6*z^2*zeta[3]))/(3*z) - 
         (2*H[1, z]*(-2425 + 2162*z - 754*zeta[2] + 904*z*zeta[2] - 
            1304*zeta[3] + 1808*z*zeta[3] + 328*zeta[4] - 656*z*zeta[4]))/3 + 
         (64*H[-1, z]*(2*zeta[2] + 2*z*zeta[2] - 11*zeta[4] - 22*z*zeta[4]))/
          3 + (2*H[0, z]*(8662 + 2141*z - 382*zeta[2] + 1652*z*zeta[2] + 
            288*z^2*zeta[2] + 732*zeta[3] - 2272*z*zeta[3] - 976*zeta[4] + 
            304*z*zeta[4]))/3 + Lp*(16*(-2 + 23*z)*H[3, z] - 
           272*(-1 + 2*z)*H[4, z] + 64*(-3 + 2*z)*H[-3, 0, z] - 
           32*(9 + 4*z)*H[-2, 0, z] + 96*(-4 + 9*z)*H[1, 2, z] - 
           544*(-1 + 2*z)*H[1, 3, z] + 48*(4 + 15*z)*H[2, 0, z] + 
           16*(-5 + 31*z)*H[2, 1, z] - 352*(-1 + 2*z)*H[2, 2, z] - 
           432*(-1 + 2*z)*H[3, 0, z] - 240*(-1 + 2*z)*H[3, 1, z] + 
           128*H[-2, -1, 0, z] - 128*(2 + 3*z)*H[-2, 0, 0, z] + 
           192*(1 + 2*z)*H[-1, -2, 0, z] - 576*(1 + z)*H[-1, 0, 0, z] - 
           8*(-106 + z)*H[0, 0, 0, z] + 192*(-1 + 2*z)*H[1, -2, 0, z] + 
           24*(-13 + 36*z)*H[1, 0, 0, z] + 528*(-1 + 2*z)*H[1, 1, 0, z] + 
           288*(-1 + 2*z)*H[1, 1, 1, z] - 384*(-1 + 2*z)*H[1, 1, 2, z] - 
           800*(-1 + 2*z)*H[1, 2, 0, z] - 352*(-1 + 2*z)*H[1, 2, 1, z] - 
           16*(-25 + 42*z)*H[2, 0, 0, z] - 320*(-1 + 2*z)*H[2, 1, 0, z] - 
           192*(-1 + 2*z)*H[2, 1, 1, z] + 384*(1 + 2*z)*H[-1, -1, 0, 0, z] - 
           352*(1 + 2*z)*H[-1, 0, 0, 0, z] - 8*(-63 + 38*z)*
            H[0, 0, 0, 0, z] - 960*(-1 + 2*z)*H[1, 0, 0, 0, z] - 
           416*(-1 + 2*z)*H[1, 1, 0, 0, z] - 320*(-1 + 2*z)*
            H[1, 1, 1, 0, z] - 192*(-1 + 2*z)*H[1, 1, 1, 1, z] + 
           64*H[-2, z]*zeta[2] + 32*(-1 + 2*z)*H[1, 0, z]*
            (-20 + 19*zeta[2]) - 32*H[-1, 0, z]*(6 + 7*z + 3*z^2 - 
             6*zeta[2] - 12*z*zeta[2]) + 32*H[1, 1, z]*(10 - 19*z - 
             8*zeta[2] + 16*z*zeta[2]) + 8*H[2, z]*(23 - 46*z - 36*zeta[2] + 
             56*z*zeta[2]) + 4*H[0, 0, z]*(399 + 134*z + 24*z^2 - 
             100*zeta[2] + 104*z*zeta[2]) + 2*H[0, z]*(927 - 312*z - 
             176*zeta[2] + 8*z*zeta[2] + 128*zeta[3] - 288*z*zeta[3]) - 
           12*H[1, z]*(-7 - 10*z - 8*zeta[2] + 24*z*zeta[2] - 48*zeta[3] + 
             96*z*zeta[3]) + (2551 - 2882*z - 592*zeta[2] + 32*z*zeta[2] - 
             192*z^2*zeta[2] + 800*zeta[3] + 1920*z*zeta[3] + 600*zeta[4] + 
             848*z*zeta[4])/2) + (105649 - 107578*z - 9088*zeta[2] - 
           22880*z*zeta[2] - 3840*z^2*zeta[2] + 13408*zeta[3] + 
           55328*z*zeta[3] + 1664*zeta[2]*zeta[3] + 256*z*zeta[2]*zeta[3] + 
           7616*zeta[4] + 832*z*zeta[4] - 5952*zeta[5] + 28032*z*zeta[5])/
          12) + CA^2*Nf*TF*((8*(-824 + 2467*z + 450*z^2)*H[4, z])/9 - 
         (8*(927 + 454*z)*H[5, z])/3 - (64*(-83 + 30*z)*H[-4, 0, z])/3 - 
         (16*(-853 - 439*z + 144*z^2)*H[-3, 0, z])/9 - 
         (128*(3 + 17*z)*H[-3, 2, z])/3 - (16*(200 - 161*z + 36*z^2)*
           H[-2, 2, z])/9 - (8*(41 + 110*z)*H[-2, 3, z])/3 - 
         (8*(86 + 55*z + 24*z^2)*H[-1, 3, z])/3 - 368*(1 + 2*z)*H[-1, 4, z] + 
         (8*(349 - 149*z + 72*z^2)*H[1, 3, z])/9 - 
         (752*(-1 + 2*z)*H[1, 4, z])/3 + (32*(67 - 21*z + 27*z^2)*H[2, 2, z])/
          9 + (32*(9 + 2*z)*H[2, 3, z])/3 + 
         (8*(-1981 - 3803*z - 1492*z^2 + 609*z^3 + 252*z^4)*H[3, 0, z])/
          (9*(1 + z)^2) + (8*(62 - 413*z + 36*z^2)*H[3, 1, z])/9 + 
         (104*(3 + 22*z)*H[3, 2, z])/3 - (32*(216 + 79*z)*H[4, 0, z])/3 + 
         (8*(45 + 386*z)*H[4, 1, z])/3 + (64*(-3 + 10*z)*H[-3, -1, 0, z])/3 - 
         (32*(-151 + 152*z)*H[-3, 0, 0, z])/3 + 
         (16*(-21 + 10*z)*H[-2, -2, 0, z])/3 + (16*(-7 - 31*z + 30*z^2)*
           H[-2, -1, 0, z])/3 - (16*(-39 + 14*z)*H[-2, -1, 2, z])/3 - 
         (8*(-2279 - 3022*z + 270*z^2)*H[-2, 0, 0, z])/9 - 
         (112*(-1 + 2*z)*H[-2, 2, 0, z])/3 - (64*(3 + 10*z)*H[-2, 2, 1, z])/
          3 + (320*(1 + 2*z)*H[-1, -3, 0, z])/3 + 
         (16*(-28 - 37*z + 24*z^2)*H[-1, -2, 0, z])/3 + 
         (320*(1 + 2*z)*H[-1, -2, 2, z])/3 - (16*(218 + 253*z + 90*z^2)*
           H[-1, -1, 2, z])/9 + (688*(1 + 2*z)*H[-1, -1, 3, z])/3 - 
         (16*(154 + 149*z + 72*z^2)*H[-1, 2, 0, z])/9 - 
         (32*(4 + 2*z + 9*z^2)*H[-1, 2, 1, z])/9 - 192*(1 + 2*z)*
          H[-1, 2, 2, z] + (136*(1 + 2*z)*H[-1, 3, 0, z])/3 - 
         96*(1 + 2*z)*H[-1, 3, 1, z] - (160*(-1 + 2*z)*H[1, -3, 0, z])/3 - 
         (64*(-38 + 49*z)*H[1, -2, 0, z])/9 - (128*(-1 + 2*z)*H[1, -2, 2, z])/
          3 + (16*(205 - 320*z + 27*z^2)*H[1, 1, 2, z])/9 - 
         (560*(-1 + 2*z)*H[1, 1, 3, z])/3 + (8*(185 + 182*z + 54*z^2)*
           H[1, 2, 0, z])/9 - (40*(-107 + 151*z)*H[1, 2, 1, z])/9 - 
         288*(-1 + 2*z)*H[1, 2, 2, z] - (1040*(-1 + 2*z)*H[1, 3, 0, z])/3 - 
         176*(-1 + 2*z)*H[1, 3, 1, z] + (32*(11 + 26*z)*H[2, -2, 0, z])/3 + 
         (8*(-2042 - 3943*z - 1688*z^2 + 429*z^3 + 180*z^4)*H[2, 0, 0, z])/
          (9*(1 + z)^2) + (8*(-129 - 941*z - 1441*z^2 - 503*z^3 + 108*z^4)*
           H[2, 1, 0, z])/(9*(1 + z)^2) - (32*(-77 + 163*z)*H[2, 1, 1, z])/
          9 - (8*(-71 + 114*z)*H[2, 1, 2, z])/3 + 
         (8*(-71 + 130*z)*H[2, 2, 0, z])/3 - 32*(-7 + 4*z)*H[2, 2, 1, z] + 
         (32*(-89 + 20*z)*H[3, 0, 0, z])/3 + (32*(-1 + 71*z)*H[3, 1, 0, z])/
          3 - (32*(-31 + 16*z)*H[3, 1, 1, z])/3 - 
         (64*(13 + 36*z)*H[-2, -1, -1, 0, z])/3 - 
         (40*(11 + 2*z)*H[-2, -1, 0, 0, z])/3 - 
         (16*(-167 + 18*z)*H[-2, 0, 0, 0, z])/3 - 
         (448*(1 + 2*z)*H[-1, -2, -1, 0, z])/3 - 
         (320*(1 + 2*z)*H[-1, -1, -2, 0, z])/3 - 
         (16*(-230 - 223*z + 18*z^2)*H[-1, -1, -1, 0, z])/9 + 
         (1760*(1 + 2*z)*H[-1, -1, -1, 2, z])/3 + 
         (64*(-19 - 27*z + 3*z^2)*H[-1, -1, 0, 0, z])/3 + 
         288*(1 + 2*z)*H[-1, -1, 2, 0, z] + 
         (128*(1 + 2*z)*H[-1, -1, 2, 1, z])/3 - (8*(-1138 - 1091*z + 234*z^2)*
           H[-1, 0, 0, 0, z])/9 + (128*(1 + 2*z)*H[-1, 2, 0, 0, z])/3 - 
         (112*(1 + 2*z)*H[-1, 2, 1, 0, z])/3 - 
         (64*(1 + 2*z)*H[-1, 2, 1, 1, z])/3 + 
         (8*(-12288 - 30032*z - 22723*z^2 - 4322*z^3 + 612*z^4)*
           H[0, 0, 0, 0, z])/(9*(1 + z)^2) - 
         (256*(-1 + 2*z)*H[1, -2, -1, 0, z])/3 + 16*(-115 + 196*z + 7*z^2)*
          H[1, 0, 0, 0, z] + 64*(-1 + 2*z)*H[1, 1, -2, 0, z] + 
         (16*(121 + 25*z + 63*z^2)*H[1, 1, 0, 0, z])/9 + 
         8*(53 - 81*z + 6*z^2)*H[1, 1, 1, 0, z] - 
         (40*(-101 + 178*z)*H[1, 1, 1, 1, z])/9 - 16*(-1 + 2*z)*
          H[1, 1, 1, 2, z] - (848*(-1 + 2*z)*H[1, 1, 2, 0, z])/3 + 
         32*(-1 + 2*z)*H[1, 1, 2, 1, z] - (1664*(-1 + 2*z)*H[1, 2, 0, 0, z])/
          3 - (784*(-1 + 2*z)*H[1, 2, 1, 0, z])/3 + 
         (64*(-1 + 2*z)*H[1, 2, 1, 1, z])/3 - 
         (8*(309 + 50*z)*H[2, 0, 0, 0, z])/3 - 
         (8*(-47 + 82*z)*H[2, 1, 0, 0, z])/3 - 
         (136*(-5 + 6*z)*H[2, 1, 1, 0, z])/3 + 
         (64*(-1 + 5*z)*H[2, 1, 1, 1, z])/3 - 
         (256*(1 + 2*z)*H[-1, -1, -1, -1, 0, z])/3 + 
         (208*(1 + 2*z)*H[-1, -1, -1, 0, 0, z])/3 + 
         (656*(1 + 2*z)*H[-1, -1, 0, 0, 0, z])/3 + 
         (1672*(1 + 2*z)*H[-1, 0, 0, 0, 0, z])/3 + 16*(-545 + 8*z)*
          H[0, 0, 0, 0, 0, z] - (256*(-1 + 2*z)*H[1, 0, 0, 0, 0, z])/3 - 
         (1504*(-1 + 2*z)*H[1, 1, 0, 0, 0, z])/3 - 400*(-1 + 2*z)*
          H[1, 1, 1, 0, 0, z] - 16*(-1 + 2*z)*H[1, 1, 1, 1, 0, z] + 
         160*(-1 + 2*z)*H[1, 1, 1, 1, 1, z] + 32*(3 + 26*z)*H[-3, z]*
          zeta[2] - (16*(65 + 58*z)*H[-2, -1, z]*zeta[2])/3 - 
         (544*(1 + 2*z)*H[-1, -2, z]*zeta[2])/3 - 
         (1888*(1 + 2*z)*H[-1, -1, -1, z]*zeta[2])/3 - 
         (4*H[3, z]*(-16371 - 3448*z + 2268*z^2 + 4590*zeta[2] - 
            2700*z*zeta[2]))/27 - (4*H[1, 2, z]*(3407 - 6700*z + 324*z^2 + 
            900*zeta[2] - 1800*z*zeta[2]))/27 + 
         (4*H[2, 1, z]*(-347 + 3176*z + 96*z*zeta[2]))/9 - 
         (4*H[1, 1, 1, z]*(4819 - 8690*z - 1224*zeta[2] + 2448*z*zeta[2]))/
          27 + (8*H[-2, 0, z]*(-1516 + 392*z + 999*z^2 + 882*zeta[2] + 
            3204*z*zeta[2]))/27 - (4*H[1, 0, 0, z]*(16717 - 235*z - 
            16520*z^2 + 216*z^3 + 1800*zeta[2] - 1800*z*zeta[2] - 
            3600*z^2*zeta[2]))/(27*(1 + z)) - 
         (4*H[2, 0, z]*(-1655 - 9517*z - 7709*z^2 + 99*z^3 + 1602*zeta[2] + 
            438*z*zeta[2] - 1164*z^2*zeta[2]))/(9*(1 + z)) - 
         (4*H[1, 1, 0, z]*(9914 - 3500*z - 13009*z^2 + 297*z^3 + 
            360*zeta[2] - 360*z*zeta[2] - 720*z^2*zeta[2]))/(27*(1 + z)) - 
         (8*H[-1, -1, 0, z]*(72 + 1969*z + 3314*z^2 + 675*z^3 + 
            198*z*zeta[2] + 396*z^2*zeta[2]))/(27*z) + 
         (16*H[-1, 2, z]*(36 - 239*z + 59*z^2 + 486*z^3 + 405*z*zeta[2] + 
            810*z^2*zeta[2]))/(27*z) + (4*H[-1, 0, 0, z]*(144 - 1231*z - 
            2648*z^2 + 2349*z^3 + 5166*z*zeta[2] + 10332*z^2*zeta[2]))/
          (27*z) - (4*H[0, 0, 0, z]*(-931 - 82853*z - 78439*z^2 + 3213*z^3 + 
            1026*zeta[2] + 12078*z*zeta[2] + 11052*z^2*zeta[2]))/
          (27*(1 + z)) + Lp^3*(-8*LQ^2*(-1 + 2*z) + (64*(35 + 23*z)*H[0, z])/
            9 - (32*(-47 + 58*z)*H[1, z])/9 + LQ*(4*(-35 + 46*z) - 
             32*(1 + z)*H[0, z] + 16*(-1 + 2*z)*H[1, z]) + 
           (128*(1 + z)*H[2, z])/3 - (64*(-2 + z)*H[0, 0, z])/3 - 
           (32*(-1 + 2*z)*H[1, 0, z])/3 - (64*(-1 + 2*z)*H[1, 1, z])/3 - 
           (4*(-1513 + 1634*z + 96*zeta[2] + 96*z*zeta[2]))/9) - 
         (8*H[1, 1, z]*(-17080 + 24752*z + 5589*zeta[2] - 10206*z*zeta[2] + 
            162*z^2*zeta[2] + 972*zeta[3] - 1944*z*zeta[3]))/81 + 
         (8*H[-1, -1, z]*(222*zeta[2] + 243*z*zeta[2] + 54*z^2*zeta[2] + 
            176*zeta[3] + 352*z*zeta[3]))/3 + 
         (8*H[-2, z]*(379*zeta[2] - 415*z*zeta[2] + 162*z^2*zeta[2] + 
            399*zeta[3] + 570*z*zeta[3]))/9 - 
         (4*H[1, 0, z]*(-94241 + 110509*z + 26298*zeta[2] - 34020*z*zeta[2] + 
            1620*z^2*zeta[2] - 2808*zeta[3] + 5616*z*zeta[3]))/81 + 
         (8*H[-1, 0, z]*(-144 - 1079*z - 451*z^2 - 426*z^3 - 846*z*zeta[2] - 
            1422*z^2*zeta[2] + 216*z^3*zeta[2] + 792*z*zeta[3] + 
            1584*z^2*zeta[3]))/(27*z) - (8*H[2, z]*(-24560 - 23286*z + 
            27108*z^2 + 25834*z^3 + 7425*zeta[2] + 11556*z*zeta[2] + 
            2133*z^2*zeta[2] - 1350*z^3*zeta[2] + 810*z^4*zeta[2] + 
            4050*zeta[3] + 4104*z*zeta[3] - 3942*z^2*zeta[3] - 
            3996*z^3*zeta[3]))/(81*(1 + z)^2) - 
         (4*H[0, 0, z]*(-36161 + 198543*z + 503013*z^2 + 265753*z^3 - 
            2556*z^4 + 11124*zeta[2] - 10206*z*zeta[2] - 42282*z^2*zeta[2] - 
            11394*z^3*zeta[2] + 10044*z^4*zeta[2] - 18360*zeta[3] - 
            39744*z*zeta[3] - 24408*z^2*zeta[3] - 3024*z^3*zeta[3]))/
          (81*(1 + z)^2) + LQ*((-16*(-1 + z)*(-202 + 189*zeta[3]))/27 + 
           (16*(-1 + 2*z)*H[0, z]*(-202 + 189*zeta[3]))/27) + 
         Lp^2*(LQ^2*(-16*(-1 + z) + 16*(-1 + 2*z)*H[0, z]) + 
           (16*(-107 + 154*z)*H[2, z])/3 - 32*(13 + 12*z)*H[3, z] - 
           128*(-1 + z)*H[-2, 0, z] + 8*(59 + 70*z)*H[-1, 0, z] + 
           32*(1 + 2*z)*H[-1, 2, z] - (16*(361 + 262*z)*H[0, 0, z])/3 + 
           (16*(-35 + 46*z)*H[1, 0, z])/3 - (8*(-109 + 98*z)*H[1, 1, z])/3 + 
           64*(-2 + z)*H[2, 0, z] + 64*(-1 + 5*z)*H[2, 1, z] - 
           64*(1 + 2*z)*H[-1, -1, 0, z] + 48*(1 + 2*z)*H[-1, 0, 0, z] + 
           128*(-5 + 2*z)*H[0, 0, 0, z] + 48*(-1 + 2*z)*H[1, 0, 0, z] - 
           96*(-1 + 2*z)*H[1, 1, 1, z] - 64*(1 + 2*z)*H[-1, z]*zeta[2] + 
           4*H[0, z]*(-401 + 742*z + 40*zeta[2]) + 
           (4*H[1, z]*(321 - 346*z - 120*zeta[2] + 240*z*zeta[2]))/3 + 
           LQ*(-8*(-37 + 70*z)*H[0, z] - (16*(1 + 10*z)*H[1, z])/3 - 
             64*(-1 + 2*z)*H[2, z] - 32*(1 + 2*z)*H[-1, 0, z] + 
             32*(7 + 6*z)*H[0, 0, z] + 32*(-1 + 2*z)*H[1, 1, z] - 
             (8*(174 - 247*z - 18*zeta[2] + 60*z*zeta[2]))/3) + 
           (4*(5405 - 6340*z - 1038*zeta[2] + 2328*z*zeta[2] + 1008*zeta[3] - 
              216*z*zeta[3]))/9) - (4*H[-1, z]*(216*zeta[2] + 
            1013*z*zeta[2] + 3550*z^2*zeta[2] + 2619*z^3*zeta[2] + 
            3492*z*zeta[3] + 3852*z^2*zeta[3] + 756*z^3*zeta[3] - 
            2331*z*zeta[4] - 4662*z^2*zeta[4]))/(27*z) + 
         (4*H[1, z]*(15554*z + 59116*z^2 + 43562*z^3 - 648*zeta[2] + 
            28152*z*zeta[2] - 66168*z^2*zeta[2] - 89865*z^3*zeta[2] + 
            6075*z^4*zeta[2] - 23490*z*zeta[3] - 1944*z^2*zeta[3] + 
            23490*z^3*zeta[3] + 1944*z^4*zeta[3] - 42525*z*zeta[4] + 
            42525*z^2*zeta[4] + 85050*z^3*zeta[4]))/(243*z*(1 + z)) + 
         (2*H[0, z]*(-112996 + 1016520*z + 2372028*z^2 + 1242512*z^3 - 
            94734*zeta[2] - 420156*z*zeta[2] - 488070*z^2*zeta[2] - 
            91692*z^3*zeta[2] + 70956*z^4*zeta[2] + 140400*zeta[3] - 
            137484*z*zeta[3] - 717552*z^2*zeta[3] - 476604*z^3*zeta[3] - 
            33048*z^4*zeta[3] - 178281*zeta[4] - 239760*z*zeta[4] + 
            55323*z^2*zeta[4] + 116802*z^3*zeta[4]))/(243*(1 + z)^2) + 
         Lp*((-8*(-347 + 657*z + 36*z^2)*H[3, z])/3 + 8*(209 + 162*z)*
            H[4, z] + 16*(-55 + 38*z)*H[-3, 0, z] + 
           (16*(-238 - 265*z + 18*z^2)*H[-2, 0, z])/3 + 256*z*H[-2, 2, z] + 
           (32*(22 + 20*z + 9*z^2)*H[-1, 2, z])/3 + 
           (32*(-43 + 32*z)*H[1, 2, z])/3 + 192*(-1 + 2*z)*H[1, 3, z] - 
           (16*(-217 + 122*z)*H[2, 0, z])/3 + 32*(-10 + 13*z)*H[2, 1, z] - 
           32*(-1 + 14*z)*H[2, 2, z] + 32*(27 + 8*z)*H[3, 0, z] - 
           896*z*H[3, 1, z] + 32*(7 + 2*z)*H[-2, -1, 0, z] + 
           16*(-39 + 38*z)*H[-2, 0, 0, z] - 32*(1 + 2*z)*H[-1, -2, 0, z] - 
           (16*(25 + 32*z + 18*z^2)*H[-1, -1, 0, z])/3 - 320*(1 + 2*z)*
            H[-1, -1, 2, z] + (8*(-529 - 548*z + 36*z^2)*H[-1, 0, 0, z])/3 - 
           32*(1 + 2*z)*H[-1, 2, 0, z] + 64*(1 + 2*z)*H[-1, 2, 1, z] - 
           16*(-413 - 302*z + 6*z^2)*H[0, 0, 0, z] + 32*(-1 + 2*z)*
            H[1, -2, 0, z] - (8*(-76 + 263*z)*H[1, 0, 0, z])/3 + 
           (32*(-43 + 32*z)*H[1, 1, 0, z])/3 + (704*(-1 + 2*z)*H[1, 1, 1, z])/
            3 + 160*(-1 + 2*z)*H[1, 1, 2, z] + 96*(-1 + 2*z)*H[1, 2, 0, z] + 
           160*(-1 + 2*z)*H[1, 2, 1, z] - 8*(-37 + 54*z)*H[2, 0, 0, z] - 
           32*(-1 + 14*z)*H[2, 1, 0, z] + 64*(-4 + 5*z)*H[2, 1, 1, z] + 
           256*(1 + 2*z)*H[-1, -1, -1, 0, z] - 32*(1 + 2*z)*
            H[-1, -1, 0, 0, z] - 288*(1 + 2*z)*H[-1, 0, 0, 0, z] - 
           16*(-251 + 76*z)*H[0, 0, 0, 0, z] + 224*(-1 + 2*z)*
            H[1, 1, 0, 0, z] + 160*(-1 + 2*z)*H[1, 1, 1, 0, z] - 
           64*(-1 + 2*z)*H[1, 1, 1, 1, z] - 112*(-1 + 2*z)*H[-2, z]*zeta[2] + 
           448*(1 + 2*z)*H[-1, -1, z]*zeta[2] + 
           (8*H[1, 1, z]*(737 - 1234*z - 36*zeta[2] + 72*z*zeta[2]))/9 - 
           (16*H[-1, 0, z]*(-64 - 131*z + 9*z^2 + 54*zeta[2] + 
              108*z*zeta[2]))/3 - (16*H[2, z]*(910 - 14*z - 243*zeta[2] + 
              378*z*zeta[2]))/9 - (8*H[1, 0, z]*(-925 + 1136*z - 
              324*zeta[2] + 648*z*zeta[2]))/9 + 
           (8*H[0, 0, z]*(1387 - 9176*z + 54*z^2 - 279*zeta[2] + 
              702*z*zeta[2]))/9 + (8*H[1, z]*(-6878 + 8767*z + 1395*zeta[2] - 
              2844*z*zeta[2] + 162*z^2*zeta[2] + 108*zeta[3] - 
              216*z*zeta[3]))/27 - (8*H[-1, z]*(113*zeta[2] + 112*z*zeta[2] + 
              54*z^2*zeta[2] + 144*zeta[3] + 288*z*zeta[3]))/3 + 
           (8*H[0, z]*(-15781 + 25103*z + 2799*zeta[2] - 8127*z*zeta[2] + 
              648*z^2*zeta[2] - 4212*zeta[3] + 864*z*zeta[3]))/27 + 
           LQ*(8*(-3 + 14*z)*H[2, z] + 80*(-1 + 2*z)*H[3, z] + 
             32*(1 + 2*z)*H[-2, 0, z] - 32*(1 + z)*H[-1, 0, z] + 
             (400*(-1 + 5*z)*H[0, 0, z])/3 + 8*(-15 + 26*z)*H[1, 0, z] + 
             (8*(-23 + 34*z)*H[1, 1, z])/3 - 32*(-1 + 2*z)*H[1, 2, z] + 
             16*(-5 + 6*z)*H[2, 0, z] - 32*(-1 + 2*z)*H[2, 1, z] + 
             32*(1 + 2*z)*H[-1, -1, 0, z] + 48*(1 + 2*z)*H[-1, 0, 0, z] - 
             16*(31 + 22*z)*H[0, 0, 0, z] - 32*(-1 + 2*z)*H[1, 0, 0, z] - 
             32*(-1 + 2*z)*H[1, 1, 0, z] - 16*(-1 + 2*z)*H[1, 1, 1, z] + 
             16*(1 + 2*z)*H[-1, z]*zeta[2] + (16*H[1, z]*(53 - 91*z - 
                27*zeta[2] + 54*z*zeta[2]))/9 + (8*H[0, z]*(791 - 757*z - 
                126*zeta[2] + 252*z*zeta[2]))/9 - (8*(71 - 291*z - 
                135*zeta[2] + 270*z*zeta[2] - 9*zeta[3] + 126*z*zeta[3]))/
              9) - (2*(-29798 + 46516*z + 9048*zeta[2] - 56184*z*zeta[2] + 
              648*z^2*zeta[2] + 8532*zeta[3] - 19800*z*zeta[3] - 
              3240*z^2*zeta[3] + 6399*zeta[4] + 21330*z*zeta[4]))/27) - 
         (2*(-1309099 - 1150248*z + 1626801*z^2 + 1467950*z^3 + 
            376380*zeta[2] + 256392*z*zeta[2] - 601020*z^2*zeta[2] - 
            465696*z^3*zeta[2] + 15336*z^4*zeta[2] + 24804*zeta[3] - 
            648072*z*zeta[3] - 1444914*z^2*zeta[3] - 842508*z^3*zeta[3] - 
            70470*z^4*zeta[3] + 1944*zeta[2]*zeta[3] + 7776*z*zeta[2]*
             zeta[3] + 9720*z^2*zeta[2]*zeta[3] + 3888*z^3*zeta[2]*zeta[3] + 
            191430*zeta[4] + 805140*z*zeta[4] + 1056402*z^2*zeta[4] + 
            484488*z^3*zeta[4] + 36450*z^4*zeta[4] + 450360*zeta[5] + 
            1050408*z*zeta[5] + 749736*z^2*zeta[5] + 149688*z^3*zeta[5]))/
          (243*(1 + z)^2)) + 
       CA*(Nf^2*TF^2*(LQ*((-896*(-1 + z))/27 + (896*(-1 + 2*z)*H[0, z])/27) + 
           Lp^3*(-16*LQ*(-1 + 2*z) + (32*(-35 + 46*z))/9 - 
             (256*(1 + z)*H[0, z])/9 + (128*(-1 + 2*z)*H[1, z])/9) - 
           (16*(-399 + 1598*z)*H[3, z])/27 + (128*(40 + 19*z)*H[4, z])/9 - 
           (64*(-19 + 50*z)*H[-3, 0, z])/9 - (128*(-35 - 89*z + 27*z^2)*
             H[-2, 0, z])/27 - (320*(1 + 2*z)*H[-2, 2, z])/9 + 
           (128*(11 + 16*z)*H[-1, 2, z])/27 - (160*(1 + 2*z)*H[-1, 3, z])/3 - 
           (32*(-446 + 697*z)*H[1, 2, z])/27 - (896*(-1 + 2*z)*H[1, 3, z])/
            9 - (16*(-131 + 210*z)*H[2, 0, z])/3 - 
           (16*(-183 + 404*z)*H[2, 1, z])/9 - (32*(-67 + 42*z)*H[2, 2, z])/
            9 + (1024*(4 + 3*z)*H[3, 0, z])/9 - (32*(-71 + 50*z)*H[3, 1, z])/
            9 + 64*(1 + 2*z)*H[-2, -1, 0, z] - (64*(-13 + 70*z)*
             H[-2, 0, 0, z])/9 + 64*(1 + 2*z)*H[-1, -2, 0, z] + 
           (64*(1 + 26*z)*H[-1, -1, 0, z])/27 - 
           (320*(1 + 2*z)*H[-1, -1, 2, z])/9 - (32*(-307 - 314*z + 108*z^2)*
             H[-1, 0, 0, z])/27 - (448*(1 + 2*z)*H[-1, 2, 0, z])/9 - 
           (128*(1 + 2*z)*H[-1, 2, 1, z])/9 + (16*(-629 - 5390*z + 396*z^2)*
             H[0, 0, 0, z])/27 + (256*(-1 + 2*z)*H[1, -2, 0, z])/9 - 
           (64*(-389 + 430*z + 9*z^2)*H[1, 0, 0, z])/27 - 
           (32*(-428 + 679*z)*H[1, 1, 0, z])/27 - 
           (32*(-301 + 536*z)*H[1, 1, 1, z])/27 + 
           (512*(-1 + 2*z)*H[1, 1, 2, z])/9 - (1120*(-1 + 2*z)*H[1, 2, 0, z])/
            9 + (640*(-1 + 2*z)*H[1, 2, 1, z])/9 - 
           (32*(-145 + 54*z)*H[2, 0, 0, z])/9 - 
           (32*(-51 + 50*z)*H[2, 1, 0, z])/9 + (128*(-4 + 11*z)*
             H[2, 1, 1, z])/9 - (64*(1 + 2*z)*H[-1, -1, -1, 0, z])/9 + 
           (256*(1 + 2*z)*H[-1, -1, 0, 0, z])/3 - 
           (544*(1 + 2*z)*H[-1, 0, 0, 0, z])/9 + 
           (64*(-27 + 44*z)*H[0, 0, 0, 0, z])/9 - 512*(-1 + 2*z)*
            H[1, 0, 0, 0, z] - (1216*(-1 + 2*z)*H[1, 1, 0, 0, z])/9 + 
           64*(-1 + 2*z)*H[1, 1, 1, 0, z] + (1120*(-1 + 2*z)*
             H[1, 1, 1, 1, z])/9 + (608*(1 + 2*z)*H[-2, z]*zeta[2])/9 + 
           32*(1 + 2*z)*H[-1, -1, z]*zeta[2] - 
           (32*H[1, 0, z]*(2003 - 3442*z - 189*zeta[2] + 378*z*zeta[2]))/81 - 
           (16*H[2, z]*(3119 - 5704*z + 324*zeta[2] + 1296*z*zeta[2]))/81 - 
           (16*H[1, 1, z]*(2953 - 5192*z - 810*zeta[2] + 1620*z*zeta[2]))/
            81 - (8*H[0, 0, z]*(-1039 - 32764*z + 2160*z^2 + 3456*zeta[2] + 
              1728*z*zeta[2]))/81 + (32*H[-1, 0, z]*(48 + z + 80*z^2 + 
              180*z^3 + 72*z*zeta[2] + 144*z^2*zeta[2]))/(27*z) + 
           Lp^2*((-16*(-35 + 142*z)*H[0, z])/3 - (64*(-8 + 11*z)*H[1, z])/3 + 
             LQ*((-32*(-6 + 11*z))/3 + 32*(-1 + 2*z)*H[0, z] + (64*(-1 + 2*z)*
                 H[1, z])/3) - (128*(-2 + z)*H[2, z])/3 - 32*(1 + 2*z)*
              H[-1, 0, z] + (512*(1 + z)*H[0, 0, z])/3 - 
             (64*(-1 + 2*z)*H[1, 0, z])/3 - (32*(-1 + 2*z)*H[1, 1, z])/3 - 
             (8*(799 - 1088*z - 12*zeta[2] + 240*z*zeta[2]))/9) + 
           (16*H[1, z]*(8129 - 16306*z - 10782*zeta[2] + 17730*z*zeta[2] + 
              1296*zeta[3] - 2592*z*zeta[3]))/243 - 
           (32*H[-1, z]*(43*zeta[2] + 38*z*zeta[2] + 18*zeta[3] + 
              36*z*zeta[3]))/27 - (8*H[0, z]*(-57662 + 88471*z + 
              4230*zeta[2] - 43524*z*zeta[2] + 3888*z^2*zeta[2] + 
              864*zeta[3] + 9072*z*zeta[3]))/243 + 
           Lp*((64*(-49 + 92*z)*H[2, z])/9 - (128*(7 + 3*z)*H[3, z])/3 + 
             (64*(-1 + 14*z)*H[-2, 0, z])/3 + (64*(-11 - 13*z + 3*z^2)*H[-1, 
                0, z])/3 + (128*(1 + 2*z)*H[-1, 2, z])/3 - 
             (32*(-67 - 646*z + 18*z^2)*H[0, 0, z])/9 + 
             (64*(-103 + 131*z)*H[1, 0, z])/9 + (128*(-22 + 41*z)*H[1, 1, z])/
              9 + (128*(-1 + 2*z)*H[1, 2, z])/3 - (64*(11 + 2*z)*H[2, 0, z])/
              3 + 128*(-1 + z)*H[2, 1, z] - (64*(1 + 2*z)*H[-1, -1, 0, z])/
              3 + (160*(1 + 2*z)*H[-1, 0, 0, z])/3 - 128*(2 + 3*z)*
              H[0, 0, 0, z] + (544*(-1 + 2*z)*H[1, 0, 0, z])/3 + 
             (128*(-1 + 2*z)*H[1, 1, 0, z])/3 - (256*(-1 + 2*z)*H[1, 1, 1, 
                z])/3 - (160*(1 + 2*z)*H[-1, z]*zeta[2])/3 + 
             (16*H[1, z]*(983 - 1738*z - 234*zeta[2] + 468*z*zeta[2]))/27 + 
             (16*H[0, z]*(1807 - 4166*z + 144*zeta[2] + 648*z*zeta[2]))/27 + 
             LQ*((32*(-19 + 44*z)*H[0, z])/9 + (32*(-11 + 16*z)*H[1, z])/9 - 
               32*(-1 + 2*z)*H[2, z] - (32*(-1 + 2*z)*H[0, 0, z])/3 - 32*
                (-1 + 2*z)*H[1, 0, z] - (32*(-1 + 2*z)*H[1, 1, z])/3 + 
               (32*(28 - 42*z - 9*zeta[2] + 18*z*zeta[2]))/9) + 
             (8*(-5027 + 7096*z + 1176*zeta[2] - 4440*z*zeta[2] + 
                216*z^2*zeta[2] - 108*zeta[3] + 792*z*zeta[3]))/27) + 
           (8*(-29959 + 46169*z + 31014*zeta[2] - 55872*z*zeta[2] + 
              6480*z^2*zeta[2] - 2988*zeta[3] + 16740*z*zeta[3] - 
              10314*zeta[4] + 56268*z*zeta[4]))/243) + 
         CF*Nf*TF*((-16*(604 - 1532*z + 27*z^2)*H[4, z])/9 - 
           (64*(51 + 14*z)*H[5, z])/3 + (32*(-7 + 86*z)*H[-4, 0, z])/3 - 
           (16*(9 + 142*z)*H[-3, 0, z])/3 + 64*(1 + 2*z)*H[-3, 2, z] - 
           (272*(1 + 2*z)*H[-2, 2, z])/3 + (256*(1 + 2*z)*H[-2, 3, z])/3 - 
           24*(7 + 12*z)*H[-1, 3, z] + 144*(1 + 2*z)*H[-1, 4, z] - 
           (16*(920 - 1351*z + 27*z^2)*H[1, 3, z])/9 + 
           (688*(-1 + 2*z)*H[1, 4, z])/3 - (16*(613 - 1253*z + 27*z^2)*
             H[2, 2, z])/9 + (64*(-31 + 11*z)*H[2, 3, z])/3 - 
           (8*(696 - 518*z - 3124*z^2 - 1874*z^3 + 27*z^4)*H[3, 0, z])/
            (3*(1 + z)^2) + (16*(-335 + 862*z)*H[3, 1, z])/9 + 
           (16*(-181 + 18*z)*H[3, 2, z])/3 - (320*(25 + 13*z)*H[4, 0, z])/3 - 
           (64*(31 + 39*z)*H[4, 1, z])/3 - (32*(-5 + 62*z)*H[-3, -1, 0, z])/
            3 + 16*(-7 + 74*z)*H[-3, 0, 0, z] - 
           (32*(5 + 46*z)*H[-2, -2, 0, z])/3 + 
           (16*(67 + 94*z)*H[-2, -1, 0, z])/3 + 
           (64*(1 + 2*z)*H[-2, -1, 2, z])/3 - (32*(7 + 158*z)*H[-2, 0, 0, z])/
            3 + 192*(1 + 2*z)*H[-2, 2, 0, z] + 64*(1 + 2*z)*H[-2, 2, 1, z] + 
           256*(1 + 2*z)*H[-1, -3, 0, z] + (16*(53 + 68*z)*H[-1, -2, 0, z])/
            3 - (16*(1 + 16*z)*H[-1, -1, 2, z])/3 + 
           (80*(1 + 2*z)*H[-1, -1, 3, z])/3 - 16*(13 + 20*z)*H[-1, 2, 0, z] - 
           (32*(7 + 10*z)*H[-1, 2, 1, z])/3 + (256*(1 + 2*z)*H[-1, 2, 2, z])/
            3 + 272*(1 + 2*z)*H[-1, 3, 0, z] + 96*(1 + 2*z)*H[-1, 3, 1, z] + 
           224*(-1 + 2*z)*H[1, -3, 0, z] - (64*(-7 + z)*H[1, -2, 0, z])/3 - 
           (8*(1417 - 2246*z + 54*z^2)*H[1, 1, 2, z])/9 - 
           (784*(-1 + 2*z)*H[1, 1, 3, z])/3 - (8*(2753 - 3766*z + 81*z^2)*
             H[1, 2, 0, z])/9 + (16*(-593 + 1003*z)*H[1, 2, 1, z])/9 - 
           64*(-1 + 2*z)*H[1, 2, 2, z] + 432*(-1 + 2*z)*H[1, 3, 0, z] - 
           144*(-1 + 2*z)*H[1, 3, 1, z] - 192*H[2, -2, 0, z] - 
           (8*(2551 + 60*z - 7506*z^2 - 4844*z^3 + 135*z^4)*H[2, 0, 0, z])/
            (9*(1 + z)^2) - (8*(463 - 164*z - 1708*z^2 - 1048*z^3 + 27*z^4)*
             H[2, 1, 0, z])/(3*(1 + z)^2) + (16*(-298 + 785*z)*H[2, 1, 1, z])/
            9 - 16*(7 + 10*z)*H[2, 1, 2, z] + 32*(-35 + 24*z)*H[2, 2, 0, z] - 
           (16*(17 + 26*z)*H[2, 2, 1, z])/3 - (16*(425 + 58*z)*H[3, 0, 0, z])/
            3 + (208*(-15 + 2*z)*H[3, 1, 0, z])/3 + 
           (64*(-13 + 3*z)*H[3, 1, 1, z])/3 + 
           (416*(1 + 2*z)*H[-2, -1, -1, 0, z])/3 - 
           (16*(-43 + 58*z)*H[-2, -1, 0, 0, z])/3 + 
           (704*(-1 + z)*H[-2, 0, 0, 0, z])/3 - 
           (320*(1 + 2*z)*H[-1, -2, -1, 0, z])/3 - 
           (32*(1 + 2*z)*H[-1, -2, 0, 0, z])/3 - 
           (448*(1 + 2*z)*H[-1, -1, -2, 0, z])/3 + 
           (112*(-1 + 2*z)*H[-1, -1, -1, 0, z])/3 - 
           (224*(1 + 2*z)*H[-1, -1, -1, 2, z])/3 + 16*(21 + 29*z)*
            H[-1, -1, 0, 0, z] + (352*(1 + 2*z)*H[-1, -1, 2, 0, z])/3 + 
           (128*(1 + 2*z)*H[-1, -1, 2, 1, z])/3 - 8*(109 + 146*z)*
            H[-1, 0, 0, 0, z] + (832*(1 + 2*z)*H[-1, 2, 0, 0, z])/3 + 
           (128*(1 + 2*z)*H[-1, 2, 1, 0, z])/3 + 
           (64*(1 + 2*z)*H[-1, 2, 1, 1, z])/3 - 
           (8*(904 - 2880*z - 8472*z^2 - 4508*z^3 + 135*z^4)*
             H[0, 0, 0, 0, z])/(9*(1 + z)^2) + 320*(-1 + 2*z)*
            H[1, -2, 0, 0, z] - (8*(1187 - 1164*z + 45*z^2)*H[1, 0, 0, 0, z])/
            3 - (448*(-1 + 2*z)*H[1, 1, -2, 0, z])/3 - 
           (8*(2225 - 3142*z + 135*z^2)*H[1, 1, 0, 0, z])/9 - 
           8*(178 - 288*z + 9*z^2)*H[1, 1, 1, 0, z] + 
           (16*(-425 + 757*z)*H[1, 1, 1, 1, z])/9 - 
           (784*(-1 + 2*z)*H[1, 1, 1, 2, z])/3 + 
           (16*(-1 + 2*z)*H[1, 1, 2, 0, z])/3 - 
           (992*(-1 + 2*z)*H[1, 1, 2, 1, z])/3 + 
           (1952*(-1 + 2*z)*H[1, 2, 0, 0, z])/3 - 
           (16*(-1 + 2*z)*H[1, 2, 1, 0, z])/3 - 
           (928*(-1 + 2*z)*H[1, 2, 1, 1, z])/3 + (16*(-275 + 214*z)*
             H[2, 0, 0, 0, z])/3 + 64*(-17 + 13*z)*H[2, 1, 0, 0, z] - 
           (16*(47 + 26*z)*H[2, 1, 1, 0, z])/3 - 
           (16*(-43 + 98*z)*H[2, 1, 1, 1, z])/3 + 
           (256*(1 + 2*z)*H[-1, -1, -1, -1, 0, z])/3 - 
           (208*(1 + 2*z)*H[-1, -1, -1, 0, 0, z])/3 + 432*(1 + 2*z)*
            H[-1, -1, 0, 0, 0, z] - 192*(1 + 2*z)*H[-1, 0, 0, 0, 0, z] - 
           (32*(115 + 102*z)*H[0, 0, 0, 0, 0, z])/3 + 416*(-1 + 2*z)*
            H[1, 0, 0, 0, 0, z] + 992*(-1 + 2*z)*H[1, 1, 0, 0, 0, z] + 
           112*(-1 + 2*z)*H[1, 1, 1, 0, 0, z] - 
           (784*(-1 + 2*z)*H[1, 1, 1, 1, 0, z])/3 - 320*(-1 + 2*z)*
            H[1, 1, 1, 1, 1, z] - (16*(7 + 86*z)*H[-3, z]*zeta[2])/3 + 
           48*(1 + 2*z)*H[-2, -1, z]*zeta[2] - (160*(1 + 2*z)*H[-1, -2, z]*
             zeta[2])/3 + (352*(1 + 2*z)*H[-1, -1, -1, z]*zeta[2])/3 - 
           (4*H[-1, 0, 0, z]*(-799 - 966*z + 171*z^2 - 48*zeta[2] - 
              96*z*zeta[2]))/3 - (64*H[-1, 2, z]*(-5 - 9*z + 6*zeta[2] + 
              12*z*zeta[2]))/3 - (8*H[-1, -1, 0, z]*(85 + 106*z + 15*z^2 + 
              18*zeta[2] + 36*z*zeta[2]))/3 - 
           (8*H[-2, 0, z]*(40 - 282*z + 93*z^2 + 6*zeta[2] + 156*z*zeta[2]))/
            3 + (8*H[3, z]*(-529 - 3409*z + 1512*zeta[2] + 216*z*zeta[2]))/
            27 + (8*H[2, 1, z]*(2464 - 6395*z - 918*zeta[2] + 
              1404*z*zeta[2]))/27 + (8*H[1, 1, 1, z]*(3914 - 6823*z - 
              1116*zeta[2] + 2232*z*zeta[2]))/27 + 
           (8*H[1, 2, z]*(5093 - 8839*z - 1494*zeta[2] + 2988*z*zeta[2]))/
            27 - (8*H[1, 0, 0, z]*(-2729 + 1970*z + 4717*z^2 + 54*z^3 + 
              1284*zeta[2] - 1284*z*zeta[2] - 2568*z^2*zeta[2]))/
            (9*(1 + z)) + (4*H[1, 1, 0, z]*(11897 - 8921*z - 20575*z^2 + 
              135*z^3 - 4176*zeta[2] + 4176*z*zeta[2] + 8352*z^2*zeta[2]))/
            (27*(1 + z)) + (4*H[2, 0, z]*(15436 - 8878*z - 24017*z^2 + 
              135*z^3 - 3708*zeta[2] + 5004*z*zeta[2] + 8712*z^2*zeta[2]))/
            (27*(1 + z)) + (2*H[0, 0, 0, z]*(13657 - 18085*z - 24884*z^2 + 
              6318*z^3 + 2016*zeta[2] + 26784*z*zeta[2] + 24768*z^2*zeta[2]))/
            (27*(1 + z)) + Lp^3*((-4*(-115 + 206*z)*H[0, z])/9 - 
             (16*(-68 + 91*z)*H[1, z])/9 + LQ*(-12 + 8*(-1 + 2*z)*H[0, z] + 
               16*(-1 + 2*z)*H[1, z]) + (16*(5 + 2*z)*H[2, z])/3 + 
             (32*(1 + z)*H[0, 0, z])/3 - (32*(-1 + 2*z)*H[1, 0, z])/3 - 
             (64*(-1 + 2*z)*H[1, 1, z])/3 - (2*(-127 + 72*z + 40*zeta[2] + 
                16*z*zeta[2]))/3) + (8*H[-1, -1, z]*(-5*zeta[2] + 
              46*z*zeta[2] - 24*zeta[3] - 48*z*zeta[3]))/3 + 
           (8*H[-2, z]*(101*zeta[2] + 162*z*zeta[2] - 8*zeta[3] - 
              16*z*zeta[3]))/3 - (8*H[1, 1, z]*(10801 - 20015*z - 
              7407*zeta[2] + 12492*z*zeta[2] + 243*z^2*zeta[2] - 
              108*zeta[3] + 216*z*zeta[3]))/81 - 
           (4*H[1, 0, z]*(11048 - 22957*z - 10998*zeta[2] + 16812*z*zeta[2] + 
              162*z^2*zeta[2] - 2808*zeta[3] + 5616*z*zeta[3]))/27 + 
           (8*H[-1, 0, z]*(48 - 36*z + 41*z^2 + 189*z^3 + 100*z*zeta[2] + 
              172*z^2*zeta[2] + 116*z*zeta[3] + 232*z^2*zeta[3]))/(3*z) - 
           (8*H[2, z]*(12794 + 6534*z - 25314*z^2 - 19054*z^3 - 
              5013*zeta[2] + 972*z*zeta[2] + 16740*z^2*zeta[2] + 
              11160*z^3*zeta[2] + 243*z^4*zeta[2] + 3618*zeta[3] + 
              6480*z*zeta[3] + 2106*z^2*zeta[3] - 756*z^3*zeta[3]))/
            (81*(1 + z)^2) - (2*H[0, 0, z]*(34642 - 132297*z - 348108*z^2 - 
              160757*z^3 + 20412*z^4 - 37656*zeta[2] + 17280*z*zeta[2] + 
              145584*z^2*zeta[2] + 92592*z^3*zeta[2] + 972*z^4*zeta[2] + 
              74088*zeta[3] + 205632*z*zeta[3] + 189000*z^2*zeta[3] + 
              57456*z^3*zeta[3]))/(81*(1 + z)^2) + 
           Lp^2*(8*(-49 + 78*z)*H[2, z] - 16*(13 + 2*z)*H[3, z] - 
             24*(1 + 2*z)*H[-1, 0, z] + 32*(1 + 2*z)*H[-1, 2, z] + 
             (8*(-133 + 290*z)*H[0, 0, z])/3 + (32*(-77 + 100*z)*H[1, 0, z])/
              3 + (16*(-52 + 77*z)*H[1, 1, z])/3 + 96*(-1 + 2*z)*H[1, 2, z] - 
             32*(7 + 4*z)*H[2, 0, z] + 16*(-7 + 2*z)*H[2, 1, z] + 
             16*(1 + 2*z)*H[-1, 0, 0, z] - 128*(1 + z)*H[0, 0, 0, z] + 
             80*(-1 + 2*z)*H[1, 0, 0, z] + 96*(-1 + 2*z)*H[1, 1, 0, z] - 
             32*(1 + 2*z)*H[-1, z]*zeta[2] + (16*H[1, z]*(59 - 115*z - 
                6*zeta[2] + 12*z*zeta[2]))/3 + (2*H[0, z]*(-359 - 418*z + 
                216*zeta[2] + 240*z*zeta[2]))/3 + LQ*(8*(5 + 8*z)*H[0, z] + 
               48*(-1 + 2*z)*H[1, z] - 32*(-1 + 2*z)*H[2, z] - 48*(-1 + 2*z)*
                H[0, 0, z] - 96*(-1 + 2*z)*H[1, 0, z] - 32*(-1 + 2*z)*
                H[1, 1, z] + 8*(10 - 19*z - 4*zeta[2] + 8*z*zeta[2])) + 
             (-761 + 1676*z + 816*zeta[2] - 1872*z*zeta[2] - 336*zeta[3] - 
               768*z*zeta[3])/3) - (4*H[-1, z]*(165*zeta[2] + 250*z*zeta[2] + 
              15*z^2*zeta[2] + 84*z*zeta[3] - 894*zeta[4] - 1788*z*zeta[4]))/
            3 + (2*H[1, z]*(80177 - 125081*z - 205258*z^2 - 198666*zeta[2] + 
              122850*z*zeta[2] + 325890*z^2*zeta[2] + 2430*z^3*zeta[2] - 
              143532*zeta[3] + 33372*z*zeta[3] + 182736*z^2*zeta[3] + 
              5832*z^3*zeta[3] + 80514*zeta[4] - 80514*z*zeta[4] - 
              161028*z^2*zeta[4]))/(243*(1 + z)) - 
           (2*H[0, z]*(352088 + 1788273*z + 2520282*z^2 + 1084097*z^3 - 
              75780*zeta[2] - 440964*z*zeta[2] - 627372*z^2*zeta[2] - 
              232056*z^3*zeta[2] + 30132*z^4*zeta[2] + 102276*zeta[3] - 
              254016*z*zeta[3] - 809028*z^2*zeta[3] - 462456*z^3*zeta[3] - 
              5832*z^4*zeta[3] + 246402*zeta[4] + 758808*z*zeta[4] + 
              778410*z^2*zeta[4] + 266004*z^3*zeta[4]))/(243*(1 + z)^2) + 
           Lp*((-16*(-139 + 323*z)*H[3, z])/3 + 16*(45 + 2*z)*H[4, z] - 
             512*z*H[-3, 0, z] + 16*(1 + 32*z)*H[-2, 0, z] - 
             64*(1 + 2*z)*H[-2, 2, z] + 96*(1 + 2*z)*H[-1, 2, z] - 
             96*(1 + 2*z)*H[-1, 3, z] - (16*(-190 + 293*z)*H[1, 2, z])/3 - 
             224*(-1 + 2*z)*H[1, 3, z] - (16*(-343 + 641*z)*H[2, 0, z])/3 - 
             (128*(-13 + 29*z)*H[2, 1, z])/3 - 16*(-35 + 26*z)*H[2, 2, z] + 
             16*(77 + 54*z)*H[3, 0, z] + 32*(11 + 12*z)*H[3, 1, z] + 
             32*(-1 + 10*z)*H[-2, -1, 0, z] - 48*(-1 + 2*z)*H[-2, 0, 0, z] + 
             96*(1 + 2*z)*H[-1, -2, 0, z] - 48*(5 + 8*z)*H[-1, -1, 0, z] + 
             24*(17 + 24*z)*H[-1, 0, 0, z] - 192*(1 + 2*z)*H[-1, 2, 0, z] - 
             64*(1 + 2*z)*H[-1, 2, 1, z] - 4*(-197 + 674*z)*H[0, 0, 0, z] - 
             160*(-1 + 2*z)*H[1, -2, 0, z] - 328*(-7 + 8*z)*H[1, 0, 0, z] - 
             16*(-73 + 111*z)*H[1, 1, 0, z] - (1664*(-1 + 2*z)*H[1, 1, 1, z])/
              3 + 128*(-1 + 2*z)*H[1, 1, 2, z] - 160*(-1 + 2*z)*
              H[1, 2, 0, z] + 96*(-1 + 2*z)*H[1, 2, 1, z] - 
             16*(-61 + 18*z)*H[2, 0, 0, z] - 16*(-37 + 30*z)*H[2, 1, 0, z] - 
             32*(-5 + 4*z)*H[2, 1, 1, z] - 64*(1 + 2*z)*H[-1, -1, -1, 0, z] - 
             96*(1 + 2*z)*H[-1, -1, 0, 0, z] - 48*(1 + 2*z)*H[-1, 0, 0, 0, 
               z] + 16*(39 + 38*z)*H[0, 0, 0, 0, z] - 208*(-1 + 2*z)*
              H[1, 0, 0, 0, z] - 416*(-1 + 2*z)*H[1, 1, 0, 0, z] + 
             64*(-1 + 2*z)*H[1, 1, 1, 0, z] + 256*(-1 + 2*z)*
              H[1, 1, 1, 1, z] + 48*(1 + 6*z)*H[-2, z]*zeta[2] - 
             24*(9 + 16*z)*H[-1, z]*zeta[2] - 32*(1 + 2*z)*H[-1, -1, z]*
              zeta[2] + 16*H[-1, 0, z]*(-6 - 11*z + 9*z^2 + 4*zeta[2] + 8*z*
                zeta[2]) + (8*H[2, z]*(-265 + 380*z - 84*zeta[2] + 
                24*z*zeta[2]))/3 - (8*H[1, 1, z]*(371 - 640*z - 108*zeta[2] + 
                216*z*zeta[2]))/3 - (8*H[1, 0, z]*(2327 - 3934*z - 
                648*zeta[2] + 1296*z*zeta[2]))/9 - (4*H[0, 0, z]*(2102 - 
                3379*z + 324*z^2 + 612*zeta[2] + 1944*z*zeta[2]))/9 + 
             (4*H[1, z]*(2941 - 9032*z - 5418*zeta[2] + 9324*z*zeta[2] - 
                2592*zeta[3] + 5184*z*zeta[3]))/27 + (2*H[0, z]*(-29201 - 
                45032*z - 1944*zeta[2] + 24840*z*zeta[2] + 9936*zeta[3] + 
                13392*z*zeta[3]))/27 + LQ*(-8*(-5 + 14*z)*H[2, z] + 16*
                (-1 + 2*z)*H[3, z] - 4*(-7 + 32*z)*H[0, 0, z] - 24*
                (-7 + 10*z)*H[1, 0, z] - 8*(-7 + 10*z)*H[1, 1, z] + 48*
                (-1 + 2*z)*H[1, 2, z] + 144*(-1 + 2*z)*H[2, 0, z] + 48*
                (-1 + 2*z)*H[2, 1, z] + 88*(-1 + 2*z)*H[0, 0, 0, z] + 144*
                (-1 + 2*z)*H[1, 0, 0, z] + 48*(-1 + 2*z)*H[1, 1, 0, z] + 16*
                (-1 + 2*z)*H[1, 1, 1, z] - 16*H[1, z]*(5 - 9*z - 3*zeta[2] + 
                 6*z*zeta[2]) - 4*H[0, z]*(-20 - 83*z - 4*zeta[2] + 
                 8*z*zeta[2]) + 4*(85 - 103*z - 10*zeta[2] + 28*z*zeta[2] - 
                 32*zeta[3] + 64*z*zeta[3])) + (-96629 + 113614*z + 26832*
                zeta[2] - 40992*z*zeta[2] + 2592*z^2*zeta[2] + 15600*
                zeta[3] - 44448*z*zeta[3] + 10224*zeta[4] + 30240*z*zeta[4])/
              18) + (-3695057 - 3377992*z + 4329187*z^2 + 4012122*z^3 + 
             890368*zeta[2] + 633600*z*zeta[2] - 1240608*z^2*zeta[2] - 
             820544*z^3*zeta[2] + 163296*z^4*zeta[2] + 999168*zeta[3] + 
             708480*z*zeta[3] - 1584432*z^2*zeta[3] - 1287264*z^3*zeta[3] + 
             6480*z^4*zeta[3] - 164160*zeta[2]*zeta[3] + 492480*z^2*zeta[2]*
              zeta[3] + 328320*z^3*zeta[2]*zeta[3] - 17064*zeta[4] + 
             914976*z*zeta[4] + 1902528*z^2*zeta[4] + 1048896*z^3*zeta[4] + 
             64152*z^4*zeta[4] - 1038528*zeta[5] - 2408832*z*zeta[5] - 
             1702080*z^2*zeta[5] - 331776*z^3*zeta[5])/(324*(1 + z)^2))))
 
dFragMSb["qq"] = delta[1 - z] + as*CF*(-2*(-1 + z) + 2*Lp*(1 + z) - 
       (4*(1 + z^2)*H[0, z])/(-1 + z)) - 32*as^3*CF^3*Lp^3*plusD[2, 1 - z] + 
     as^2*(CF*Nf*TF*((8*(45 - 67*z + 27*z^2)*H[0, z])/(3*(-1 + z)) + 
         Lp^2*((-8*(-7 + 8*z))/3 + 8*(1 + z)*H[0, z]) - 
         (8*(-4 - 57*z + 62*z^2)*H[0, 0, z])/(3*(-1 + z)) + 
         Lp*((-8*(-97 + 107*z))/9 + (16*(5 - 24*z + 20*z^2)*H[0, z])/
            (3*(-1 + z)) - 48*(1 + z)*H[0, 0, z]) - 16*(-1 + z)*H[1, 0, z] + 
         88*(1 + z)*H[0, 0, 0, z] - (4*(307 - 251*z - 108*zeta[2] + 
            108*z*zeta[2]))/27) + CA*CF*((11*Lp^2*(1 + z))/3 + 2*H[1, z] - 
         (4*(1 + z^2)*H[3, z])/(-1 + z) - (8*(1 + z^2)*H[-2, 0, z])/(1 + z) - 
         4*(1 + z)*H[-1, 0, z] + ((-85 + 60*z + 47*z^2)*H[0, 0, z])/
          (3*(-1 + z)) - 8*(-1 + z)*H[1, 0, z] - (4*(1 + z^2)*H[1, 2, z])/
          (-1 + z) + (4*(1 + z^2)*H[2, 0, z])/(1 + z) - 
         (8*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
         (12*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (36*(1 + z^2)*H[0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) - 
         (4*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (H[0, z]*(-243 + 262*z - 159*z^2 + 36*zeta[2] + 36*z^2*zeta[2]))/
          (3*(-1 + z)) + Lp*((-2*(-1 + 23*z^2)*H[0, z])/(3*(-1 + z)) + 
           (8*(1 + z^2)*H[-1, 0, z])/(1 + z) + (8*(1 + z^2)*H[0, 0, z])/
            ((-1 + z)*(1 + z)) + (4*(-28 + 67*z + 95*z^2 - 18*z*zeta[2]))/
            (9*(1 + z))) - (1205 - 397*z - 1205*z^2 + 397*z^3 + 108*zeta[2] - 
           216*z*zeta[2] - 108*z^2*zeta[2] + 216*z^3*zeta[2] - 432*zeta[3] - 
           756*z*zeta[3] + 324*z^2*zeta[3])/(27*(-1 + z)*(1 + z))) + 
       CF^2*(-2*H[1, z] + Lp^2*(4*(-1 + z) - 4*LQ*(1 + z) + 
           (2*(1 + 3*z^2)*H[0, z])/(-1 + z) + 8*(1 + z)*H[1, z]) + 
         4*(-1 + z)*H[2, z] + (28*(1 + z^2)*H[3, z])/(-1 + z) + 
         (16*(1 + z^2)*H[-2, 0, z])/(1 + z) + 8*(1 + z)*H[-1, 0, z] - 
         (2*(-38 + 42*z + 11*z^2)*H[0, 0, z])/(-1 + z) + 
         36*(-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) + 
         (4*(15 + 11*z)*(1 + z^2)*H[2, 0, z])/((-1 + z)*(1 + z)) + 
         (4*(1 + z^2)*H[2, 1, z])/(-1 + z) + (16*(1 + z^2)*H[-1, -1, 0, z])/
          (1 + z) + (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
         (2*(47 + 11*z + 69*z^2 + 33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (36*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*H[1, 1, 0, z])/
          (-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
         (4*H[0, z]*(21 - 33*z + 16*z^2 + zeta[2] + z^2*zeta[2]))/(-1 + z) + 
         Lp*((4*(-7 + 8*z + 2*z^2)*H[0, z])/(-1 + z) + 
           LQ*(4*(-1 + z) + (8*(1 + z^2)*H[0, z])/(-1 + z)) - 
           8*(-1 + z)*H[1, z] - (24*(1 + z^2)*H[2, z])/(-1 + z) - 
           (16*(1 + z^2)*H[-1, 0, z])/(1 + z) - (4*(7 + 3*z + 13*z^2 + 9*z^3)*
             H[0, 0, z])/((-1 + z)*(1 + z)) - (24*(1 + z^2)*H[1, 0, z])/
            (-1 + z) - (4*(-11 + 11*z^2 + 2*zeta[2] + 2*z^2*zeta[2]))/
            (1 + z)) + (4*(5 - 5*z - 5*z^2 + 5*z^3 + 7*zeta[2] - 
            9*z*zeta[2] - 7*z^2*zeta[2] + 9*z^3*zeta[2] + 14*zeta[3] + 
            8*z*zeta[3] + 14*z^2*zeta[3] + 8*z^3*zeta[3]))/
          ((-1 + z)*(1 + z)))) + plusD[1, 1 - z]*(16*as^2*CF^2*Lp^2 + 
       as^3*(-32*CF^3*Lp^3*LQ + CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - 
           (64*Lp^3)/3)*Nf*TF + CA*CF^2*((176*Lp^3)/3 - 
           (32*Lp^2*(-67 + 18*zeta[2]))/9 - (32*Lp*(-202 + 189*zeta[3]))/
            27))) + plusD[0, 1 - z]*(-4*as*CF*Lp + 
       as^2*(8*CF^2*Lp^2*LQ + CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF^3*Lp^3*(-8*LQ^2 + 32*zeta[2]) + CF*Nf^2*TF^2*
          ((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((88*Lp^3*LQ)/3 - (16*Lp^2*LQ*(-67 + 18*zeta[2]))/9 - 
             (16*Lp*LQ*(-202 + 189*zeta[3]))/27) + CF*Nf*TF*
            ((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^2*(8 - (320*LQ)/9) - (32*Lp^3*LQ)/3 + 
           Lp*((-896*LQ)/27 - (4*(-55 + 48*zeta[3]))/3) - 
           (2*(-1711 + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     delta[1 - z]*(-2*as*CF*Lp*LQ + 
       as^2*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CF^2*Lp^2*(2*LQ^2 - 8*zeta[2]) + CA*CF*((-11*Lp^2*LQ)/3 + 
           (2*Lp*LQ*(-67 + 18*zeta[2]))/9 + (2*LQ*(-202 + 189*zeta[3]))/
            27)) + as^3*(CF^3*Lp^3*((-4*LQ^3)/3 + 16*LQ*zeta[2] - 
           (64*zeta[3])/3) + CF*Nf^2*TF^2*((-800*Lp*LQ)/81 - 
           (160*Lp^2*LQ)/27 - (32*Lp^3*LQ)/27 - (64*LQ*(58 + 81*zeta[3]))/
            729) + CA*(CF^2*(Lp^3*((22*LQ^2)/3 - (88*zeta[2])/3) + 
             Lp*((-4*LQ^2*(-202 + 189*zeta[3]))/27 + (16*zeta[2]*
                 (-202 + 189*zeta[3]))/27) + Lp^2*((-4*LQ^2*(-67 + 
                  18*zeta[2]))/9 - (16*(67*zeta[2] - 45*zeta[4]))/9)) + 
           CF*Nf*TF*((176*Lp^3*LQ)/27 - (4*Lp^2*LQ*(-289 + 36*zeta[2]))/27 - 
             (4*Lp*LQ*(-2051 + 360*zeta[2]))/81 - (2*LQ*(-31313 + 
                3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^2*Nf*TF*(Lp^3*((-8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*(4*LQ - (80*LQ^2)/9 + (320*zeta[2])/9) + 
           Lp*((-224*LQ^2)/27 + (896*zeta[2])/27 - (2*LQ*(-55 + 48*zeta[3]))/
              3) + (LQ*(1711 - 912*zeta[3] - 432*zeta[4]))/27) + 
         CA^2*CF*((-242*Lp^3*LQ)/27 + (4*Lp^2*LQ*(-445 + 99*zeta[2]))/27 + 
           (Lp*LQ*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (LQ*(-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458))) + 
     as^3*(-Z5psTL[3, z] + CF*Nf^2*TF^2*
        (Lp^3*((64*(-7 + 8*z))/27 - (64*(1 + z)*H[0, z])/9) - 
         (224*(1 + 55*z)*H[3, z])/27 + (1600*(1 + z)*H[4, z])/9 + 
         (512*(-1 + z)*H[1, 0, z])/3 + (1664*(-1 + z)*H[1, 1, z])/27 - 
         96*(-1 + z)*H[1, 2, z] - (32*(-59 + 115*z)*H[2, 0, z])/9 - 
         (224*(-5 + 13*z)*H[2, 1, z])/27 + (64*(1 + z)*H[2, 2, z])/3 + 
         (448*(1 + z)*H[3, 0, z])/3 + (448*(1 + z)*H[3, 1, z])/9 - 
         (32*(153 - 702*z + 563*z^2)*H[0, 0, 0, z])/(27*(-1 + z)) - 
         (992*(-1 + z)*H[1, 0, 0, z])/3 - (416*(-1 + z)*H[1, 1, 0, z])/3 - 
         (160*(-1 + z)*H[1, 1, 1, z])/9 + 64*(1 + z)*H[2, 0, 0, z] + 
         (64*(1 + z)*H[2, 1, 0, z])/3 + (64*(1 + z)*H[2, 1, 1, z])/9 + 
         (1024*(1 + z)*H[0, 0, 0, 0, z])/9 + (32*(-1 + z)*H[1, z]*
           (-320 + 27*zeta[2]))/81 - (64*H[2, z]*(188 - 370*z + 27*zeta[2] + 
            27*z*zeta[2]))/81 - (64*H[0, 0, z]*(308 + 471*z - 804*z^2 - 
            225*zeta[2] + 225*z^2*zeta[2]))/(81*(-1 + z)) + 
         Lp^2*((-32*(9 - 42*z + 35*z^2)*H[0, z])/(9*(-1 + z)) - 
           (160*(-1 + z)*H[1, z])/3 + (64*(1 + z)*H[2, z])/3 + 
           (128*(1 + z)*H[0, 0, z])/3 - (32*(55 - 65*z + 18*zeta[2] + 
              18*z*zeta[2]))/27) + Lp*((-1664*(-1 + z)*H[1, z])/9 + 
           (32*(-17 + 73*z)*H[2, z])/9 - (320*(1 + z)*H[3, z])/3 + 
           (32*(15 - 126*z + 115*z^2)*H[0, 0, z])/(9*(-1 + z)) + 
           (608*(-1 + z)*H[1, 0, z])/3 + (160*(-1 + z)*H[1, 1, z])/3 - 
           64*(1 + z)*H[2, 0, z] - (64*(1 + z)*H[2, 1, z])/3 - 
           (320*(1 + z)*H[0, 0, 0, z])/3 - (32*(587 - 637*z - 45*zeta[2] + 
              549*z*zeta[2]))/81 + (64*H[0, z]*(2 + 123*z - 135*z^2 - 
              45*zeta[2] + 45*z^2*zeta[2]))/(27*(-1 + z))) + 
         (32*H[0, z]*(-791 + 6378*z - 5731*z^2 - 711*zeta[2] - 
            2106*z*zeta[2] + 2817*z^2*zeta[2] - 216*zeta[3] + 
            216*z^2*zeta[3]))/(243*(-1 + z)) - 
         (16*(28628 - 29092*z - 7416*zeta[2] + 13968*z*zeta[2] - 
            5292*zeta[3] - 1404*z*zeta[3] - 5589*zeta[4] - 5589*z*zeta[4]))/
          729) + CF^2*Nf*TF*(LQ*((-224*(-1 + z))/27 - (448*(1 + z^2)*H[0, z])/
            (27*(-1 + z))) + (32*(189 - 440*z - 87*z^2 + 442*z^3)*H[4, z])/
          (9*(-1 + z)*(1 + z)) - (2656*(1 + z)*H[5, z])/3 - 
         (128*(1 + z^2)*H[-3, 0, z])/(9*(1 + z)) - 
         (64*(43 + 18*z + 25*z^2)*H[-2, 0, z])/(27*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, z])/(9*(1 + z)) - 
         (64*(7 - 6*z + 7*z^2)*H[-1, 2, z])/(27*(1 + z)) + 
         (512*(1 + z^2)*H[-1, 3, z])/(9*(1 + z)) + 
         (8*(413 - 906*z + 413*z^2)*H[1, 2, z])/(9*(-1 + z)) + 
         (32*(73 - 136*z + 73*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
         (64*(25 - 12*z - 19*z^2 + 14*z^3)*H[2, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (640*(1 + z)*H[2, 3, z])/3 + (32*(89 - 586*z - 7*z^2 + 584*z^3)*
           H[3, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (32*(16 - 21*z + 4*z^2 + 33*z^3)*H[3, 1, z])/(9*(-1 + z)*(1 + z)) - 
         (416*(1 + z)*H[3, 2, z])/3 - 1056*(1 + z)*H[4, 0, z] - 
         (32*(1 + z)*H[4, 1, z])/3 + (128*(1 + z^2)*H[-2, -1, 0, z])/
          (9*(1 + z)) + (160*(1 + z^2)*H[-2, 0, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(9*(1 + z)) - 
         (128*(7 + 4*z + 7*z^2)*H[-1, -1, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (32*(107 + 54*z + 107*z^2)*H[-1, 0, 0, z])/(27*(1 + z)) + 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
         (40*(5 - 2*z + 5*z^2)*H[1, 0, 0, z])/(-1 + z) + 
         (40*(39 - 94*z + 39*z^2)*H[1, 1, 0, z])/(9*(-1 + z)) + 
         (104*(-1 + z)*H[1, 1, 1, z])/3 + (32*(33 - 62*z + 33*z^2)*
           H[1, 1, 2, z])/(3*(-1 + z)) + (64*(115 - 213*z + 115*z^2)*
           H[1, 2, 0, z])/(9*(-1 + z)) + (32*(49 - 90*z + 49*z^2)*
           H[1, 2, 1, z])/(9*(-1 + z)) + (32*(260 - 253*z - 136*z^2 + 
            269*z^3)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (64*(41 - 28*z - 16*z^2 + 29*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) + (32*(20 - 39*z + 23*z^2)*H[2, 1, 1, z])/
          (9*(-1 + z)) - (320*(1 + z)*H[2, 1, 2, z])/3 - 
         (448*(1 + z)*H[2, 2, 0, z])/3 - 64*(1 + z)*H[2, 2, 1, z] - 
         (1184*(1 + z)*H[3, 0, 0, z])/3 - (32*(1 + z)*H[3, 1, 0, z])/3 - 
         32*(1 + z)*H[3, 1, 1, z] + (512*(1 + z^2)*H[-1, -1, -1, 0, z])/
          (9*(1 + z)) + (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (32*(1 + z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (128*(14 - 122*z + 40*z^2 + 129*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) + (16*(195 - 314*z + 195*z^2)*
           H[1, 0, 0, 0, z])/(3*(-1 + z)) + (64*(23 - 40*z + 23*z^2)*
           H[1, 1, 0, 0, z])/(3*(-1 + z)) + (128*(23 - 42*z + 23*z^2)*
           H[1, 1, 1, 0, z])/(9*(-1 + z)) + (160*(-1 + z)*H[1, 1, 1, 1, z])/
          3 - (544*(1 + z)*H[2, 0, 0, 0, z])/3 - 
         (128*(1 + z)*H[2, 1, 0, 0, z])/3 - (128*(1 + z)*H[2, 1, 1, 0, z])/
          3 - (64*(1 + z)*H[2, 1, 1, 1, z])/3 - 1088*(1 + z)*
          H[0, 0, 0, 0, 0, z] - (256*(1 + z^2)*H[-2, z]*zeta[2])/
          (9*(1 + z)) - (128*(1 + z^2)*H[-1, -1, z]*zeta[2])/(9*(1 + z)) - 
         (128*H[-1, 0, z]*(-7 + 42*z - 7*z^2 + 45*zeta[2] + 45*z^2*zeta[2]))/
          (81*(1 + z)) + (8*H[2, 1, z]*(92 - 25*z - 107*z^2 - 168*zeta[2] + 
            168*z^2*zeta[2]))/(9*(-1 + z)) - 
         (8*H[1, 1, z]*(-305 + 606*z - 301*z^2 + 268*zeta[2] - 
            552*z*zeta[2] + 268*z^2*zeta[2]))/(9*(-1 + z)) - 
         (8*H[1, 0, z]*(-7889 + 14586*z - 7817*z^2 + 5868*zeta[2] - 
            11232*z*zeta[2] + 5868*z^2*zeta[2]))/(81*(-1 + z)) + 
         (8*H[2, 0, z]*(-2918 + 2833*z + 1456*z^2 - 3815*z^3 - 1008*zeta[2] - 
            1008*z*zeta[2] + 1008*z^2*zeta[2] + 1008*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) + (8*H[3, z]*(1746 + 3737*z - 2604*z^2 - 
            4435*z^3 - 1044*zeta[2] - 1044*z*zeta[2] + 1044*z^2*zeta[2] + 
            1044*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
         (8*H[0, 0, 0, z]*(4303 - 1905*z - 1079*z^2 + 3129*z^3 - 
            1548*zeta[2] - 1548*z*zeta[2] + 1548*z^2*zeta[2] + 
            1548*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^3*((-16*(9 - 10*z + 3*z^2)*H[0, z])/(3*(-1 + z)) + 
           LQ*((8*(-13 + 17*z))/3 - 16*(1 + z)*H[0, z]) - 
           (64*(-2 + 3*z)*H[1, z])/3 + (64*(1 + z)*H[2, z])/3 + 
           (32*(1 + z)*H[0, 0, z])/3 - (4*(-75 + 75*z + 16*zeta[2] + 
              16*z*zeta[2]))/3) - (8*H[1, z]*(1791 - 3569*z + 1778*z^2 + 
            335*zeta[2] - 670*z*zeta[2] + 335*z^2*zeta[2] - 880*zeta[3] + 
            1752*z*zeta[3] - 880*z^2*zeta[3]))/(9*(-1 + z)) - 
         (128*H[-1, z]*(7*zeta[2] + 9*z*zeta[2] + 7*z^2*zeta[2] + 3*zeta[3] + 
            3*z^2*zeta[3]))/(27*(1 + z)) + 
         (8*H[0, 0, z]*(-3265 - 18278*z + 6496*z^2 + 20613*z^3 - 
            4500*zeta[2] - 6624*z*zeta[2] + 1764*z^2*zeta[2] + 
            5040*z^3*zeta[2] + 8640*zeta[3] + 8640*z*zeta[3] - 
            8640*z^2*zeta[3] - 8640*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
         (8*H[2, z]*(-7076 + 22135*z + 5893*z^2 - 23318*z^3 + 6084*zeta[2] - 
            4500*z*zeta[2] - 6228*z^2*zeta[2] + 5220*z^3*zeta[2] - 
            2376*zeta[3] - 2376*z*zeta[3] + 2376*z^2*zeta[3] + 
            2376*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
         Lp^2*((-8*(-281 + 361*z)*H[1, z])/9 + (32*(4 - 13*z + 11*z^2)*
             H[2, z])/(-1 + z) - 160*(1 + z)*H[3, z] + 
           (64*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + 
           (32*(29 - 15*z - 19*z^2 + 21*z^3)*H[0, 0, z])/(3*(-1 + z)*
             (1 + z)) + LQ*((8*(-181 + 221*z))/9 - (16*(11 - 48*z + 41*z^2)*H[
                0, z])/(3*(-1 + z)) + 96*(1 + z)*H[0, 0, z]) + 
           (16*(17 - 30*z + 17*z^2)*H[1, 0, z])/(-1 + z) - 
           96*(1 + z)*H[2, 0, z] - 128*(1 + z)*H[0, 0, 0, z] + 
           (16*H[0, z]*(70 - 240*z + 141*z^2 - 18*zeta[2] + 18*z^2*zeta[2]))/
            (9*(-1 + z)) + (4*(961 - 18*z - 979*z^2 - 480*zeta[2] - 
              504*z*zeta[2] + 24*z^2*zeta[2] - 72*zeta[3] - 144*z*zeta[3] - 
              72*z^2*zeta[3]))/(9*(1 + z))) + 
         (4*H[0, z]*(20570 + 54124*z - 20549*z^2 - 54103*z^3 - 
            34092*zeta[2] - 1878*z*zeta[2] + 35136*z^2*zeta[2] + 
            2442*z^3*zeta[2] - 8424*zeta[3] - 32328*z*zeta[3] + 
            3672*z^2*zeta[3] + 29880*z^3*zeta[3] + 24786*zeta[4] + 
            24786*z*zeta[4] - 24786*z^2*zeta[4] - 24786*z^3*zeta[4]))/
          (81*(-1 + z)*(1 + z)) + Lp*((-32*(21 - 85*z - 6*z^2 + 92*z^3)*
             H[3, z])/(3*(-1 + z)*(1 + z)) + 576*(1 + z)*H[4, z] - 
           (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
           (64*(13 + 6*z + 13*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) + 
           (8*(941 - 1662*z + 941*z^2)*H[1, 0, z])/(9*(-1 + z)) - 
           88*(-1 + z)*H[1, 1, z] - (16*(61 - 114*z + 61*z^2)*H[1, 2, z])/
            (3*(-1 + z)) - (32*(39 - 94*z - 21*z^2 + 104*z^3)*H[2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(-1 - 3*z + 2*z^2)*H[2, 1, z])/
            (3*(-1 + z)) + 96*(1 + z)*H[2, 2, z] + 480*(1 + z)*H[3, 0, z] - 
           32*(1 + z)*H[3, 1, z] - (128*(1 + z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) - (128*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (16*(117 - 169*z - 35*z^2 + 195*z^3)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(68 - 117*z + 68*z^2)*H[1, 0, 0, z])/
            (3*(-1 + z)) - (16*(31 - 54*z + 31*z^2)*H[1, 1, 0, z])/
            (3*(-1 + z)) - 80*(-1 + z)*H[1, 1, 1, z] + 224*(1 + z)*
            H[2, 0, 0, z] + 32*(1 + z)*H[2, 1, 0, z] + 
           32*(1 + z)*H[2, 1, 1, z] + 608*(1 + z)*H[0, 0, 0, 0, z] + 
           (64*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           (8*H[1, z]*(2159 - 2365*z - 1890*zeta[2] + 1890*z*zeta[2]))/27 - 
           (8*H[2, z]*(-365 + 954*z - 809*z^2 - 252*zeta[2] + 
              252*z^2*zeta[2]))/(9*(-1 + z)) + 
           (4*H[0, 0, z]*(1605 + 467*z - 737*z^2 + 81*z^3 - 432*zeta[2] - 
              432*z*zeta[2] + 432*z^2*zeta[2] + 432*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) + LQ*((-16*(145 - 201*z + 91*z^2)*H[0, z])/
              (9*(-1 + z)) + (16*(-4 - 57*z + 62*z^2)*H[0, 0, z])/
              (3*(-1 + z)) + 32*(-1 + z)*H[1, 0, z] - 176*(1 + z)*
              H[0, 0, 0, z] + (8*(365 - 253*z - 108*zeta[2] + 108*z*zeta[2]))/
              27) - (4*H[0, z]*(-9865 - 661*z + 10467*z^2 + 1263*z^3 + 
              1584*zeta[2] - 3456*z*zeta[2] - 2088*z^2*zeta[2] + 
              3240*z^3*zeta[2] + 2376*zeta[3] + 2376*z*zeta[3] - 
              2376*z^2*zeta[3] - 2376*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
           (2*(-15343 - 990*z + 14353*z^2 - 15036*zeta[2] - 5040*z*zeta[2] + 
              10956*z^2*zeta[2] + 4968*zeta[3] - 8640*z*zeta[3] - 
              13608*z^2*zeta[3] + 9396*zeta[4] + 18792*z*zeta[4] + 
              9396*z^2*zeta[4]))/(27*(1 + z))) + 
         (195375 - 185109*z - 195375*z^2 + 185109*z^3 - 41680*zeta[2] + 
           173800*z*zeta[2] + 37592*z^2*zeta[2] - 170720*z^3*zeta[2] - 
           80256*zeta[3] - 52176*z*zeta[3] + 57552*z^2*zeta[3] + 
           40992*z^3*zeta[3] - 6912*zeta[2]*zeta[3] - 6912*z*zeta[2]*
            zeta[3] + 6912*z^2*zeta[2]*zeta[3] + 6912*z^3*zeta[2]*zeta[3] - 
           135072*zeta[4] - 186264*z*zeta[4] + 115920*z^2*zeta[4] + 
           179208*z^3*zeta[4] + 90720*zeta[5] + 90720*z*zeta[5] - 
           90720*z^2*zeta[5] - 90720*z^3*zeta[5])/(81*(-1 + z)*(1 + z))) + 
       CF^3*((-8*(166 - 386*z - 301*z^2 + 551*z^3)*H[4, z])/
          (3*(-1 + z)*(1 + z)) - (32*(109 + 122*z + 135*z^2 + 148*z^3)*
           H[5, z])/(3*(-1 + z)*(1 + z)) - (32*(-31 + 41*z - 95*z^2 + 65*z^3)*
           H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - (16*(62 + 202*z + 137*z^2)*
           H[-3, 0, z])/(3*(1 + z)) + (64*(-38 + 41*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) + (16*(133 + 138*z + 38*z^2)*H[-2, 2, z])/
          (3*(1 + z)) + (32*(-53 + 57*z - 56*z^2 + 60*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (32*(19 + 30*z + 19*z^2)*H[-1, 3, z])/
          (1 + z) + (3872*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (32*(77 - 149*z + 78*z^2)*H[1, 3, z])/(3*(-1 + z)) - 
         (2672*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (8*(11 - 129*z - 56*z^2 + 168*z^3)*H[2, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(239 + 67*z + 221*z^2 + 49*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(361 - 231*z - 637*z^2 + 105*z^3)*H[3, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(19 - 27*z - 25*z^2 + 45*z^3)*H[3, 1, z])/
          (3*(-1 + z)*(1 + z)) - (16*(103 + 123*z + 115*z^2 + 127*z^3)*
           H[3, 2, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(283 + 123*z + 453*z^2 + 233*z^3)*H[4, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(39 + 43*z^2)*H[4, 1, z])/(3*(-1 + z)) - 
         (32*(63 + 31*z + 43*z^2 + 51*z^3)*H[-3, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (16*(-57 - 19*z - 173*z^2 + 49*z^3)*
           H[-3, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-59 + 27*z - 53*z^2 + 21*z^3)*H[-2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(25 + 36*z + 26*z^2)*H[-2, -1, 0, z])/
          (3*(1 + z)) - (64*(-14 + 18*z - 15*z^2 + 19*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-55 - 323*z + 172*z^2 + 254*z^3)*
           H[-2, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*(2 + z^2)*H[-2, 2, 0, z])/(3*(1 + z)) + 
         (320*(1 + z^2)*H[-2, 2, 1, z])/(3*(1 + z)) + 
         (928*(1 + z^2)*H[-1, -3, 0, z])/(3*(1 + z)) + 
         (32*(42 + 74*z + 41*z^2)*H[-1, -2, 0, z])/(3*(1 + z)) - 
         (352*(1 + z^2)*H[-1, -2, 2, z])/(1 + z) + 
         (32*(31 + 44*z + 31*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (1984*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (64*(14 + 19*z + 14*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (32*(5 + 8*z + 5*z^2)*H[-1, 2, 1, z])/(1 + z) + 
         (416*(1 + z^2)*H[-1, 2, 2, z])/(1 + z) + 
         (32*(11 + 9*z + 11*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (256*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (320*(1 + z^2)*H[1, -3, 0, z])/(-1 + z) - 
         (32*(-21 + 19*z)*H[1, -2, 0, z])/3 + (64*(1 + z^2)*H[1, -2, 2, z])/
          (-1 + z) - (8*(-91 + 89*z)*H[1, 1, 2, z])/3 - 
         (256*(1 + z^2)*H[1, 1, 3, z])/(-1 + z) - 
         (8*(287 - 620*z + 291*z^2)*H[1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(-1 + 2*z)*H[1, 2, 1, z])/3 - (240*(1 + z^2)*H[1, 2, 2, z])/
          (-1 + z) - (2272*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (416*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) - 
         (128*(7 + 6*z)*(1 + z^2)*H[2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(91 - 405*z - 412*z^2 + 180*z^3)*H[2, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(85 - 181*z - 139*z^2 + 163*z^3)*
           H[2, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-41 - 3*z - 35*z^2 + 3*z^3)*H[2, 1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (16*(251 + 127*z + 249*z^2 + 125*z^3)*
           H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (448*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) - 
         (16*(175 + 107*z + 315*z^2 + 207*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(62 + 51*z + 69*z^2 + 56*z^3)*
           H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[3, 1, 1, z])/
          (-1 + z) + (64*(-7 + 11*z)*(1 + z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (32*(75 - 11*z + 56*z^2 + 8*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*(-63 + 23*z - 71*z^2 + 31*z^3)*H[-2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (432*(1 + z^2)*H[-1, -2, 0, 0, z])/(1 + z) + 
         (160*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (16*(1 + 3*z)*H[-1, -1, -1, 0, z])/3 - 
         (1408*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (8*(101 + 164*z + 99*z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
         (2528*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(1 + z) - 
         (8*(139 + 476*z + 139*z^2)*H[-1, 0, 0, 0, z])/(3*(1 + z)) + 
         (32*(31 + 12*z + 31*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (32*(35 + 6*z + 35*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(-793 + 81*z + 2353*z^2 + 555*z^3)*H[0, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[1, -2, -1, 0, z])/
          (3*(-1 + z)) - (832*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) - 
         (64*(47 - 121*z + 47*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (320*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (8*(-313 + 303*z)*H[1, 1, 0, 0, z])/3 - 
         (8*(-139 + 137*z)*H[1, 1, 1, 0, z])/3 - 
         (288*(1 + z^2)*H[1, 1, 2, 0, z])/(-1 + z) - 
         (1904*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) - 
         (800*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) - 
         (32*(56 + 22*z + 65*z^2 + 31*z^3)*H[2, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) + (16*(-229 - z - 219*z^2 + 9*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-109 + 19*z - 91*z^2 + 37*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (576*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (832*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) - 
         (80*(29 - 6*z + 29*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) - 
         (8*(161 + 17*z + 551*z^2 + 119*z^3)*H[0, 0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (3280*(1 + z^2)*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (1952*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) - 
         (16*(-89 + 195*z - 109*z^2 + 215*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (32*(-35 + 47*z - 37*z^2 + 49*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (416*(1 + z^2)*H[-1, -2, z]*zeta[2])/(1 + z) - 
         (160*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (1408*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
         (4*H[1, 2, z]*(-29 + 128*z - 107*z^2 + 4*zeta[2] + 4*z^2*zeta[2]))/
          (3*(-1 + z)) - (16*H[-1, 2, z]*(-33 - 98*z - 33*z^2 + 12*zeta[2] - 
            12*z*zeta[2] + 12*z^2*zeta[2]))/(3*(1 + z)) - 
         (4*H[1, 1, 0, z]*(115 - 258*z + 143*z^2 + 64*zeta[2] + 
            64*z^2*zeta[2]))/(3*(-1 + z)) + (16*H[-1, -1, 0, z]*
           (3 - 2*z - 5*z^2 + 103*zeta[2] + 103*z^2*zeta[2]))/(3*(1 + z)) + 
         (4*H[1, 0, 0, z]*(-487 + 812*z - 449*z^2 + 260*zeta[2] + 
            260*z^2*zeta[2]))/(3*(-1 + z)) - 
         (16*H[-1, 0, 0, z]*(55 + 54*z + 47*z^2 + 268*zeta[2] - 
            18*z*zeta[2] + 268*z^2*zeta[2]))/(3*(1 + z)) - 
         (16*H[3, z]*(29 - 180*z - 22*z^2 + 155*z^3 - 46*zeta[2] + 
            2*z*zeta[2] - 46*z^2*zeta[2] + 14*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) - (8*H[2, 0, z]*(393 - 367*z - 251*z^2 + 
            509*z^3 - 124*zeta[2] + 20*z*zeta[2] - 84*z^2*zeta[2] + 
            60*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         (4*H[2, 1, z]*(17 + 109*z - 13*z^2 - 105*z^3 - 84*zeta[2] + 
            76*z*zeta[2] - 60*z^2*zeta[2] + 100*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) - (16*H[-2, 0, z]*(-29 - 56*z + 8*z^2 + 
            67*z^3 - 119*zeta[2] + 155*z*zeta[2] - 139*z^2*zeta[2] + 
            175*z^3*zeta[2]))/(3*(-1 + z)*(1 + z)) + 
         (4*H[0, 0, 0, z]*(-1149 + 1035*z + 628*z^2 - 1344*z^3 + 
            196*zeta[2] + 780*z*zeta[2] + 252*z^2*zeta[2] + 564*z^3*zeta[2]))/
          (3*(-1 + z)*(1 + z)) + Lp^3*(4*LQ^2*(1 + z) + 4*(-1 + 3*z)*
            H[0, z] + 16*(-1 + z)*H[1, z] + LQ*(-8*(-1 + z) - 
             (4*(1 + 3*z^2)*H[0, z])/(-1 + z) - 16*(1 + z)*H[1, z]) + 
           (8*(1 + 3*z^2)*H[2, z])/(-1 + z) + (4*(1 + 7*z^2)*H[0, 0, z])/
            (3*(-1 + z)) + (16*(1 + z^2)*H[1, 0, z])/(-1 + z) + 
           32*(1 + z)*H[1, 1, z] - 8*(1 - z + 3*zeta[2] + 3*z*zeta[2])) + 
         (8*H[1, 0, z]*(61 - 118*z + 45*z^2 + 50*zeta[2] - 24*z*zeta[2] + 
            64*z^2*zeta[2] - 124*zeta[3] - 124*z^2*zeta[3]))/(3*(-1 + z)) - 
         (8*H[1, 1, z]*(-77 + 148*z - 71*z^2 + 32*zeta[2] - 64*z*zeta[2] + 
            32*z^2*zeta[2] + 132*zeta[3] + 132*z^2*zeta[3]))/(3*(-1 + z)) - 
         (8*H[-1, -1, z]*(123*zeta[2] + 172*z*zeta[2] + 121*z^2*zeta[2] + 
            366*zeta[3] + 366*z^2*zeta[3]))/(3*(1 + z)) + 
         (2*H[2, z]*(832 - 500*z - 849*z^2 + 483*z^3 - 124*zeta[2] + 
            76*z*zeta[2] + 256*z^2*zeta[2] + 296*z^3*zeta[2] - 1376*zeta[3] - 
            1920*z*zeta[3] - 1520*z^2*zeta[3] - 2064*z^3*zeta[3]))/
          (3*(-1 + z)*(1 + z)) + (8*H[-1, 0, z]*(8 + 99*z + 166*z^2 + 
            91*z^3 + 4*z^4 - 238*z*zeta[2] - 396*z^2*zeta[2] - 
            236*z^3*zeta[2] - 376*z*zeta[3] - 48*z^2*zeta[3] - 
            376*z^3*zeta[3]))/(3*z*(1 + z)) - 
         (32*H[-2, z]*(-54*zeta[2] + 3*z*zeta[2] + 45*z^2*zeta[2] + 
            6*z^3*zeta[2] - 42*zeta[3] + 52*z*zeta[3] - 45*z^2*zeta[3] + 
            55*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) - 
         (2*H[0, 0, z]*(758 + 866*z - 725*z^2 - 961*z^3 + 16*z^4 + 
            328*zeta[2] + 696*z*zeta[2] - 1060*z^2*zeta[2] - 
            2316*z^3*zeta[2] + 1520*zeta[3] + 240*z*zeta[3] + 
            1840*z^2*zeta[3] + 720*z^3*zeta[3]))/(3*(-1 + z)*(1 + z)) + 
         Lp^2*(LQ^2*(-4*(-1 + z) - (8*(1 + z^2)*H[0, z])/(-1 + z)) - 
           176*(-1 + z)*H[1, z] + (16*(-8 + 10*z + z^2)*H[2, z])/(-1 + z) - 
           (64*(2 + z + 4*z^2 + 3*z^3)*H[3, z])/((-1 + z)*(1 + z)) - 
           (32*(1 + 3*z^2)*H[-2, 0, z])/(1 + z) - 64*(1 + z)*H[-1, 0, z] - 
           (64*(1 + z^2)*H[-1, 2, z])/(1 + z) + (4*(-23 + 34*z + z^2)*
             H[0, 0, z])/(-1 + z) - (8*(7 - 20*z + 7*z^2)*H[1, 0, z])/
            (-1 + z) - 32*(-1 + z)*H[1, 1, z] - (128*(1 + z^2)*H[1, 2, z])/
            (-1 + z) - (32*(3 + 5*z^2)*H[2, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[2, 1, z])/(-1 + z) + 
           (128*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
           (96*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - 
           (16*(3 + z + 13*z^2 + 7*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (160*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) + 
           (128*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) + 
           (4*H[0, z]*(-43 + 11*z + 43*z^2 - 11*z^3 + 28*zeta[2] + 
              4*z*zeta[2] + 52*z^2*zeta[2] + 12*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) + LQ*((-8*(-7 + 8*z + 2*z^2)*H[0, z])/
              (-1 + z) + 16*(-1 + z)*H[1, z] + (48*(1 + z^2)*H[2, z])/
              (-1 + z) + (32*(1 + z^2)*H[-1, 0, z])/(1 + z) + 
             (8*(7 + 3*z + 13*z^2 + 9*z^3)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
             (48*(1 + z^2)*H[1, 0, z])/(-1 + z) + (8*(-11 + 11*z^2 + 
                2*zeta[2] + 2*z^2*zeta[2]))/(1 + z)) - 
           (8*(38 - 38*z - 38*z^2 + 38*z^3 - 15*zeta[2] - 11*z*zeta[2] + 
              15*z^2*zeta[2] + 11*z^3*zeta[2] - 16*zeta[3] - 28*z^2*zeta[3] + 
              12*z^3*zeta[3]))/((-1 + z)*(1 + z))) - 
         (2*H[1, z]*(-515 + 1071*z - 556*z^2 + 254*zeta[2] - 768*z*zeta[2] + 
            530*z^2*zeta[2] + 628*zeta[3] - 1696*z*zeta[3] + 
            636*z^2*zeta[3] + 348*zeta[4] + 348*z^2*zeta[4]))/(3*(-1 + z)) - 
         (4*H[-1, z]*(126*zeta[2] + 396*z*zeta[2] + 142*z^2*zeta[2] - 
            76*zeta[3] - 64*z*zeta[3] - 72*z^2*zeta[3] + 1237*zeta[4] + 
            132*z*zeta[4] + 1237*z^2*zeta[4]))/(3*(1 + z)) - 
         (H[0, z]*(-2732 - 4758*z + 2635*z^2 + 4709*z^3 + 2920*zeta[2] + 
            984*z*zeta[2] - 1920*z^2*zeta[2] + 864*z^3*zeta[2] + 
            3160*zeta[3] + 264*z*zeta[3] - 4456*z^2*zeta[3] - 
            936*z^3*zeta[3] + 1472*zeta[4] + 432*z*zeta[4] + 
            2896*z^2*zeta[4] + 880*z^3*zeta[4]))/(3*(-1 + z)*(1 + z)) + 
         Lp*((8*(56 - 36*z - 83*z^2 + 33*z^3)*H[3, z])/((-1 + z)*(1 + z)) + 
           (96*(7 + 4*z + 11*z^2 + 8*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
           (64*(-3 + 3*z - 9*z^2 + 7*z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
           (16*(13 + 36*z + 17*z^2)*H[-2, 0, z])/(1 + z) - 
           (256*(1 + z^2)*H[-2, 2, z])/(1 + z) - (64*(7 + 11*z + 7*z^2)*
             H[-1, 2, z])/(1 + z) - (160*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
           (8*(84 - 159*z + 83*z^2)*H[1, 0, z])/(-1 + z) - 16*H[1, 1, z] + 
           208*(-1 + z)*H[1, 2, z] + (416*(1 + z^2)*H[1, 3, z])/(-1 + z) - 
           (8*(-49 + 78*z + 7*z^2)*H[2, 0, z])/(-1 + z) + 
           40*(-1 + z)*H[2, 1, z] + (16*(29 + 25*z + 31*z^2 + 27*z^3)*
             H[2, 2, z])/((-1 + z)*(1 + z)) + 
           (8*(69 + 41*z + 123*z^2 + 87*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(37 + 39*z^2)*H[3, 1, z])/(-1 + z) - 
           (32*(-15 + 3*z - 13*z^2 + z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-15 + 3*z - 29*z^2 + 17*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (256*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) - 224*(1 + z)*
            H[-1, -1, 0, z] + (832*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
           (48*(1 + 8*z + z^2)*H[-1, 0, 0, z])/(1 + z) + 
           (224*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) - 
           (4*(-135 + 5*z + 297*z^2 + 85*z^3)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
           (4*(49 - 176*z + 49*z^2)*H[1, 0, 0, z])/(-1 + z) + 
           208*(-1 + z)*H[1, 1, 0, z] + (96*(1 + z^2)*H[1, 1, 2, z])/
            (-1 + z) + (464*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) + 
           (80*(1 + z^2)*H[1, 2, 1, z])/(-1 + z) + 
           (8*(69 + 61*z + 99*z^2 + 91*z^3)*H[2, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(29 + 25*z + 31*z^2 + 27*z^3)*
             H[2, 1, 0, z])/((-1 + z)*(1 + z)) + (48*(1 + z^2)*H[2, 1, 1, z])/
            (-1 + z) - (192*(1 + z^2)*H[-1, -1, -1, 0, z])/(1 + z) + 
           (592*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (4*(111 + 19*z + 409*z^2 + 133*z^3)*H[0, 0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + (656*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (96*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) + 
           (16*(-1 + 13*z - 3*z^2 + 15*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (928*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + (4*H[2, z]*(86 - 137*z - 70*z^2 + 153*z^3 - 
              48*zeta[2] - 48*z^2*zeta[2]))/((-1 + z)*(1 + z)) + 
           (32*H[-1, 0, z]*(5 + 10*z + 5*z^2 + 12*zeta[2] + 12*z^2*zeta[2]))/
            (1 + z) - (4*H[0, 0, z]*(-217 + 136*z + 188*z^2 - 165*z^3 + 
              88*zeta[2] + 40*z*zeta[2] + 152*z^2*zeta[2] + 24*z^3*zeta[2]))/
            ((-1 + z)*(1 + z)) - (4*H[1, z]*(89 - 178*z + 89*z^2 + 
              24*zeta[2] - 48*z*zeta[2] + 24*z^2*zeta[2] - 100*zeta[3] - 
              100*z^2*zeta[3]))/(-1 + z) + (48*H[-1, z]*(7*zeta[2] + 
              10*z*zeta[2] + 7*z^2*zeta[2] + 16*zeta[3] + 16*z^2*zeta[3]))/
            (1 + z) - (2*H[0, z]*(-402 + 106*z + 375*z^2 - 85*z^3 + 
              96*zeta[2] - 24*z*zeta[2] - 60*z^2*zeta[2] + 204*z^3*zeta[2] - 
              12*zeta[3] - 36*z*zeta[3] + 60*z^2*zeta[3] - 204*z^3*zeta[3]))/
            ((-1 + z)*(1 + z)) + LQ*(4*H[1, z] - 8*(-1 + z)*H[2, z] - 
             (56*(1 + z^2)*H[3, z])/(-1 + z) - (32*(1 + z^2)*H[-2, 0, z])/
              (1 + z) - 16*(1 + z)*H[-1, 0, z] + (4*(-38 + 42*z + 11*z^2)*H[
                0, 0, z])/(-1 + z) - 72*(-1 + z)*H[1, 0, z] - 
             (16*(1 + z^2)*H[1, 2, z])/(-1 + z) - (8*(15 + 11*z)*(1 + z^2)*H[
                2, 0, z])/((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 1, z])/
              (-1 + z) - (32*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) - 
             (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) - (4*(47 + 11*z + 69*z^2 + 
                33*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (72*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (16*(1 + z^2)*H[1, 1, 0, 
                z])/(-1 + z) - (16*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (8*H[0, z]*(21 - 33*z + 16*z^2 + zeta[2] + z^2*zeta[2]))/
              (-1 + z) - (8*(5 - 5*z - 5*z^2 + 5*z^3 + 7*zeta[2] - 
                9*z*zeta[2] - 7*z^2*zeta[2] + 9*z^3*zeta[2] + 14*zeta[3] + 
                8*z*zeta[3] + 14*z^2*zeta[3] + 8*z^3*zeta[3]))/
              ((-1 + z)*(1 + z))) + (2*(99 - 99*z - 99*z^2 + 99*z^3 + 
              168*zeta[2] - 114*z*zeta[2] - 168*z^2*zeta[2] + 
              114*z^3*zeta[2] + 118*zeta[3] + 22*z*zeta[3] - 118*z^2*zeta[
                3] - 166*z^3*zeta[3] - 101*zeta[4] + 215*z*zeta[4] - 
              199*z^2*zeta[4] + 253*z^3*zeta[4]))/((-1 + z)*(1 + z))) + 
         (2*(4160 - 4160*z - 4160*z^2 + 4160*z^3 - 1872*zeta[2] + 
            1172*z*zeta[2] + 1801*z^2*zeta[2] - 1179*z^3*zeta[2] + 
            16*z^4*zeta[2] - 1536*zeta[3] + 156*z*zeta[3] + 852*z^2*zeta[3] - 
            1224*z^3*zeta[3] + 32*zeta[2]*zeta[3] - 720*z*zeta[2]*zeta[3] + 
            400*z^2*zeta[2]*zeta[3] - 704*z^3*zeta[2]*zeta[3] - 
            1596*zeta[4] - 20*z*zeta[4] + 2379*z^2*zeta[4] - 73*z^3*zeta[4] - 
            3736*zeta[5] - 552*z*zeta[5] - 6056*z^2*zeta[5] - 
            840*z^3*zeta[5]))/(3*(-1 + z)*(1 + z))) + 
       CA^2*CF*((242*Lp^3*(1 + z))/27 - (4*(-560 - 1045*z - 116*z^2 + 
            1469*z^3)*H[4, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-31 + 277*z - 137*z^2 + 171*z^3)*H[5, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(8 + 7*z + 13*z^2 + 2*z^3)*H[-4, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(83 - 452*z - 289*z^2 + 388*z^3)*H[-3, 0, z])/
          (9*(-1 + z)*(1 + z)) + (32*(-35 + 27*z)*(1 + z^2)*H[-3, 2, z])/
          (3*(-1 + z)*(1 + z)) + (8*(340 + 321*z + 91*z^2)*H[-2, 2, z])/
          (9*(1 + z)) + (4*(-215 + 199*z - 221*z^2 + 205*z^3)*H[-2, 3, z])/
          (3*(-1 + z)*(1 + z)) + (128*(19 + 27*z + 19*z^2)*H[-1, 3, z])/
          (9*(1 + z)) + (1600*(1 + z^2)*H[-1, 4, z])/(3*(1 + z)) - 
         (4*(340 - 987*z + 367*z^2)*H[1, 3, z])/(9*(-1 + z)) - 
         (664*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) - 
         (4*(-259 - 268*z - 67*z^2 + 206*z^3)*H[2, 2, z])/
          (9*(-1 + z)*(1 + z)) + (8*(-107 - 11*z - 89*z^2 + 7*z^3)*
           H[2, 3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-356 - 143*z - 203*z^2 + 454*z^3)*H[3, 0, z])/
          (9*(-1 + z)*(1 + z)) - (8*(-28 - 48*z - 7*z^2 + 57*z^3)*H[3, 1, z])/
          (9*(-1 + z)*(1 + z)) - (4*(-3 + 5*z)*(7 - 4*z + 5*z^2)*H[3, 2, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-2 + 25*z - 18*z^2 + 15*z^3)*H[4, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(5 + 21*z - z^2 + 15*z^3)*H[4, 1, z])/
          (3*(-1 + z)*(1 + z)) - (32*(21 + 15*z + 14*z^2 + 22*z^3)*
           H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(-22 + 32*z - 35*z^2 + 49*z^3)*H[-3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(43 + 13*z + 29*z^2 + 27*z^3)*
           H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (8*(184 + 234*z + 121*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) - 
         (8*(-17 + 73*z - 19*z^2 + 75*z^3)*H[-2, -1, 2, z])/
          (3*(-1 + z)*(1 + z)) - (4*(304 - 715*z - 383*z^2 + 506*z^3)*
           H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
         (8*(-47 + 39*z - 45*z^2 + 37*z^3)*H[-2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, 1, z])/
          (3*(-1 + z)*(1 + z)) + (496*(1 + z^2)*H[-1, -3, 0, z])/
          (3*(1 + z)) + (8*(139 + 228*z + 106*z^2)*H[-1, -2, 0, z])/
          (9*(1 + z)) - (368*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) + 
         (16*(37 + 52*z + 37*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) - 
         (608*(1 + z^2)*H[-1, -1, 3, z])/(3*(1 + z)) + 
         (8*(59 + 96*z + 68*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) + 
         (16*(41 + 60*z + 41*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) + 
         (464*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) + 
         (4*(127 + 18*z + 127*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (736*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) - 
         (16*(30 - 55*z + 22*z^2)*H[1, -2, 0, z])/(3*(-1 + z)) + 
         (32*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) - 
         (4*(157 - 387*z + 142*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
         (224*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
         (4*(100 + 183*z + 43*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (4*(14 - z + 9*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) - 
         (88*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 3, 1, z])/(-1 + z) - 
         (16*(37 + 21*z + 39*z^2 + 23*z^3)*H[2, -2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (4*(-809 - 530*z - 356*z^2 + 229*z^3)*
           H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (4*(-245 - 302*z - 221*z^2 + 220*z^3)*H[2, 1, 0, z])/
          (9*(-1 + z)*(1 + z)) + (4*(-69 + 35*z - 51*z^2 + 53*z^3)*
           H[2, 1, 2, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-51 + 5*z - 25*z^2 + 31*z^3)*H[2, 2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(1 + z^2)*H[2, 2, 1, z])/(-1 + z) + 
         (16*(19 + 14*z + 22*z^2 + 11*z^3)*H[3, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*z*(11 - 14*z + 7*z^2)*H[3, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(3 - 2*z + 3*z^2)*H[-2, -1, -1, 0, z])/
          (3*(-1 + z)) - (4*(119 + 105*z + 53*z^2 + 171*z^3)*
           H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*(9 + 43*z - 2*z^2 + 54*z^3)*H[-2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (64*(1 + z^2)*H[-1, -2, -1, 0, z])/(1 + z) + 
         (56*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) - 
         (48*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) + 
         (8*(67 - 45*z + 64*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
         (448*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) + 
         (4*(641 + 1035*z + 614*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) - 
         (656*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) - 
         (256*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
         (4*(137 + 261*z + 2*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) + 
         (16*(43 + 6*z + 43*z^2)*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (8*(59 + 6*z + 59*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (4*(1490 - 180*z + 29*z^2 + 225*z^3)*H[0, 0, 0, 0, z])/
          (9*(-1 + z)*(1 + z)) - (32*(1 + z^2)*H[1, -2, -1, 0, z])/(-1 + z) - 
         (512*(1 + z^2)*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (4*(692 - 99*z + 557*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
         (160*(1 + z^2)*H[1, 1, -2, 0, z])/(3*(-1 + z)) - 
         (4*(188 - 723*z + 161*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
         (32*(19 - 60*z + 19*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) - 
         (80*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
         (64*(1 + z^2)*H[1, 2, 0, 0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[1, 2, 1, 0, z])/(3*(-1 + z)) + 
         (4*(27 + 115*z + 65*z^2 + 153*z^3)*H[2, 0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (4*(-93 + 163*z - 63*z^2 + 193*z^3)*
           H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-93 + 67*z - 63*z^2 + 97*z^3)*H[2, 1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (288*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
          (1 + z) - (272*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) + 
         (4*(37 + 10*z + 37*z^2)*H[-1, 0, 0, 0, 0, z])/(1 + z) + 
         (56*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (296*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(-1 + z) + 
         (320*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) - 
         (16*(-49 + 69*z - 56*z^2 + 76*z^3)*H[-3, z]*zeta[2])/
          (3*(-1 + z)*(1 + z)) + (16*(-7 + 37*z - 9*z^2 + 39*z^3)*
           H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) + 
         (272*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) - 
         (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (448*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) - 
         (8*H[-1, 2, z]*(-133 - 570*z - 133*z^2 + 27*zeta[2] - 54*z*zeta[2] + 
            27*z^2*zeta[2]))/(27*(1 + z)) + 
         (2*H[1, 2, z]*(-135 - 390*z - 11*z^2 + 168*zeta[2] + 
            168*z^2*zeta[2]))/(9*(-1 + z)) + 
         (8*H[-1, -1, 0, z]*(-73 + 98*z - 97*z^2 + 225*zeta[2] + 
            225*z^2*zeta[2]))/(9*(1 + z)) + 
         (2*H[1, 1, 0, z]*(157 - 786*z + 93*z^2 + 312*zeta[2] + 
            312*z^2*zeta[2]))/(9*(-1 + z)) + 
         (4*H[1, 0, 0, z]*(228 - 1189*z + 267*z^2 + 534*zeta[2] + 
            534*z^2*zeta[2]))/(9*(-1 + z)) - 
         (4*H[-1, 0, 0, z]*(1216 + 36*z + 1072*z^2 + 3501*zeta[2] - 
            162*z*zeta[2] + 3501*z^2*zeta[2]))/(27*(1 + z)) + 
         (4*H[2, 1, z]*(59 + 56*z - 59*z^2 - 56*z^3 - 36*zeta[2] + 
            84*z*zeta[2] - 12*z^2*zeta[2] + 108*z^3*zeta[2]))/
          (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-752 - 228*z + 1375*z^2 - 
            221*z^3 - 846*zeta[2] + 66*z*zeta[2] - 690*z^2*zeta[2] + 
            222*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) - 
         (8*H[-2, 0, z]*(-245 + 119*z - 362*z^2 + 650*z^3 - 1125*zeta[2] + 
            1089*z*zeta[2] - 1269*z^2*zeta[2] + 1233*z^3*zeta[2]))/
          (27*(-1 + z)*(1 + z)) - (2*H[3, z]*(-1960 - 2610*z + 3503*z^2 + 
            2937*z^3 - 918*zeta[2] + 486*z*zeta[2] - 738*z^2*zeta[2] + 
            1314*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         (2*H[0, 0, 0, z]*(337 - 2761*z - 15323*z^2 + 1067*z^3 - 
            1566*zeta[2] + 5238*z*zeta[2] - 3906*z^2*zeta[2] + 
            3402*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
         Lp^2*((-22*(-1 + 23*z^2)*H[0, z])/(9*(-1 + z)) + 
           (88*(1 + z^2)*H[-1, 0, z])/(3*(1 + z)) + (88*(1 + z^2)*H[0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (2*(-463 + 1780*z + 2243*z^2 - 
              396*z*zeta[2]))/(27*(1 + z))) + 
         (2*H[1, 0, z]*(1203 - 2297*z + 1026*z^2 + 434*zeta[2] - 
            1302*z*zeta[2] + 572*z^2*zeta[2] - 384*zeta[3] - 
            384*z^2*zeta[3]))/(9*(-1 + z)) + 
         (4*H[1, 1, z]*(179 - 319*z + 140*z^2 + 38*zeta[2] + 24*z*zeta[2] + 
            26*z^2*zeta[2] - 108*zeta[3] - 108*z^2*zeta[3]))/(9*(-1 + z)) - 
         (4*H[-1, -1, z]*(377*zeta[2] + 669*z*zeta[2] + 380*z^2*zeta[2] + 
            642*zeta[3] + 642*z^2*zeta[3]))/(9*(1 + z)) - 
         (2*H[0, 0, z]*(-31985 + 7673*z + 17827*z^2 - 16987*z^3 + 324*z^4 + 
            12348*zeta[2] + 22302*z*zeta[2] - 10494*z^2*zeta[2] - 
            21924*z^3*zeta[2] + 10800*zeta[3] + 13824*z^2*zeta[3]))/
          (81*(-1 + z)*(1 + z)) + (2*H[2, z]*(3826 - 3341*z - 3937*z^2 + 
            3230*z^3 + 474*zeta[2] - 498*z*zeta[2] + 690*z^2*zeta[2] + 
            942*z^3*zeta[2] - 1620*zeta[3] - 3924*z*zeta[3] - 
            1692*z^2*zeta[3] - 3996*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
         (4*H[-1, 0, z]*(324 + 3671*z + 2976*z^2 + 3347*z^3 + 162*z^4 - 
            6435*z*zeta[2] - 8694*z^2*zeta[2] - 5814*z^3*zeta[2] - 
            2700*z*zeta[3] - 648*z^2*zeta[3] - 2700*z^3*zeta[3]))/
          (81*z*(1 + z)) - (4*H[-2, z]*(-496*zeta[2] + 88*z*zeta[2] + 
            347*z^2*zeta[2] + 61*z^3*zeta[2] - 141*zeta[3] + 357*z*zeta[3] - 
            171*z^2*zeta[3] + 387*z^3*zeta[3]))/(9*(-1 + z)*(1 + z)) + 
         (2*H[1, z]*(47 - 937*z + 890*z^2 + 861*zeta[2] - 1038*z*zeta[2] + 
            177*z^2*zeta[2] - 510*zeta[3] + 594*z*zeta[3] - 168*z^2*zeta[3] - 
            54*zeta[4] - 54*z^2*zeta[4]))/(27*(-1 + z)) - 
         (4*H[-1, z]*(485*zeta[2] + 846*z*zeta[2] + 557*z^2*zeta[2] - 
            399*zeta[3] - 1071*z*zeta[3] - 489*z^2*zeta[3] + 576*zeta[4] + 
            297*z*zeta[4] + 576*z^2*zeta[4]))/(27*(1 + z)) + 
         (H[0, z]*(3082 + 500*z - 40856*z^2 - 38922*z^3 + 6648*zeta[2] - 
            10800*z*zeta[2] + 15666*z^2*zeta[2] + 30546*z^3*zeta[2] - 
            19512*zeta[3] + 4212*z*zeta[3] + 25632*z^2*zeta[3] + 
            4212*z^3*zeta[3] + 3699*zeta[4] - 13203*z*zeta[4] + 
            2781*z^2*zeta[4] - 8613*z^3*zeta[4]))/(81*(-1 + z)*(1 + z)) + 
         Lp*((4*(-45 - 97*z - 21*z^2 + 119*z^3)*H[3, z])/(3*(-1 + z)*
             (1 + z)) + (4*(-1 + 15*z - 7*z^2 + 9*z^3)*H[4, z])/
            ((-1 + z)*(1 + z)) - (8*(-3 - z - 5*z^2 + z^3)*H[-3, 0, z])/
            ((-1 + z)*(1 + z)) + (8*(23 - 65*z - 19*z^2 + 25*z^3)*
             H[-2, 0, z])/(3*(-1 + z)*(1 + z)) - (32*(-5 + 3*z)*(1 + z^2)*
             H[-2, 2, z])/((-1 + z)*(1 + z)) - (16*(41 + 60*z + 41*z^2)*
             H[-1, 2, z])/(3*(1 + z)) - (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - 
           (88*(1 + z^2)*H[1, 2, z])/(3*(-1 + z)) + (64*(1 + z^2)*H[1, 3, z])/
            (-1 + z) + (88*(1 + z^2)*H[2, 0, z])/(3*(1 + z)) + 
           (16*(5 - 2*z + 5*z^2)*H[-2, -1, 0, z])/(-1 + z) - 
           (8*(-5 + 9*z - 7*z^2 + 11*z^3)*H[-2, 0, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(23 + 24*z + 23*z^2)*H[-1, -1, 0, z])/
            (3*(1 + z)) + (256*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (32*(10 + 9*z + 10*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (8*(89 + 47*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (4*(101 - 48*z + 101*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - 
           (88*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
           (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) + 
           (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
           (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
           (8*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) - 
           (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) - 
           (16*H[1, 0, z]*(11 - 22*z + 11*z^2 + 3*zeta[2] + 3*z^2*zeta[2]))/
            (3*(-1 + z)) + (8*H[2, z]*(28 + 56*z + 28*z^2 + 15*zeta[2] + 
              6*z*zeta[2] + 15*z^2*zeta[2]))/(3*(1 + z)) + 
           (8*H[-1, 0, z]*(131 - 6*z + 131*z^2 + 198*zeta[2] + 
              198*z^2*zeta[2]))/(9*(1 + z)) - 
           (4*H[0, 0, z]*(103 - 43*z - 881*z^2 - 199*z^3 - 63*zeta[2] + 
              135*z*zeta[2] - 153*z^2*zeta[2] + 81*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (4*H[0, z]*(3455 - 322*z - 1738*z^2 + 
              2363*z^3 - 819*zeta[2] - 1269*z*zeta[2] + 153*z^2*zeta[2] + 
              675*z^3*zeta[2] - 756*zeta[3] - 972*z^2*zeta[3]))/
            (27*(-1 + z)*(1 + z)) - (4*H[1, z]*(159 - 307*z + 148*z^2 + 
              24*zeta[2] - 48*z*zeta[2] + 24*z^2*zeta[2] - 108*zeta[3] - 
              108*z^2*zeta[3]))/(3*(-1 + z)) + 
           (8*H[-1, z]*(59*zeta[2] + 96*z*zeta[2] + 59*z^2*zeta[2] + 
              72*zeta[3] + 72*z^2*zeta[3]))/(3*(1 + z)) - 
           (25577 + 5429*z - 25577*z^2 - 5429*z^3 - 1512*zeta[2] - 
             20448*z*zeta[2] + 11160*z^2*zeta[2] + 10800*z^3*zeta[2] - 
             24624*zeta[3] - 12312*z*zeta[3] + 16200*z^2*zeta[3] + 
             3888*z^3*zeta[3] - 5103*zeta[4] + 567*z*zeta[4] - 
             9801*z^2*zeta[4] - 2511*z^3*zeta[4])/(81*(-1 + z)*(1 + z))) + 
         (943837 - 1537895*z - 943837*z^2 + 1537895*z^3 - 484704*zeta[2] + 
           420156*z*zeta[2] + 334980*z^2*zeta[2] - 302184*z^3*zeta[2] + 
           11664*z^4*zeta[2] + 41040*zeta[3] + 816048*z*zeta[3] + 
           65124*z^2*zeta[3] - 385884*z^3*zeta[3] - 104976*zeta[2]*zeta[3] - 
           353808*z*zeta[2]*zeta[3] + 42768*z^2*zeta[2]*zeta[3] - 
           252720*z^3*zeta[2]*zeta[3] + 10368*zeta[4] - 630180*z*zeta[4] - 
           597618*z^2*zeta[4] - 133002*z^3*zeta[4] + 38880*zeta[5] - 
           157464*z*zeta[5] + 124416*z^2*zeta[5] + 64152*z^3*zeta[5])/
          (1458*(-1 + z)*(1 + z))) + 
       CA*(CF^2*(Lp^3*((44*(-1 + z))/3 - (44*LQ*(1 + z))/3 + 
             (22*(1 + 3*z^2)*H[0, z])/(3*(-1 + z)) + (88*(1 + z)*H[1, z])/
              3) + (4*(-1065 - 3019*z - 810*z^2 + 4244*z^3)*H[4, z])/
            (9*(-1 + z)*(1 + z)) + (16*(63 + 230*z - 25*z^2 + 142*z^3)*
             H[5, z])/(3*(-1 + z)*(1 + z)) + (16*(1 + 69*z - 43*z^2 + 73*z^3)*
             H[-4, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(-20 - 1324*z - 383*z^2 + 1187*z^3)*H[-3, 0, z])/
            (9*(-1 + z)*(1 + z)) - (32*(-108 + 95*z)*(1 + z^2)*H[-3, 2, z])/
            (3*(-1 + z)*(1 + z)) - (8*(1079 + 1056*z + 296*z^2)*H[-2, 2, z])/
            (9*(1 + z)) - (8*(-321 + 313*z - 333*z^2 + 325*z^3)*H[-2, 3, z])/
            (3*(-1 + z)*(1 + z)) - (16*(475 + 702*z + 475*z^2)*H[-1, 3, z])/
            (9*(1 + z)) - (1712*(1 + z^2)*H[-1, 4, z])/(1 + z) + 
           (4*(491 - 1150*z + 505*z^2)*H[1, 3, z])/(3*(-1 + z)) + 
           (2104*(1 + z^2)*H[1, 4, z])/(3*(-1 + z)) + 
           (8*(-113 - 149*z - 34*z^2 + 132*z^3)*H[2, 2, z])/
            (3*(-1 + z)*(1 + z)) - (16*(-183 - z - 155*z^2 + 27*z^3)*
             H[2, 3, z])/(3*(-1 + z)*(1 + z)) + 
           (4*(-131 - 563*z - 1736*z^2 + 886*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) + (4*(-205 - 309*z - 127*z^2 + 225*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (32*(3 + 25*z + z^2 + 19*z^3)*
             H[3, 2, z])/(3*(-1 + z)*(1 + z)) + 
           (16*(91 + 38*z + 83*z^2 + 6*z^3)*H[4, 0, z])/(3*(-1 + z)*
             (1 + z)) + (8*(39 + 55*z + 27*z^2 + 43*z^3)*H[4, 1, z])/
            (3*(-1 + z)*(1 + z)) + (16*(147 + 91*z + 99*z^2 + 139*z^3)*
             H[-3, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-31 + 147*z + 33*z^2 + 147*z^3)*H[-3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (32*(51 - 7*z + 41*z^2 + 3*z^3)*
             H[-2, -2, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(259 + 342*z + 199*z^2)*H[-2, -1, 0, z])/(9*(1 + z)) + 
           (16*(-45 + 109*z - 49*z^2 + 113*z^3)*H[-2, -1, 2, z])/
            (3*(-1 + z)*(1 + z)) + (4*(443 - 2399*z - 250*z^2 + 1774*z^3)*
             H[-2, 0, 0, z])/(9*(-1 + z)*(1 + z)) - 
           (16*(-51 + 43*z - 47*z^2 + 39*z^3)*H[-2, 2, 0, z])/
            (3*(-1 + z)*(1 + z)) - (32*(-15 + 11*z)*(1 + z^2)*H[-2, 2, 1, z])/
            (3*(-1 + z)*(1 + z)) - (1456*(1 + z^2)*H[-1, -3, 0, z])/
            (3*(1 + z)) - (16*(265 + 450*z + 229*z^2)*H[-1, -2, 0, z])/
            (9*(1 + z)) + (1264*(1 + z^2)*H[-1, -2, 2, z])/(3*(1 + z)) - 
           (16*(105 + 148*z + 105*z^2)*H[-1, -1, 2, z])/(3*(1 + z)) + 
           (736*(1 + z^2)*H[-1, -1, 3, z])/(1 + z) - 
           (16*(87 + 134*z + 96*z^2)*H[-1, 2, 0, z])/(3*(1 + z)) - 
           (16*(127 + 192*z + 127*z^2)*H[-1, 2, 1, z])/(9*(1 + z)) - 
           (1552*(1 + z^2)*H[-1, 2, 2, z])/(3*(1 + z)) - 
           (8*(149 + 36*z + 149*z^2)*H[-1, 3, 0, z])/(3*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 3, 1, z])/(1 + z) + 
           (1952*(1 + z^2)*H[1, -3, 0, z])/(3*(-1 + z)) + 
           (16*(27 - 50*z + 21*z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (160*(1 + z^2)*H[1, -2, 2, z])/(3*(-1 + z)) + 
           (4*(181 - 414*z + 169*z^2)*H[1, 1, 2, z])/(3*(-1 + z)) + 
           (848*(1 + z^2)*H[1, 1, 3, z])/(3*(-1 + z)) + 
           (8*(143 - 759*z + 206*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (4*(91 - 12*z + 61*z^2)*H[1, 2, 1, z])/(9*(-1 + z)) + 
           (96*(1 + z^2)*H[1, 2, 2, z])/(-1 + z) + 
           (616*(1 + z^2)*H[1, 3, 0, z])/(3*(-1 + z)) + 
           (320*(1 + z^2)*H[1, 3, 1, z])/(3*(-1 + z)) + 
           (32*(51 + 33*z + 53*z^2 + 35*z^3)*H[2, -2, 0, z])/
            (3*(-1 + z)*(1 + z)) + (4*(-1529 - 1937*z - 1559*z^2 + 865*z^3)*
             H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (4*(-301 - 1129*z - 898*z^2 + 806*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (176*(1 + z^2)*H[2, 1, 1, z])/
            (9*(-1 + z)) - (32*(-35 + 10*z - 26*z^2 + 19*z^3)*H[2, 1, 2, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-127 + 53*z - 95*z^2 + 85*z^3)*
             H[2, 2, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (88*(1 + z^2)*H[2, 2, 1, z])/(3*(-1 + z)) + 
           (8*(11 - 37*z + 87*z^2 + 23*z^3)*H[3, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(55 + 55*z + 39*z^2 + 55*z^3)*
             H[3, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (64*(-2 + 6*z - 3*z^2 + 7*z^3)*H[-2, -1, -1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (8*(269 + 83*z + 165*z^2 + 187*z^3)*
             H[-2, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(225 + 103*z + 205*z^2 + 123*z^3)*H[-2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-1, -2, -1, 0, z])/
            (1 + z) - (760*(1 + z^2)*H[-1, -2, 0, 0, z])/(3*(1 + z)) + 
           (16*(1 + z^2)*H[-1, -1, -2, 0, z])/(1 + z) - 
           (8*(137 - 78*z + 137*z^2)*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
           (1600*(1 + z^2)*H[-1, -1, -1, 2, z])/(1 + z) - 
           (4*(2191 + 3546*z + 2119*z^2)*H[-1, -1, 0, 0, z])/(9*(1 + z)) + 
           (2576*(1 + z^2)*H[-1, -1, 2, 0, z])/(3*(1 + z)) + 
           (896*(1 + z^2)*H[-1, -1, 2, 1, z])/(3*(1 + z)) + 
           (4*(691 + 1950*z + 421*z^2)*H[-1, 0, 0, 0, z])/(9*(1 + z)) - 
           (16*(39 + 8*z + 39*z^2)*H[-1, 2, 0, 0, z])/(1 + z) - 
           (32*(47 + 6*z + 47*z^2)*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
           (8*(1015 - 373*z + 1550*z^2 + 771*z^3)*H[0, 0, 0, 0, z])/
            (9*(-1 + z)*(1 + z)) + (160*(1 + z^2)*H[1, -2, -1, 0, z])/
            (3*(-1 + z)) + (480*(1 + z^2)*H[1, -2, 0, 0, z])/(-1 + z) - 
           (8*(84 + 361*z + 39*z^2)*H[1, 0, 0, 0, z])/(3*(-1 + z)) + 
           (160*(1 + z^2)*H[1, 1, -2, 0, z])/(-1 + z) + 
           (4*(405 - 1042*z + 385*z^2)*H[1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(359 - 897*z + 362*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) + 
           (64*(1 + z^2)*H[1, 1, 1, 2, z])/(3*(-1 + z)) + 
           (512*(1 + z^2)*H[1, 1, 2, 0, z])/(3*(-1 + z)) + 
           (32*(1 + z^2)*H[1, 1, 2, 1, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 2, 0, 0, z])/(3*(-1 + z)) + 
           (120*(1 + z^2)*H[1, 2, 1, 0, z])/(-1 + z) - 
           (8*(-165 + 127*z - 181*z^2 + 111*z^3)*H[2, 0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) - (8*(-263 + 221*z - 223*z^2 + 261*z^3)*
             H[2, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(-191 + 97*z - 143*z^2 + 145*z^3)*H[2, 1, 1, 0, z])/
            (3*(-1 + z)*(1 + z)) + (864*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
            (1 + z) + (320*(1 + z^2)*H[-1, -1, 0, 0, 0, z])/(1 + z) + 
           (16*(17 - 30*z + 17*z^2)*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) + 
           (16*(15 + 73*z^2)*H[0, 0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (904*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)) + 
           (112*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
           (416*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) + 
           (8*(-95 + 157*z - 111*z^2 + 173*z^3)*H[-3, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (16*(-49 + 121*z - 55*z^2 + 127*z^3)*
             H[-2, -1, z]*zeta[2])/(3*(-1 + z)*(1 + z)) - 
           (1168*(1 + z^2)*H[-1, -2, z]*zeta[2])/(3*(1 + z)) + 
           (80*(1 + z^2)*H[1, -2, z]*zeta[2])/(-1 + z) - 
           (1600*(1 + z^2)*H[-1, -1, -1, z]*zeta[2])/(1 + z) - 
           (64*(1 + z^2)*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
           (8*H[-1, 2, z]*(-563 - 2022*z - 563*z^2 + 162*zeta[2] - 
              216*z*zeta[2] + 162*z^2*zeta[2]))/(27*(1 + z)) - 
           (2*H[1, 2, z]*(-65 - 1518*z + 559*z^2 + 288*zeta[2] + 
              288*z^2*zeta[2]))/(9*(-1 + z)) - (2*H[1, 1, 0, z]*
             (-51 - 706*z - 315*z^2 + 504*zeta[2] + 504*z^2*zeta[2]))/
            (9*(-1 + z)) - (4*H[1, 0, 0, z]*(-320 - 291*z - 269*z^2 + 
              522*zeta[2] + 522*z^2*zeta[2]))/(3*(-1 + z)) - 
           (8*H[-1, -1, 0, z]*(-137 + 190*z - 209*z^2 + 759*zeta[2] + 
              759*z^2*zeta[2]))/(9*(1 + z)) + (8*H[-1, 0, 0, z]*
             (1711 + 522*z + 1495*z^2 + 5913*zeta[2] - 324*z*zeta[2] + 
              5913*z^2*zeta[2]))/(27*(1 + z)) - 
           (4*H[2, 1, z]*(-19 + 166*z - 237*z^2 - 422*z^3 - 168*zeta[2] + 
              312*z*zeta[2] - 120*z^2*zeta[2] + 360*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) - (2*H[2, 0, z]*(-12976 + 1280*z - 
              8179*z^2 - 16003*z^3 + 9936*zeta[2] + 1872*z*zeta[2] + 
              8496*z^2*zeta[2] + 432*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) + 
           (2*H[3, z]*(468 - 9448*z + 9465*z^2 + 15797*z^3 - 3708*zeta[2] + 
              828*z*zeta[2] - 3276*z^2*zeta[2] + 2988*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + (8*H[-2, 0, z]*(-751 - 266*z - 652*z^2 + 
              1903*z^3 - 3321*zeta[2] + 3573*z*zeta[2] - 3789*z^2*zeta[2] + 
              4041*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[0, 0, 0, z]*(-13787 + 2415*z - 31841*z^2 - 19551*z^3 - 
              720*zeta[2] + 18144*z*zeta[2] - 3600*z^2*zeta[2] + 
              13824*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (2*H[1, 0, z]*(18571 - 19785*z + 15430*z^2 + 16398*zeta[2] - 
              33804*z*zeta[2] + 18342*z^2*zeta[2] - 16200*zeta[3] - 
              16200*z^2*zeta[3]))/(81*(-1 + z)) + 
           (4*H[1, 1, z]*(-551 + 1026*z - 475*z^2 + 58*zeta[2] - 
              324*z*zeta[2] + 106*z^2*zeta[2] + 432*zeta[3] + 
              432*z^2*zeta[3]))/(9*(-1 + z)) + 
           (4*H[-1, -1, z]*(1123*zeta[2] + 1854*z*zeta[2] + 1123*z^2*zeta[
                2] + 2382*zeta[3] + 2382*z^2*zeta[3]))/(9*(1 + z)) + 
           (2*H[0, 0, z]*(-39580 + 12556*z - 1199*z^2 - 45375*z^3 + 864*z^4 + 
              30978*zeta[2] + 61686*z*zeta[2] - 26316*z^2*zeta[2] - 
              71964*z^3*zeta[2] + 38880*zeta[3] + 42768*z^2*zeta[3]))/
            (81*(-1 + z)*(1 + z)) - (2*H[2, z]*(42658 - 19715*z - 27020*z^2 + 
              35353*z^3 - 3744*zeta[2] - 4608*z*zeta[2] + 8244*z^2*zeta[2] + 
              8028*z^3*zeta[2] - 14796*zeta[3] - 35964*z*zeta[3] - 
              15228*z^2*zeta[3] - 36396*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) - 
           (4*H[-1, 0, z]*(864 + 10015*z + 10434*z^2 + 9151*z^3 + 432*z^4 - 
              19296*z*zeta[2] - 28080*z^2*zeta[2] - 18000*z^3*zeta[2] - 
              15552*z*zeta[3] - 2592*z^2*zeta[3] - 15552*z^3*zeta[3]))/
            (81*z*(1 + z)) + (8*H[-2, z]*(-820*zeta[2] + 106*z*zeta[2] + 
              617*z^2*zeta[2] + 97*z^3*zeta[2] - 393*zeta[3] + 
              669*z*zeta[3] - 441*z^2*zeta[3] + 717*z^3*zeta[3]))/
            (9*(-1 + z)*(1 + z)) + LQ*((-4*(-1 + z)*(-202 + 189*zeta[3]))/
              27 - (8*(1 + z^2)*H[0, z]*(-202 + 189*zeta[3]))/
              (27*(-1 + z))) + Lp^2*((-8*(7 + 15*z^2)*H[2, z])/(-1 + z) + 
             (32*(1 + z^2)*H[3, z])/((-1 + z)*(1 + z)) + 
             (16*(1 + 3*z^2)*H[-2, 0, z])/(1 + z) - (16*(5 - 12*z + 5*z^2)*H[
                -1, 0, z])/(3*(1 + z)) + (32*(1 + z^2)*H[-1, 2, z])/(1 + z) - 
             (4*(53 + 9*z + 167*z^2 + 123*z^3)*H[0, 0, z])/(3*(-1 + z)*(1 + 
                z)) - (88*(1 + z^2)*H[1, 0, z])/(-1 + z) - 
             (64*(1 + z^2)*H[-1, -1, 0, z])/(1 + z) + 
             (48*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + (16*(1 + 3*z^2)*H[0, 0, 
                0, z])/((-1 + z)*(1 + z)) + (16*(1 + z^2)*H[1, 0, 0, z])/
              (-1 + z) - (64*(1 + z^2)*H[-1, z]*zeta[2])/(1 + z) - 
             (4*H[1, z]*(-55 - 481*z + 72*zeta[2] + 72*z*zeta[2]))/9 + 
             (2*H[0, z]*(95 + 65*z + 639*z^2 + 669*z^3 - 216*zeta[2] - 
                360*z^2*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             LQ*((8*(5 + 17*z^2)*H[0, z])/(3*(-1 + z)) - (16*(1 + z^2)*
                 H[-1, 0, z])/(1 + z) - (16*(1 + z^2)*H[0, 0, z])/
                ((-1 + z)*(1 + z)) + (2*(-55 - 536*z - 481*z^2 + 36*zeta[2] + 
                  144*z*zeta[2] + 36*z^2*zeta[2]))/(9*(1 + z))) + 
             (8*(97 - 97*z - 97*z^2 + 97*z^3 - 39*zeta[2] - 69*z*zeta[2] + 
                105*z^2*zeta[2] + 3*z^3*zeta[2] - 72*zeta[3] - 126*z^2*
                 zeta[3] + 54*z^3*zeta[3]))/(9*(-1 + z)*(1 + z))) + 
           (2*H[1, z]*(-1272 + 2960*z - 1688*z^2 - 71*zeta[2] - 
              962*z*zeta[2] + 1081*z^2*zeta[2] + 364*zeta[3] - 
              1356*z*zeta[3] + 148*z^2*zeta[3] + 486*zeta[4] + 
              486*z^2*zeta[4]))/(9*(-1 + z)) + 
           (2*H[-1, z]*(3074*zeta[2] + 6948*z*zeta[2] + 3506*z^2*zeta[2] - 
              2280*zeta[3] - 4860*z*zeta[3] - 2604*z^2*zeta[3] + 
              13437*zeta[4] + 2376*z*zeta[4] + 13437*z^2*zeta[4]))/
            (27*(1 + z)) - (H[0, z]*(121954 + 72902*z - 143107*z^2 - 
              95999*z^3 - 61704*zeta[2] - 58440*z*zeta[2] + 54774*z^2*zeta[
                2] + 34926*z^3*zeta[2] - 84024*zeta[3] - 4608*z*zeta[3] + 
              100008*z^2*zeta[3] + 16776*z^3*zeta[3] + 21600*zeta[4] + 
              1836*z*zeta[4] + 37368*z^2*zeta[4] + 41796*z^3*zeta[4]))/
            (81*(-1 + z)*(1 + z)) + Lp*((-4*(-57 - 275*z - 237*z^2 + 229*z^3)*
               H[3, z])/(3*(-1 + z)*(1 + z)) - (8*(27 + 25*z + 17*z^2 + 
                15*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
             (16*(-3 + 7*z - 13*z^2 + 13*z^3)*H[-3, 0, z])/((-1 + z)*(1 + 
                z)) - (8*(7 - 199*z + 19*z^2 + 101*z^3)*H[-2, 0, z])/
              (3*(-1 + z)*(1 + z)) + (64*(-7 + 5*z)*(1 + z^2)*H[-2, 2, z])/
              ((-1 + z)*(1 + z)) + (992*(2 + 3*z + 2*z^2)*H[-1, 2, z])/
              (3*(1 + z)) + (336*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
             16*H[1, 1, z] + (32*(1 + 9*z + z^2)*H[1, 2, z])/(3*(-1 + z)) - 
             (192*(1 + z^2)*H[1, 3, z])/(-1 + z) + (8*(54 + 25*z + 144*z^2 + 
                85*z^3)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) + 
             (88*(1 + z^2)*H[2, 1, z])/(3*(-1 + z)) - 
             (8*(3 - z + 5*z^2 + z^3)*H[2, 2, z])/((-1 + z)*(1 + z)) + 
             (8*(-15 - z - 17*z^2 + z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
             (32*(1 + z^2)*H[3, 1, z])/(-1 + z) - (16*(25 + 3*z + 19*z^2 + 
                9*z^3)*H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
             (40*(1 + z)^2*H[-2, 0, 0, z])/(-1 + z) + 
             (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 
             (16*(67 + 90*z + 67*z^2)*H[-1, -1, 0, z])/(3*(1 + z)) - 
             (928*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
             (568*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
             (112*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
             (2*(507 - 145*z + 1369*z^2 + 717*z^3)*H[0, 0, 0, z])/
              (3*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[1, -2, 0, z])/
              (-1 + z) + (4*(233 + 24*z + 233*z^2)*H[1, 0, 0, z])/
              (3*(-1 + z)) + (32*(1 + 9*z + z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) - (48*(1 + z^2)*H[1, 1, 2, z])/(-1 + z) - 
             (32*(1 + z^2)*H[1, 2, 0, z])/(-1 + z) - (32*(1 + z^2)*H[1, 2, 1, 
                z])/(-1 + z) - (16*(-1 - 3*z + 5*z^2 + 3*z^3)*H[2, 0, 0, z])/
              ((-1 + z)*(1 + z)) - (8*(3 - z + 5*z^2 + z^3)*H[2, 1, 0, z])/
              ((-1 + z)*(1 + z)) + (96*(1 + z^2)*H[-1, -1, -1, 0, z])/
              (1 + z) - (256*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
             (200*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
             (8*(17 + 59*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
             (24*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
             (48*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
             (48*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 
             (8*(-31 + 43*z - 37*z^2 + 49*z^3)*H[-2, z]*zeta[2])/
              ((-1 + z)*(1 + z)) + (976*(1 + z^2)*H[-1, -1, z]*zeta[2])/
              (1 + z) - (32*H[-1, 0, z]*(88 + 42*z + 88*z^2 + 153*zeta[2] + 
                153*z^2*zeta[2]))/(9*(1 + z)) + (8*H[1, 0, z]*(-649 + 543*z - 
                640*z^2 + 162*zeta[2] + 162*z^2*zeta[2]))/(9*(-1 + z)) - 
             (4*H[2, z]*(920 - 385*z + 572*z^2 + 1877*z^3 - 504*zeta[2] - 
                432*z^2*zeta[2] + 72*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (4*H[0, 0, z]*(-1005 + 299*z - 1892*z^2 - 2124*z^3 + 
                306*zeta[2] + 486*z*zeta[2] + 486*z^2*zeta[2] + 
                378*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (4*H[1, z]*(2525 - 6567*z + 4042*z^2 + 918*zeta[2] - 
                1836*z*zeta[2] + 918*z^2*zeta[2] - 1404*zeta[3] - 
                2916*z^2*zeta[3]))/(27*(-1 + z)) - (8*H[-1, z]*(181*zeta[2] + 
                282*z*zeta[2] + 181*z^2*zeta[2] + 288*zeta[3] + 
                288*z^2*zeta[3]))/(3*(1 + z)) + (2*H[0, z]*(437 + 1235*z + 
                3150*z^2 + 4296*z^3 - 846*zeta[2] - 5886*z*zeta[2] - 
                630*z^2*zeta[2] + 6642*z^3*zeta[2] - 2700*zeta[3] - 
                1620*z^2*zeta[3] - 1296*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) + 
             LQ*(-4*H[1, z] + (8*(1 + z^2)*H[3, z])/(-1 + z) + (16*(1 + z^2)*
                 H[-2, 0, z])/(1 + z) + 8*(1 + z)*H[-1, 0, z] - 
               (2*(-85 + 60*z + 47*z^2)*H[0, 0, z])/(3*(-1 + z)) + 16*
                (-1 + z)*H[1, 0, z] + (8*(1 + z^2)*H[1, 2, z])/(-1 + z) - 
               (8*(1 + z^2)*H[2, 0, z])/(1 + z) + (16*(1 + z^2)*H[-1, -1, 0, 
                  z])/(1 + z) + (24*(1 + z^2)*H[-1, 0, 0, z])/(1 + z) + 
               (72*(1 + z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 
               (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*
                 H[1, 1, 0, z])/(-1 + z) + (8*(1 + z^2)*H[-1, z]*zeta[2])/
                (1 + z) - (2*H[0, z]*(-997 + 786*z - 745*z^2 + 180*zeta[2] + 
                  180*z^2*zeta[2]))/(9*(-1 + z)) + (2*(2011 - 395*z - 
                  2011*z^2 + 395*z^3 - 108*z*zeta[2] + 108*z^3*zeta[2] - 
                  810*zeta[3] - 1134*z*zeta[3] + 702*z^2*zeta[3] + 
                  378*z^3*zeta[3]))/(27*(-1 + z)*(1 + z))) + 
             (4*(2423 - 2423*z - 2423*z^2 + 2423*z^3 - 456*zeta[2] - 
                1911*z*zeta[2] + 2064*z^2*zeta[2] + 303*z^3*zeta[2] - 
                2403*zeta[3] - 351*z*zeta[3] + 2889*z^2*zeta[3] + 
                1809*z^3*zeta[3] - 837*zeta[4] - 2025*z*zeta[4] + 
                1944*z^2*zeta[4] + 108*z^3*zeta[4]))/(27*(-1 + z)*(1 + z))) - 
           (249138 - 249138*z - 249138*z^2 + 249138*z^3 - 143696*zeta[2] + 
             105158*z*zeta[2] + 124252*z^2*zeta[2] - 93130*z^3*zeta[2] + 
             1728*z^4*zeta[2] - 135816*zeta[3] - 3192*z*zeta[3] + 
             39054*z^2*zeta[3] - 67938*z^3*zeta[3] + 19656*zeta[2]*zeta[3] - 
             28296*z*zeta[2]*zeta[3] + 41256*z^2*zeta[2]*zeta[3] - 
             21384*z^3*zeta[2]*zeta[3] + 10629*zeta[4] - 81711*z*zeta[4] - 
             25794*z^2*zeta[4] + 23346*z^3*zeta[4] - 49896*zeta[5] + 
             14256*z*zeta[5] - 103032*z^2*zeta[5] + 31104*z^3*zeta[5])/
            (81*(-1 + z)*(1 + z))) + CF*Nf*TF*
          ((8*(-361 - 447*z + 225*z^2 + 511*z^3)*H[4, z])/
            (9*(-1 + z)*(1 + z)) - (976*(1 + z)*H[5, z])/3 - 
           (64*(-37 + 17*z)*H[-4, 0, z])/3 + (32*(182 + 231*z + 53*z^2)*
             H[-3, 0, z])/(9*(1 + z)) - (32*(44 + 39*z + 5*z^2)*H[-2, 2, z])/
            (9*(1 + z)) + 16*(-1 + z)*H[-2, 3, z] - 
           (8*(167 + 270*z + 167*z^2)*H[-1, 3, z])/(9*(1 + z)) - 
           (8*(477 - 987*z + 470*z^2)*H[1, 2, z])/(9*(-1 + z)) - 
           (16*(271 - 510*z + 271*z^2)*H[1, 3, z])/(9*(-1 + z)) + 
           (8*(-349 - 61*z + 293*z^2 + 53*z^3)*H[2, 2, z])/
            (9*(-1 + z)*(1 + z)) + (608*(1 + z)*H[2, 3, z])/3 + 
           (8*(628 - 230*z - 701*z^2 + 271*z^3)*H[3, 0, z])/
            (9*(-1 + z)*(1 + z)) + (8*(-55 - 95*z + 39*z^2 + 95*z^3)*
             H[3, 1, z])/(9*(-1 + z)*(1 + z)) + (16*(1 + 5*z)*H[3, 2, z])/3 - 
           (32*(71 + 38*z)*H[4, 0, z])/3 - (368*(1 + z)*H[4, 1, z])/3 - 
           64*(-1 + z)*H[-3, -1, 0, z] - (32*(-71 + 51*z)*H[-3, 0, 0, z])/3 + 
           (32*(-1 + z)*H[-2, -2, 0, z])/3 + (32*(-23 + 24*z + 43*z^2)*
             H[-2, -1, 0, z])/(9*(1 + z)) - (32*(-1 + z)*H[-2, -1, 2, z])/3 + 
           (16*(493 + 963*z + 460*z^2)*H[-2, 0, 0, z])/(9*(1 + z)) - 
           (32*(-1 + z)*H[-2, 2, 0, z])/3 - (16*(25 + 42*z + 25*z^2)*
             H[-1, -2, 0, z])/(9*(1 + z)) - (32*(73 + 166*z + 73*z^2)*
             H[-1, -1, 0, z])/(9*(1 + z)) - (16*(9 + 10*z + 9*z^2)*
             H[-1, -1, 2, z])/(3*(1 + z)) - (16*(11 + 18*z + 11*z^2)*
             H[-1, 2, 0, z])/(3*(1 + z)) - (128*(2 + 3*z + 2*z^2)*
             H[-1, 2, 1, z])/(9*(1 + z)) + 48*(1 + z)*H[-1, 3, 0, z] - 
           (224*(-1 + z)*H[1, -2, 0, z])/3 + (16*(291 - 532*z + 291*z^2)*
             H[1, 0, 0, z])/(9*(-1 + z)) + (8*(175 - 303*z + 168*z^2)*
             H[1, 1, 0, z])/(9*(-1 + z)) - (520*(-1 + z)*H[1, 1, 1, z])/9 - 
           (8*(281 - 546*z + 281*z^2)*H[1, 1, 2, z])/(9*(-1 + z)) - 
           (56*(31 - 54*z + 31*z^2)*H[1, 2, 0, z])/(9*(-1 + z)) - 
           (16*(31 - 60*z + 31*z^2)*H[1, 2, 1, z])/(3*(-1 + z)) + 
           (64*(1 + z)*H[2, -2, 0, z])/3 + (32*(139 - 155*z - 185*z^2 + 
              145*z^3)*H[2, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (16*(38 - 10*z - 73*z^2 + 5*z^3)*H[2, 1, 0, z])/
            (9*(-1 + z)*(1 + z)) - (16*(-43 + 35*z)*H[2, 1, 1, z])/9 + 
           (272*(1 + z)*H[2, 1, 2, z])/3 + (208*(1 + z)*H[2, 2, 0, z])/3 + 
           64*(1 + z)*H[2, 2, 1, z] - (64*(31 + 18*z)*H[3, 0, 0, z])/3 - 
           (224*(2 + z)*H[3, 1, 0, z])/3 + 32*(1 + z)*H[3, 1, 1, z] - 
           (64*(-1 + z)*H[-2, -1, -1, 0, z])/3 - 
           (80*(-1 + z)*H[-2, -1, 0, 0, z])/3 - 
           (736*(-1 + z)*H[-2, 0, 0, 0, z])/3 + (32*(7 + 30*z + 7*z^2)*
             H[-1, -1, -1, 0, z])/(9*(1 + z)) - (40*(7 + 6*z + 7*z^2)*
             H[-1, -1, 0, 0, z])/(9*(1 + z)) + (32*(158 + 315*z + 158*z^2)*
             H[-1, 0, 0, 0, z])/(9*(1 + z)) + 64*(1 + z)*H[-1, 2, 0, 0, z] + 
           32*(1 + z)*H[-1, 2, 1, 0, z] - (8*(-4670 - 2842*z + 5001*z^2 + 
              2887*z^3)*H[0, 0, 0, 0, z])/(9*(-1 + z)*(1 + z)) + 
           (8*(607 - 1446*z + 607*z^2)*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
           (8*(109 - 150*z + 109*z^2)*H[1, 1, 0, 0, z])/(9*(-1 + z)) - 
           (8*(235 - 438*z + 235*z^2)*H[1, 1, 1, 0, z])/(9*(-1 + z)) - 
           (160*(-1 + z)*H[1, 1, 1, 1, z])/3 - 208*(1 + z)*H[2, 0, 0, 0, z] + 
           16*(1 + z)*H[2, 1, 0, 0, z] + (176*(1 + z)*H[2, 1, 1, 0, z])/3 + 
           (64*(1 + z)*H[2, 1, 1, 1, z])/3 + 80*(1 + z)*H[-1, 0, 0, 0, 0, 
             z] + 32*(-147 + 34*z)*H[0, 0, 0, 0, 0, z] - 32*(-1 + z)*H[-3, z]*
            zeta[2] + (32*(17 + 30*z + 17*z^2)*H[-1, -1, z]*zeta[2])/
            (9*(1 + z)) - (8*H[2, 1, z]*(-1139 - 392*z + 360*zeta[2] + 
              360*z*zeta[2]))/27 - (16*H[-2, 0, z]*(31 - 783*z - 914*z^2 - 
              36*zeta[2] + 36*z^2*zeta[2]))/(27*(1 + z)) + 
           (16*H[-1, 2, z]*(-139 - 318*z - 139*z^2 + 54*zeta[2] + 
              108*z*zeta[2] + 54*z^2*zeta[2]))/(27*(1 + z)) + 
           (8*H[-1, 0, 0, z]*(457 + 594*z + 457*z^2 + 162*zeta[2] + 
              324*z*zeta[2] + 162*z^2*zeta[2]))/(27*(1 + z)) + 
           (8*H[1, 1, z]*(-1898 + 3787*z - 1889*z^2 + 768*zeta[2] - 
              1584*z*zeta[2] + 768*z^2*zeta[2]))/(27*(-1 + z)) + 
           (8*H[1, 0, z]*(-2079 + 4147*z - 2070*z^2 + 989*zeta[2] - 
              1938*z*zeta[2] + 989*z^2*zeta[2]))/(9*(-1 + z)) - 
           (8*H[2, 0, z]*(249 + 1526*z - 286*z^2 - 1483*z^3 - 414*zeta[2] - 
              414*z*zeta[2] + 414*z^2*zeta[2] + 414*z^3*zeta[2]))/
            (9*(-1 + z)*(1 + z)) + (16*H[0, 0, 0, z]*(650 - 7325*z + 4*z^2 + 
              7479*z^3 - 1161*zeta[2] - 423*z*zeta[2] + 1161*z^2*zeta[2] + 
              423*z^3*zeta[2]))/(27*(-1 + z)*(1 + z)) - 
           (8*H[3, z]*(4261 + 2783*z - 4410*z^2 - 2852*z^3 - 918*zeta[2] - 
              810*z*zeta[2] + 918*z^2*zeta[2] + 810*z^3*zeta[2]))/
            (27*(-1 + z)*(1 + z)) + Lp^3*((16*(53 + 38*z)*H[0, z])/9 - 
             (80*(-1 + z)*H[1, z])/3 + (32*(1 + z)*H[2, z])/3 - 
             (32*(-2 + z)*H[0, 0, z])/3 - (8*(-647 + 691*z + 36*zeta[2] + 
                36*z*zeta[2]))/27) + (8*H[1, z]*(2062 - 3980*z + 1918*z^2 + 
              7362*zeta[2] - 14535*z*zeta[2] + 7173*z^2*zeta[2] - 
              1530*zeta[3] + 3348*z*zeta[3] - 1530*z^2*zeta[3]))/
            (81*(-1 + z)) + (16*H[-2, z]*(65*zeta[2] + 102*z*zeta[2] + 
              53*z^2*zeta[2] + 3*zeta[3] - 3*z^2*zeta[3]))/(9*(1 + z)) - 
           (8*H[0, 0, z]*(12479 - 47334*z - 10568*z^2 + 48824*z^3 + 27*z^4 - 
              4113*zeta[2] - 3285*z*zeta[2] + 2862*z^2*zeta[2] + 
              3096*z^3*zeta[2] + 4752*zeta[3] + 2160*z*zeta[3] - 
              4752*z^2*zeta[3] - 2160*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           (8*H[-1, 0, z]*(81 - 2540*z - 4848*z^2 - 2648*z^3 + 27*z^4 + 
              1332*z*zeta[2] + 1944*z^2*zeta[2] + 1332*z^3*zeta[2] - 
              648*z*zeta[3] - 1296*z^2*zeta[3] - 648*z^3*zeta[3]))/
            (81*z*(1 + z)) + (8*H[2, z]*(-13634 + 19288*z + 13625*z^2 - 
              19297*z^3 + 6579*zeta[2] - 2493*z*zeta[2] - 6705*z^2*zeta[2] + 
              2475*z^3*zeta[2] - 540*zeta[3] - 540*z*zeta[3] + 
              540*z^2*zeta[3] + 540*z^3*zeta[3]))/(81*(-1 + z)*(1 + z)) + 
           Lp^2*((-136*(-1 + z)*H[1, z])/3 + (16*(-17 + 31*z)*H[2, z])/3 - 
             96*(1 + z)*H[3, z] - 64*(-1 + z)*H[-2, 0, z] + 
             (64*(7 + 15*z + 7*z^2)*H[-1, 0, z])/(3*(1 + z)) - 
             (16*(-134 - 109*z + 138*z^2 + 109*z^3)*H[0, 0, z])/
              (3*(-1 + z)*(1 + z)) + 80*(-1 + z)*H[1, 0, z] - 
             32*(1 + z)*H[2, 0, z] + 64*(-5 + 2*z)*H[0, 0, 0, z] + 
             (16*H[0, z]*(262 - 807*z + 567*z^2 - 54*zeta[2] + 36*z*zeta[2] + 
                18*z^2*zeta[2]))/(9*(-1 + z)) - (4*(-4553 + 578*z + 
                5131*z^2 - 612*zeta[2] - 648*z*zeta[2] + 36*z^2*zeta[2] - 
                864*zeta[3] - 432*z*zeta[3] + 432*z^2*zeta[3]))/
              (27*(1 + z))) - (8*H[-1, z]*(160*zeta[2] + 360*z*zeta[2] + 
              160*z^2*zeta[2] + 57*zeta[3] + 162*z*zeta[3] + 57*z^2*zeta[3] + 
              297*zeta[4] + 594*z*zeta[4] + 297*z^2*zeta[4]))/(27*(1 + z)) + 
           (4*H[0, z]*(-76468 - 199276*z + 91216*z^2 + 214024*z^3 + 
              121554*zeta[2] - 18756*z*zeta[2] - 128160*z^2*zeta[2] + 
              12870*z^3*zeta[2] + 76356*z*zeta[3] + 6696*z^2*zeta[3] - 
              69228*z^3*zeta[3] + 8343*zeta[4] - 3159*z*zeta[4] - 
              8343*z^2*zeta[4] + 3159*z^3*zeta[4]))/(243*(-1 + z)*(1 + z)) + 
           Lp*((-8*(35 - 161*z - 47*z^2 + 165*z^3)*H[3, z])/(3*(-1 + z)*(1 + 
                z)) + 304*(1 + z)*H[4, z] + 32*(-13 + 9*z)*H[-3, 0, z] - 
             (16*(85 + 174*z + 85*z^2)*H[-2, 0, z])/(3*(1 + z)) - 
             (16*(17 - 6*z + 17*z^2)*H[-1, 0, z])/(9*(1 + z)) + 
             (128*(2 + 3*z + 2*z^2)*H[-1, 2, z])/(3*(1 + z)) - 
             136*(-1 + z)*H[1, 0, z] + (328*(-1 + z)*H[1, 1, z])/3 + 
             (64*(8 - 15*z + 8*z^2)*H[1, 2, z])/(3*(-1 + z)) - 
             (16*(-70 + 9*z + 83*z^2)*H[2, 0, z])/(3*(1 + z)) - 
             (16*(-5 + 16*z)*H[2, 1, z])/3 - 64*(1 + z)*H[2, 2, z] + 
             32*(11 + 9*z)*H[3, 0, z] + 64*(1 + z)*H[3, 1, z] + 
             256*(-1 + z)*H[-2, 0, 0, z] + (64*(1 + z^2)*H[-1, -1, 0, z])/
              (3*(1 + z)) - (32*(55 + 114*z + 55*z^2)*H[-1, 0, 0, z])/
              (3*(1 + z)) + (32*(-238 - 191*z + 252*z^2 + 191*z^3)*H[0, 0, 0, 
                z])/(3*(-1 + z)*(1 + z)) - (8*(55 - 138*z + 55*z^2)*H[1, 0, 
                0, z])/(3*(-1 + z)) + (32*(1 + z^2)*H[1, 1, 0, z])/
              (3*(-1 + z)) + 80*(-1 + z)*H[1, 1, 1, z] + 80*(1 + z)*
              H[2, 0, 0, z] - 32*(1 + z)*H[2, 1, 1, z] - 32*(-62 + 19*z)*
              H[0, 0, 0, 0, z] - (32*(7 + 12*z + 7*z^2)*H[-1, z]*zeta[2])/
              (3*(1 + z)) + (16*H[2, z]*(-259 - 169*z + 108*zeta[2] + 
                108*z*zeta[2]))/9 - (16*H[1, z]*(577 - 574*z - 270*zeta[2] + 
                270*z*zeta[2]))/9 - (8*H[0, 0, z]*(452 - 2999*z - 284*z^2 + 
                3087*z^3 - 522*zeta[2] - 126*z*zeta[2] + 522*z^2*zeta[2] + 
                126*z^3*zeta[2]))/(9*(-1 + z)*(1 + z)) + 
             (8*H[0, z]*(5406 - 6504*z - 4810*z^2 + 7100*z^3 + 549*zeta[2] - 
                117*z*zeta[2] - 729*z^2*zeta[2] + 9*z^3*zeta[2] + 
                1404*zeta[3] - 432*z*zeta[3] - 1404*z^2*zeta[3] + 
                432*z^3*zeta[3]))/(27*(-1 + z)*(1 + z)) - 
             (4*(-2921 - 1181*z + 2921*z^2 + 1181*z^3 + 17208*zeta[2] - 
                972*z*zeta[2] - 17928*z^2*zeta[2] + 1692*z^3*zeta[2] - 
                6480*zeta[3] + 5508*z*zeta[3] + 7776*z^2*zeta[3] - 
                4212*z^3*zeta[3] - 6561*zeta[4] - 243*z*zeta[4] + 
                6561*z^2*zeta[4] + 243*z^3*zeta[4]))/(81*(-1 + z)*(1 + z))) + 
           (2*(-1830721 + 1893347*z + 1830721*z^2 - 1893347*z^3 + 
              500652*zeta[2] - 627912*z*zeta[2] - 493884*z^2*zeta[2] + 
              619524*z^3*zeta[2] + 972*z^4*zeta[2] - 39852*zeta[3] - 
              417636*z*zeta[3] + 19656*z^2*zeta[3] + 371520*z^3*zeta[3] + 
              15552*zeta[2]*zeta[3] + 77760*z*zeta[2]*zeta[3] - 
              15552*z^2*zeta[2]*zeta[3] - 77760*z^3*zeta[2]*zeta[3] + 
              649701*zeta[4] + 268191*z*zeta[4] - 597375*z^2*zeta[4] - 
              211005*z^3*zeta[4] + 338256*zeta[5] - 87480*z*zeta[5] - 
              338256*z^2*zeta[5] + 87480*z^3*zeta[5]))/(729*(-1 + z)*
             (1 + z)))))


==> anc/dFragMSbN.m <==
dFragMSbN["-"] = 0. + delta[1 - z] + as*(-5.333333333333334 + 8.*(1 - z) - 
       3.447421299397187*z^4 + 0.818297331639136*z^5 - 
       0.12869565217391304*z^6 + 5.333333333333333*Log[z] + 
       z*(5.331205673758866 + 5.333333333333333*Log[z]) + 
       z^3*(-7.063901345291479 + 6.882659713168188*Log[z]) + 
       z^2*(-0.8428184281842819 + 10.466990965948575*Log[z]) + 
       Lp*(5.333333333333333 - 2.6666666666666665*(1 - z) - 
         2.6666666666666665*LQ*delta[1 - z] - 5.333333333333333*
          plusD[0, 1 - z])) + as^2*(-271.1345980191379 - 
       177.60536779324056*z^4 + 11.010213556174559*z^5 - 
       0.33384853168469864*z^6 + 7.463334725085424*LQ*delta[1 - z] - 
       22.22222222222222*Log[1 - z] + 7.111111111111111*Log[1 - z]^2 + 
       (1 - z)*(139.26362776131552 + 47.111111111111114*Log[1 - z] - 
         3.5555555555555554*Log[1 - z]^2) + (1 - z)^3*
        (3.268378063010502*Log[1 - z] - 1.5814679854242581*Log[1 - z]^2) + 
       (1 - z)^2*(-12.385481852315394*Log[1 - z] + 2.4699738903394257*
          Log[1 - z]^2) + 67.12363364925329*Log[z] - 18.*Log[z]^2 - 
       6.518518518518518*Log[z]^3 + z^2*(644.0701657458563 + 
         223.4398766700925*Log[z] + 22.073573573573572*Log[z]^2 - 
         24.290775401069517*Log[z]^3) + z*(164.85129162015238 - 
         123.98747746185782*Log[z] + 6.888888888888889*Log[z]^2 - 
         3.8518518518518516*Log[z]^3) + z^3*(-537.9262798634812 + 
         651.5852510460251*Log[z] - 64.07663197729423*Log[z]^2 + 
         35.789004457652304*Log[z]^3) + Lp*(11.104449072124098 - 
         7.120822622107969*z^4 + 0.4133420536298234*z^5 - 
         0.40063593004769477*z^6 + (1 - z)*(-4.792166041539492 - 
           56.888888888888886*Log[1 - z]) + 85.33333333333333*Log[1 - z] + 
         28.331826401446655*(1 - z)^2*Log[1 - z] + 11.274432379072064*
          (1 - z)^3*Log[1 - z] + LQ*(14.222219384062598 - 21.333333333333332*
            (1 - z) + 9.193124368048533*z^4 - 2.182126696832579*z^5 + 
           0.3431899641577061*z^6 - 33.23661048598394*delta[1 - z] + 
           z^2*(2.247513812154696 - 27.91197691197691*Log[z]) + 
           z^3*(18.8370720188902 - 18.35376044568245*Log[z]) + 
           z*(-14.216546853323244 - 14.222222222222221*Log[z]) - 
           14.222222222222221*Log[z]) + 50.666666666666664*Log[z] + 
         10.666666666666666*Log[z]^2 + z^3*(-140.32070365358592 + 
           57.6153536977492*Log[z] + 1.8616207951070336*Log[z]^2) + 
         z*(141.19298685049802 + 32.888888888888886*Log[z] + 
           8.88888888888889*Log[z]^2) + z^2*(24.271273192578374 + 
           118.87690631808279*Log[z] + 43.67295226870949*Log[z]^2) - 
         66.47322097196788*plusD[0, 1 - z]) + 14.926669450170849*
        plusD[0, 1 - z] + Nf*(-1.9753086419753085 - 1.6790123456790123*
          (1 - z) - 1.1642728904847397*z^4 + 0.10468594217347957*z^5 - 
         0.009333333333333334*z^6 + 2.765432098765432*LQ*delta[1 - z] - 
         8.*Log[z] + 0.4444444444444444*Log[z]^2 + 
         z*(-3.555559830375158 - 0.8888888888888888*Log[z] + 
           0.4444444444444444*Log[z]^2) + z^2*(-0.4012345679012346 - 
           8.9925705794948*Log[z] + 0.8817787418655098*Log[z]^2) + 
         z^3*(10.359047619047619 - 4.647992530345472*Log[z] + 
           1.703971119133574*Log[z]^2) + 5.530864197530864*plusD[0, 1 - z] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - z) + 
           0.8888888888888888*LQ*delta[1 - z] + 1.7777777777777777*
            plusD[0, 1 - z]) + Lp*(-4.148148148148148 + 2.962962962962963*
            (1 - z) + 1.1491395793499044*z^4 - 0.2727666955767563*z^5 + 
           0.042899408284023666*z^6 + 2.962962962962963*LQ*delta[1 - z] + 
           z^2*(0.2809394760614273 - 3.488997555012225*Log[z]) + 
           z^3*(2.354634831460674 - 2.2942206654991244*Log[z]) + 
           z*(-1.7770676832230814 - 1.7777777777777777*Log[z]) - 
           1.7777777777777777*Log[z] + 5.925925925925926*plusD[0, 1 - z])) + 
       Lp^2*(43.55555555555556 + 5.750064020486556*z^4 - 
         1.6077537058152793*z^5 + 0.33859095688748686*z^6 - 
         23.39461783961922*delta[1 - z] + 3.5555555555555554*LQ^2*
          delta[1 - z] - 28.444444444444443*Log[1 - z] - 
         0.04628330995792426*(1 - z)^2*Log[1 - z] - 0.48483316481294236*
          (1 - z)^3*Log[1 - z] + (1 - z)*(-36. + 14.222222222222221*
            Log[1 - z]) + z^2*(2.157766990291262 - 14.022810890360558*
            Log[z]) + z^3*(8.11289513296538 - 9.761156505342552*Log[z]) + 
         z*(-14.751562499999999 - 3.5555555555555554*Log[z]) - 
         3.5555555555555554*Log[z] - 29.333333333333332*plusD[0, 1 - z] + 
         LQ*(-14.222222222222221 + 7.111111111111111*(1 - z) - 
           14.666666666666666*delta[1 - z] + 14.222222222222221*
            plusD[0, 1 - z]) + 28.444444444444443*plusD[1, 1 - z])) + 
     as^3*(555.7533727516543 + 59885.28014184397*z^4 + 
       2360.2094522019333*z^5 - 456.0581297388374*z^6 - 
       1826.4238654429887*Log[1 - z] + 5.090371407762163*Log[1 - z]^2 + 
       34.76543209876543*Log[1 - z]^3 + (1 - z)*(-117.57029772768283 + 
         1860.3630076003235*Log[1 - z] + 32.86256955180806*Log[1 - z]^2 - 
         42.666666666666664*Log[1 - z]^3) + (1 - z)^2*
        (604.9448384554768*Log[1 - z] + 180.074200913242*Log[1 - z]^2 + 
         21.356919875130075*Log[1 - z]^3) + (1 - z)^3*
        (5465.8040786598685*Log[1 - z] + 42.75748031496063*Log[1 - z]^2 + 
         336.5997624703088*Log[1 - z]^3) + 3618.6579967722478*Log[z] - 
       955.7065262607204*Log[z]^2 - 252.2024897500237*Log[z]^3 + 
       22.71604938271605*Log[z]^4 + 2.68641975308642*Log[z]^5 + 
       z^3*(-39136.98537095089 - 237460.56707616706*Log[z] + 
         72839.38765432099*Log[z]^2 - 43177.93729903537*Log[z]^3 + 
         2432.113399563848*Log[z]^4 - 1101.6384858044164*Log[z]^5) + 
       z*(10279.316447254496 + 898.269903212419*Log[z] - 
         597.0058692118998*Log[z]^2 + 344.43233182492077*Log[z]^3 - 
         29.25925925925926*Log[z]^4 - 2.0246913580246915*Log[z]^5) + 
       z^2*(-35757.59368421053 + 162984.59569892474*Log[z] + 
         57977.241210139*Log[z]^2 + 8215.793157076205*Log[z]^3 + 
         673.6567901234567*Log[z]^4 + 39.21722488038277*Log[z]^5) + 
       LQ*(-39.80444613224559 + 59.706677800683394*(1 - z) - 
         25.72926267281106*z^4 + 6.107231920199501*z^5 - 
         0.9605026929982047*z^6 + 70.0680092366324*delta[1 - z] + 
         39.80445186712228*Log[z] + z*(39.788569419432605 + 
           39.80445186712228*Log[z]) + z^3*(-52.720264317180614 + 
           51.36759868421053*Log[z]) + z^2*(-6.290232558139535 + 
           78.11866235167206*Log[z])) + Nf^2*(9.224931567688625 - 
         7.575428891622924*(1 - z) - 3.9578559738134205*z^4 + 
         0.21228070175438596*z^5 - 0.01394585726004922*z^6 - 
         4.546622307260785*LQ*delta[1 - z] + 8.823045267489713*Log[z] - 
         2.4362139917695473*Log[z]^2 + 0.4609053497942387*Log[z]^3 + 
         z*(-0.13179441355359778 - 2.5020576131687244*Log[z] - 
           0.8559670781893004*Log[z]^2 + 0.4609053497942387*Log[z]^3) + 
         z^2*(-2.6942028985507247 + 5.15990639625585*Log[z] - 
           3.4705709240729843*Log[z]^2 + 0.9118825100133512*Log[z]^3) + 
         z^3*(0.1328437917222964 + 8.494468085106384*Log[z] - 
           1.112917795844625*Log[z]^2 + 1.137391304347826*Log[z]^3) + 
         Lp*(5.004115226337449 - 5.662551440329218*(1 - z) + 
           2.42960944595822*z^4 - 0.26061493411420206*z^5 + 
           0.025879917184265012*z^6 - 3.292181069958848*LQ*delta[1 - z] + 
           6.320987654320987*Log[z] - 1.1851851851851851*Log[z]^2 + 
           z^3*(-9.195414847161572 + 3.7457507082152977*Log[z] - 
             2.4844315713251266*Log[z]^2) + z^2*(-0.9009640666082384 + 
             7.590030518819939*Log[z] - 2.400728597449909*Log[z]^2) + 
           z*(1.5805160929780753 + 1.5802469135802468*Log[z] - 
             1.1851851851851851*Log[z]^2) - 6.584362139917696*
            plusD[0, 1 - z]) + Lp^2*(2.765432098765432 - 1.9753086419753085*
            (1 - z) - 0.7660944206008584*z^4 + 0.1818448883666275*z^5 - 
           0.028599605522682446*z^6 - 1.9753086419753085*LQ*delta[1 - z] + 
           1.1851851851851851*Log[z] + z*(1.1847117888153877 + 
             1.1851851851851851*Log[z]) + z^3*(-1.56975505857295 + 
             1.5294797687861272*Log[z]) + z^2*(-0.18729372937293728 + 
             2.3259972489683634*Log[z]) - 3.950617283950617*
            plusD[0, 1 - z]) + Lp^3*(0.7901234567901234 - 0.3950617283950617*
            (1 - z) - 0.3950617283950617*LQ*delta[1 - z] - 
           0.7901234567901234*plusD[0, 1 - z]) - 9.09324461452157*
          plusD[0, 1 - z]) + 140.1360184732648*plusD[0, 1 - z] + 
       Nf*(171.3887772439364 + 1950.572080291971*z^4 - 147.73268529769138*
          z^5 + 16.55897435897436*z^6 + 13.835559334197875*Log[1 - z] - 
         10.37037037037037*Log[1 - z]^2 - 2.1069958847736627*Log[1 - z]^3 + 
         (1 - z)^3*(-174.09756956674886*Log[1 - z] - 1.1755813953488372*
            Log[1 - z]^2 - 9.753112033195022*Log[1 - z]^3) + 
         (1 - z)^2*(-51.98799313893654*Log[1 - z] - 11.509107468123862*
            Log[1 - z]^2 - 0.9932279909706546*Log[1 - z]^3) + 
         (1 - z)*(58.12876533291731 - 26.5269366230256*Log[1 - z] - 
           3.5555555555555554*Log[1 - z]^2 + 1.0534979423868314*
            Log[1 - z]^3) - 445.0028239312562*Log[z] + 118.90698817911911*
          Log[z]^2 + 5.728395061728395*Log[z]^3 - 0.9218106995884774*
          Log[z]^4 + z^3*(-2630.5672997522706 - 1198.821686746988*Log[z] - 
           944.0980861244019*Log[z]^2 - 104.41664291821031*Log[z]^3 - 
           36.73705834018077*Log[z]^4) + z^2*(1546.4211229946525 - 
           233.29809976247031*Log[z] + 96.41702741702741*Log[z]^2 + 
           26.10130515848353*Log[z]^3 - 3.880275624461671*Log[z]^4) + 
         z*(-632.4938809659733 + 145.4989178058518*Log[z] + 
           42.88239546304461*Log[z]^2 - 13.717421124828531*Log[z]^3 + 
           0.6255144032921811*Log[z]^4) + LQ*(-14.748968386303538 + 
           22.123456790123456*(1 - z) - 9.533609958506224*z^4 + 
           2.262948207171315*z^5 - 0.3559011893870082*z^6 + 
           77.12861616470005*delta[1 - z] + 14.748971193415638*Log[z] + 
           z*(14.743085462723707 + 14.748971193415638*Log[z]) + 
           z^3*(-19.534740545294635 + 19.03353057199211*Log[z]) + 
           z^2*(-2.3307560137457046 + 28.94575471698113*Log[z])) + 
         154.2572323294001*plusD[0, 1 - z] + Lp^2*(-118.41531269155331 + 
           4.510849909584087*z^4 - 0.28542094455852157*z^5 + 
           0.2710495963091119*z^6 + 51.98803964359826*delta[1 - z] - 
           7.901234567901234*LQ^2*delta[1 - z] + (1 - z)*
            (114.30588847213744 - 7.901234567901234*Log[1 - z]) + 
           6.320987654320987*Log[1 - z] - 18.888204225352112*(1 - z)^2*
            Log[1 - z] - 7.520112254443405*(1 - z)^3*Log[1 - z] - 
           38.32098765432099*Log[z] - 7.111111111111111*Log[z]^2 + 
           z^2*(-17.02752502274795 - 87.0097547380156*Log[z] - 
             29.136120042872456*Log[z]^2) + z*(-82.08331934992164 - 
             40.69135802469136*Log[z] - 5.925925925925926*Log[z]^2) + 
           z^3*(102.1462962962963 - 42.521562245728234*Log[z] - 
             0.2968236582694414*Log[z]^2) + LQ*(22.123458666081365 - 
             8.691358024691358*(1 - z) - 6.12875*z^4 + 1.4547511312217194*
              z^5 - 0.22879377431906614*z^6 + 71.63922180547078*
              delta[1 - z] + 9.481481481481481*Log[z] + 
             z*(9.477698440342117 + 9.481481481481481*Log[z]) + 
             z^3*(-12.558047493403693 + 12.235840297121634*Log[z]) + 
             z^2*(-1.4983425414364642 + 18.60798548094374*Log[z]) - 
             31.604938271604937*plusD[0, 1 - z]) + 143.27844361094157*
            plusD[0, 1 - z] - 63.20987654320987*plusD[1, 1 - z]) + 
         Lp*(-102.9117521063665 + 206.8384512683578*z^4 - 5.028205128205128*
            z^5 - 1.1224732461355529*z^6 + 48.52217033402505*delta[1 - z] - 
           7.374485596707819*LQ^2*delta[1 - z] - 85.20164609053498*
            Log[1 - z] - 9.481481481481481*Log[1 - z]^2 + 
           (1 - z)^2*(-81.23121387283237*Log[1 - z] - 3.45158371040724*
              Log[1 - z]^2) + (1 - z)*(230.1513505772023 + 18.699588477366255*
              Log[1 - z] + 4.7407407407407405*Log[1 - z]^2) + 
           (1 - z)^3*(-32.441172423283334*Log[1 - z] + 7.807256235827665*
              Log[1 - z]^2) - 286.34520506673107*Log[z] + 6.716049382716049*
            Log[z]^2 + 5.135802469135802*Log[z]^3 + 
           z^3*(1303.593944790739 - 1144.86591276252*Log[z] + 
             144.951968503937*Log[z]^2 - 57.17508710801394*Log[z]^3) + 
           z*(-358.3034234440291 - 52.52017616753533*Log[z] + 
             28.444444444444443*Log[z]^2 + 2.3703703703703702*Log[z]^3) + 
           z^2*(-1058.329484902309 - 747.5676429567643*Log[z] - 
             74.17817371937639*Log[z]^2 + 17.723916532905296*Log[z]^3) + 
           LQ*(4.213991769547327 + 20.80658436213992*(1 - z) + 
             4.454960091220069*z^4 - 0.31625*z^5 + 0.022906793048973143*z^6 + 
             142.48210842712845*delta[1 - z] + 37.135802469135804*Log[z] - 
             1.1851851851851851*Log[z]^2 + z^3*(-64.48155953635406 + 
               29.692436974789917*Log[z] - 8.662904439428141*Log[z]^2) + 
             z^2*(5.011811023622047 + 56.76051188299817*Log[z] - 
               2.252774352651048*Log[z]^2) + z*(25.283441021499176 + 
               18.17283950617284*Log[z] - 1.1851851851851851*Log[z]^2) - 
             29.497942386831276*plusD[0, 1 - z]) + 284.9642168542569*
            plusD[0, 1 - z] - 58.99588477366255*plusD[1, 1 - z]) + 
         Lp^3*(-35.55555555555556 - 3.833376057421174*z^4 + 
           1.071835803876853*z^5 - 0.22572815533980584*z^6 + 
           15.596411893079479*delta[1 - z] - 2.3703703703703702*LQ^2*
            delta[1 - z] + (1 - z)*(27.25925925925926 - 9.481481481481481*
              Log[1 - z]) + 18.962962962962962*Log[1 - z] + 
           0.030855539971949508*(1 - z)^2*Log[1 - z] + 0.32322175732217573*
            (1 - z)^3*Log[1 - z] + 2.3703703703703702*Log[z] + 
           z*(9.83437369954224 + 2.3703703703703702*Log[z]) + 
           z^3*(-5.408596837944664 + 6.507438016528925*Log[z]) + 
           z^2*(-1.4385113268608414 + 9.348540145985401*Log[z]) + 
           LQ*(9.481481481481481 - 4.7407407407407405*(1 - z) + 
             13.037037037037036*delta[1 - z] - 9.481481481481481*
              plusD[0, 1 - z]) + 26.074074074074073*plusD[0, 1 - z] - 
           18.962962962962962*plusD[1, 1 - z])) + 
       Lp*(-3531.733560304905 - 72779.5833935018*z^4 + 3528.614229765013*
          z^5 - 245.74500587544065*z^6 + 130.95139777689997*delta[1 - z] - 
         19.90222593356114*LQ^2*delta[1 - z] + 2024.6182790689056*
          Log[1 - z] + 274.962962962963*Log[1 - z]^2 - 37.925925925925924*
          Log[1 - z]^3 + (1 - z)^2*(1058.2743445692884*Log[1 - z] + 
           149.9112879457707*Log[1 - z]^2 - 12.366129032258064*
            Log[1 - z]^3) + (1 - z)^3*(746.2244186046512*Log[1 - z] - 
           100.79396984924622*Log[1 - z]^2 + 6.3182308522114345*
            Log[1 - z]^3) + (1 - z)*(1138.8214028131179 - 1405.7767633295623*
            Log[1 - z] - 424.2962962962963*Log[1 - z]^2 + 18.962962962962962*
            Log[1 - z]^3) + 2396.2283778778447*Log[z] + 217.06692386681715*
          Log[z]^2 - 114.76543209876543*Log[z]^3 - 7.506172839506172*
          Log[z]^4 + z^2*(-537258.2237093691 - 197492.76240208876*Log[z] - 
           28604.32479338843*Log[z]^2 - 2582.9129098360654*Log[z]^3 - 
           120.98006872852234*Log[z]^4) + z*(5512.5770417524645 - 
           380.7379725565021*Log[z] - 401.4843696601098*Log[z]^2 - 
           20.14814814814815*Log[z]^3 - 1.6296296296296295*Log[z]^4) + 
         z^3*(602728.8428630193 - 268755.65443037974*Log[z] + 
           128970.81555733761*Log[z]^2 - 8808.113243761996*Log[z]^3 + 
           3332.2617621899058*Log[z]^4) + LQ*(940.0919685188331 + 
           432.1794701986755*z^4 - 25.972977453580903*z^5 + 
           0.5375191424196019*z^6 - 423.2557719628244*delta[1 - z] + 
           59.25925925925926*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 + 
           (1 - z)^2*(32.92001767565179*Log[1 - z] - 6.5961722488038275*
              Log[1 - z]^2) + (1 - z)^3*(-8.486600846262341*Log[1 - z] + 
             4.422647527910685*Log[1 - z]^2) + (1 - z)*(-657.1647838516074 - 
             125.62962962962963*Log[1 - z] + 9.481481481481481*
              Log[1 - z]^2) - 356.25827898992304*Log[z] + 48.*Log[z]^2 + 
           17.382716049382715*Log[z]^3 + z^3*(1858.370781099325 - 
             1897.8386893509767*Log[z] + 220.50861738797397*Log[z]^2 - 
             92.33220338983051*Log[z]^3) + z*(-616.7448718399808 + 
             153.37135063970655*Log[z] - 18.37037037037037*Log[z]^2 + 
             10.271604938271604*Log[z]^3) + z^2*(-1748.6178010471203 - 
             962.4859437751004*Log[z] - 60.58420268256334*Log[z]^2 + 
             64.68710888610764*Log[z]^3) - 79.60890373424456*
            plusD[0, 1 - z]) - 846.5115439256488*plusD[0, 1 - z] - 
         159.21780746848913*plusD[1, 1 - z]) + 
       Lp^2*(1055.7224386890848 + 1831.2010050251256*z^4 - 
         237.5286576168929*z^5 + 32.72014051522248*z^6 - 
         583.1683504529062*delta[1 - z] + 115.84119852123166*Log[1 - z] - 
         303.4074074074074*Log[1 - z]^2 + (1 - z)^2*
          (626.2288488210818*Log[1 - z] - 100.27733598409543*Log[1 - z]^2) + 
         (1 - z)^3*(98.81697819314641*Log[1 - z] - 78.71881838074398*
            Log[1 - z]^2) + (1 - z)*(-1342.9463506127854 - 
           264.14282148283803*Log[1 - z] + 189.62962962962962*Log[1 - z]^2) + 
         280.42916724249693*Log[z] + 150.5185185185185*Log[z]^2 + 
         6.320987654320987*Log[z]^3 + z^3*(-482.6855670103093 - 
           2849.9856630824374*Log[z] + 20.195115332428767*Log[z]^2 - 
           182.5135265700483*Log[z]^3) + z*(901.4527951725147 + 
           309.4406251439575*Log[z] + 112.*Log[z]^2 + 4.7407407407407405*
            Log[z]^3) + z^2*(-1654.7343635025754 - 217.2882787750792*Log[z] + 
           615.9201846965699*Log[z]^2 + 49.31223021582734*Log[z]^3) + 
         LQ^2*(-18.962959132073735 + 28.444444444444443*(1 - z) - 
           12.2575*z^4 + 2.9095045500505563*z^5 - 0.45758661887694146*z^6 + 
           88.63096129595715*delta[1 - z] + 18.962962962962962*Log[z] + 
           z*(18.95539559493048 + 18.962962962962962*Log[z]) + 
           z^3*(-25.116094986807386 + 24.471681415929204*Log[z]) + 
           z^2*(-2.9966850828729283 + 37.21597096188748*Log[z])) - 
         1003.2054306916465*plusD[0, 1 - z] + LQ*(-128.65156550229779 + 
           14.062528948587309*z^4 - 1.3077601410934745*z^5 + 
           1.1508515815085159*z^6 - 501.60271534582324*delta[1 - z] - 
           227.55555555555554*Log[1 - z] - 75.55817610062893*(1 - z)^2*
            Log[1 - z] - 30.14486921529175*(1 - z)^3*Log[1 - z] + 
           (1 - z)*(-15.923262593270877 + 151.7037037037037*Log[1 - z]) - 
           213.33333333333334*Log[z] - 28.444444444444443*Log[z]^2 + 
           z^2*(-82.36989032901296 - 478.7082251082251*Log[z] - 
             116.8951111111111*Log[z]^2) + z*(-454.8211716073423 - 
             165.92592592592592*Log[z] - 23.703703703703702*Log[z]^2) + 
           z^3*(553.4131627056673 - 239.32962447844227*Log[z] + 
             14.715962441314554*Log[z]^2) + 354.5238451838286*
            plusD[0, 1 - z]) + 709.0476903676572*plusD[1, 1 - z]) + 
       Lp^3*(285.12230036241056 + 10.93868349864743*z^4 - 
         3.41112828438949*z^5 + 0.8800328677074774*z^6 - 
         318.1262909931163*delta[1 - z] - 3.1604938271604937*LQ^3*
          delta[1 - z] - 388.74074074074076*Log[1 - z] + 
         75.85185185185185*Log[1 - z]^2 + (1 - z)*(-368.33040181039814 + 
           270.22222222222223*Log[1 - z] - 37.925925925925924*Log[1 - z]^2) + 
         (1 - z)^3*(-8.019616584930896*Log[1 - z] - 1.1469147894221352*
            Log[1 - z]^2) + (1 - z)^2*(-24.295550847457626*Log[1 - z] + 
           0.09271284271284272*Log[1 - z]^2) - 48.592592592592595*Log[z] - 
         1.5802469135802468*Log[z]^2 + z^2*(-27.84915254237288 - 
           223.07951987996998*Log[z] - 13.43981170141224*Log[z]^2) + 
         z*(-270.51685775840167 - 48.592592592592595*Log[z] - 
           1.5802469135802468*Log[z]^2) + z^3*(251.62038404726735 - 
           140.35984095427435*Log[z] + 23.44730941704036*Log[z]^2) + 
         LQ^2*(18.962962962962962 - 9.481481481481481*(1 - z) + 
           39.111111111111114*delta[1 - z] - 18.962962962962962*
            plusD[0, 1 - z]) - 90.33981596647529*plusD[0, 1 - z] + 
         LQ*(-194.3703678756218 - 15.333502280790674*z^4 + 
           4.2873417721518985*z^5 - 0.9029082774049217*z^6 - 
           45.16990798323764*delta[1 - z] + (1 - z)*(135.11111111111111 - 
             37.925925925925924*Log[1 - z]) + 75.85185185185185*Log[1 - z] + 
           0.12342342342342343*(1 - z)^2*Log[1 - z] + 1.2928909952606635*
            (1 - z)^3*Log[1 - z] + 9.481481481481481*Log[z] + 
           z*(39.337498320569665 + 9.481481481481481*Log[z]) + 
           z^3*(-21.634389140271495 + 26.02974983096687*Log[z]) + 
           z^2*(-5.754042553191489 + 37.39416445623342*Log[z]) + 
           156.44444444444446*plusD[0, 1 - z] - 75.85185185185185*
            plusD[1, 1 - z]) + 312.8888888888889*plusD[1, 1 - z] - 
         75.85185185185185*plusD[2, 1 - z]))
 
dFragMSbN["+"] = 0. + delta[1 - z] + as*(-5.333333333333334 + 8.*(1 - z) - 
       3.447421299397187*z^4 + 0.818297331639136*z^5 - 
       0.12869565217391304*z^6 + 5.333333333333333*Log[z] + 
       z*(5.331205673758866 + 5.333333333333333*Log[z]) + 
       z^3*(-7.063901345291479 + 6.882659713168188*Log[z]) + 
       z^2*(-0.8428184281842819 + 10.466990965948575*Log[z]) + 
       Lp*(5.333333333333333 - 2.6666666666666665*(1 - z) - 
         2.6666666666666665*LQ*delta[1 - z] - 5.333333333333333*
          plusD[0, 1 - z])) + as^2*(-249.35485503796843 + 
       348.37540983606556*z^4 - 25.46827133479212*z^5 + 
       1.7748743718592965*z^6 + 7.463334725085424*LQ*delta[1 - z] - 
       22.22222222222222*Log[1 - z] + 7.111111111111111*Log[1 - z]^2 + 
       (1 - z)*(140.15251665020443 + 47.111111111111114*Log[1 - z] - 
         3.5555555555555554*Log[1 - z]^2) + (1 - z)^3*
        (4.60068065796937*Log[1 - z] + 0.059665871121718374*Log[1 - z]^2) + 
       (1 - z)^2*(-13.345924453280318*Log[1 - z] + 2.383128295254833*
          Log[1 - z]^2) + 84.01252253814218*Log[z] - 10.88888888888889*
        Log[z]^2 - 3.8518518518518516*Log[z]^3 + 
       z^3*(187.95963541666666 - 587.8515283842795*Log[z] - 
         41.531798245614034*Log[z]^2 - 54.32032520325203*Log[z]^3) + 
       z^2*(-558.5315336281126 - 226.64187327823691*Log[z] - 
         25.764966740576497*Log[z]^2 - 21.573275862068964*Log[z]^3) + 
       z*(128.17631796012782 - 121.32081079519115*Log[z] + 
         5.111111111111111*Log[z]^2 - 6.518518518518518*Log[z]^3) + 
       Lp*(9.84199242091779 - 84.61176760216642*z^4 + 15.52662721893491*z^5 - 
         2.5011857707509884*z^6 + (1 - z)*(-4.792166041539492 - 
           56.888888888888886*Log[1 - z]) + 85.33333333333333*Log[1 - z] + 
         28.387809187279153*(1 - z)^2*Log[1 - z] + 12.015098722415795*
          (1 - z)^3*Log[1 - z] + LQ*(14.222219384062598 - 21.333333333333332*
            (1 - z) + 9.193124368048533*z^4 - 2.182126696832579*z^5 + 
           0.3431899641577061*z^6 - 33.23661048598394*delta[1 - z] + 
           z^2*(2.247513812154696 - 27.91197691197691*Log[z]) + 
           z^3*(18.8370720188902 - 18.35376044568245*Log[z]) + 
           z*(-14.216546853323244 - 14.222222222222221*Log[z]) - 
           14.222222222222221*Log[z]) + 47.111111111111114*Log[z] + 
         8.88888888888889*Log[z]^2 + z*(136.1402634629591 + 
           36.44444444444444*Log[z] + 10.666666666666666*Log[z]^2) + 
         z^3*(-79.00747065101388 + 119.77864077669904*Log[z] + 
           18.251376146788992*Log[z]^2) + z^2*(33.75142857142857 + 
           105.86639260020554*Log[z] + 39.96636085626911*Log[z]^2) - 
         66.47322097196788*plusD[0, 1 - z]) + 14.926669450170849*
        plusD[0, 1 - z] + Nf*(-1.9753086419753085 - 1.6790123456790123*
          (1 - z) - 1.1642728904847397*z^4 + 0.10468594217347957*z^5 - 
         0.009333333333333334*z^6 + 2.765432098765432*LQ*delta[1 - z] - 
         8.*Log[z] + 0.4444444444444444*Log[z]^2 + 
         z*(-3.555559830375158 - 0.8888888888888888*Log[z] + 
           0.4444444444444444*Log[z]^2) + z^2*(-0.4012345679012346 - 
           8.9925705794948*Log[z] + 0.8817787418655098*Log[z]^2) + 
         z^3*(10.359047619047619 - 4.647992530345472*Log[z] + 
           1.703971119133574*Log[z]^2) + 5.530864197530864*plusD[0, 1 - z] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - z) + 
           0.8888888888888888*LQ*delta[1 - z] + 1.7777777777777777*
            plusD[0, 1 - z]) + Lp*(-4.148148148148148 + 2.962962962962963*
            (1 - z) + 1.1491395793499044*z^4 - 0.2727666955767563*z^5 + 
           0.042899408284023666*z^6 + 2.962962962962963*LQ*delta[1 - z] + 
           z^2*(0.2809394760614273 - 3.488997555012225*Log[z]) + 
           z^3*(2.354634831460674 - 2.2942206654991244*Log[z]) + 
           z*(-1.7770676832230814 - 1.7777777777777777*Log[z]) - 
           1.7777777777777777*Log[z] + 5.925925925925926*plusD[0, 1 - z])) + 
       Lp^2*(43.55555555555556 + 5.750064020486556*z^4 - 
         1.6077537058152793*z^5 + 0.33859095688748686*z^6 - 
         23.39461783961922*delta[1 - z] + 3.5555555555555554*LQ^2*
          delta[1 - z] - 28.444444444444443*Log[1 - z] - 
         0.04628330995792426*(1 - z)^2*Log[1 - z] - 0.48483316481294236*
          (1 - z)^3*Log[1 - z] + (1 - z)*(-36. + 14.222222222222221*
            Log[1 - z]) + z^2*(2.157766990291262 - 14.022810890360558*
            Log[z]) + z^3*(8.11289513296538 - 9.761156505342552*Log[z]) + 
         z*(-14.751562499999999 - 3.5555555555555554*Log[z]) - 
         3.5555555555555554*Log[z] - 29.333333333333332*plusD[0, 1 - z] + 
         LQ*(-14.222222222222221 + 7.111111111111111*(1 - z) - 
           14.666666666666666*delta[1 - z] + 14.222222222222221*
            plusD[0, 1 - z]) + 28.444444444444443*plusD[1, 1 - z])) + 
     as^3*(-288.8658086926947 - 81525.3620292083*z^4 - 
       1718.033962264151*z^5 + 413.2728297632469*z^6 - 
       1826.4238654429887*Log[1 - z] + 5.090371407762163*Log[1 - z]^2 + 
       34.76543209876543*Log[1 - z]^3 + (1 - z)^3*
        (-5113.363190184049*Log[1 - z] - 78.53848946986201*Log[1 - z]^2 - 
         326.1804553026097*Log[1 - z]^3) + (1 - z)*(-91.47829100557556 + 
         1870.3425794315615*Log[1 - z] + 32.86256955180806*Log[1 - z]^2 - 
         42.666666666666664*Log[1 - z]^3) + (1 - z)^2*
        (-2480.9651741293533*Log[1 - z] - 210.69906223358907*Log[1 - z]^2 + 
         3.279974489795918*Log[1 - z]^3) + 2952.3989283259557*Log[z] - 
       1163.576993639595*Log[z]^2 - 218.6623183808406*Log[z]^3 - 
       26.189300411522634*Log[z]^4 - 2.0246913580246915*Log[z]^5 + 
       z^2*(39047.041625371654 - 148753.55871066768*Log[z] - 
         59720.66820809249*Log[z]^2 - 8821.414279951594*Log[z]^3 - 
         649.4206708975521*Log[z]^4 - 12.698093220338983*Log[z]^5) + 
       z*(-1412.1187316996657 + 1098.7010865222092*Log[z] - 
         882.3381129471198*Log[z]^2 + 125.67405345985283*Log[z]^3 + 
         0.37037037037037035*Log[z]^4 + 2.68641975308642*Log[z]^5) + 
       z^3*(43213.98830811554 + 270590.5482374768*Log[z] - 
         66386.10859301228*Log[z]^2 + 46315.64459346186*Log[z]^3 - 
         1831.5927461139897*Log[z]^4 + 1194.3138424821002*Log[z]^5) + 
       LQ*(-39.80444613224559 + 59.706677800683394*(1 - z) - 
         25.72926267281106*z^4 + 6.107231920199501*z^5 - 
         0.9605026929982047*z^6 + 70.0680092366324*delta[1 - z] + 
         39.80445186712228*Log[z] + z*(39.788569419432605 + 
           39.80445186712228*Log[z]) + z^3*(-52.720264317180614 + 
           51.36759868421053*Log[z]) + z^2*(-6.290232558139535 + 
           78.11866235167206*Log[z])) + Nf^2*(9.224931567688625 - 
         7.575428891622924*(1 - z) - 3.9578559738134205*z^4 + 
         0.21228070175438596*z^5 - 0.01394585726004922*z^6 - 
         4.546622307260785*LQ*delta[1 - z] + 8.823045267489713*Log[z] - 
         2.4362139917695473*Log[z]^2 + 0.4609053497942387*Log[z]^3 + 
         z*(-0.13179441355359778 - 2.5020576131687244*Log[z] - 
           0.8559670781893004*Log[z]^2 + 0.4609053497942387*Log[z]^3) + 
         z^2*(-2.6942028985507247 + 5.15990639625585*Log[z] - 
           3.4705709240729843*Log[z]^2 + 0.9118825100133512*Log[z]^3) + 
         z^3*(0.1328437917222964 + 8.494468085106384*Log[z] - 
           1.112917795844625*Log[z]^2 + 1.137391304347826*Log[z]^3) + 
         Lp*(5.004115226337449 - 5.662551440329218*(1 - z) + 
           2.42960944595822*z^4 - 0.26061493411420206*z^5 + 
           0.025879917184265012*z^6 - 3.292181069958848*LQ*delta[1 - z] + 
           6.320987654320987*Log[z] - 1.1851851851851851*Log[z]^2 + 
           z^3*(-9.195414847161572 + 3.7457507082152977*Log[z] - 
             2.4844315713251266*Log[z]^2) + z^2*(-0.9009640666082384 + 
             7.590030518819939*Log[z] - 2.400728597449909*Log[z]^2) + 
           z*(1.5805160929780753 + 1.5802469135802468*Log[z] - 
             1.1851851851851851*Log[z]^2) - 6.584362139917696*
            plusD[0, 1 - z]) + Lp^2*(2.765432098765432 - 1.9753086419753085*
            (1 - z) - 0.7660944206008584*z^4 + 0.1818448883666275*z^5 - 
           0.028599605522682446*z^6 - 1.9753086419753085*LQ*delta[1 - z] + 
           1.1851851851851851*Log[z] + z*(1.1847117888153877 + 
             1.1851851851851851*Log[z]) + z^3*(-1.56975505857295 + 
             1.5294797687861272*Log[z]) + z^2*(-0.18729372937293728 + 
             2.3259972489683634*Log[z]) - 3.950617283950617*
            plusD[0, 1 - z]) + Lp^3*(0.7901234567901234 - 0.3950617283950617*
            (1 - z) - 0.3950617283950617*LQ*delta[1 - z] - 
           0.7901234567901234*plusD[0, 1 - z]) - 9.09324461452157*
          plusD[0, 1 - z]) + 140.1360184732648*plusD[0, 1 - z] + 
       Nf*(105.85443179089359 - 1350.2952243125903*z^4 + 
         127.73057288712423*z^5 - 15.367375886524822*z^6 + 
         13.835559334197875*Log[1 - z] - 10.37037037037037*Log[1 - z]^2 - 
         2.1069958847736627*Log[1 - z]^3 + (1 - z)^2*
          (50.31948565776459*Log[1 - z] + 1.4978843441466854*Log[1 - z]^2 - 
           0.3893666927286943*Log[1 - z]^3) + (1 - z)*(57.20695463332882 - 
           27.317060079815725*Log[1 - z] - 3.5555555555555554*Log[1 - z]^2 + 
           1.0534979423868314*Log[1 - z]^3) + (1 - z)^3*
          (170.1251580278129*Log[1 - z] + 1.1852237252861602*Log[1 - z]^2 + 
           11.827146171693736*Log[1 - z]^3) - 472.80643660699366*Log[z] + 
         111.62313620378535*Log[z]^2 + 3.401920438957476*Log[z]^3 + 
         0.6255144032921811*Log[z]^4 + z^3*(-1111.2229166666666 + 
           2522.0785907859076*Log[z] + 55.40343698854337*Log[z]^2 + 
           170.7472590882862*Log[z]^3 - 2.6700542005420056*Log[z]^4) + 
         z*(-78.4718878130434 + 116.84873044723287*Log[z] + 
           58.33085649187632*Log[z]^2 - 10.469135802469136*Log[z]^3 - 
           0.9218106995884774*Log[z]^4) + z^2*(2595.9194888178913 + 
           908.9115089514066*Log[z] + 287.0666551246537*Log[z]^2 + 
           35.153648068669526*Log[z]^3 - 0.059325319891430785*Log[z]^4) + 
         LQ*(-14.748968386303538 + 22.123456790123456*(1 - z) - 
           9.533609958506224*z^4 + 2.262948207171315*z^5 - 
           0.3559011893870082*z^6 + 77.12861616470005*delta[1 - z] + 
           14.748971193415638*Log[z] + z*(14.743085462723707 + 
             14.748971193415638*Log[z]) + z^3*(-19.534740545294635 + 
             19.03353057199211*Log[z]) + z^2*(-2.3307560137457046 + 
             28.94575471698113*Log[z])) + 154.2572323294001*plusD[0, 1 - z] + 
         Lp^2*(-117.57367492408244 + 56.171480144404335*z^4 - 
           10.3609443777511*z^5 + 1.671415004748338*z^6 + 51.98803964359826*
            delta[1 - z] - 7.901234567901234*LQ^2*delta[1 - z] + 
           (1 - z)*(114.30588847213744 - 7.901234567901234*Log[1 - z]) + 
           6.320987654320987*Log[1 - z] - 18.925524222704265*(1 - z)^2*
            Log[1 - z] - 8.013891903624918*(1 - z)^3*Log[1 - z] - 
           35.95061728395062*Log[z] - 5.925925925925926*Log[z]^2 + 
           z^2*(-23.347627737226276 - 78.33607907742999*Log[z] - 
             26.665060240963854*Log[z]^2) + z^3*(61.27080745341615 - 
             83.96375266524521*Log[z] - 11.223328591749645*Log[z]^2) + 
           z*(-78.71483755655814 - 43.06172839506173*Log[z] - 
             7.111111111111111*Log[z]^2) + LQ*(22.123458666081365 - 
             8.691358024691358*(1 - z) - 6.12875*z^4 + 1.4547511312217194*
              z^5 - 0.22879377431906614*z^6 + 71.63922180547078*
              delta[1 - z] + 9.481481481481481*Log[z] + 
             z*(9.477698440342117 + 9.481481481481481*Log[z]) + 
             z^3*(-12.558047493403693 + 12.235840297121634*Log[z]) + 
             z^2*(-1.4983425414364642 + 18.60798548094374*Log[z]) - 
             31.604938271604937*plusD[0, 1 - z]) + 143.27844361094157*
            plusD[0, 1 - z] - 63.20987654320987*plusD[1, 1 - z]) + 
         Lp*(-113.48687778007589 - 435.45065562456864*z^4 + 
           22.21848362494392*z^5 - 0.15048543689320387*z^6 + 
           48.52217033402505*delta[1 - z] - 7.374485596707819*LQ^2*
            delta[1 - z] - 85.20164609053498*Log[1 - z] - 9.481481481481481*
            Log[1 - z]^2 + (1 - z)^2*(-78.17569193742479*Log[1 - z] - 
             3.1782752902155886*Log[1 - z]^2) + (1 - z)^3*
            (-37.9199604743083*Log[1 - z] + 2.2543171114599687*
              Log[1 - z]^2) + (1 - z)*(230.1513505772023 + 18.699588477366255*
              Log[1 - z] + 4.7407407407407405*Log[1 - z]^2) - 
           288.7670897477822*Log[z] + 4.7407407407407405*Log[z]^2 + 
           2.3703703703703702*Log[z]^3 + z*(-334.3220621655138 - 
             69.06125444944718*Log[z] + 28.049382716049383*Log[z]^2 + 
             5.135802469135802*Log[z]^3) + z^2*(1054.9167544783984 + 
             60.904729266620976*Log[z] + 25.26220886551465*Log[z]^2 + 
             16.864447086801427*Log[z]^3) + z^3*(-208.98809523809524 + 
             779.9897585954645*Log[z] + 30.909411764705883*Log[z]^2 + 
             84.93702579666162*Log[z]^3) + LQ*(4.213991769547327 + 
             20.80658436213992*(1 - z) + 4.454960091220069*z^4 - 
             0.31625*z^5 + 0.022906793048973143*z^6 + 142.48210842712845*
              delta[1 - z] + 37.135802469135804*Log[z] - 1.1851851851851851*
              Log[z]^2 + z^3*(-64.48155953635406 + 29.692436974789917*
                Log[z] - 8.662904439428141*Log[z]^2) + 
             z^2*(5.011811023622047 + 56.76051188299817*Log[z] - 
               2.252774352651048*Log[z]^2) + z*(25.283441021499176 + 
               18.17283950617284*Log[z] - 1.1851851851851851*Log[z]^2) - 
             29.497942386831276*plusD[0, 1 - z]) + 284.9642168542569*
            plusD[0, 1 - z] - 58.99588477366255*plusD[1, 1 - z]) + 
         Lp^3*(-35.55555555555556 - 3.833376057421174*z^4 + 
           1.071835803876853*z^5 - 0.22572815533980584*z^6 + 
           15.596411893079479*delta[1 - z] - 2.3703703703703702*LQ^2*
            delta[1 - z] + (1 - z)*(27.25925925925926 - 9.481481481481481*
              Log[1 - z]) + 18.962962962962962*Log[1 - z] + 
           0.030855539971949508*(1 - z)^2*Log[1 - z] + 0.32322175732217573*
            (1 - z)^3*Log[1 - z] + 2.3703703703703702*Log[z] + 
           z*(9.83437369954224 + 2.3703703703703702*Log[z]) + 
           z^3*(-5.408596837944664 + 6.507438016528925*Log[z]) + 
           z^2*(-1.4385113268608414 + 9.348540145985401*Log[z]) + 
           LQ*(9.481481481481481 - 4.7407407407407405*(1 - z) + 
             13.037037037037036*delta[1 - z] - 9.481481481481481*
              plusD[0, 1 - z]) + 26.074074074074073*plusD[0, 1 - z] - 
           18.962962962962962*plusD[1, 1 - z])) + 
       Lp*(-3183.544884475479 + 73928.0708878183*z^4 - 3680.6522131887987*
          z^5 + 267.32301255230124*z^6 + 130.95139777689997*delta[1 - z] - 
         19.90222593356114*LQ^2*delta[1 - z] + 2024.6182790689056*
          Log[1 - z] + 274.962962962963*Log[1 - z]^2 - 37.925925925925924*
          Log[1 - z]^3 + (1 - z)^3*(86.27412868632707*Log[1 - z] - 
           198.12863436123348*Log[1 - z]^2 - 34.18904593639576*
            Log[1 - z]^3) + (1 - z)^2*(967.8918946301925*Log[1 - z] + 
           140.24496288441145*Log[1 - z]^2 - 12.714727085478888*
            Log[1 - z]^3) + (1 - z)*(1143.5621435538587 - 1410.5175040703027*
            Log[1 - z] - 424.2962962962963*Log[1 - z]^2 + 18.962962962962962*
            Log[1 - z]^3) + 2565.4256284920893*Log[z] + 
         250.367482191742*Log[z]^2 - 39.111111111111114*Log[z]^3 - 
         1.6296296296296295*Log[z]^4 + z^3*(-529935.0713058419 + 
           221338.08516129034*Log[z] - 114256.74384787472*Log[z]^2 + 
           5953.153039832285*Log[z]^3 - 3011.3074509803923*Log[z]^4) + 
         z*(4483.434929894329 + 209.06362086142144*Log[z] - 
           196.5627057628125*Log[z]^2 - 87.90123456790124*Log[z]^3 - 
           7.506172839506172*Log[z]^4) + z^2*(456075.1880398671 + 
           170145.8656462585*Log[z] + 25996.486467236467*Log[z]^2 + 
           1542.1550346297283*Log[z]^3 + 14.318264014466546*Log[z]^4) + 
         LQ*(882.0126570549172 - 970.4359331476323*z^4 + 71.30298273155417*
            z^5 - 5.085742771684945*z^6 - 423.2557719628244*delta[1 - z] + 
           59.25925925925926*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 + 
           (1 - z)^2*(35.48119575699132*Log[1 - z] - 6.364583333333333*
              Log[1 - z]^2) + (1 - z)^3*(-12.039411000433088*Log[1 - z] + 
             0.04628736740597879*Log[1 - z]^2) + (1 - z)*
            (-659.5351542219778 - 125.62962962962963*Log[1 - z] + 
             9.481481481481481*Log[1 - z]^2) - 401.2953160269601*Log[z] + 
           29.037037037037038*Log[z]^2 + 10.271604938271604*Log[z]^3 + 
           z*(-518.9449402630913 + 146.26023952859543*Log[z] - 
             13.62962962962963*Log[z]^2 + 17.382716049382715*Log[z]^3) + 
           z^2*(1458.32005312085 + 237.732052578362*Log[z] + 
             66.98523622047244*Log[z]^2 + 57.440438871473354*Log[z]^3) + 
           z^3*(-77.32498394348106 + 1407.3260473588343*Log[z] + 
             160.38906414300737*Log[z]^2 + 147.95933926302413*Log[z]^3) - 
           79.60890373424456*plusD[0, 1 - z]) - 846.5115439256488*
          plusD[0, 1 - z] - 159.21780746848913*plusD[1, 1 - z]) + 
       Lp^2*(1073.9583323142601 - 1366.1528878822196*z^4 + 
         233.13411341134113*z^5 - 31.246067415730337*z^6 - 
         583.1683504529062*delta[1 - z] + 115.84119852123166*Log[1 - z] - 
         303.4074074074074*Log[1 - z]^2 + (1 - z)^2*
          (604.7912060301508*Log[1 - z] - 102.17192268565616*Log[1 - z]^2) + 
         (1 - z)^3*(147.10175054704595*Log[1 - z] - 37.157699443413726*
            Log[1 - z]^2) + (1 - z)*(-1342.9463506127854 - 
           264.14282148283803*Log[1 - z] + 189.62962962962962*Log[1 - z]^2) + 
         250.1813658846983*Log[z] + 121.48148148148148*Log[z]^2 + 
         4.7407407407407405*Log[z]^3 + z^3*(3190.4581917063224 - 
           880.5090390104663*Log[z] + 1075.9881678020795*Log[z]^2 - 
           92.23776908023483*Log[z]^3) + z*(736.977364104858 + 
           301.76250057583024*Log[z] + 141.03703703703704*Log[z]^2 + 
           6.320987654320987*Log[z]^3) + z^2*(-2390.9812568908487 - 
           711.4133268952197*Log[z] + 451.9311531841652*Log[z]^2 + 
           38.3770197486535*Log[z]^3) + LQ^2*(-18.962959132073735 + 
           28.444444444444443*(1 - z) - 12.2575*z^4 + 2.9095045500505563*
            z^5 - 0.45758661887694146*z^6 + 88.63096129595715*delta[1 - z] + 
           18.962962962962962*Log[z] + z*(18.95539559493048 + 
             18.962962962962962*Log[z]) + z^3*(-25.116094986807386 + 
             24.471681415929204*Log[z]) + z^2*(-2.9966850828729283 + 
             37.21597096188748*Log[z])) - 1003.2054306916465*
          plusD[0, 1 - z] + LQ*(-125.28501608200767 + 220.70504731861197*
            z^4 - 41.6098535286285*z^5 + 6.752317880794702*z^6 - 
           501.60271534582324*delta[1 - z] - 227.55555555555554*Log[1 - z] - 
           75.70746268656717*(1 - z)^2*Log[1 - z] - 32.1199821587868*
            (1 - z)^3*Log[1 - z] + (1 - z)*(-15.923262593270877 + 
             151.7037037037037*Log[1 - z]) - 203.85185185185185*Log[z] - 
           23.703703703703702*Log[z]^2 + z^2*(-107.65030262273034 - 
             444.01352366641623*Log[z] - 107.01086598617056*Log[z]^2) + 
           z^3*(389.91120507399575 - 405.0983870967742*Log[z] - 
             28.990055248618784*Log[z]^2) + z*(-441.3472431574982 - 
             175.40740740740742*Log[z] - 28.444444444444443*Log[z]^2) + 
           354.5238451838286*plusD[0, 1 - z]) + 709.0476903676572*
          plusD[1, 1 - z]) + Lp^3*(285.12230036241056 + 
         10.93868349864743*z^4 - 3.41112828438949*z^5 + 0.8800328677074774*
          z^6 - 318.1262909931163*delta[1 - z] - 3.1604938271604937*LQ^3*
          delta[1 - z] - 388.74074074074076*Log[1 - z] + 
         75.85185185185185*Log[1 - z]^2 + (1 - z)*(-368.33040181039814 + 
           270.22222222222223*Log[1 - z] - 37.925925925925924*Log[1 - z]^2) + 
         (1 - z)^3*(-8.019616584930896*Log[1 - z] - 1.1469147894221352*
            Log[1 - z]^2) + (1 - z)^2*(-24.295550847457626*Log[1 - z] + 
           0.09271284271284272*Log[1 - z]^2) - 48.592592592592595*Log[z] - 
         1.5802469135802468*Log[z]^2 + z^2*(-27.84915254237288 - 
           223.07951987996998*Log[z] - 13.43981170141224*Log[z]^2) + 
         z*(-270.51685775840167 - 48.592592592592595*Log[z] - 
           1.5802469135802468*Log[z]^2) + z^3*(251.62038404726735 - 
           140.35984095427435*Log[z] + 23.44730941704036*Log[z]^2) + 
         LQ^2*(18.962962962962962 - 9.481481481481481*(1 - z) + 
           39.111111111111114*delta[1 - z] - 18.962962962962962*
            plusD[0, 1 - z]) - 90.33981596647529*plusD[0, 1 - z] + 
         LQ*(-194.3703678756218 - 15.333502280790674*z^4 + 
           4.2873417721518985*z^5 - 0.9029082774049217*z^6 - 
           45.16990798323764*delta[1 - z] + (1 - z)*(135.11111111111111 - 
             37.925925925925924*Log[1 - z]) + 75.85185185185185*Log[1 - z] + 
           0.12342342342342343*(1 - z)^2*Log[1 - z] + 1.2928909952606635*
            (1 - z)^3*Log[1 - z] + 9.481481481481481*Log[z] + 
           z*(39.337498320569665 + 9.481481481481481*Log[z]) + 
           z^3*(-21.634389140271495 + 26.02974983096687*Log[z]) + 
           z^2*(-5.754042553191489 + 37.39416445623342*Log[z]) + 
           156.44444444444446*plusD[0, 1 - z] - 75.85185185185185*
            plusD[1, 1 - z]) + 312.8888888888889*plusD[1, 1 - z] - 
         75.85185185185185*plusD[2, 1 - z]))
 
dFragMSbN["dabc2"] = 0. + as^3*Nf*(-950.5484315432399 + 
       597.4865366759517*z^4 - 12.828711256117455*z^5 + 
       0.20896551724137932*z^6 + (1 - z)*(34.945368941293154 - 
         0.7744867914814151*Log[1 - z] - 0.42943427214289276*Log[1 - z]^2) + 
       (1 - z)^2*(-9.311475409836065*Log[1 - z] + 0.022457067371202115*
          Log[1 - z]^2) + (1 - z)^3*(-0.7592105263157894*Log[1 - z] + 
         0.4005006257822278*Log[1 - z]^2) - 599.6631308484705*Log[z] - 
       255.87863262083522*Log[z]^2 - 82.85593818198474*Log[z]^3 + 
       z^3*(-368.1507936507937 - 1047.63416988417*Log[z] + 
         1.4426450742240216*Log[z]^2 - 169.58716475095787*Log[z]^3 - 
         1.5861148197596795*Log[z]^4 - 3.7616822429906542*Log[z]^5) + 
       z^2*(-334.6159718144451 + 166.9791469194313*Log[z] + 
         139.7806146572104*Log[z]^2 + 10.483976992604767*Log[z]^3 + 
         1.198165137614679*Log[z]^4 + 0.033203125*Log[z]^5) + 
       z*(1068.4484087395317 - 141.50223279967383*Log[z] + 
         265.3330898934448*Log[z]^2 + 15.386948794928685*Log[z]^3 - 
         28.14814814814815*Log[z]^4 + 2.074074074074074*Log[z]^5) + 
       Lp*(140.3547075789629 - 1009.4267015706806*z^4 + 52.944142746314974*
          z^5 - 4.604244694132334*z^6 + (1 - z)*(17.198241782619366 - 
           2.5766056328573548*Log[1 - z]) - 0.06697674418604652*(1 - z)^2*
          Log[1 - z] + 7.485143692157818*(1 - z)^3*Log[1 - z] + 
         131.59472534785812*Log[z] + 43.864908449286034*Log[z]^2 + 
         z^2*(-12377.348960456584 - 4885.133977900552*Log[z] - 
           764.414273281114*Log[z]^2 - 57.20847651775487*Log[z]^3 - 
           1.7571381686905152*Log[z]^4) + z*(-272.5286265431106 - 
           83.34667419571781*Log[z] - 6.891819251189943*Log[z]^2 + 
           20.74074074074074*Log[z]^3 - 1.4814814814814814*Log[z]^4) + 
         z^3*(13470.609682299546 - 6747.104612850082*Log[z] + 
           2590.4659161976233*Log[z]^2 - 248.9455732946299*Log[z]^3 + 
           57.992280285035626*Log[z]^4)))
 
dFragMSbN["gg"] = 0. + delta[1 - z] + as*(-11.999998203968154 - 12.*(1 - z) - 
       7.756698821007503*z^4 + 1.8411703239289445*z^5 - 
       0.2895662368112544*z^6 + z*(11.995211492418196 - 24.*Log[z]) + 
       48.*Log[z] + z^3*(-15.893778452200303 + 15.485986881335718*Log[z]) + 
       z^2*(-1.8963396778916544 + 23.55073195355881*Log[z]) + 
       Lp*(12. - 24.*(1 - z) - 6.*LQ*delta[1 - z] - 12.*plusD[0, 1 - z])) + 
     as^2*(-358.697448584554 - 4614.536261491317*z^4 + 
       324.49273959341724*z^5 - 20.28149435273675*z^6 + 
       16.792503131442203*LQ*delta[1 - z] - 6.*Log[1 - z] + 
       36.*Log[1 - z]^2 + (1 - z)^3*(263.2756981580511*Log[1 - z] - 
         46.79176379176379*Log[1 - z]^2) + (1 - z)*(247.25814455844954 + 
         216.*Log[1 - z] - 18.*Log[1 - z]^2) + 
       (1 - z)^2*(171.10888252148996*Log[1 - z] + 68.29945269741987*
          Log[1 - z]^2) + 1995.5179774954217*Log[z] - 21.*Log[z]^2 - 
       744.*Log[z]^3 + z^2*(11227.70865633075 + 4718.29417989418*Log[z] + 
         772.9536266349584*Log[z]^2 - 209.9288174512055*Log[z]^3) + 
       z*(1465.0703324708604 - 417.2589887477108*Log[z] + 663.*Log[z]^2 - 
         132.*Log[z]^3) + z^3*(-8692.647289866458 + 12818.283214517174*
          Log[z] - 664.9893333333333*Log[z]^2 + 814.1048304213772*Log[z]^3) + 
       Lp*(-747.3057613388758 + 221.56980519480518*z^4 - 
         52.734877734877735*z^5 - 1.716672349130583*z^6 + 432.*Log[1 - z] + 
         788.4235727440147*(1 - z)^2*Log[1 - z] + 310.0099728014506*(1 - z)^3*
          Log[1 - z] + (1 - z)*(-713.1294943738554 + 72.*Log[1 - z]) + 
         1380.*Log[z] + 1008.*Log[z]^2 + z^3*(137.23768472906403 - 
           264.1545275590551*Log[z] + 23.302171860245515*Log[z]^2) + 
         z*(2144.017495700452 - 1212.*Log[z] + 216.*Log[z]^2) + 
         z^2*(-1551.5029197080291 + 31.153684210526315*Log[z] + 
           289.77024291497975*Log[z]^2) + LQ*(71.99998922378956 + 
           72.*(1 - z) + 46.540192926045016*z^4 - 11.047021943573668*z^5 + 
           1.7374005305039788*z^6 - 74.78237359346386*delta[1 - z] + 
           z^2*(11.378039793662492 - 141.30438756855577*Log[z]) + 
           z^3*(95.36267318663407 - 92.91591784338895*Log[z]) - 288.*Log[z] + 
           z*(-71.97127071823205 + 144.*Log[z])) - 149.56474718692772*
          plusD[0, 1 - z]) + 33.585006262884406*plusD[0, 1 - z] + 
       Nf*(-9.777777777777771 + 57.888888888888886*(1 - z) - 
         3.9283819628647216*z^4 + 0.15381831342743396*z^5 - 
         0.007829977628635347*z^6 + 6.222222222222222*LQ*delta[1 - z] + 
         2.*Log[1 - z] - 0.000020835503698301906*(1 - z)^2*Log[1 - z] - 
         0.00022306491188935982*(1 - z)^3*Log[1 - z] - 108.*Log[z] - 
         35.333333333333336*Log[z]^2 + 9.777777777777779*Log[z]^3 + 
         z^2*(16.472006890611542 - 7.782231852654387*Log[z] - 
           7.324269889224572*Log[z]^2 + 0.029953917050691243*Log[z]^3) + 
         z^3*(0.6438401048492791 + 15.89822718319107*Log[z] - 
           4.557580174927113*Log[z]^2 + 1.7672833495618305*Log[z]^3) + 
         z*(1.3332121652732312 + 78.66666666666667*Log[z] - 
           35.333333333333336*Log[z]^2 + 9.777777777777779*Log[z]^3) + 
         12.444444444444445*plusD[0, 1 - z] + Lp^2*(6.666666666666664 + 
           10.666666666666666*(1 - z) + 2.*LQ*delta[1 - z] + 
           5.333333333333333*Log[z] + z*(-10.666666666666666 + 
             5.333333333333333*Log[z]) + 4.*plusD[0, 1 - z]) + 
         Lp*(24. + 56.*(1 - z) + 6.666666666666667*LQ*delta[1 - z] - 
           18.666666666666668*Log[z] - 16.*Log[z]^2 + 
           z*(-37.33333333333333 + 56.*Log[z] - 16.*Log[z]^2) + 
           13.333333333333334*plusD[0, 1 - z])) + 
       Lp^2*(-186.00000383984764 + 29.10969387755102*z^4 - 
         8.139252336448598*z^5 + 1.7141162514827994*z^6 - 
         118.4352528130723*delta[1 - z] + 18.*LQ^2*delta[1 - z] - 
         144.*Log[1 - z] - 0.23431294678316125*(1 - z)^2*Log[1 - z] - 
         2.4544715447154473*(1 - z)^3*Log[1 - z] + 
         (1 - z)*(-456. + 288.*Log[1 - z]) + z*(249.32021857923496 - 
           72.*Log[z]) + z^2*(10.92369020501139 - 70.9904831625183*Log[z]) + 
         z^3*(41.071537290715376 - 49.41585233441911*Log[z]) - 288.*Log[z] - 
         66.*plusD[0, 1 - z] + LQ*(-72. + 144.*(1 - z) - 33.*delta[1 - z] + 
           72.*plusD[0, 1 - z]) + 144.*plusD[1, 1 - z])) + 
     as^3*(-17687.27560949415 - 4.481799011217949*^6*z^4 + 
       187314.14468332366*z^5 - 13789.691025641026*z^6 - 
       7159.304354474598*Log[1 - z] + 839.8237359346385*Log[1 - z]^2 + 
       176.*Log[1 - z]^3 + (1 - z)*(3332.5385904455034 + 
         11505.620239954991*Log[1 - z] - 1179.391186796732*Log[1 - z]^2 - 
         376.*Log[1 - z]^3) + (1 - z)^2*(10850.093415007657*Log[1 - z] + 
         2992.06157635468*Log[1 - z]^2 + 432.98872604284105*Log[1 - z]^3) + 
       (1 - z)^3*(68740.12058627582*Log[1 - z] - 1261.5505935556812*
          Log[1 - z]^2 + 3525.8523173605654*Log[1 - z]^3) + 
       119982.06947172387*Log[z] + 9383.90818053054*Log[z]^2 - 
       22634.3334273447*Log[z]^3 + 13028.*Log[z]^4 + 3873.6*Log[z]^5 + 
       z*(54509.52391531959 - 116472.33999960392*Log[z] + 
         68380.28214192265*Log[z]^2 - 12455.609082274497*Log[z]^3 + 
         2018.*Log[z]^4 - 14.4*Log[z]^5) + z^2*(2.006969592457421*^6 - 
         411623.70481144346*Log[z] - 268278.0084507042*Log[z]^2 - 
         50221.14298724954*Log[z]^3 - 4483.135084427768*Log[z]^4 + 
         550.381046396841*Log[z]^5) + z^3*(2.2457860311284047*^6 + 
         6.675670091283459*^6*Log[z] + 739082.2214239059*Log[z]^2 + 
         862998.1110986798*Log[z]^3 + 47005.95042194093*Log[z]^4 + 
         17360.638181818184*Log[z]^5) + LQ*(-201.5100067685563 - 
         201.51003757730655*(1 - z) - 130.2543887647622*z^4 + 
         30.917857142857144*z^5 - 4.862549800796812*z^6 + 
         157.65302078242257*delta[1 - z] + z*(201.4296314686062 - 
           403.0200751546131*Log[z]) + 806.0401503092262*Log[z] + 
         z^3*(-266.89633375474085 + 260.04847129008203*Log[z]) + 
         z^2*(-31.844298245614034 + 395.47572476423335*Log[z])) + 
       Nf^2*(-12.418516015595301 + 20.027288732394368*z^4 - 
         0.6511494252873563*z^5 + 0.09939148073022312*z^6 - 
         10.229900191336766*LQ*delta[1 - z] - 6.222222222222222*Log[1 - z] - 
         0.8888888888888888*Log[1 - z]^2 + (1 - z)^3*
          (2.892927308447937*Log[1 - z] - 2.360810810810811*Log[1 - z]^2 + 
           0.004117344312918168*Log[1 - z]^3) + (1 - z)^2*
          (-4.38849165815458*Log[1 - z] - 1.0562613430127041*Log[1 - z]^2 + 
           0.0059931506849315065*Log[1 - z]^3) + 
         (1 - z)*(-91.386689315697 - 20.282736857042988*Log[1 - z] - 
           1.7901234567901234*Log[1 - z]^2 + 0.19753086419753085*
            Log[1 - z]^3) + 135.94560671390704*Log[z] + 
         32.0300203446031*Log[z]^2 - 13.662551440329219*Log[z]^3 + 
         1.1851851851851851*Log[z]^4 + z^3*(-216.40447504302927 + 
           102.37012113055182*Log[z] - 44.4581589958159*Log[z]^2 + 
           4.92204628501827*Log[z]^3 - 1.4104859335038362*Log[z]^4) + 
         z^2*(183.9673913043478 + 79.42894736842105*Log[z] + 
           16.816836262719704*Log[z]^2 + 3.140198511166253*Log[z]^3 + 
           0.022010707911957167*Log[z]^4) + z*(47.22476291319602 - 
           161.14057722700625*Log[z] + 112.30162528287471*Log[z]^2 - 
           34.205761316872426*Log[z]^3 + 1.1851851851851851*Log[z]^4) + 
         Lp*(-73.38742735350249 - 29.215041128084607*z^4 + 
           3.331290432414028*z^5 - 0.4771689497716895*z^6 - 
           7.407407407407407*LQ*delta[1 - z] + (1 - z)*(-99.40101262351332 - 
             13.11111111111111*Log[1 - z]) - 2.6666666666666665*Log[1 - z] - 
           7.146653543307087*(1 - z)^2*Log[1 - z] - 0.541907514450867*
            (1 - z)^3*Log[1 - z] + 103.98721043221181*Log[z] + 48.*Log[z]^2 - 
           9.481481481481481*Log[z]^3 + z*(73.71502550342873 - 
             192.38315993815854*Log[z] + 90.66666666666667*Log[z]^2 - 
             9.481481481481481*Log[z]^3) + z^2*(104.30619266055047 + 
             33.5559655596556*Log[z] + 4.504739336492891*Log[z]^2 + 
             0.22343324250681199*Log[z]^3) + z^3*(-68.79138872043663 + 
             81.95370121130551*Log[z] - 6.910514541387025*Log[z]^2 + 
             4.953686200378072*Log[z]^3) - 14.814814814814815*
            plusD[0, 1 - z]) + Lp^2*(-51.40101262351332 - 1.083358501963153*
            z^4 + 0.22936660268714013*z^5 - 0.06683804627249357*z^6 - 
           4.444444444444445*LQ*delta[1 - z] + (1 - z)*(-39.7037037037037 - 
             3.5555555555555554*Log[1 - z]) - 0.01314459049544995*(1 - z)^2*
            Log[1 - z] + 0.845984598459846*(1 - z)^3*Log[1 - z] + 
           4.148148148148148*Log[z] + 14.222222222222221*Log[z]^2 + 
           z^2*(-0.9758961681087762 - 0.21724137931034482*Log[z] - 
             0.02044989775051125*Log[z]^2) + z^3*(3.1250022589681032 + 
             0.13495072024260804*Log[z] + 0.3147230977037371*Log[z]^2) + 
           z*(59.06162771717582 - 66.96296296296296*Log[z] + 
             14.222222222222221*Log[z]^2) - 8.88888888888889*
            plusD[0, 1 - z]) + Lp^3*(-7.703703703703703 - 5.925925925925926*
            (1 - z) - 0.8888888888888888*LQ*delta[1 - z] + 
           z*(9.481481481481481 - 4.7407407407407405*Log[z]) - 
           4.7407407407407405*Log[z] - 1.7777777777777777*plusD[0, 1 - z]) - 
         20.45980038267353*plusD[0, 1 - z]) + 315.30604156484515*
        plusD[0, 1 - z] + Nf*(-852.8334958841756 + 131910.21183206106*z^4 - 
         4630.437185929648*z^5 + 289.1912908242613*z^6 + 
         61.04516751363013*Log[1 - z] - 64.53627106775602*Log[1 - z]^2 - 
         10.666666666666666*Log[1 - z]^3 + (1 - z)^2*
          (-3577.4595404595407*Log[1 - z] - 675.3843930635838*Log[1 - z]^2 - 
           53.70404984423676*Log[1 - z]^3 - 1.0878243512974053*
            Log[1 - z]^4) + (1 - z)*(3113.516920688949 - 162.01561652807328*
            Log[1 - z] + 75.59331463724968*Log[1 - z]^2 + 5.234567901234568*
            Log[1 - z]^3 - 0.49382716049382713*Log[1 - z]^4) + 
         (1 - z)^3*(-4860.248762376237*Log[1 - z] + 1424.7009615384616*
            Log[1 - z]^2 - 149.75341959334565*Log[1 - z]^3 + 
           30.89821182943604*Log[1 - z]^4) - 18990.953240488503*Log[z] - 
         1613.5214221334204*Log[z]^2 + 2863.128111171975*Log[z]^3 + 
         35.03703703703704*Log[z]^4 - 114.02962962962962*Log[z]^5 + 
         z^3*(-61377.40809084457 - 235514.32118758434*Log[z] - 
           2529.455200823893*Log[z]^2 - 32304.407290015846*Log[z]^3 - 
           676.8181411974978*Log[z]^4 - 695.0339116719243*Log[z]^5) + 
         z^2*(-53553.07358738502 + 37072.75226796929*Log[z] + 
           18387.758820686322*Log[z]^2 + 3202.8715697036223*Log[z]^3 + 
           260.20175164216454*Log[z]^4 + 5.662576687116564*Log[z]^5) + 
         z*(-10286.613824196093 + 12733.687399551147*Log[z] - 
           10740.304402558735*Log[z]^2 + 2750.7435727412794*Log[z]^3 - 
           437.75925925925924*Log[z]^4 + 32.237037037037034*Log[z]^5) + 
         LQ*(-74.66665549135965 - 74.66666666666667*(1 - z) - 
           48.2639040348964*z^4 + 11.456170212765958*z^5 - 
           1.801747311827957*z^6 + 173.53938637057507*delta[1 - z] + 
           z*(74.63687315634219 - 149.33333333333334*Log[z]) + 
           298.6666666666667*Log[z] + z^3*(-98.8946251768034 + 
             96.35724743777452*Log[z]) + z^2*(-11.79945054945055 + 
             146.5378831694621*Log[z])) + 347.07877274115015*
          plusD[0, 1 - z] + Lp^2*(4726.213133613892 + 1307.4480545527476*
            z^4 - 97.62527716186253*z^5 + 13.319186560565871*z^6 + 
           263.18945069571623*delta[1 - z] - 40.*LQ^2*delta[1 - z] + 
           (1 - z)*(2343.58060063184 - 954.6666666666666*Log[1 - z]) + 
           128.*Log[1 - z] - 429.22282980177715*(1 - z)^2*Log[1 - z] - 
           163.34710017574693*(1 - z)^3*Log[1 - z] - 316.49453459701317*
            Log[z] - 1816.888888888889*Log[z]^2 - 201.4814814814815*
            Log[z]^3 + z^3*(4126.264166666667 - 4589.921264724117*Log[z] + 
             492.3994314143568*Log[z]^2 - 297.13996627318716*Log[z]^3) + 
           z^2*(-4790.32265717675 - 1972.3780397936625*Log[z] - 
             429.8415877640204*Log[z]^2 - 14.126086956521739*Log[z]^3) + 
           z*(-5767.673104635045 + 5026.731682624192*Log[z] - 
             1169.7777777777778*Log[z]^2 + 75.85185185185185*Log[z]^3) + 
           LQ*(-88. - 520.*(1 - z) + 2.050666666666667*z^4 - 
             0.056329849012775844*z^5 - 0.0030120481927710845*z^6 + 
             161.18824906230924*delta[1 - z] + 208.*Log[z] + 96.*Log[z]^2 + 
             z^3*(-55.97722095671982 + 26.271018793273985*Log[z] - 
               6.255703422053232*Log[z]^2) + z^2*(5.986686390532545 + 
               49.78511235955056*Log[z] + 0.1498028909329829*Log[z]^2) + 
             z*(247.9992107340173 - 384.*Log[z] + 96.*Log[z]^2) - 
             160.*plusD[0, 1 - z]) + 322.3764981246185*plusD[0, 1 - z] - 
           320.*plusD[1, 1 - z]) + Lp*(6746.2144381488715 + 
           15070.153155603917*z^4 - 436.65633423180594*z^5 - 
           5.761390887290168*z^6 + 245.6434873160018*delta[1 - z] - 
           37.333333333333336*LQ^2*delta[1 - z] - 497.3333333333333*
            Log[1 - z] - 72.*Log[1 - z]^2 + (1 - z)*(4661.769324716444 - 
             736.0542221482767*Log[1 - z] + 32.888888888888886*Log[1 - z]^2 - 
             2.962962962962963*Log[1 - z]^3) + (1 - z)^2*
            (-1605.573137074517*Log[1 - z] - 44.11811414392059*Log[1 - z]^2 + 
             1.9865824782951855*Log[1 - z]^3) + (1 - z)^3*
            (586.2534504391468*Log[1 - z] + 62.3685534591195*Log[1 - z]^2 + 
             84.38243243243244*Log[1 - z]^3) - 11406.826956141533*Log[z] - 
           5529.77544823218*Log[z]^2 + 1155.4074074074074*Log[z]^3 + 
           274.5925925925926*Log[z]^4 + z^3*(-192732.87254718743 + 
             97020.7483702738*Log[z] - 39183.930841121495*Log[z]^2 + 
             3487.484555984556*Log[z]^3 - 978.7086466165414*Log[z]^4) + 
           z*(-8279.074207747984 + 15646.42724451255*Log[z] - 
             6734.333797153312*Log[z]^2 + 1279.111111111111*Log[z]^3 - 
             90.07407407407408*Log[z]^4) + z^2*(179646.62716763007 + 
             67861.31614349775*Log[z] + 9717.10460251046*Log[z]^2 + 
             780.9825242718447*Log[z]^3 + 21.986*Log[z]^4) + 
           LQ*(53.33333333333337 - 576.6666666666666*(1 - z) + 
             38.636409736308316*z^4 - 2.04302103250478*z^5 + 
             0.14124872057318322*z^6 + 320.58474396103895*delta[1 - z] - 
             12.*Log[1 - z] - 0.0007087172218284905*(1 - z)^2*Log[1 - z] - 
             0.01087207957436965*(1 - z)^3*Log[1 - z] + 968.*Log[z] + 
             212.*Log[z]^2 - 58.666666666666664*Log[z]^3 + 
             z*(71.98816768086544 - 632.*Log[z] + 212.*Log[z]^2 - 
               58.666666666666664*Log[z]^3) + z^3*(-202.1973063973064 - 
               13.539712918660287*Log[z] + 4.194099378881988*Log[z]^2 - 
               11.423687423687424*Log[z]^3) + z^2*(-74.52549575070822 + 
               216.0164492342598*Log[z] + 45.23795476892822*Log[z]^2 - 
               0.11440677966101695*Log[z]^3) - 149.33333333333334*
              plusD[0, 1 - z]) + 641.1694879220779*plusD[0, 1 - z] - 
           298.6666666666667*plusD[1, 1 - z]) + 
         Lp^3*(770.2197345880627 - 6.4309576837416484*z^4 + 
           1.7445600756859034*z^5 - 0.5153473344103393*z^6 + 
           78.95683520871486*delta[1 - z] - 12.*LQ^2*delta[1 - z] + 
           (1 - z)*(394.962962962963 - 218.07407407407408*Log[1 - z]) + 
           96.*Log[1 - z] - 0.09439124487004104*(1 - z)^2*Log[1 - z] + 
           6.228102189781022*(1 - z)^3*Log[1 - z] + 578.3703703703703*
            Log[z] + 45.03703703703704*Log[z]^2 + z*(-837.8681432219832 + 
             304.*Log[z] - 18.962962962962962*Log[z]^2) + 
           z^3*(-32.076584507042256 + 27.280269058295964*Log[z] - 
             3.7310975609756096*Log[z]^2) + z^2*(-1.7399289099526067 + 
             48.02094818081588*Log[z] - 0.01678445229681979*Log[z]^2) + 
           LQ*(-16. - 112.*(1 - z) + 29.333333333333332*delta[1 - z] + 
             z*(64. - 32.*Log[z]) - 32.*Log[z] - 48.*plusD[0, 1 - z]) + 
           58.666666666666664*plusD[0, 1 - z] - 96.*plusD[1, 1 - z])) + 
       Lp*(-46492.49186758711 - 1.3818280486772486*^6*z^4 + 
         48799.923763179235*z^5 - 1222.8778778778778*z^6 + 
         662.941451245556*delta[1 - z] - 100.75501878865327*LQ^2*
          delta[1 - z] + 16898.040150309225*Log[1 - z] + 864.*Log[1 - z]^2 - 
         432.*Log[1 - z]^3 + (1 - z)^3*(-30016.30712166172*Log[1 - z] - 
           6606.2793196060875*Log[1 - z]^2 - 2998.9802631578946*
            Log[1 - z]^3) + (1 - z)^2*(16046.117770767612*Log[1 - z] - 
           1234.2611662531017*Log[1 - z]^2 - 878.5442122186495*
            Log[1 - z]^3) + (1 - z)*(-4509.46186906318 - 5590.360918767488*
            Log[1 - z] - 4068.*Log[1 - z]^2 + 216.*Log[1 - z]^3) + 
         104197.01892330333*Log[z] + 31963.964327043257*Log[z]^2 - 
         39816.*Log[z]^3 - 9000.*Log[z]^4 + z^2*(-1.4257730515895953*^7 - 
           5.382590968672712*^6*Log[z] - 803123.9296296296*Log[z]^2 - 
           59265.270267248125*Log[z]^3 - 3311.074537540805*Log[z]^4) + 
         z*(39109.75301319123 - 90190.46788969741*Log[z] + 
           50455.55393248626*Log[z]^2 - 10140.*Log[z]^3 + 684.*Log[z]^4) + 
         z^3*(1.5590508439528024*^7 - 7.63593928336079*^6*Log[z] + 
           3.2065447770083104*^6*Log[z]^2 - 268728.68957617413*Log[z]^3 + 
           80724.21977582066*Log[z]^4) + LQ*(3251.0832148296604 + 
           27477.453677172874*z^4 - 1929.8067590987869*z^5 + 
           119.90318772136953*z^6 - 952.3254869163557*delta[1 - z] + 
           36.*Log[1 - z] - 216.*Log[1 - z]^2 + (1 - z)^2*
            (-1027.1997126436781*Log[1 - z] - 409.84519155590306*
              Log[1 - z]^2) + (1 - z)*(-989.1804593837442 - 
             1296.*Log[1 - z] + 108.*Log[1 - z]^2) + (1 - z)^3*
            (-1578.4945091514144*Log[1 - z] + 281.79041248606467*
              Log[1 - z]^2) - 15562.661797458795*Log[z] + 126.*Log[z]^2 + 
           4464.*Log[z]^3 + z^3*(54301.88099173554 - 77721.10671722643*
              Log[z] + 4241.226351351352*Log[z]^2 - 4868.909207161125*
              Log[z]^3) + z*(-9687.200463872581 + 4298.330898729398*Log[z] - 
             3978.*Log[z]^2 + 792.*Log[z]^3) + z^2*(-67523.68225948808 - 
             30165.911816578482*Log[z] - 4646.4360410831*Log[z]^2 + 
             1259.1259097525474*Log[z]^3) - 403.0200751546131*
            plusD[0, 1 - z]) - 1904.6509738327113*plusD[0, 1 - z] - 
         806.0401503092262*plusD[1, 1 - z]) + 
       Lp^2*(-35902.434132216855 + 70443.93584905661*z^4 - 
         9072.856332703213*z^5 + 1281.3549920760697*z^6 - 
         2952.289774167837*delta[1 - z] - 421.5539324862648*Log[1 - z] - 
         3456.*Log[1 - z]^2 + (1 - z)*(-23912.920786206505 + 
           11283.10786497253*Log[1 - z]) + (1 - z)^2*
          (17968.49459684123*Log[1 - z] - 6329.194525904203*Log[1 - z]^2) + 
         (1 - z)^3*(258.91406512252433*Log[1 - z] - 3202.784543325527*
            Log[1 - z]^2) + 19539.53932486265*Log[z] + 38304.*Log[z]^2 + 
         5760.*Log[z]^3 + z^3*(-14052.276445698166 - 91309.69546891465*
            Log[z] - 9725.453618756372*Log[z]^2 - 5008.5191570881225*
            Log[z]^3) + z*(57348.464685657265 - 47974.44606751374*Log[z] + 
           9720.*Log[z]^2 - 576.*Log[z]^3) + z^2*(-60309.307291666664 - 
           18927.942003514938*Log[z] + 1154.8252344416028*Log[z]^2 + 
           820.1174168297456*Log[z]^3) + LQ^2*(-215.99996767102027 - 
           216.*(1 - z) - 139.62057702776266*z^4 + 33.1410635155096*z^5 - 
           5.212199312714777*z^6 + 448.6942415607831*delta[1 - z] + 
           z*(215.91381215469613 - 432.*Log[z]) + 864.*Log[z] + 
           z^3*(-286.0880217785844 + 278.7477517985611*Log[z]) + 
           z^2*(-34.134122287968445 + 423.91316025067147*Log[z])) - 
         2257.212219056205*plusD[0, 1 - z] + LQ*(3982.446085166486 - 
           1354.35838150289*z^4 + 315.368843069874*z^5 + 10.717616580310882*
            z^6 - 1128.6061095281025*delta[1 - z] + 
           (1 - z)*(6469.553932486265 - 432.*Log[1 - z]) - 2592.*Log[1 - z] - 
           4730.575038284839*(1 - z)^2*Log[1 - z] - 1860.4634096062669*
            (1 - z)^3*Log[1 - z] - 9864.*Log[z] - 6048.*Log[z]^2 + 
           z^2*(9219.68215339233 - 1005.5442583732057*Log[z] - 
             1740.8180904522612*Log[z]^2) + z*(-13260.531846502141 + 
             8064.*Log[z] - 1296.*Log[z]^2) + z^3*(83.89851767388825 + 
             1151.1282316442605*Log[z] - 40.18160651920838*Log[z]^2) + 
           1794.7769662431324*plusD[0, 1 - z]) + 3589.553932486265*
          plusD[1, 1 - z]) + Lp^3*(-11090.776967221182 + 
         132.666017526777*z^4 - 35.83372093023256*z^5 + 10.069861900893583*
          z^6 - 1995.1725571637216*delta[1 - z] - 36.*LQ^3*delta[1 - z] - 
         2448.*Log[1 - z] + 864.*Log[1 - z]^2 + (1 - z)*(-5289.553932486265 + 
           7056.*Log[1 - z] - 1728.*Log[1 - z]^2) + 
         (1 - z)^2*(-1604.7540919719409*Log[1 - z] - 1.6036988110964332*
            Log[1 - z]^2) + (1 - z)^3*(-687.7730125523012*Log[1 - z] + 
           98.6495983935743*Log[1 - z]^2) - 10080.*Log[z] - 1152.*Log[z]^2 + 
         z^2*(2701.8217213114754 - 864.4606060606061*Log[z] - 
           149.91292875989447*Log[z]^2) + z^3*(206.88597210828547 - 
           901.703908045977*Log[z] + 123.75699558173785*Log[z]^2) + 
         z*(7929.944082013048 - 2520.*Log[z] + 144.*Log[z]^2) + 
         LQ^2*(216. - 432.*(1 - z) + 198.*delta[1 - z] - 
           216.*plusD[0, 1 - z]) + 937.2230337568676*plusD[0, 1 - z] + 
         LQ*(720.0000175886025 - 174.65816678152999*z^4 + 48.83551198257081*
            z^5 - 10.284697508896798*z^6 + 468.6115168784338*delta[1 - z] + 
           (1 - z)*(3528. - 1728.*Log[1 - z]) + 864.*Log[1 - z] + 
           1.4058721934369602*(1 - z)^2*Log[1 - z] + 14.726833199033038*
            (1 - z)^3*Log[1 - z] + 1728.*Log[z] + z^3*(-246.42921857304643 + 
             296.49511400651465*Log[z]) + z^2*(-65.54214360041624 + 
             425.9428934010152*Log[z]) + z*(-1495.9213114754098 + 
             432.*Log[z]) + 792.*plusD[0, 1 - z] - 864.*plusD[1, 1 - z]) + 
         1584.*plusD[1, 1 - z] - 864.*plusD[2, 1 - z]))
 
dFragMSbN["gq"] = 0. + as*(5.333333333333333 + 
       Lp*(-2.666666666666667 - 2.6666666666666665*(1 - z)) - 
       10.666666666666666*(1 - z) + z*(-5.333333333333333 - 
         5.333333333333333*Log[z]) + 10.666666666666666*Log[z]) + 
     as^2*(379.93763766491804 - 41.93218623481781*z^4 + 
       2.9357495881383855*z^5 + 0.6010544815465729*z^6 - 
       48.30935289373048*Log[1 - z] + 1.4814814814814814*Log[1 - z]^3 + 
       (1 - z)^3*(-51.23047619047619*Log[1 - z] + 4.9754040758959945*
          Log[1 - z]^2 - 5.92300805729633*Log[1 - z]^3) + 
       (1 - z)^2*(14.577173913043477*Log[1 - z] + 22.403538331929234*
          Log[1 - z]^2 - 0.13549337260677466*Log[1 - z]^3) + 
       (1 - z)*(-411.396867043884 - 52.75379733817492*Log[1 - z] + 
         25.77777777777778*Log[1 - z]^2 + 1.4814814814814814*Log[1 - z]^3) + 
       Lp^2*(-88.88888888888889 + LQ*(7.111111111111111 + 7.111111111111111*
            (1 - z)) + 23.11111111111111*Log[1 - z] + 
         (1 - z)*(-28.444444444444443 + 23.11111111111111*Log[1 - z]) + 
         z*(83.55555555555554 - 12.444444444444445*Log[z]) - 
         71.11111111111111*Log[z]) + 619.8390622840636*Log[z] + 
       26.666666666666668*Log[z]^2 - 178.37037037037038*Log[z]^3 + 
       z*(-404.96114074684226 - 127.25286447536517*Log[z] + 
         151.55555555555554*Log[z]^2 - 22.814814814814813*Log[z]^3) + 
       z^2*(153.01098901098902 - 2.650546021840874*Log[z] + 
         7.297235023041475*Log[z]^2 + 0.3363028953229399*Log[z]^3) + 
       z^3*(-130.84934853420197 + 150.9959404600812*Log[z] - 
         5.087829360100376*Log[z]^2 + 12.871601208459214*Log[z]^3) + 
       Lp*(-268.09672330840567 + 14.732849604221636*z^4 - 
         3.0905562742561448*z^5 + 0.46350832266325226*z^6 + 
         8.88888888888889*Log[1 - z]^2 + (1 - z)^3*
          (31.956120092378754*Log[1 - z] - 5.860381861575179*Log[1 - z]^2) + 
         (1 - z)^2*(92.47792408985283*Log[1 - z] + 0.15205992509363295*
            Log[1 - z]^2) + (1 - z)*(-138.65414412852448 + 
           88.88888888888889*Log[1 - z] + 8.88888888888889*Log[1 - z]^2) + 
         206.22222222222223*Log[z] + 245.33333333333334*Log[z]^2 + 
         z^3*(38.06594323873122 - 2.5202334630350194*Log[z] - 
           3.134935304990758*Log[z]^2) + z^2*(-207.46887417218542 + 
           0.48375768217734855*Log[z] + 0.03265765765765766*Log[z]^2) + 
         z*(300.9619324182532 - 250.66666666666666*Log[z] + 
           37.333333333333336*Log[z]^2) + LQ*(-14.222222222222221 + 
           28.444444444444443*(1 - z) - 28.444444444444443*Log[z] + 
           z*(14.222222222222221 + 14.222222222222221*Log[z])))) + 
     as^3*(12457.410080759553 - 23125.992108229988*z^4 + 
       894.5072142064373*z^5 - 82.23509075194468*z^6 - 
       2177.802152742236*Log[1 - z] - 464.0818494004443*Log[1 - z]^2 + 
       118.96724644803686*Log[1 - z]^3 + 6.296296296296297*Log[1 - z]^4 - 
       2.4691358024691357*Log[1 - z]^5 + (1 - z)*(-15791.24427282659 - 
         2935.817224275817*Log[1 - z] + 902.0254166089999*Log[1 - z]^2 + 
         140.9260941846624*Log[1 - z]^3 - 24.814814814814813*Log[1 - z]^4 - 
         2.4691358024691357*Log[1 - z]^5) + (1 - z)^2*
        (7089.609200343938*Log[1 - z] + 1607.7493333333334*Log[1 - z]^2 - 
         69.15891132572432*Log[1 - z]^3 - 39.603034134007586*Log[1 - z]^4 - 
         0.04793863854266539*Log[1 - z]^5) + 
       (1 - z)^3*(16694.39015817223*Log[1 - z] - 2183.3941979522183*
          Log[1 - z]^2 + 1194.166767738023*Log[1 - z]^3 - 
         9.306967984934087*Log[1 - z]^4 + 27.715217391304346*Log[1 - z]^5) + 
       32420.59451130542*Log[z] - 527.8468048281775*Log[z]^2 - 
       8290.005570543419*Log[z]^3 + 2557.794238683128*Log[z]^4 + 
       1016.1711934156378*Log[z]^5 + LQ*(39.80445115354544 - 
         79.60890373424456*(1 - z) + z*(-39.804451153545415 - 
           39.80445186712228*Log[z]) + 79.60890373424456*Log[z]) + 
       z*(-2998.386673394798 - 26378.041758617528*Log[z] + 
         12587.04724445751*Log[z]^2 - 2669.7552102322857*Log[z]^3 + 
         602.6090534979423*Log[z]^4 - 34.88395061728395*Log[z]^5) + 
       z^2*(4926.044665012407 + 7266.236749116608*Log[z] - 
         537.6017811704835*Log[z]^2 + 1474.9469194312796*Log[z]^3 - 
         0.8298653610771114*Log[z]^4 - 0.11185308848080133*Log[z]^5) + 
       z^3*(6167.76048951049 + 49859.072475570036*Log[z] - 
         2846.310096153846*Log[z]^2 + 4738.381815938811*Log[z]^3 + 
         94.9214402618658*Log[z]^4 + 61.91825095057034*Log[z]^5) + 
       Lp^3*(-1892.4507123882772 + LQ^2*(-9.481481481481481 - 
           9.481481481481481*(1 - z)) + 2.6449631449631448*z^4 - 
         1.2410329985652797*z^5 + 0.5731642894875858*z^6 + 
         162.96296296296296*Log[1 - z] - 105.08641975308642*Log[1 - z]^2 + 
         (1 - z)*(-332.0286570739247 + 373.1358024691358*Log[1 - z] - 
           105.08641975308642*Log[1 - z]^2) + (1 - z)^2*
          (-280.81843771991555*Log[1 - z] - 0.4789325842696629*
            Log[1 - z]^2) + (1 - z)^3*(-126.89052890528906*Log[1 - z] + 
           22.076266363118954*Log[1 - z]^2) - 1904.9876543209878*Log[z] - 
         287.60493827160496*Log[z]^2 + z^2*(769.818856718634 + 
           0.1969745735436112*Log[z] + 0.02384105960264901*Log[z]^2) + 
         z^3*(-243.7005047672462 - 10.258249641319942*Log[z] + 
           0.9801894918173988*Log[z]^2) + z*(1510.548832266615 - 
           411.85185185185185*Log[z] + 26.469135802469136*Log[z]^2) + 
         LQ*(276.14814814814815 + (1 - z)*(114.96296296296296 - 
             61.629629629629626*Log[1 - z]) - 61.629629629629626*Log[1 - z] + 
           189.62962962962962*Log[z] + z*(-222.8148148148148 + 
             33.18518518518518*Log[z]))) + Lp^2*(-11191.803324037443 + 
         1386.6773869346735*z^4 - 187.1179245283019*z^5 + 
         32.79075056861259*z^6 + 1619.9023073290218*Log[1 - z] + 
         66.66666666666667*Log[1 - z]^2 - 77.03703703703704*Log[1 - z]^3 + 
         (1 - z)*(-1674.0718693906706 + 1845.6800851067997*Log[1 - z] - 
           285.3333333333333*Log[1 - z]^2 - 77.03703703703704*Log[1 - z]^3) + 
         (1 - z)^2*(694.6651884700665*Log[1 - z] - 642.3784355179704*
            Log[1 - z]^2 - 0.7759784075573549*Log[1 - z]^3) + 
         (1 - z)^3*(-273.1292392300642*Log[1 - z] - 142.63685932388222*
            Log[1 - z]^2 + 13.447872340425532*Log[1 - z]^3) + 
         294.138317599567*Log[z] + 7182.222222222223*Log[z]^2 + 
         1419.0617283950617*Log[z]^3 + LQ^2*(18.962962962962962 - 
           37.925925925925924*(1 - z) + z*(-18.962962962962962 - 
             18.962962962962962*Log[z]) + 37.925925925925924*Log[z]) + 
         z*(11433.48145215079 - 8638.302163984703*Log[z] + 
           1700.148148148148*Log[z]^2 - 105.87654320987654*Log[z]^3) + 
         z^3*(-2296.247491638796 - 1241.4598108747045*Log[z] - 
           237.58814589665653*Log[z]^2 - 72.45845004668534*Log[z]^3) + 
         z^2*(-223.1297429620563 + 679.2859866539561*Log[z] - 
           9.274850894632207*Log[z]^2 - 0.2758152173913043*Log[z]^3) + 
         LQ*(725.3333342504593 - 39.28760162601626*z^4 + 8.241482965931864*
            z^5 - 1.2360197368421053*z^6 - 23.703703703703702*Log[1 - z]^2 + 
           (1 - z)*(614.8197900831335 - 237.03703703703704*Log[1 - z] - 
             23.703703703703702*Log[1 - z]^2) + (1 - z)^2*
            (-246.60779537149818*Log[1 - z] - 0.4054945054945055*
              Log[1 - z]^2) + (1 - z)^3*(-85.21632124352331*Log[1 - z] + 
             15.62768817204301*Log[1 - z]^2) - 706.3703703703703*Log[z] - 
           654.2222222222222*Log[z]^2 + z*(-724.3429287445922 + 
             746.6666666666666*Log[z] - 99.55555555555556*Log[z]^2) + 
           z^2*(553.2503328894807 - 1.2900188323917137*Log[z] - 
             0.08708708708708708*Log[z]^2) + z^3*(-101.50917874396136 + 
             6.720620842572062*Log[z] + 8.359826589595375*Log[z]^2))) + 
       Lp*(-5755.842323709929 - 19747.4052026013*z^4 + 998.028596187175*z^5 - 
         12.225965488907148*z^6 - 947.3539624288042*Log[1 - z] + 
         822.2026864735485*Log[1 - z]^2 + 32.592592592592595*Log[1 - z]^3 - 
         22.71604938271605*Log[1 - z]^4 + (1 - z)^3*
          (15767.618788819876*Log[1 - z] - 6350.382113821138*Log[1 - z]^2 + 
           384.0861040068201*Log[1 - z]^3 - 113.18791064388962*
            Log[1 - z]^4) + (1 - z)*(-7859.215117692271 + 4752.967224136695*
            Log[1 - z] + 873.7582420291042*Log[1 - z]^2 - 203.65432098765433*
            Log[1 - z]^3 - 22.71604938271605*Log[1 - z]^4) + 
         (1 - z)^2*(14951.598927875244*Log[1 - z] + 1282.3176567656765*
            Log[1 - z]^2 - 189.2284003421728*Log[1 - z]^3 + 
           3.3658210947930574*Log[1 - z]^4) + 24104.14886754644*Log[z] + 
         12516.700080191442*Log[z]^2 - 7667.753086419753*Log[z]^3 - 
         2184.5925925925926*Log[z]^4 + z^2*(-217103.8325635104 - 
           52952.248235294115*Log[z] - 10729.004538577912*Log[z]^2 - 
           606.9622727272728*Log[z]^3 - 17.42583935401615*Log[z]^4) + 
         z*(38646.15993489364 - 18387.339405663988*Log[z] + 
           9516.586865382813*Log[z]^2 - 1921.8765432098764*Log[z]^3 + 
           125.72839506172839*Log[z]^4) + z^3*(197699.5505319149 - 
           76228.84683098592*Log[z] + 38035.87468460891*Log[z]^2 - 
           2304.270053475936*Log[z]^3 + 1015.4655367231638*Log[z]^4) + 
         LQ*(-1210.3311838952789 + 111.81915285451197*z^4 - 
           7.828665568369028*z^5 - 1.6028119507908611*z^6 + 
           128.82494104994794*Log[1 - z] - 3.950617283950617*Log[1 - z]^3 + 
           (1 - z)*(1431.6799313672916 + 140.6767929017998*Log[1 - z] - 
             68.74074074074075*Log[1 - z]^2 - 3.950617283950617*
              Log[1 - z]^3) + (1 - z)^2*(-38.8724584103512*Log[1 - z] - 
             59.74276859504132*Log[1 - z]^2 + 0.3613138686131387*
              Log[1 - z]^3) + (1 - z)^3*(136.61461461461462*Log[1 - z] - 
             13.26774595267746*Log[1 - z]^2 + 15.794691647150664*
              Log[1 - z]^3) - 2007.428011274665*Log[z] - 71.11111111111111*
            Log[z]^2 + 475.65432098765433*Log[z]^3 + 
           z^3*(348.9316109422492 - 402.6558265582656*Log[z] + 
             13.567545963229417*Log[z]^2 - 34.32426778242678*Log[z]^3) + 
           z^2*(-408.02932719954 + 7.068129330254042*Log[z] - 
             19.45929203539823*Log[z]^2 - 0.8968085106382979*Log[z]^3) + 
           z*(1257.158312104621 + 516.6028945262215*Log[z] - 
             404.14814814814815*Log[z]^2 + 60.839506172839506*Log[z]^3))) + 
       Nf*(-101.52590904578835 + 1091.1412520064205*z^4 - 
         45.450365726227794*z^5 + 3.471026490066225*z^6 + 
         124.32327857102095*Log[1 - z] + 28.31955695916522*Log[1 - z]^2 - 
         2.1947873799725652*Log[1 - z]^3 - 0.411522633744856*Log[1 - z]^4 + 
         (1 - z)*(913.4383862496567 + 166.14702589862043*Log[1 - z] - 
           3.022006826843011*Log[1 - z]^2 - 6.474622770919067*Log[1 - z]^3 - 
           0.411522633744856*Log[1 - z]^4) + (1 - z)^3*
          (74.86967015285599*Log[1 - z] - 30.962481962481963*Log[1 - z]^2 + 
           4.567324955116697*Log[1 - z]^3 + 0.003925417075564278*
            Log[1 - z]^4) + (1 - z)^2*(71.44401041666667*Log[1 - z] - 
           37.81283232896136*Log[1 - z]^2 - 4.910294117647059*Log[1 - z]^3 + 
           0.015710382513661202*Log[1 - z]^4) - 2875.4847115143484*Log[z] - 
         393.42653164541224*Log[z]^2 + 186.9519890260631*Log[z]^3 - 
         5.728395061728395*Log[z]^4 - 8.059259259259258*Log[z]^5 + 
         LQ*(14.748971193415638 - 29.497942386831276*(1 - z) + 
           z*(-14.748971193415638 - 14.748971193415638*Log[z]) + 
           29.497942386831276*Log[z]) + z^3*(-632.2156549520766 - 
           1613.8454106280194*Log[z] - 152.17086092715232*Log[z]^2 - 
           223.93837209302325*Log[z]^3 - 8.656964656964657*Log[z]^4 - 
           4.518666666666666*Log[z]^5) + z^2*(-548.6291000841043 + 
           269.23916967509024*Log[z] + 101.61032575291948*Log[z]^2 + 
           16.352486187845304*Log[z]^3 + 1.1407035175879396*Log[z]^4 + 
           0.03134328358208955*Log[z]^5) + z*(368.8371949064592 + 
           2687.0196925442688*Log[z] - 1464.1135710097*Log[z]^2 + 
           361.997256515775*Log[z]^3 - 62.22222222222222*Log[z]^4 + 
           4.029629629629629*Log[z]^5) + Lp^3*(70.32098765432099 + 
           LQ*(-2.3703703703703702 - 2.3703703703703702*(1 - z)) + 
           (1 - z)*(7.901234567901234 - 6.716049382716049*Log[1 - z]) - 
           6.716049382716049*Log[1 - z] + 45.82716049382716*Log[z] + 
           4.7407407407407405*Log[z]^2 + z*(-69.1358024691358 + 
             23.308641975308642*Log[z] - 2.3703703703703702*Log[z]^2)) + 
         Lp^2*(567.8499882178987 + 5.730370370370371*z^4 - 
           0.15196328403875572*z^5 + 0.03009458297506449*z^6 - 
           25.679012345679013*Log[1 - z] - 2.962962962962963*Log[1 - z]^2 + 
           (1 - z)*(99.54711818691209 - 55.30864197530864*Log[1 - z] - 
             2.962962962962963*Log[1 - z]^2) + (1 - z)^2*
            (-30.66568047337278*Log[1 - z] - 0.03613053613053613*
              Log[1 - z]^2) + (1 - z)^3*(-10.880914826498422*Log[1 - z] + 
             1.6802827965435978*Log[1 - z]^2) + 58.864197530864196*Log[z] - 
           130.37037037037038*Log[z]^2 - 18.962962962962962*Log[z]^3 + 
           LQ*(-3.1604938271604937 - 17.382716049382715*(1 - z) + 
             z*(-4.7407407407407405 - 4.7407407407407405*Log[z]) + 
             9.481481481481481*Log[z]) + z^3*(3.013803680981595 - 
             24.21123321123321*Log[z] + 2.5788113695090438*Log[z]^2 - 
             1.6486988847583643*Log[z]^3) + z^2*(49.77053344623201 - 
             10.437669376693767*Log[z] - 1.3712948517940717*Log[z]^2 - 
             0.06614173228346457*Log[z]^3) + z*(-573.7080510616805 + 
             418.5679012345679*Log[z] - 105.48148148148148*Log[z]^2 + 
             9.481481481481481*Log[z]^3)) + Lp*(1350.1386646306705 + 
           228.75197628458497*z^4 - 9.753574432296046*z^5 + 
           0.29572649572649573*z^6 + 54.10658205283653*Log[1 - z] - 
           9.876543209876543*Log[1 - z]^2 - 1.9753086419753085*Log[1 - z]^3 + 
           (1 - z)*(523.3694910656533 - 67.76996115704003*Log[1 - z] - 
             20.54320987654321*Log[1 - z]^2 - 1.9753086419753085*
              Log[1 - z]^3) + (1 - z)^2*(-134.75227502527807*Log[1 - z] - 
             15.1158940397351*Log[1 - z]^2 + 0.038020519010259504*
              Log[1 - z]^3) + (1 - z)^3*(-19.671014492753624*Log[1 - z] + 
             5.383048620236531*Log[1 - z]^2 + 3.3725961538461537*
              Log[1 - z]^3) - 862.0168770585552*Log[z] - 490.0740740740741*
            Log[z]^2 + 73.87654320987654*Log[z]^3 + 22.51851851851852*
            Log[z]^4 + LQ*(8.427983539094654 - 38.97942386831276*(1 - z) + 
             z*(-15.802469135802468 - 15.802469135802468*Log[z]) + 
             31.604938271604937*Log[z]) + z^3*(-2250.8772136953953 + 
             1006.6635838150289*Log[z] - 462.86451211932877*Log[z]^2 + 
             32.17051153460381*Log[z]^3 - 11.877677954388389*Log[z]^4) + 
           z*(-1382.660618057967 + 1802.1479724496523*Log[z] - 
             696.8888888888889*Log[z]^2 + 144.39506172839506*Log[z]^3 - 
             11.25925925925926*Log[z]^4) + z^2*(2300.9339805825243 + 
             718.6150895140665*Log[z] + 110.53447727994916*Log[z]^2 + 
             7.9472450175849945*Log[z]^3 + 0.23127272727272727*Log[z]^4))))
 
dFragMSbN["qg"] = 0. + as*Nf*(4. + Lp*(-2. + 4.*(1 - z)) - 4.*Log[z] + 
       z*(-4. + 8.*Log[z])) + 
     as^2*(Nf^2*(-9.098255280073463 + Lp^2*(1.3333333333333333 - 
           2.6666666666666665*(1 - z)) - 0.05234159779614325*z^4 + 
         0.0210016155088853*z^5 + 0.000014003837051352071*z^6 + 
         2.2222222222222223*Log[1 - z] + 0.6666666666666666*Log[1 - z]^2 + 
         (1 - z)*(9.752065127378401 - 3.111111111111111*Log[1 - z] - 
           1.3333333333333333*Log[1 - z]^2) + (1 - z)^2*
          (-6.080528846153846*Log[1 - z] - 0.0067226890756302525*
            Log[1 - z]^2) + (1 - z)^3*(-1.7932454695222406*Log[1 - z] + 
           0.27012025901942643*Log[1 - z]^2) + 4.*Log[z] - 
         0.6666666666666666*Log[z]^2 + Lp*(1.7777777777777777 + 
           (1 - z)*(-6.222222222222222 - 5.333333333333333*Log[1 - z]) + 
           2.6666666666666665*Log[1 - z] + z*(2.666666666666666 - 
             5.333333333333333*Log[z]) + 2.6666666666666665*Log[z]) + 
         z^3*(-7.706088992974239 + 1.7932263814616756*Log[z] - 
           0.27026361172702634*Log[z]^2) + z^2*(11.611224489795918 + 
           6.080647579073602*Log[z] + 0.006734006734006734*Log[z]^2) + 
         z*(2.792859198941274 - 14.666666666666666*Log[z] + 
           1.3333333333333333*Log[z]^2)) + Nf*(-33.97709938262048 - 
         56.01935914552737*z^4 + 1.1801801801801801*z^5 + 
         1.1560798548094373*z^6 + 3.565348003631197*Log[1 - z] - 
         7.*Log[1 - z]^2 - 1.1111111111111112*Log[1 - z]^3 + 
         (1 - z)^3*(-81.89455547898001*Log[1 - z] + 8.541176470588235*
            Log[1 - z]^2 - 4.518214936247723*Log[1 - z]^3) + 
         (1 - z)^2*(32.09013785790032*Log[1 - z] + 2.5948051948051947*
            Log[1 - z]^2 - 0.161873459326212*Log[1 - z]^3) + 
         (1 - z)*(-158.31650646351838 - 34.46402934059573*Log[1 - z] + 
           16.666666666666668*Log[1 - z]^2 + 2.2222222222222223*
            Log[1 - z]^3) - 374.74360434563033*Log[z] + 45.333333333333336*
          Log[z]^2 + 66.88888888888889*Log[z]^3 + 
         z^2*(535.5245781364637 - 67.89083557951483*Log[z] - 
           35.721978021978025*Log[z]^2 + 0.429948109710897*Log[z]^3) + 
         z^3*(-183.27835051546393 + 165.964316057774*Log[z] + 
           3.4833174451858913*Log[z]^2 + 15.450498848810437*Log[z]^3) + 
         z*(-222.7901890978574 + 189.48720869126058*Log[z] - 
           234.66666666666666*Log[z]^2 + 34.22222222222222*Log[z]^3) + 
         Lp^2*(27.333333333333343 + LQ*(12. - 24.*(1 - z)) + 
           (1 - z)*(70.66666666666667 - 34.666666666666664*Log[1 - z]) + 
           17.333333333333332*Log[1 - z] + 26.666666666666668*Log[z] + 
           z*(-45.333333333333336 + 18.666666666666668*Log[z])) + 
         Lp*(239.80735518150234 + 27.878483835005575*z^4 - 
           5.023478260869565*z^5 + 0.8407037565382787*z^6 - 28.*Log[1 - z] - 
           6.666666666666667*Log[1 - z]^2 + (1 - z)^2*
            (-88.7046511627907*Log[1 - z] - 0.05580865603644647*
              Log[1 - z]^2) + (1 - z)^3*(-27.136049723756905*Log[1 - z] + 
             3.1053159478435304*Log[1 - z]^2) + (1 - z)*(-7.073142952215534 + 
             66.66666666666667*Log[1 - z] + 13.333333333333334*
              Log[1 - z]^2) - 213.33333333333334*Log[z] - 92.*Log[z]^2 + 
           LQ*(-24. + z*(24. - 48.*Log[z]) + 24.*Log[z]) + 
           z*(-324.0926765388327 + 346.6666666666667*Log[z] - 56.*Log[z]^2) + 
           z^3*(-110.40232312565998 - 13.624090006618134*Log[z] - 
             6.15807962529274*Log[z]^2) + z^2*(179.19517102615694 + 
             85.75908479138627*Log[z] + 0.14308811641067098*Log[z]^2)))) + 
     as^3*(Nf^3*(6.628968580163373 + Lp^3*(-0.8888888888888888 + 
           1.7777777777777777*(1 - z)) + 0.1336459554513482*z^4 + 
         0.08616404308202154*z^5 - 0.01327433628318584*z^6 + 
         2.5314416011297043*Log[1 - z] - 3.7037037037037037*Log[1 - z]^2 - 
         0.7407407407407407*Log[1 - z]^3 + (1 - z)^3*
          (-0.13067953357458786*Log[1 - z] + 0.812907045589106*Log[1 - z]^2 - 
           0.40526849037487334*Log[1 - z]^3) + (1 - z)^2*
          (10.518079800498754*Log[1 - z] + 4.543381887270424*Log[1 - z]^2 - 
           0.005309734513274336*Log[1 - z]^3) + 
         (1 - z)*(-12.311094217493313 - 14.248068387444594*Log[1 - z] + 
           5.185185185185185*Log[1 - z]^2 + 1.4814814814814814*
            Log[1 - z]^3) + 1.38489214895508*Log[z] + 4.592592592592593*
          Log[z]^2 - 1.037037037037037*Log[z]^3 + 
         z^3*(13.766855702583491 - 4.53527815468114*Log[z] + 
           1.4947121034077555*Log[z]^2 - 0.12999150382327954*Log[z]^3) + 
         z^2*(-13.990407673860911 - 18.279816513761467*Log[z] + 
           3.271950271950272*Log[z]^2 - 0.0027247956403269754*Log[z]^3) + 
         z*(0.2167249568750904 + 7.0079934798676184*Log[z] - 
           10.518518518518519*Log[z]^2 + 2.074074074074074*Log[z]^3) + 
         Lp^2*(-1.7777777777777777 - 2.6666666666666665*Log[1 - z] + 
           (1 - z)*(6.222222222222222 + 5.333333333333333*Log[1 - z]) - 
           2.6666666666666665*Log[z] + z*(-2.666666666666666 + 
             5.333333333333333*Log[z])) + Lp*(10.25446224256293 + 
           0.06978967495219886*z^4 - 0.02800189843379212*z^5 - 
           0.000018671346950969044*z^6 - 8.88888888888889*Log[1 - z] - 
           2.6666666666666665*Log[1 - z]^2 + (1 - z)^3*
            (2.390995260663507*Log[1 - z] - 0.36015831134564646*
              Log[1 - z]^2) + (1 - z)^2*(8.10737294201861*Log[1 - z] + 
             0.008964143426294821*Log[1 - z]^2) + 
           (1 - z)*(-11.62003745378849 + 12.444444444444445*Log[1 - z] + 
             5.333333333333333*Log[1 - z]^2) - 8.88888888888889*Log[z] + 
           2.6666666666666665*Log[z]^2 + z*(-3.7238117525607173 + 
             23.11111111111111*Log[z] - 5.333333333333333*Log[z]^2) + 
           z^2*(-15.481632653061224 - 8.107529411764705*Log[z] - 
             0.008978675645342313*Log[z]^2) + z^3*(10.274784482758621 - 
             2.390969162995595*Log[z] + 0.360352422907489*Log[z]^2))) + 
       Nf^2*(-855.2863671491069 - 1182.7823303457105*z^4 + 
         31.918194640338506*z^5 - 1.2527435982707016*z^6 - 
         60.63596409311771*Log[1 - z] + 52.35758744631626*Log[1 - z]^2 + 
         22.502057613168724*Log[1 - z]^3 + 2.1604938271604937*Log[1 - z]^4 + 
         (1 - z)*(660.347328628978 + 358.2125539105102*Log[1 - z] - 
           74.86332304078064*Log[1 - z]^2 - 48.8559670781893*Log[1 - z]^3 - 
           4.320987654320987*Log[1 - z]^4) + (1 - z)^3*
          (-13.508152173913043*Log[1 - z] - 39.99030470914128*Log[1 - z]^2 + 
           5.984689766317486*Log[1 - z]^3 - 1.6255506607929515*
            Log[1 - z]^4) + (1 - z)^2*(-304.8423645320197*Log[1 - z] - 
           97.36190878378379*Log[1 - z]^2 + 1.3222557905337362*Log[1 - z]^3 + 
           0.029634300126103404*Log[1 - z]^4) + 1820.4459839281733*Log[z] - 
         195.76715218272798*Log[z]^2 - 107.11934156378601*Log[z]^3 + 
         3.2839506172839505*Log[z]^4 + 3.022222222222222*Log[z]^5 + 
         z*(1240.4408276609336 - 2067.8360324745654*Log[z] + 
           2169.4305590225017*Log[z]^2 - 539.9835390946502*Log[z]^3 + 
           60.54320987654321*Log[z]^4 - 6.044444444444444*Log[z]^5) + 
         z^2*(266.9859335038363 + 23.00329218106996*Log[z] + 
           48.30300568643379*Log[z]^2 - 137.33180428134557*Log[z]^3 - 
           1.9561830574488803*Log[z]^4 - 0.05339105339105339*Log[z]^5) + 
         z^3*(316.6144 + 2079.185855263158*Log[z] + 123.32156862745099*
            Log[z]^2 + 277.4576905095839*Log[z]^3 + 12.719253604749788*
            Log[z]^4 + 7.1194879089615934*Log[z]^5) + 
         LQ*(24.88888888888889 - 24.88888888888889*Log[z] + 
           z*(-24.88888888888889 + 49.77777777777778*Log[z])) + 
         Lp^3*(-52.14814814814815 + LQ*(-12. + 24.*(1 - z)) - 
           16.59259259259259*Log[1 - z] + (1 - z)*(-82.96296296296296 + 
             33.18518518518518*Log[1 - z]) - 40.2962962962963*Log[z] - 
           1.7777777777777777*Log[z]^2 + z*(77.03703703703705 - 
             36.74074074074074*Log[z] + 3.5555555555555554*Log[z]^2)) + 
         Lp^2*(-577.7815100287166 - 25.651211801896732*z^4 + 
           4.909635974304068*z^5 - 0.8438978240302744*z^6 + 
           8.88888888888889*Log[1 - z] - 16.444444444444443*Log[1 - z]^2 + 
           (1 - z)^3*(27.60714713994484*Log[1 - z] - 3.3741285824941905*
              Log[1 - z]^2) + (1 - z)^2*(80.73467520585544*Log[1 - z] + 
             0.05757368060315284*Log[1 - z]^2) + (1 - z)*
            (-259.0398338845151 - 97.77777777777777*Log[1 - z] + 
             32.888888888888886*Log[1 - z]^2) + 156.88888888888889*Log[z] + 
           120.88888888888889*Log[z]^2 + 7.111111111111111*Log[z]^3 + 
           z*(704.2958843046229 - 805.3333333333334*Log[z] + 
             152.88888888888889*Log[z]^2 - 14.222222222222221*Log[z]^3) + 
           z^3*(150.59458174904944 - 11.235347985347985*Log[z] + 
             10.493146318138349*Log[z]^2 - 0.8025682182985554*Log[z]^3) + 
           z^2*(-144.2257885998893 - 124.82802013422818*Log[z] - 
             1.5468102734051368*Log[z]^2 - 0.07612903225806451*Log[z]^3) + 
           LQ*(-16. - 16.*Log[1 - z] + (1 - z)*(64. + 32.*Log[1 - z]) - 
             24.*Log[z] + z*(-24. + 48.*Log[z]))) + 
         Lp*(-1515.7900579809648 + 563.2489361702128*z^4 - 
           31.822765469824294*z^5 + 2.4196843082636956*z^6 + 
           159.88804445564404*Log[1 - z] + 56.888888888888886*Log[1 - z]^2 + 
           2.3703703703703702*Log[1 - z]^3 + (1 - z)^3*
            (-89.18716577540107*Log[1 - z] + 29.034195933456562*
              Log[1 - z]^2 - 6.3761363636363635*Log[1 - z]^3) + 
           (1 - z)*(418.9605315387287 - 362.4427555779548*Log[1 - z] - 
             154.66666666666666*Log[1 - z]^2 - 4.7407407407407405*
              Log[1 - z]^3) + (1 - z)^2*(-172.37877401646844*Log[1 - z] + 
             82.85806451612903*Log[1 - z]^2 - 0.1092436974789916*
              Log[1 - z]^3) + 1423.3718823777301*Log[z] + 210.5185185185185*
            Log[z]^2 - 78.22222222222223*Log[z]^3 - 8.444444444444445*
            Log[z]^4 + z^3*(-2407.3216332378224 + 589.2776617954071*Log[z] - 
             546.3848600508906*Log[z]^2 - 1.491410723581468*Log[z]^3 - 
             16.052475247524754*Log[z]^4) + z^2*(2172.814365671642 + 
             429.5573476702509*Log[z] + 264.1511017838405*Log[z]^2 + 
             6.051242236024844*Log[z]^3 + 0.1638418079096045*Log[z]^4) + 
           z*(1154.3316732023025 - 2828.602004427402*Log[z] + 
             1193.1851851851852*Log[z]^2 - 170.66666666666666*Log[z]^3 + 
             16.88888888888889*Log[z]^4) + LQ*(68.8117505995204 + 
             0.31405228758169934*z^4 - 0.1260053619302949*z^5 - 
             0.00008402655239055541*z^6 - 13.333333333333334*Log[1 - z] - 
             4.*Log[1 - z]^2 + (1 - z)^3*(10.759475218658892*Log[1 - z] - 
               1.6207165109034267*Log[1 - z]^2) + (1 - z)^2*
              (36.48317757009346*Log[1 - z] + 0.040337711069418386*
                Log[1 - z]^2) + (1 - z)*(-33.62350187538153 + 
               18.666666666666668*Log[1 - z] + 8.*Log[1 - z]^2) - 
             50.666666666666664*Log[z] + 4.*Log[z]^2 + 
             z*(-43.42381673660586 + 141.33333333333334*Log[z] - 8.*
                Log[z]^2) + z^2*(-69.66734486266532 - 36.483880171184026*
                Log[z] - 0.04040895813047712*Log[z]^2) + 
             z^3*(46.2365308804205 - 10.759359903381643*Log[z] + 
               1.621586475942783*Log[z]^2)))) + 
       Nf*(-2080.327412324995 + 10340.8154158215*z^4 - 185.28892005610098*
          z^5 + 375.1053740779768*z^6 + 550.0378967263632*Log[1 - z] - 
         56.93974659419007*Log[1 - z]^2 - 109.63772618060348*Log[1 - z]^3 - 
         24.166666666666668*Log[1 - z]^4 - 1.8518518518518519*Log[1 - z]^5 + 
         (1 - z)^3*(-33643.689855072465*Log[1 - z] - 8667.720630372492*
            Log[1 - z]^2 - 7432.7621283255085*Log[1 - z]^3 - 
           262.8035538005923*Log[1 - z]^4 - 175.33077415227126*
            Log[1 - z]^5) + (1 - z)^2*(37263.02720820189*Log[1 - z] + 
           10636.301524840137*Log[1 - z]^2 + 1224.8509933774835*
            Log[1 - z]^3 + 73.19260400616332*Log[1 - z]^4 + 
           2.1691240242844754*Log[1 - z]^5) + (1 - z)*(-5599.063755348924 - 
           3376.201975400756*Log[1 - z] - 219.7289897097328*Log[1 - z]^2 + 
           278.2877980402193*Log[1 - z]^3 + 57.46913580246913*Log[1 - z]^4 + 
           3.7037037037037037*Log[1 - z]^5) - 16461.600964561352*Log[z] + 
         3682.5581898851406*Log[z]^2 + 435.52411863036605*Log[z]^3 - 
         2152.*Log[z]^4 - 356.9654320987654*Log[z]^5 + 
         z*(6545.914147270749 + 13203.577092815158*Log[z] - 
           20079.713900802166*Log[z]^2 + 4540.2970775876465*Log[z]^3 - 
           528.5864197530864*Log[z]^4 - 9.303703703703704*Log[z]^5) + 
         z^2*(-6275.256006628003 - 44941.499043977055*Log[z] - 
           13967.70270653252*Log[z]^2 - 1318.4555403556772*Log[z]^3 + 
           259.62843601895736*Log[z]^4 - 3.5930313588850176*Log[z]^5) + 
         z^3*(-7238.981811697575 + 33233.52140672783*Log[z] - 
           4881.34912959381*Log[z]^2 + 9842.387081565299*Log[z]^3 - 
           125.17864923747277*Log[z]^4 + 251.70283018867926*Log[z]^5) + 
         LQ*(67.17001252576884 - 67.17001252576881*Log[z] + 
           z*(-67.17001252576881 + 134.34002505153762*Log[z])) + 
         Lp^3*(1969.2478883877175 + LQ^2*(-36. + 72.*(1 - z)) + 
           2.5003819709702064*z^4 - 0.3429733393583371*z^5 + 
           0.028347996089931573*z^6 + 243.55555555555554*Log[1 - z] - 
           78.81481481481481*Log[1 - z]^2 + (1 - z)^3*
            (29.683788121990368*Log[1 - z] - 6.607284768211921*
              Log[1 - z]^2) + (1 - z)^2*(32.05298507462687*Log[1 - z] + 
             0.15135542168674698*Log[1 - z]^2) + (1 - z)*(812.2652078331093 - 
             802.3703703703703*Log[1 - z] + 157.62962962962962*
              Log[1 - z]^2) + LQ*(-98. - 104.*Log[1 - z] + 
             (1 - z)*(-556. + 208.*Log[1 - z]) + z*(272. - 112.*Log[z]) - 
             160.*Log[z]) + 1224.5925925925926*Log[z] + 107.85185185185185*
            Log[z]^2 + z*(-2195.205303198493 + 629.3333333333334*Log[z] - 
             39.7037037037037*Log[z]^2) + z^2*(50.27083607636603 - 
             119.8016967126193*Log[z] - 0.13185530921820304*Log[z]^2) + 
           z^3*(129.14599824098505 - 35.35462962962963*Log[z] + 
             5.306646525679758*Log[z]^2)) + Lp^2*(8305.386757616228 + 
           2636.749262536873*z^4 - 306.6622023809524*z^5 + 
           45.818306010928964*z^6 - 451.1380323587224*Log[1 - z] + 
           146.*Log[1 - z]^2 + 57.77777777777778*Log[1 - z]^3 + 
           (1 - z)*(1331.345811098396 + 1265.8316202730005*Log[1 - z] - 
             268.8888888888889*Log[1 - z]^2 - 115.55555555555556*
              Log[1 - z]^3) + (1 - z)^3*(-1829.3777895855474*Log[1 - z] + 
             285.87631027253667*Log[1 - z]^2 - 72.6747927840078*
              Log[1 - z]^3) + (1 - z)^2*(-3441.615506329114*Log[1 - z] + 
             509.8769288671434*Log[1 - z]^2 - 2.2169076751946606*
              Log[1 - z]^3) - 6161.6000380855585*Log[z] - 4740.*Log[z]^2 - 
           532.1481481481482*Log[z]^3 + z^3*(-4274.734168865435 - 
             3018.551347414421*Log[z] - 404.6615008156607*Log[z]^2 - 
             169.46114649681527*Log[z]^3) + z^2*(6587.347887323944 + 
             430.88811795316565*Log[z] + 548.5016371971185*Log[z]^2 - 
             1.9581657280772324*Log[z]^3) + z*(-13394.04744588682 + 
             12504.23341657594*Log[z] - 2484.4444444444443*Log[z]^2 + 
             158.8148148148148*Log[z]^3) + LQ^2*(72. - 72.*Log[z] + 
             z*(-72. + 144.*Log[z])) + LQ*(-1421.2793857830359 - 
             167.27089947089948*z^4 + 30.14086814086814*z^5 - 
             5.044228694714132*z^6 + 168.*Log[1 - z] + 40.*Log[1 - z]^2 + 
             (1 - z)*(-256.6906366605622 - 400.*Log[1 - z] - 80.*
                Log[1 - z]^2) + (1 - z)^3*(162.81630170316302*Log[1 - z] - 
               18.63189269746647*Log[1 - z]^2) + (1 - z)^2*(532.227904040404*
                Log[1 - z] + 0.334855403348554*Log[1 - z]^2) + 1412.*Log[z] + 
             552.*Log[z]^2 + z^2*(-1075.1710296684118 - 514.5545134818288*
                Log[z] - 0.8585286984640259*Log[z]^2) + 
             z^3*(662.4139368671829 + 81.74453654860588*Log[z] + 
               36.94847328244275*Log[z]^2) + z*(2076.5560585696408 - 2344.*
                Log[z] + 336.*Log[z]^2))) + Lp*(4510.12634727236 + 
           2333.363070539419*z^4 - 242.05491990846681*z^5 + 
           169.59772492244053*z^6 - 960.5969385871592*Log[1 - z] - 
           514.3289377898818*Log[1 - z]^2 - 33.77777777777778*Log[1 - z]^3 + 
           2.2222222222222223*Log[1 - z]^4 + (1 - z)^3*
            (30213.239743589744*Log[1 - z] - 15001.456461961503*
              Log[1 - z]^2 + 989.0039643211101*Log[1 - z]^3 - 
             383.6764741348125*Log[1 - z]^4) + (1 - z)*(-6368.205528087148 + 
             1947.2452955113122*Log[1 - z] + 1741.5467644686523*
              Log[1 - z]^2 + 97.77777777777777*Log[1 - z]^3 - 
             4.444444444444445*Log[1 - z]^4) + (1 - z)^2*
            (24623.720682302774*Log[1 - z] + 2985.31867219917*Log[1 - z]^2 + 
             141.16752312435764*Log[1 - z]^3 + 7.810913705583756*
              Log[1 - z]^4) - 23276.725153939224*Log[z] + 891.3831126318432*
            Log[z]^2 + 5344.2962962962965*Log[z]^3 + 823.6666666666666*
            Log[z]^4 + z*(49495.822102425096 + 25142.069661470487*Log[z] - 
             15260.494460875798*Log[z]^2 + 2651.5555555555557*Log[z]^3 - 
             188.59259259259258*Log[z]^4) + z^2*(-210651.06274007683 - 
             43546.21160042965*Log[z] - 7169.699891657639*Log[z]^2 - 
             1266.515477792732*Log[z]^3 - 13.22271714922049*Log[z]^4) + 
           z^3*(155611.9303106633 - 62489.33042212518*Log[z] + 
             22197.28369905956*Log[z]^2 - 2140.6912804399058*Log[z]^3 + 
             595.3777619387027*Log[z]^4) + LQ*(-128.85189914431345 + 
             336.11615245009074*z^4 - 7.081085814360771*z^5 - 
             6.9364844903988185*z^6 - 21.392088021787174*Log[1 - z] + 
             42.*Log[1 - z]^2 + 6.666666666666667*Log[1 - z]^3 + 
             (1 - z)*(1017.0690513068789 + 206.78417604357435*Log[1 - z] - 
               100.*Log[1 - z]^2 - 13.333333333333334*Log[1 - z]^3) + 
             (1 - z)^2*(-192.54082137555665*Log[1 - z] - 15.568832983927324*
                Log[1 - z]^2 + 0.9712389380530974*Log[1 - z]^3) + 
             (1 - z)^3*(491.36734413622634*Log[1 - z] - 51.24706434945984*
                Log[1 - z]^2 + 27.10928961748634*Log[1 - z]^3) + 
             2547.591120447637*Log[z] - 272.*Log[z]^2 - 401.3333333333333*
              Log[z]^3 + z*(1635.8706350656666 - 1735.1822408952742*Log[z] + 
               1408.*Log[z]^2 - 205.33333333333334*Log[z]^3) + 
             z^3*(1099.6701298701298 - 995.7859103385179*Log[z] - 
               20.89990375360924*Log[z]^2 - 92.7029893924783*Log[z]^3) + 
             z^2*(-3213.147512864494 + 407.34500194476857*Log[z] + 
               214.3318661971831*Log[z]^2 - 2.5796915167095116*Log[z]^3)))))
 
dFragMSbN["qq"] = 0. + delta[1 - z] + as*(-5.333333333333334 + 8.*(1 - z) - 
       3.447421299397187*z^4 + 0.818297331639136*z^5 - 
       0.12869565217391304*z^6 + 5.333333333333333*Log[z] + 
       z*(5.331205673758866 + 5.333333333333333*Log[z]) + 
       z^3*(-7.063901345291479 + 6.882659713168188*Log[z]) + 
       z^2*(-0.8428184281842819 + 10.466990965948575*Log[z]) + 
       Lp*(5.333333333333333 - 2.6666666666666665*(1 - z) - 
         2.6666666666666665*LQ*delta[1 - z] - 5.333333333333333*
          plusD[0, 1 - z])) + as^2*(-249.35485503796843 + 
       348.37540983606556*z^4 - 25.46827133479212*z^5 + 
       1.7748743718592965*z^6 + 7.463334725085424*LQ*delta[1 - z] - 
       22.22222222222222*Log[1 - z] + 7.111111111111111*Log[1 - z]^2 + 
       (1 - z)*(140.15251665020443 + 47.111111111111114*Log[1 - z] - 
         3.5555555555555554*Log[1 - z]^2) + (1 - z)^3*
        (4.60068065796937*Log[1 - z] + 0.059665871121718374*Log[1 - z]^2) + 
       (1 - z)^2*(-13.345924453280318*Log[1 - z] + 2.383128295254833*
          Log[1 - z]^2) + 84.01252253814218*Log[z] - 10.88888888888889*
        Log[z]^2 - 3.8518518518518516*Log[z]^3 + 
       z^3*(187.95963541666666 - 587.8515283842795*Log[z] - 
         41.531798245614034*Log[z]^2 - 54.32032520325203*Log[z]^3) + 
       z^2*(-558.5315336281126 - 226.64187327823691*Log[z] - 
         25.764966740576497*Log[z]^2 - 21.573275862068964*Log[z]^3) + 
       z*(128.17631796012782 - 121.32081079519115*Log[z] + 
         5.111111111111111*Log[z]^2 - 6.518518518518518*Log[z]^3) + 
       Lp*(9.84199242091779 - 84.61176760216642*z^4 + 15.52662721893491*z^5 - 
         2.5011857707509884*z^6 + (1 - z)*(-4.792166041539492 - 
           56.888888888888886*Log[1 - z]) + 85.33333333333333*Log[1 - z] + 
         28.387809187279153*(1 - z)^2*Log[1 - z] + 12.015098722415795*
          (1 - z)^3*Log[1 - z] + LQ*(14.222219384062598 - 21.333333333333332*
            (1 - z) + 9.193124368048533*z^4 - 2.182126696832579*z^5 + 
           0.3431899641577061*z^6 - 33.23661048598394*delta[1 - z] + 
           z^2*(2.247513812154696 - 27.91197691197691*Log[z]) + 
           z^3*(18.8370720188902 - 18.35376044568245*Log[z]) + 
           z*(-14.216546853323244 - 14.222222222222221*Log[z]) - 
           14.222222222222221*Log[z]) + 47.111111111111114*Log[z] + 
         8.88888888888889*Log[z]^2 + z*(136.1402634629591 + 
           36.44444444444444*Log[z] + 10.666666666666666*Log[z]^2) + 
         z^3*(-79.00747065101388 + 119.77864077669904*Log[z] + 
           18.251376146788992*Log[z]^2) + z^2*(33.75142857142857 + 
           105.86639260020554*Log[z] + 39.96636085626911*Log[z]^2) - 
         66.47322097196788*plusD[0, 1 - z]) + 14.926669450170849*
        plusD[0, 1 - z] + Nf*(-16.429345262260895 + 3.654320987654321*
          (1 - z) - 0.4467005076142132*z^4 + 0.040372670807453416*z^5 - 
         0.0032175032175032173*z^6 + 2.765432098765432*LQ*delta[1 - z] - 
         80.*Log[z] - 3.5555555555555554*Log[z]^2 + 9.777777777777779*
          Log[z]^3 + z^3*(16.18791208791209 - 8.766633565044687*Log[z] + 
           2.2569395017793594*Log[z]^2 - 0.1618181818181818*Log[z]^3) + 
         z^2*(3.7772567409144195 - 15.756898817345597*Log[z] + 
           0.6861336664584634*Log[z]^2 - 0.009838369641602248*Log[z]^3) + 
         z*(0.2317460525831727 + 49.77777777777778*Log[z] - 
           54.22222222222222*Log[z]^2 + 9.777777777777779*Log[z]^3) + 
         5.530864197530864*plusD[0, 1 - z] + Lp^2*(8.88888888888889 + 
           3.5555555555555554*(1 - z) + 0.8888888888888888*LQ*delta[1 - z] + 
           5.333333333333333*Log[z] + z*(-10.666666666666666 + 
             5.333333333333333*Log[z]) + 1.7777777777777777*
            plusD[0, 1 - z]) + Lp*(49.18518518518518 + 8.296296296296296*
            (1 - z) - 0.151902032308494*z^4 + 0.004172461752433936*z^5 + 
           0.00022311468094600624*z^6 + 2.962962962962963*LQ*delta[1 - z] - 
           17.77777777777778*Log[z] - 16.*Log[z]^2 + 
           z*(-55.111052415331336 + 67.55555555555556*Log[z] - 
             16.*Log[z]^2) + z^2*(-0.4434589800443459 - 3.687786960514233*
              Log[z] - 0.011095700416088766*Log[z]^2) + 
           z^3*(4.146460537021969 - 1.9460020768431983*Log[z] + 
             0.46338535414165666*Log[z]^2) + 5.925925925925926*
            plusD[0, 1 - z])) + Lp^2*(43.55555555555556 + 
         5.750064020486556*z^4 - 1.6077537058152793*z^5 + 
         0.33859095688748686*z^6 - 23.39461783961922*delta[1 - z] + 
         3.5555555555555554*LQ^2*delta[1 - z] - 28.444444444444443*
          Log[1 - z] - 0.04628330995792426*(1 - z)^2*Log[1 - z] - 
         0.48483316481294236*(1 - z)^3*Log[1 - z] + 
         (1 - z)*(-36. + 14.222222222222221*Log[1 - z]) + 
         z^2*(2.157766990291262 - 14.022810890360558*Log[z]) + 
         z^3*(8.11289513296538 - 9.761156505342552*Log[z]) + 
         z*(-14.751562499999999 - 3.5555555555555554*Log[z]) - 
         3.5555555555555554*Log[z] - 29.333333333333332*plusD[0, 1 - z] + 
         LQ*(-14.222222222222221 + 7.111111111111111*(1 - z) - 
           14.666666666666666*delta[1 - z] + 14.222222222222221*
            plusD[0, 1 - z]) + 28.444444444444443*plusD[1, 1 - z])) + 
     as^3*(-288.8658086926947 - 81525.3620292083*z^4 - 
       1718.033962264151*z^5 + 413.2728297632469*z^6 - 
       1826.4238654429887*Log[1 - z] + 5.090371407762163*Log[1 - z]^2 + 
       34.76543209876543*Log[1 - z]^3 + (1 - z)^3*
        (-5113.363190184049*Log[1 - z] - 78.53848946986201*Log[1 - z]^2 - 
         326.1804553026097*Log[1 - z]^3) + (1 - z)*(-91.47829100557556 + 
         1870.3425794315615*Log[1 - z] + 32.86256955180806*Log[1 - z]^2 - 
         42.666666666666664*Log[1 - z]^3) + (1 - z)^2*
        (-2480.9651741293533*Log[1 - z] - 210.69906223358907*Log[1 - z]^2 + 
         3.279974489795918*Log[1 - z]^3) + 2952.3989283259557*Log[z] - 
       1163.576993639595*Log[z]^2 - 218.6623183808406*Log[z]^3 - 
       26.189300411522634*Log[z]^4 - 2.0246913580246915*Log[z]^5 + 
       z^2*(39047.041625371654 - 148753.55871066768*Log[z] - 
         59720.66820809249*Log[z]^2 - 8821.414279951594*Log[z]^3 - 
         649.4206708975521*Log[z]^4 - 12.698093220338983*Log[z]^5) + 
       z*(-1412.1187316996657 + 1098.7010865222092*Log[z] - 
         882.3381129471198*Log[z]^2 + 125.67405345985283*Log[z]^3 + 
         0.37037037037037035*Log[z]^4 + 2.68641975308642*Log[z]^5) + 
       z^3*(43213.98830811554 + 270590.5482374768*Log[z] - 
         66386.10859301228*Log[z]^2 + 46315.64459346186*Log[z]^3 - 
         1831.5927461139897*Log[z]^4 + 1194.3138424821002*Log[z]^5) + 
       LQ*(-39.80444613224559 + 59.706677800683394*(1 - z) - 
         25.72926267281106*z^4 + 6.107231920199501*z^5 - 
         0.9605026929982047*z^6 + 70.0680092366324*delta[1 - z] + 
         39.80445186712228*Log[z] + z*(39.788569419432605 + 
           39.80445186712228*Log[z]) + z^3*(-52.720264317180614 + 
           51.36759868421053*Log[z]) + z^2*(-6.290232558139535 + 
           78.11866235167206*Log[z])) + Nf^2*(-15.474330190175987 - 
         7.114939505523409*z^4 + 0.222011385199241*z^5 - 
         0.04248088360237893*z^6 - 4.546622307260785*LQ*delta[1 - z] + 
         (1 - z)*(-13.926890798269097 - 5.73982290635034*Log[1 - z] - 
           1.5802469135802468*Log[1 - z]^2 - 0.19753086419753085*
            Log[1 - z]^3) + (1 - z)^2*(-16.31914487497614*Log[1 - z] - 
           3.455790784557908*Log[1 - z]^2 + 0.004155124653739612*
            Log[1 - z]^3) + (1 - z)^3*(-5.823909531502423*Log[1 - z] + 
           1.3237022526934379*Log[1 - z]^2 + 0.5441030723488602*
            Log[1 - z]^3) + 97.45700576621394*Log[z] - 8.179116383980364*
          Log[z]^2 + 10.074074074074074*Log[z]^3 + 1.5802469135802468*
          Log[z]^4 + z^3*(-45.007361963190185 + 35.73661360347323*Log[z] - 
           9.084886128364388*Log[z]^2 + 2.527829313543599*Log[z]^3 - 
           0.037732568249000176*Log[z]^4) + z^2*(37.15661566156616 + 
           42.606201550387595*Log[z] - 15.784031413612565*Log[z]^2 + 
           1.0502923976608187*Log[z]^3 + 0.0038510911424903724*Log[z]^4) + 
         z*(33.03274241956552 - 120.5191305396356*Log[z] + 
           119.62335275182213*Log[z]^2 - 36.148148148148145*Log[z]^3 + 
           1.5802469135802468*Log[z]^4) + Lp*(-58.892856315958 + 
           0.3612463485881207*z^4 - 0.0592396109637489*z^5 + 
           0.007588532883642495*z^6 - 3.292181069958848*LQ*delta[1 - z] + 
           (1 - z)*(-8.659797937158014 - 9.481481481481481*Log[1 - z] - 
             1.7777777777777777*Log[1 - z]^2) + (1 - z)^2*
            (-14.176749703440095*Log[1 - z] + 0.003703703703703704*
              Log[1 - z]^2) + (1 - z)^3*(-3.493656286043829*Log[1 - z] + 
             0.44589308996088656*Log[1 - z]^2) + 56.9062976854678*Log[z] - 
           8.88888888888889*Log[z]^2 - 5.925925925925926*Log[z]^3 + 
           z*(45.29865975764615 - 129.16777638860628*Log[z] + 
             65.77777777777777*Log[z]^2 - 5.925925925925926*Log[z]^3) + 
           z^2*(39.52713891444342 + 17.15908730787514*Log[z] - 
             2.0979325353645266*Log[z]^2 + 0.012629161882893225*Log[z]^3) + 
           z^3*(-27.559410234171725 + 12.233382570162481*Log[z] - 
             3.3885135135135136*Log[z]^2 + 0.3892694063926941*Log[z]^3) - 
           6.584362139917696*plusD[0, 1 - z]) + Lp^2*(-25.524469413636766 - 
           1.0087173100871731*z^4 + 0.2324805339265851*z^5 - 
           0.06808859721082855*z^6 - 1.9753086419753085*LQ*delta[1 - z] + 
           (1 - z)*(-7.901234567901234 - 3.5555555555555554*Log[1 - z]) - 
           0.013043478260869565*(1 - z)^2*Log[1 - z] + 0.8471910112359551*
            (1 - z)^3*Log[1 - z] + 10.666666666666666*Log[z] + 
           7.111111111111111*Log[z]^2 + z^2*(-0.7085253456221198 + 
             2.232808022922636*Log[z] - 0.013876040703052728*Log[z]^2) + 
           z^3*(0.4094775212636695 + 1.4332627118644068*Log[z] + 
             0.016536964980544747*Log[z]^2) + z*(28.248089685946518 - 
             39.111111111111114*Log[z] + 7.111111111111111*Log[z]^2) - 
           3.950617283950617*plusD[0, 1 - z]) + 
         Lp^3*(-3.950617283950617 - 1.5802469135802468*(1 - z) - 
           0.3950617283950617*LQ*delta[1 - z] + z*(4.7407407407407405 - 
             2.3703703703703702*Log[z]) - 2.3703703703703702*Log[z] - 
           0.7901234567901234*plusD[0, 1 - z]) - 9.09324461452157*
          plusD[0, 1 - z]) + 140.1360184732648*plusD[0, 1 - z] + 
       Nf*(-43.15737326445216 - 219.4125932062966*z^4 + 
         66.23580365736285*z^5 - 15.732177263969172*z^6 + 
         13.835559334197875*Log[1 - z] - 10.37037037037037*Log[1 - z]^2 - 
         2.1069958847736627*Log[1 - z]^3 + (1 - z)^2*
          (-1128.2107438016528*Log[1 - z] - 162.26794438181136*Log[1 - z]^2 - 
           8.531569965870307*Log[1 - z]^3 - 0.37289156626506026*
            Log[1 - z]^4) + (1 - z)*(253.7403877913037 + 71.42661263650001*
            Log[1 - z] - 11.55138137617482*Log[1 - z]^2 + 1.1522633744855968*
            Log[1 - z]^3 + 0.49382716049382713*Log[1 - z]^4) + 
         (1 - z)^3*(-1416.873348017621*Log[1 - z] + 753.2955112219452*
            Log[1 - z]^2 - 44.02767527675277*Log[1 - z]^3 + 
           18.6199203187251*Log[1 - z]^4) - 3520.8492877673143*Log[z] + 
         1140.804081337517*Log[z]^2 + 325.95226762216754*Log[z]^3 - 
         353.30041152263374*Log[z]^4 - 86.45925925925926*Log[z]^5 + 
         z^3*(2053.475543478261 - 4068.263492063492*Log[z] + 
           1253.6611675126903*Log[z]^2 - 410.80236486486484*Log[z]^3 + 
           19.889714993804212*Log[z]^4 - 10.019209039548022*Log[z]^5) + 
         z^2*(1891.4186666666667 - 1014.2718232044199*Log[z] + 
           641.180387409201*Log[z]^2 + 81.49736379613357*Log[z]^3 + 
           2.9057665260196908*Log[z]^4 + 0.10738255033557047*Log[z]^5) + 
         z*(-3458.680783066114 + 2759.6633426045073*Log[z] - 
           3889.9803722198753*Log[z]^2 + 1200.681440253039*Log[z]^3 - 
           139.58847736625515*Log[z]^4 + 10.074074074074074*Log[z]^5) + 
         LQ*(-14.748968386303538 + 22.123456790123456*(1 - z) - 
           9.533609958506224*z^4 + 2.262948207171315*z^5 - 
           0.3559011893870082*z^6 + 77.12861616470005*delta[1 - z] + 
           14.748971193415638*Log[z] + z*(14.743085462723707 + 
             14.748971193415638*Log[z]) + z^3*(-19.534740545294635 + 
             19.03353057199211*Log[z]) + z^2*(-2.3307560137457046 + 
             28.94575471698113*Log[z])) + 154.2572323294001*plusD[0, 1 - z] + 
         Lp^2*(1711.0012870306907 - 7.603223330775134*z^4 - 
           3.307435254803676*z^5 + 0.8920152091254753*z^6 + 
           51.98803964359826*delta[1 - z] - 7.901234567901234*LQ^2*
            delta[1 - z] + (1 - z)*(277.5779372991849 + 0.9876543209876543*
              Log[1 - z]) + 6.320987654320987*Log[1 - z] - 
           125.66854990583803*(1 - z)^2*Log[1 - z] - 35.57042957042957*
            (1 - z)^3*Log[1 - z] - 679.5562629920748*Log[z] - 
           852.1481481481482*Log[z]^2 - 125.62962962962963*Log[z]^3 + 
           z^2*(511.29572976418103 - 6.610966057441253*Log[z] - 
             17.605686032138443*Log[z]^2 + 0.40660592255125283*Log[z]^3) + 
           z^3*(-163.81758241758243 + 102.9675828047921*Log[z] - 
             25.88081395348837*Log[z]^2 + 12.572344975053458*Log[z]^3) + 
           z*(-2159.344172790325 + 2253.003287562463*Log[z] - 
             510.22222222222223*Log[z]^2 + 23.703703703703702*Log[z]^3) + 
           LQ*(-120.09876543209879 - 22.91358024691358*(1 - z) + 
             0.8101402373247033*z^4 - 0.022253129346314324*z^5 - 
             0.0011904761904761906*z^6 + 71.63922180547078*delta[1 - z] + 
             52.148148148148145*Log[z] + 42.666666666666664*Log[z]^2 + 
             z^3*(-22.1144578313253 + 10.378673957621325*Log[z] - 
               2.4713896457765667*Log[z]^2) + z^2*(2.36510962821735 + 
               19.668192219679632*Log[z] + 0.05918057663125948*Log[z]^2) + 
             z*(151.70339187254612 - 175.40740740740742*Log[z] + 
               42.666666666666664*Log[z]^2) - 31.604938271604937*
              plusD[0, 1 - z]) + 143.27844361094157*plusD[0, 1 - z] - 
           63.20987654320987*plusD[1, 1 - z]) + 
         Lp*(-983.7078125054586 - 1781.374707259953*z^4 + 100.18342541436463*
            z^5 - 8.630021141649049*z^6 + 48.52217033402505*delta[1 - z] - 
           7.374485596707819*LQ^2*delta[1 - z] - 85.20164609053498*
            Log[1 - z] - 9.481481481481481*Log[1 - z]^2 + 
           (1 - z)^2*(47.9432387312187*Log[1 - z] - 9.62410071942446*
              Log[1 - z]^2 + 0.0666156202143951*Log[1 - z]^3) + 
           (1 - z)*(444.24839453698826 + 21.121117118889373*Log[1 - z] + 
             14.518518518518519*Log[1 - z]^2 + 2.962962962962963*
              Log[1 - z]^3) + (1 - z)^3*(-32.78551532033426*Log[1 - z] + 
             29.345509893455098*Log[1 - z]^2 + 4.798955613577023*
              Log[1 - z]^3) - 5318.682121812816*Log[z] - 538.140959239121*
            Log[z]^2 + 938.6666666666666*Log[z]^3 + 187.85185185185185*
            Log[z]^4 + z*(472.84172380156724 + 4435.101428519186*Log[z] - 
             3014.9266368443477*Log[z]^2 + 545.5802469135803*Log[z]^3 - 
             28.14814814814815*Log[z]^4) + z^2*(-8310.094 - 3852.71871657754*
              Log[z] - 465.9887834339948*Log[z]^2 - 17.67626459143969*
              Log[z]^3 - 0.9346846846846847*Log[z]^4) + 
           z^3*(10495.518450184501 - 3926.548071700163*Log[z] + 
             2277.1284355179705*Log[z]^2 - 75.31007751937985*Log[z]^3 + 
             57.525872442839955*Log[z]^4) + LQ*(42.758089423642225 + 
             6.584362139917696*(1 - z) + 3.5117891816920945*z^4 - 
             0.26495726495726496*z^5 + 0.019989479221462388*z^6 + 
             142.48210842712845*delta[1 - z] + 229.1358024691358*Log[z] + 
             9.481481481481481*Log[z]^2 - 26.074074074074073*Log[z]^3 + 
             z*(15.18463472126772 - 116.93827160493827*Log[z] + 
               144.59259259259258*Log[z]^2 - 26.074074074074073*Log[z]^3) + 
             z^2*(-2.6698564593301435 + 76.43638170974155*Log[z] - 
               1.4417744916820703*Log[z]^2 + 0.04585537918871252*Log[z]^3) + 
             z^3*(-84.35039133052378 + 41.73002421307506*Log[z] - 
               10.825887743413517*Log[z]^2 + 0.39902676399026765*Log[z]^3) - 
             29.497942386831276*plusD[0, 1 - z]) + 284.9642168542569*
            plusD[0, 1 - z] - 58.99588477366255*plusD[1, 1 - z]) + 
         Lp^3*(335.4930272321899 - 5.8400392541707555*z^4 + 
           1.3120973514674301*z^5 - 0.38373048479868527*z^6 + 
           15.596411893079479*delta[1 - z] - 2.3703703703703702*LQ^2*
            delta[1 - z] + (1 - z)*(70.51851851851852 - 29.62962962962963*
              Log[1 - z]) + 18.962962962962962*Log[1 - z] - 
           0.07409274193548387*(1 - z)^2*Log[1 - z] + 4.7986942328618065*
            (1 - z)^3*Log[1 - z] + 231.11111111111111*Log[z] + 
           26.074074074074073*Log[z]^2 + z*(-368.52226272882365 + 
             130.37037037037038*Log[z] - 5.925925925925926*Log[z]^2) + 
           z^2*(-4.460136674259681 + 8.569272976680384*Log[z] - 
             0.08957795004306632*Log[z]^2) + z^3*(6.84548825710754 + 
             5.957931638913234*Log[z] + 0.5905271199388846*Log[z]^2) + 
           LQ*(-18.962962962962962 - 11.851851851851851*(1 - z) + 
             13.037037037037036*delta[1 - z] + z*(28.444444444444446 - 
               14.222222222222221*Log[z]) - 14.222222222222221*Log[z] - 
             9.481481481481481*plusD[0, 1 - z]) + 26.074074074074073*
            plusD[0, 1 - z] - 18.962962962962962*plusD[1, 1 - z])) + 
       Lp*(-3183.544884475479 + 73928.0708878183*z^4 - 3680.6522131887987*
          z^5 + 267.32301255230124*z^6 + 130.95139777689997*delta[1 - z] - 
         19.90222593356114*LQ^2*delta[1 - z] + 2024.6182790689056*
          Log[1 - z] + 274.962962962963*Log[1 - z]^2 - 37.925925925925924*
          Log[1 - z]^3 + (1 - z)^3*(86.27412868632707*Log[1 - z] - 
           198.12863436123348*Log[1 - z]^2 - 34.18904593639576*
            Log[1 - z]^3) + (1 - z)^2*(967.8918946301925*Log[1 - z] + 
           140.24496288441145*Log[1 - z]^2 - 12.714727085478888*
            Log[1 - z]^3) + (1 - z)*(1143.5621435538587 - 1410.5175040703027*
            Log[1 - z] - 424.2962962962963*Log[1 - z]^2 + 18.962962962962962*
            Log[1 - z]^3) + 2565.4256284920893*Log[z] + 
         250.367482191742*Log[z]^2 - 39.111111111111114*Log[z]^3 - 
         1.6296296296296295*Log[z]^4 + z^3*(-529935.0713058419 + 
           221338.08516129034*Log[z] - 114256.74384787472*Log[z]^2 + 
           5953.153039832285*Log[z]^3 - 3011.3074509803923*Log[z]^4) + 
         z*(4483.434929894329 + 209.06362086142144*Log[z] - 
           196.5627057628125*Log[z]^2 - 87.90123456790124*Log[z]^3 - 
           7.506172839506172*Log[z]^4) + z^2*(456075.1880398671 + 
           170145.8656462585*Log[z] + 25996.486467236467*Log[z]^2 + 
           1542.1550346297283*Log[z]^3 + 14.318264014466546*Log[z]^4) + 
         LQ*(882.0126570549172 - 970.4359331476323*z^4 + 71.30298273155417*
            z^5 - 5.085742771684945*z^6 - 423.2557719628244*delta[1 - z] + 
           59.25925925925926*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 + 
           (1 - z)^2*(35.48119575699132*Log[1 - z] - 6.364583333333333*
              Log[1 - z]^2) + (1 - z)^3*(-12.039411000433088*Log[1 - z] + 
             0.04628736740597879*Log[1 - z]^2) + (1 - z)*
            (-659.5351542219778 - 125.62962962962963*Log[1 - z] + 
             9.481481481481481*Log[1 - z]^2) - 401.2953160269601*Log[z] + 
           29.037037037037038*Log[z]^2 + 10.271604938271604*Log[z]^3 + 
           z*(-518.9449402630913 + 146.26023952859543*Log[z] - 
             13.62962962962963*Log[z]^2 + 17.382716049382715*Log[z]^3) + 
           z^2*(1458.32005312085 + 237.732052578362*Log[z] + 
             66.98523622047244*Log[z]^2 + 57.440438871473354*Log[z]^3) + 
           z^3*(-77.32498394348106 + 1407.3260473588343*Log[z] + 
             160.38906414300737*Log[z]^2 + 147.95933926302413*Log[z]^3) - 
           79.60890373424456*plusD[0, 1 - z]) - 846.5115439256488*
          plusD[0, 1 - z] - 159.21780746848913*plusD[1, 1 - z]) + 
       Lp^2*(1073.9583323142601 - 1366.1528878822196*z^4 + 
         233.13411341134113*z^5 - 31.246067415730337*z^6 - 
         583.1683504529062*delta[1 - z] + 115.84119852123166*Log[1 - z] - 
         303.4074074074074*Log[1 - z]^2 + (1 - z)^2*
          (604.7912060301508*Log[1 - z] - 102.17192268565616*Log[1 - z]^2) + 
         (1 - z)^3*(147.10175054704595*Log[1 - z] - 37.157699443413726*
            Log[1 - z]^2) + (1 - z)*(-1342.9463506127854 - 
           264.14282148283803*Log[1 - z] + 189.62962962962962*Log[1 - z]^2) + 
         250.1813658846983*Log[z] + 121.48148148148148*Log[z]^2 + 
         4.7407407407407405*Log[z]^3 + z^3*(3190.4581917063224 - 
           880.5090390104663*Log[z] + 1075.9881678020795*Log[z]^2 - 
           92.23776908023483*Log[z]^3) + z*(736.977364104858 + 
           301.76250057583024*Log[z] + 141.03703703703704*Log[z]^2 + 
           6.320987654320987*Log[z]^3) + z^2*(-2390.9812568908487 - 
           711.4133268952197*Log[z] + 451.9311531841652*Log[z]^2 + 
           38.3770197486535*Log[z]^3) + LQ^2*(-18.962959132073735 + 
           28.444444444444443*(1 - z) - 12.2575*z^4 + 2.9095045500505563*
            z^5 - 0.45758661887694146*z^6 + 88.63096129595715*delta[1 - z] + 
           18.962962962962962*Log[z] + z*(18.95539559493048 + 
             18.962962962962962*Log[z]) + z^3*(-25.116094986807386 + 
             24.471681415929204*Log[z]) + z^2*(-2.9966850828729283 + 
             37.21597096188748*Log[z])) - 1003.2054306916465*
          plusD[0, 1 - z] + LQ*(-125.28501608200767 + 220.70504731861197*
            z^4 - 41.6098535286285*z^5 + 6.752317880794702*z^6 - 
           501.60271534582324*delta[1 - z] - 227.55555555555554*Log[1 - z] - 
           75.70746268656717*(1 - z)^2*Log[1 - z] - 32.1199821587868*
            (1 - z)^3*Log[1 - z] + (1 - z)*(-15.923262593270877 + 
             151.7037037037037*Log[1 - z]) - 203.85185185185185*Log[z] - 
           23.703703703703702*Log[z]^2 + z^2*(-107.65030262273034 - 
             444.01352366641623*Log[z] - 107.01086598617056*Log[z]^2) + 
           z^3*(389.91120507399575 - 405.0983870967742*Log[z] - 
             28.990055248618784*Log[z]^2) + z*(-441.3472431574982 - 
             175.40740740740742*Log[z] - 28.444444444444443*Log[z]^2) + 
           354.5238451838286*plusD[0, 1 - z]) + 709.0476903676572*
          plusD[1, 1 - z]) + Lp^3*(285.12230036241056 + 
         10.93868349864743*z^4 - 3.41112828438949*z^5 + 0.8800328677074774*
          z^6 - 318.1262909931163*delta[1 - z] - 3.1604938271604937*LQ^3*
          delta[1 - z] - 388.74074074074076*Log[1 - z] + 
         75.85185185185185*Log[1 - z]^2 + (1 - z)*(-368.33040181039814 + 
           270.22222222222223*Log[1 - z] - 37.925925925925924*Log[1 - z]^2) + 
         (1 - z)^3*(-8.019616584930896*Log[1 - z] - 1.1469147894221352*
            Log[1 - z]^2) + (1 - z)^2*(-24.295550847457626*Log[1 - z] + 
           0.09271284271284272*Log[1 - z]^2) - 48.592592592592595*Log[z] - 
         1.5802469135802468*Log[z]^2 + z^2*(-27.84915254237288 - 
           223.07951987996998*Log[z] - 13.43981170141224*Log[z]^2) + 
         z*(-270.51685775840167 - 48.592592592592595*Log[z] - 
           1.5802469135802468*Log[z]^2) + z^3*(251.62038404726735 - 
           140.35984095427435*Log[z] + 23.44730941704036*Log[z]^2) + 
         LQ^2*(18.962962962962962 - 9.481481481481481*(1 - z) + 
           39.111111111111114*delta[1 - z] - 18.962962962962962*
            plusD[0, 1 - z]) - 90.33981596647529*plusD[0, 1 - z] + 
         LQ*(-194.3703678756218 - 15.333502280790674*z^4 + 
           4.2873417721518985*z^5 - 0.9029082774049217*z^6 - 
           45.16990798323764*delta[1 - z] + (1 - z)*(135.11111111111111 - 
             37.925925925925924*Log[1 - z]) + 75.85185185185185*Log[1 - z] + 
           0.12342342342342343*(1 - z)^2*Log[1 - z] + 1.2928909952606635*
            (1 - z)^3*Log[1 - z] + 9.481481481481481*Log[z] + 
           z*(39.337498320569665 + 9.481481481481481*Log[z]) + 
           z^3*(-21.634389140271495 + 26.02974983096687*Log[z]) + 
           z^2*(-5.754042553191489 + 37.39416445623342*Log[z]) + 
           156.44444444444446*plusD[0, 1 - z] - 75.85185185185185*
            plusD[1, 1 - z]) + 312.8888888888889*plusD[1, 1 - z] - 
         75.85185185185185*plusD[2, 1 - z]))


==> anc/dPDFLarin.m <==
dPDFLarin["-"] = as*CF*(6*(-1 + x) + 2*Lp*(1 + x)) + delta[1 - x] - 
     32*as^3*CF^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + x))/3 - (4*(-23 + 79*x))/27 - 
         (4*(17 - 24*x + 17*x^2)*H[0, x])/(9*(-1 + x)) + 
         Lp*((-16*(1 + 4*x))/9 - (8*(1 + x^2)*H[0, x])/(3*(-1 + x))) - 
         (4*(1 + x^2)*H[0, 0, x])/(3*(-1 + x))) + 
       CF^2*(-2*Lp^3*(1 + x) - (2*(-4 - x + 13*x^2)*H[0, x])/(-1 + x) + 
         2*x*H[1, x] + Lp^2*(-2*(-1 + x) - 4*Lh*(1 + x) + 
           (2*(1 + 3*x^2)*H[0, x])/(-1 + x) + 8*(1 + x)*H[1, x]) + 
         12*(-1 + x)*H[2, x] + (16*(1 + x^2)*H[-2, 0, x])/(1 + x) + 
         24*(1 + x)*H[-1, 0, x] - (2*(-5 + 2*x + 6*x^2)*H[0, 0, x])/
          (-1 + x) + 12*(-1 + x)*H[1, 0, x] - (8*(1 + x^2)*H[1, 2, x])/
          (-1 + x) - (16*x*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(1 + x^2)*H[2, 1, x])/(-1 + x) - (16*(1 + x^2)*H[-1, -1, 0, x])/
          (1 + x) + (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - 
         (2*(-1 + x)^2*H[0, 0, 0, x])/(1 + x) + (4*(1 + x^2)*H[1, 0, 0, x])/
          (-1 + x) - (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
         (8*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(-12*Lh*(-1 + x) + (4*(2 - 8*x + 3*x^2)*H[0, x])/(-1 + x) + 
           24*(-1 + x)*H[1, x] + (8*(1 + x^2)*H[2, x])/(-1 + x) + 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) - (4*(-1 + x)^2*H[0, 0, x])/
            (1 + x) + (8*(1 + x^2)*H[1, 0, x])/(-1 + x) + 
           (2*(-10 + 10*x^2 + 3*zeta[2] - 2*x*zeta[2] + 3*x^2*zeta[2]))/
            (1 + x)) + (2*(16 - 16*x - 16*x^2 + 16*x^3 - 9*zeta[2] - 
            3*x*zeta[2] + 9*x^2*zeta[2] + 3*x^3*zeta[2] - 14*zeta[3] - 
            10*x*zeta[3] - 14*x^2*zeta[3] - 10*x^3*zeta[3]))/
          ((-1 + x)*(1 + x))) + CA*CF*((11*Lp^2*(1 + x))/3 + 
         ((217 - 264*x + 199*x^2)*H[0, x])/(9*(-1 + x)) - 2*x*H[1, x] - 
         (8*(1 + x^2)*H[-2, 0, x])/(1 + x) - 12*(1 + x)*H[-1, 0, x] + 
         ((11 - 36*x + 47*x^2)*H[0, 0, x])/(3*(-1 + x)) + 
         (4*(1 + x^2)*H[1, 2, x])/(-1 + x) + (8*x*(1 + x^2)*H[2, 0, x])/
          ((-1 + x)*(1 + x)) + (8*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
         (4*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (4*x*(1 + x^2)*H[0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + 
         (4*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*((22*(1 + x^2)*H[0, x])/(3*(-1 + x)) - (8*(1 + x^2)*H[-1, 0, x])/
            (1 + x) + (8*x*(1 + x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) - 
           (4*(-8 - 67*x - 59*x^2 + 18*zeta[2] + 18*x*zeta[2] + 
              18*x^2*zeta[2]))/(9*(1 + x))) - (-625 + 1433*x + 625*x^2 - 
           1433*x^3 - 324*x*zeta[2] + 324*x^3*zeta[2] - 756*zeta[3] - 
           648*x*zeta[3] + 108*x^3*zeta[3])/(27*(-1 + x)*(1 + x)))) + 
     plusD[1, 1 - x]*(16*as^2*CF^2*Lp^2 + 
       as^3*(CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - x]*
      (-4*as*CF*Lp + as^2*(CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF*Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((154*Lp^4)/9 + Lp^3*((88*Lh)/3 - (8*(-67 + 18*zeta[2]))/
                9) + Lp^2*((-16*Lh*(-67 + 18*zeta[2]))/9 + 
               (2*(404 + 495*zeta[2] - 378*zeta[3]))/27) - 
             (4*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + (2*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81)) + 
           CF*Nf*TF*((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^3*(-8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           Lp^3*(-8*Lh^2 + 28*zeta[2]) - 5*Lp*zeta[4]) + 
         CF^2*Nf*TF*((-160/9 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(1 + 45*zeta[2]))/27) + 
           Lp*((-896*Lh)/27 - (4*(-1813 + 450*zeta[2] + 1548*zeta[3]))/81) - 
           (2*(-1711 + 112*zeta[2] + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + x))/27 + 
         (32*(63 - 74*x + 63*x^2)*H[0, x])/(81*(-1 + x)) + 
         Lp^2*((64*(1 + 4*x))/27 + (32*(1 + x^2)*H[0, x])/(9*(-1 + x))) + 
         (32*(49 - 48*x + 49*x^2)*H[0, 0, x])/(81*(-1 + x)) + 
         Lp*((160*(-1 + 11*x))/81 + (128*(4 - 3*x + 4*x^2)*H[0, x])/
            (27*(-1 + x)) + (64*(1 + x^2)*H[0, 0, x])/(9*(-1 + x))) + 
         (160*(1 + x^2)*H[0, 0, 0, x])/(27*(-1 + x)) + 
         (64*(-23 + 139*x + 81*zeta[3] + 81*x*zeta[3]))/729) + 
       CF^2*Nf*TF*((224*Lh*(-1 + x))/9 + (28*Lp^4*(1 + x))/9 + 
         Lp^3*((16*Lh*(1 + x))/3 + (8*(7 + 13*x))/9 - (16*x^2*H[0, x])/
            (3*(-1 + x)) - (32*(1 + x)*H[1, x])/3) - 
         (16*(-9 - 53*x + 18*x^2 + 142*x^3)*H[3, x])/(27*(-1 + x)*(1 + x)) - 
         (64*(-1 + 4*x)*(1 + x^2)*H[4, x])/(9*(-1 + x)*(1 + x)) - 
         (640*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) - 
         (64*(47 + 42*x + 65*x^2)*H[-2, 0, x])/(27*(1 + x)) + 
         (448*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) + 
         (64*(31 + 42*x + 31*x^2)*H[-1, 2, x])/(27*(1 + x)) + 
         (256*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) + 
         (32*(19 - 18*x + 19*x^2)*H[1, 2, x])/(9*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 3, x])/(9*(-1 + x)) + 
         (16*(-53 + 91*x + 22*x^2 + 118*x^3)*H[2, 0, x])/
          (27*(-1 + x)*(1 + x)) + (64*(2 - x + 4*x^2)*H[2, 1, x])/
          (9*(-1 + x)) - (64*(-5 + x)*(1 + x^2)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (64*(-1 + 8*x)*(1 + x^2)*H[3, 0, x])/
          (9*(-1 + x)*(1 + x)) + (128*x*(1 + x^2)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) + (640*(1 + x^2)*H[-2, -1, 0, x])/
          (9*(1 + x)) - (544*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) + 
         (640*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) + 
         (128*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) - 
         (128*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
         (32*(73 + 66*x + 73*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) - 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (8*(183 - 311*x - 87*x^2 + 7*x^3)*H[0, 0, 0, x])/
          (27*(-1 + x)*(1 + x)) - (16*(187 - 234*x + 187*x^2)*H[1, 0, 0, x])/
          (27*(-1 + x)) + (64*(9 - 8*x + 9*x^2)*H[1, 1, 0, x])/(9*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 2, 0, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
         (64*(-5 + 4*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(-5 + 3*x)*(1 + x^2)*H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) - 
         (512*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (16*(11 - 21*x + 33*x^2 + x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) - (416*(1 + x^2)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)) + (128*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
         (256*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) - 
         (32*H[1, 1, x]*(4 - 7*x + 3*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/
          (9*(-1 + x)) - (128*H[-1, 0, x]*(67 + 78*x + 67*x^2 + 9*zeta[2] + 
            9*x^2*zeta[2]))/(81*(1 + x)) - 
         (16*H[1, 0, x]*(439 - 672*x + 457*x^2 + 54*zeta[2] + 
            54*x^2*zeta[2]))/(81*(-1 + x)) - 
         (8*H[2, x]*(155 - 199*x + 356*x^2 + 710*x^3 - 144*zeta[2] + 
            288*x*zeta[2] - 144*x^2*zeta[2] + 288*x^3*zeta[2]))/
          (81*(-1 + x)*(1 + x)) + (4*H[0, 0, x]*(-1232 + 936*x + 1848*x^2 + 
            1472*x^3 - 117*zeta[2] + 459*x*zeta[2] - 117*x^2*zeta[2] + 
            459*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
         Lp^2*((-4*(33 - 84*x + 85*x^2)*H[0, x])/(9*(-1 + x)) + 
           Lh*((40*(1 + 7*x))/9 + (16*(1 + x^2)*H[0, x])/(3*(-1 + x))) - 
           (80*(1 + 7*x)*H[1, x])/9 - (64*(1 + x^2)*H[2, x])/(3*(-1 + x)) - 
           (64*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (4*(7 - 9*x + 23*x^2 + 7*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) - 
           (4*(-124 - 2*x + 122*x^2 + 27*zeta[2] - 90*x*zeta[2] + 
              27*x^2*zeta[2]))/(27*(1 + x))) - 
         (8*H[1, x]*(10 - 59*x + 49*x^2 + 12*zeta[2] - 24*x*zeta[2] + 
            12*x^2*zeta[2] - 12*zeta[3] - 12*x^2*zeta[3]))/(27*(-1 + x)) - 
         (64*H[-1, x]*(10*zeta[2] + 30*x*zeta[2] + 10*x^2*zeta[2] + 
            3*zeta[3] + 3*x^2*zeta[3]))/(27*(1 + x)) + 
         (4*H[0, x]*(-2602 - 462*x + 3571*x^2 + 1431*x^3 + 45*zeta[2] - 
            363*x*zeta[2] + 153*x^2*zeta[2] + 1041*x^3*zeta[2] + 
            1512*zeta[3] + 1656*x*zeta[3] + 1512*x^2*zeta[3] + 
            1656*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((-16*(-13 + 134*x)*H[1, x])/27 - (16*(31 - 36*x + 55*x^2)*
             H[2, x])/(9*(-1 + x)) - (16*(1 + 9*x)*(1 + x^2)*H[3, x])/
            (3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[-2, 0, x])/(1 + x) - 
           (64*(13 + 6*x + 13*x^2)*H[-1, 0, x])/(9*(1 + x)) + 
           (128*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (16*(26 - 77*x - 3*x^2 + 20*x^3)*H[0, 0, x])/(9*(-1 + x)*
             (1 + x)) + Lh*((8*(-85 + 197*x))/27 + (8*(17 - 24*x + 17*x^2)*H[
                0, x])/(9*(-1 + x)) + (8*(1 + x^2)*H[0, 0, x])/
              (3*(-1 + x))) - (16*(49 - 48*x + 49*x^2)*H[1, 0, x])/
            (9*(-1 + x)) + (64*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[2, 0, x])/(3*(1 + x)) + (32*(1 + x^2)*H[2, 1, x])/
            (3*(-1 + x)) + (128*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (8*(3 - 5*x + 9*x^2 + x^3)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (176*(1 + x^2)*H[1, 0, 0, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (64*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
           (8*H[0, x]*(-241 + 137*x + 318*x^2 - 60*x^3 + 27*zeta[2] + 
              99*x*zeta[2] + 27*x^2*zeta[2] + 99*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) - (2*(3575 - 7201*x - 3575*x^2 + 7201*x^3 - 
              882*zeta[2] + 2646*x*zeta[2] - 1998*x^2*zeta[2] + 
              234*x^3*zeta[2] - 1476*zeta[3] - 3204*x*zeta[3] - 
              4572*x^2*zeta[3] - 6300*x^3*zeta[3]))/(81*(-1 + x)*(1 + x))) - 
         (17449 - 27715*x - 17449*x^2 + 27715*x^3 - 976*zeta[2] + 
           592*x*zeta[2] - 3112*x^2*zeta[2] + 2488*x^3*zeta[2] - 
           16728*zeta[3] + 7896*x*zeta[3] - 3768*x^2*zeta[3] - 
           28392*x^3*zeta[3] - 3384*zeta[4] + 72*x*zeta[4] - 
           5976*x^2*zeta[4] - 2520*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
       CA^2*CF*((242*Lp^3*(1 + x))/27 - (4*(-315 - 160*x + 117*x^2 + 182*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) - (4*(-45 + 5*x - 27*x^2 + 19*x^3)*
           H[5, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + 15*x - 9*x^2 + 17*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(35 - 245*x + 113*x^2 + 7*x^3)*H[-3, 0, x])/
          (9*(-1 + x)*(1 + x)) + (8*(-41 + 105*x - 39*x^2 + 103*x^3)*
           H[-3, 2, x])/(3*(-1 + x)*(1 + x)) + (8*(197 + 513*x + 470*x^2)*
           H[-2, 2, x])/(9*(1 + x)) + (4*(-121 + 169*x - 123*x^2 + 171*x^3)*
           H[-2, 3, x])/(3*(-1 + x)*(1 + x)) + (32*(59 + 96*x + 59*x^2)*
           H[-1, 3, x])/(9*(1 + x)) + (96*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
         (4*(68 - 103*x + 77*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(1 + x^2)*H[1, 4, x])/(-1 + x) - 
         (8*(-130 - 97*x + 11*x^2 + 110*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) - (4*(-57 + 31*x - 75*x^2 + 13*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) - (4*x*(-142 - 3*x + x^2)*
           H[3, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (4*(-69 - 34*x - 15*x^2 + 38*x^3)*H[3, 1, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(-23 + 11*x - 21*x^2 + 9*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) - 
         (32*x*(1 + x^2)*H[4, 0, x])/((-1 + x)*(1 + x)) + 
         (4*(-15 + x - 9*x^2 + 7*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-3 + 27*x + x^2 + 23*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (4*(-13 + 69*x - 39*x^2 + 79*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(-3 + 19*x - x^2 + 17*x^3)*H[-2, -2, 0, x])/
          (3*(-1 + x)*(1 + x)) + (8*(89 - 75*x + 83*x^2)*H[-2, -1, 0, x])/
          (9*(1 + x)) - (8*(-123 + 179*x - 121*x^2 + 177*x^3)*
           H[-2, -1, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (4*(-64 + 552*x + 233*x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
         (8*(1 + 15*x - x^2 + 17*x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(-3 + 5*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) - 
         (160*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) + 
         (8*(74 - 9*x + 110*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
         (400*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
         (16*(73 + 124*x + 73*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
         (224*(1 + x^2)*H[-1, -1, 3, x])/(1 + x) - 
         (8*(-2 - 8*x + 7*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
         (16*(29 + 36*x + 29*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
         (464*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) + 
         (4*(65 + 6*x + 65*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (96*(1 + x^2)*H[1, -3, 0, x])/(-1 + x) + 
         (16*(18 - 25*x + 10*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) + 
         (32*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
         (4*(170 - 237*x + 155*x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) - 
         (8*(24 - 55*x + 17*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (4*(9 - x + 14*x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) - 
         (176*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) - 
         (16*(-17 - x - 15*x^2 + x^3)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-20 - 377*x + 187*x^2 + 256*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) - (4*(-238 - 259*x - 88*x^2 + 389*x^3)*
           H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (4*(-35 + 69*x - 53*x^2 + 51*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (16*(-14 + 12*x - 15*x^2 + 11*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 2, 1, x])/
          (3*(-1 + x)) - (8*(-11 + 24*x - 7*x^2 + 22*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(-17 + 5*x - 27*x^2 + 15*x^3)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(1 + x)^2*H[-2, -1, -1, 0, x])/(3*(-1 + x)) - 
         (4*(-95 + 127*x - 117*x^2 + 149*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (8*(-9 + 41*x - 17*x^2 + 49*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) - 
         (152*(1 + x^2)*H[-1, -2, 0, 0, x])/(1 + x) - 
         (48*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) - 
         (8*(88 + 3*x + 91*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
         (4*(182 + 639*x + 149*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
         (112*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
         (8*(26 - 78*x + 35*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) + 
         (8*(37 + 6*x + 37*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) + 
         (8*(53 - 6*x + 53*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (8*x*(184 + 19*x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(1 + x^2)*H[1, -2, -1, 0, x])/(-1 + x) + 
         (256*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (4*(49 + 60*x + 31*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
         (160*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (4*(83 - 288*x + 95*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
         (32*(41 - 60*x + 41*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) - 
         (16*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) + 
         (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) - 
         (40*(1 + x^2)*H[1, 2, 0, 0, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) - 
         (4*(-9 + 79*x - 11*x^2 + 77*x^3)*H[2, 0, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(35 + 27*x + 53*x^2 + 45*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (4*(-63 + 97*x - 93*x^2 + 67*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) - (304*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) - 
         (8*x*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) - 
         (112*(1 + x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) - 
         (16*(-19 + 39*x - 20*x^2 + 40*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) + (16*(-61 + 91*x - 59*x^2 + 89*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) + 
         (368*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
         (4*H[1, 0, 0, x]*(244 - 637*x + 235*x^2 + 6*zeta[2] + 
            6*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, 2, x]*(-527 - 750*x - 527*x^2 + 9*zeta[2] + 54*x*zeta[2] + 
            9*x^2*zeta[2]))/(27*(1 + x)) - (2*H[1, 1, 0, x]*
           (-711 + 822*x - 647*x^2 + 72*zeta[2] + 72*x^2*zeta[2]))/
          (9*(-1 + x)) - (2*H[1, 2, x]*(-1043 + 1674*x - 1167*x^2 + 
            240*zeta[2] + 240*x^2*zeta[2]))/(9*(-1 + x)) + 
         (8*H[-1, -1, 0, x]*(265 + 238*x + 241*x^2 + 285*zeta[2] + 
            285*x^2*zeta[2]))/(9*(1 + x)) - (4*H[-1, 0, 0, x]*
           (1556 + 2004*x + 1556*x^2 + 585*zeta[2] - 54*x*zeta[2] + 
            585*x^2*zeta[2]))/(27*(1 + x)) + 
         (4*H[2, 1, x]*(-28 - 27*x + 28*x^2 + 27*x^3 - 36*zeta[2] + 
            36*x*zeta[2] - 52*x^2*zeta[2] + 20*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + (2*H[2, 0, x]*(-8*x - 87*x^2 + 993*x^3 - 
            534*zeta[2] + 426*x*zeta[2] - 690*x^2*zeta[2] + 270*x^3*zeta[2]))/
          (9*(-1 + x)*(1 + x)) + (2*H[0, 0, 0, x]*(605 + 109*x + 605*x^2 + 
            4321*x^3 - 810*zeta[2] + 198*x*zeta[2] - 486*x^2*zeta[2] + 
            522*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (8*H[-2, 0, x]*(-610 + 22*x - 265*x^2 + 1015*x^3 - 738*zeta[2] + 
            954*x*zeta[2] - 738*x^2*zeta[2] + 954*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (2*H[3, x]*(-2580 - 1198*x + 1299*x^2 + 
            1133*x^3 + 558*zeta[2] + 954*x*zeta[2] + 234*x^2*zeta[2] + 
            990*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         Lp^2*((242*(1 + x^2)*H[0, x])/(9*(-1 + x)) - 
           (88*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) + 
           (88*x*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (2*(-329 - 1780*x - 1451*x^2 + 396*zeta[2] + 396*x*zeta[2] + 
              396*x^2*zeta[2]))/(27*(1 + x))) - 
         (2*H[1, 0, x]*(18 - 203*x + 117*x^2 + 490*zeta[2] - 1020*x*zeta[2] + 
            550*x^2*zeta[2] - 228*zeta[3] - 228*x^2*zeta[3]))/(9*(-1 + x)) - 
         (4*H[1, 1, x]*(140 - 241*x + 101*x^2 + 170*zeta[2] - 270*x*zeta[2] + 
            188*x^2*zeta[2] + 36*zeta[3] + 36*x^2*zeta[3]))/(9*(-1 + x)) + 
         (4*H[-1, -1, x]*(788*zeta[2] + 1485*x*zeta[2] + 785*x^2*zeta[2] + 
            678*zeta[3] + 678*x^2*zeta[3]))/(9*(1 + x)) - 
         (4*H[-1, 0, x]*(5375 + 7194*x + 5375*x^2 + 4662*zeta[2] + 
            8343*x*zeta[2] + 4392*x^2*zeta[2] + 1350*zeta[3] + 
            324*x*zeta[3] + 1350*x^2*zeta[3]))/(81*(1 + x)) - 
         (2*H[2, x]*(-162 + 1011*x + 125*x^2 - 1048*x^3 + 26*zeta[2] + 
            50*x*zeta[2] - 94*x^2*zeta[2] + 266*x^3*zeta[2] + 138*zeta[3] - 
            918*x*zeta[3] + 198*x^2*zeta[3] - 858*x^3*zeta[3]))/
          (9*(-1 + x)*(1 + x)) - (4*H[-2, x]*(-305*zeta[2] - 796*x*zeta[2] + 
            244*x^2*zeta[2] + 857*x^3*zeta[2] - 498*zeta[3] + 786*x*zeta[3] - 
            486*x^2*zeta[3] + 774*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) + 
         (2*H[0, 0, x]*(8191 - 13063*x + 772*x^2 + 29138*x^3 - 5670*zeta[2] - 
            4410*x*zeta[2] + 2916*x^2*zeta[2] + 4500*x^3*zeta[2] + 
            1188*x*zeta[3] + 3996*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
         (2*H[1, x]*(1234 - 2749*x + 1515*x^2 + 521*zeta[2] - 
            1190*x*zeta[2] + 669*x^2*zeta[2] - 70*zeta[3] + 12*x*zeta[3] - 
            46*x^2*zeta[3] - 126*zeta[4] - 126*x^2*zeta[4]))/(9*(-1 + x)) - 
         (2*H[-1, x]*(518*zeta[2] + 1572*x*zeta[2] + 662*x^2*zeta[2] + 
            2994*zeta[3] + 6030*x*zeta[3] + 3138*x^2*zeta[3] + 1251*zeta[4] + 
            54*x*zeta[4] + 1251*x^2*zeta[4]))/(27*(1 + x)) + 
         (H[0, x]*(36652 + 20220*x - 7698*x^2 + 9382*x^3 - 15480*zeta[2] - 
            7680*x*zeta[2] + 6174*x^2*zeta[2] + 78*x^3*zeta[2] - 
            3888*zeta[3] - 22536*x*zeta[3] + 1620*x^2*zeta[3] + 
            18612*x^3*zeta[3] - 1701*zeta[4] + 10773*x*zeta[4] - 
            1971*x^2*zeta[4] + 8667*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((-4*(-69 - 25*x + 3*x^2 + 47*x^3)*H[3, x])/(3*(-1 + x)*
             (1 + x)) - (4*(-15 + x - 9*x^2 + 7*x^3)*H[4, x])/
            ((-1 + x)*(1 + x)) + (8*(1 + 3*x - x^2 + 5*x^3)*H[-3, 0, x])/
            ((-1 + x)*(1 + x)) - (8*(-5 + 19*x - 11*x^2 + 9*x^3)*H[-2, 0, x])/
            ((-1 + x)*(1 + x)) + (32*(-3 + 5*x)*(1 + x^2)*H[-2, 2, x])/
            ((-1 + x)*(1 + x)) + (16*(29 + 36*x + 29*x^2)*H[-1, 2, x])/
            (3*(1 + x)) + (128*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           (88*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) + (64*(1 + x^2)*H[1, 3, x])/
            (-1 + x) + (176*x*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(3 + 2*x + 3*x^2)*H[-2, -1, 0, x])/(-1 + x) + 
           (8*(-9 + 5*x - 11*x^2 + 7*x^3)*H[-2, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(1 + 24*x + x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) - (256*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (32*(2 + 15*x + 2*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (8*x*(19 + 9*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (88*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) - 
           (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
           (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (8*x*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) - 
           (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) + 
           (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) - 
           (16*(1 + x^2)*H[1, 0, x]*zeta[2])/(-1 + x) - 
           (8*H[2, x]*(14 + 28*x + 14*x^2 + 3*zeta[2] - 2*x*zeta[2] + 
              3*x^2*zeta[2]))/(1 + x) - (8*H[-1, 0, x]*(149 + 30*x + 
              149*x^2 + 198*zeta[2] + 198*x^2*zeta[2]))/(9*(1 + x)) + 
           (4*H[0, 0, x]*(121 + 611*x + 121*x^2 + 167*x^3 - 135*zeta[2] + 
              63*x*zeta[2] - 81*x^2*zeta[2] + 153*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (8*H[-1, x]*(59*zeta[2] + 96*x*zeta[2] + 
              59*x^2*zeta[2] + 72*zeta[3] + 72*x^2*zeta[3]))/(3*(1 + x)) + 
           (4*H[1, x]*(132 - 253*x + 121*x^2 + 24*zeta[2] - 48*x*zeta[2] + 
              24*x^2*zeta[2] + 108*zeta[3] + 108*x^2*zeta[3]))/(3*(-1 + x)) + 
           (4*H[0, x]*(1451 - 499*x + 266*x^2 + 2540*x^3 - 621*zeta[2] - 
              855*x*zeta[2] + 27*x^2*zeta[2] + 333*x^3*zeta[2] + 
              756*x*zeta[3] + 972*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) - 
           (-5455 + 36461*x + 5455*x^2 - 36461*x^3 - 576*zeta[2] + 
             7992*x*zeta[2] - 9072*x^2*zeta[2] + 1656*x^3*zeta[2] - 
             8424*zeta[3] - 2160*x*zeta[3] - 15768*x^3*zeta[3] + 
             567*zeta[4] - 5103*x*zeta[4] - 2511*x^2*zeta[4] - 
             9801*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) - 
         (-432709 + 1026767*x + 432709*x^2 - 1026767*x^3 - 62568*zeta[2] - 
           614412*x*zeta[2] - 75492*x^2*zeta[2] + 732384*x^3*zeta[2] - 
           379296*zeta[3] - 55296*x*zeta[3] - 50868*x^2*zeta[3] - 
           398196*x^3*zeta[3] + 223560*zeta[2]*zeta[3] + 145800*x*zeta[2]*
            zeta[3] + 157464*x^2*zeta[2]*zeta[3] + 33048*x^3*zeta[2]*
            zeta[3] + 143370*zeta[4] + 97686*x*zeta[4] - 272160*x^2*zeta[4] - 
           390744*x^3*zeta[4] + 118584*zeta[5] - 114696*x*zeta[5] - 
           103032*x^2*zeta[5] - 188568*x^3*zeta[5])/(1458*(-1 + x)*
           (1 + x))) + CF^3*(Lp^5*(1 + x) + Lp^4*(1 - x + 4*Lh*(1 + x) - 
           (2*(1 + 3*x^2)*H[0, x])/(-1 + x) - 8*(1 + x)*H[1, x]) - 
         (8*(-165 - 95*x + 135*x^2 + 149*x^3)*H[4, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(-18 + 13*x - 18*x^2 + 11*x^3)*H[5, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-7 + 7*x - 37*x^2 + 21*x^3)*H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(38 + 130*x + 65*x^2)*H[-3, 0, x])/(3*(1 + x)) + 
         (32*(-57 + 71*x - 55*x^2 + 69*x^3)*H[-3, 2, x])/
          (3*(-1 + x)*(1 + x)) + (16*(128 + 330*x + 247*x^2)*H[-2, 2, x])/
          (3*(1 + x)) + (32*(-66 + 70*x - 67*x^2 + 71*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) + (32*(73 + 134*x + 73*x^2)*H[-1, 3, x])/
          (3*(1 + x)) + (352*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
         (8*(65 - 156*x + 67*x^2)*H[1, 3, x])/(3*(-1 + x)) - 
         (8*(-33 - 33*x + 18*x^2 + 46*x^3)*H[2, 2, x])/((-1 + x)*(1 + x)) - 
         (16*(-25 + 71*x - 31*x^2 + 65*x^3)*H[2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-27 - 161*x + 51*x^2 + 119*x^3)*
           H[3, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(-3 - 13*x - 3*x^2 + 15*x^3)*
           H[3, 1, x])/((-1 + x)*(1 + x)) - (64*(-6 + 11*x - 3*x^2 + 12*x^3)*
           H[3, 2, x])/(3*(-1 + x)*(1 + x)) - (32*(-1 + 9*x - 3*x^2 + 19*x^3)*
           H[4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-13 + 11*x - 15*x^2 + 9*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(25 + 17*x + 33*x^2 + 9*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-39 + 37*x - 64*x^2 + 54*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + 2*x^2)*H[-2, -2, 0, x])/(1 + x) - 
         (16*(53 + 132*x + 49*x^2)*H[-2, -1, 0, x])/(3*(1 + x)) - 
         (64*(-57 + 61*x - 56*x^2 + 60*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (8*(-175 - 403*x + 250*x^2 + 376*x^3)*
           H[-2, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 - (448*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(1 + x)) - (896*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) - 
         (16*(43 + 104*x + 43*x^2)*H[-1, -2, 0, x])/(3*(1 + x)) - 
         (1248*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
         (32*(119 + 220*x + 119*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
         (2368*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) + 
         96*(1 + x)*H[-1, 2, 0, x] - (32*(5 + 8*x + 5*x^2)*H[-1, 2, 1, x])/
          (1 + x) + (416*(1 + x^2)*H[-1, 2, 2, x])/(1 + x) + 
         (32*(20 + 3*x + 20*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) - 
         (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (64*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) - 
         (32*(1 + x)*H[1, -2, 0, x])/3 + (64*(1 + x^2)*H[1, -2, 2, x])/
          (-1 + x) - (8*(-111 + 109*x)*H[1, 1, 2, x])/3 - 
         (256*(1 + x^2)*H[1, 1, 3, x])/(-1 + x) - 
         (16*(37 - 94*x + 36*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (32*(-4 + 5*x)*H[1, 2, 1, x])/3 - (112*(1 + x^2)*H[1, 2, 2, x])/
          (-1 + x) - (608*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (64*(5 + 3*x)*(1 + x^2)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-107 - 93*x + 167*x^2 + 129*x^3)*H[2, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-30 - 85*x - 9*x^2 + 88*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-13 + 6*x - 16*x^2 + 3*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (64*(14 + x + 18*x^2 + 5*x^3)*H[2, 2, 0, x])/
          (3*(-1 + x)*(1 + x)) - (256*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) - 
         (16*(-31 + 67*x - 43*x^2 + 83*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-1 + 25*x + 7*x^2 + 29*x^3)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[3, 1, 1, x])/
          (-1 + x) + (64*(-1 + 5*x)*(1 + x^2)*H[-2, -1, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (544*(4 + 5*x^2)*H[-2, -1, 0, 0, x])/
          (3*(1 + x)) + (16*(-21 + 29*x - 29*x^2 + 37*x^3)*H[-2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (2480*(1 + x^2)*H[-1, -2, 0, 0, x])/
          (3*(1 + x)) + (32*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (16*(29 + 31*x)*H[-1, -1, -1, 0, x])/3 + 
         (1408*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
         (8*(333 + 700*x + 331*x^2)*H[-1, -1, 0, 0, x])/(3*(1 + x)) + 
         (160*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(1 + x) + 
         (16*(26 + 60*x + 25*x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
         (32*(41 + 6*x + 41*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) + 
         (32*(29 - 6*x + 29*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) - 
         (12*(-3 - 37*x + 15*x^2 + 29*x^3)*H[0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (64*(1 + x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) + (448*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
         (16*(12 - 34*x + 13*x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
         (320*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) + 
         (8*(-19 + 13*x)*H[1, 1, 0, 0, x])/3 - 
         (8*(-167 + 165*x)*H[1, 1, 1, 0, x])/3 - 
         (160*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
         (544*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) - 
         (32*(-6 + 8*x - 9*x^2 + 5*x^3)*H[2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (32*(3 + 15*x + 13*x^2 + 25*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-73 + 55*x - 91*x^2 + 37*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (832*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) - (1664*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) + 
         (288*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(1 + x) - 
         (16*(-1 + 5*x - 7*x^2 + 11*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (448*(1 + x^2)*H[1, 1, 0, 0, 0, x])/
          (3*(-1 + x)) - (128*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) - 
         (16*(-139 + 125*x - 143*x^2 + 129*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) + (32*(-115 + 127*x - 113*x^2 + 125*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) + 
         (1248*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (160*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) - 
         (1408*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (4*H[1, 0, 0, x]*(-145 + 334*x - 145*x^2 + zeta[2] + x^2*zeta[2]))/
          (-1 + x) - (16*H[-1, 2, x]*(-103 - 174*x - 103*x^2 + 16*zeta[2] + 
            12*x*zeta[2] + 16*x^2*zeta[2]))/(3*(1 + x)) - 
         (4*H[1, 2, x]*(-201 + 476*x - 267*x^2 + 30*zeta[2] + 
            30*x^2*zeta[2]))/(3*(-1 + x)) + 
         (4*H[1, 1, 0, x]*(107 - 174*x + 67*x^2 + 38*zeta[2] + 
            38*x^2*zeta[2]))/(3*(-1 + x)) - (8*H[-1, 0, 0, x]*
           (-66 - 164*x - 66*x^2 + 141*zeta[2] - 12*x*zeta[2] + 
            141*x^2*zeta[2]))/(3*(1 + x)) + (16*H[-1, -1, 0, x]*
           (-7 - 22*x - 15*x^2 + 186*zeta[2] + 186*x^2*zeta[2]))/
          (3*(1 + x)) + (8*H[3, x]*(169 + 240*x - 125*x^2 - 260*x^3 + 
            8*zeta[2] + 12*x^2*zeta[2] + 12*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + (4*H[2, 1, x]*(-95 - 75*x + 91*x^2 + 
            71*x^3 - 105*zeta[2] + 151*x*zeta[2] - 129*x^2*zeta[2] + 
            127*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         (8*H[2, 0, x]*(22 - 33*x - 70*x^2 - 15*x^3 - 126*zeta[2] + 
            184*x*zeta[2] - 162*x^2*zeta[2] + 148*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) - (16*H[-2, 0, x]*(53 - 18*x - 74*x^2 + 
            29*x^3 - 169*zeta[2] + 173*x*zeta[2] - 177*x^2*zeta[2] + 
            181*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         (2*H[0, 0, 0, x]*(36 + 172*x - 150*x^2 + 58*x^3 - 291*zeta[2] + 
            233*x*zeta[2] - 297*x^2*zeta[2] + 227*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + Lp^3*(4*Lh^2*(1 + x) + 
           (4*(-1 + 4*x)*H[0, x])/(-1 + x) - 8*(-1 + x)*H[1, x] - 
           (32*H[1, x]^2)/(-1 + x) + Lh*(4*(-1 + x) - (4*(1 + 3*x^2)*H[0, x])/
              (-1 + x) - 16*(1 + x)*H[1, x]) + (16*x^2*H[2, x])/(-1 + x) - 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) + (8*(-1 + 5*x)*(1 + x^2)*
             H[0, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[1, 0, x])/
            (-1 + x) + (32*(1 + x^2)*H[1, 1, x])/(-1 + x) - 
           (2*(-6 + 6*x^2 + 15*zeta[2] + 22*x*zeta[2] + 15*x^2*zeta[2]))/
            (1 + x)) - (8*H[1, 1, x]*(73 - 140*x + 67*x^2 + 64*zeta[2] - 
            128*x*zeta[2] + 64*x^2*zeta[2] + 36*zeta[3] + 36*x^2*zeta[3]))/
          (3*(-1 + x)) - (4*H[1, 0, x]*(-100 + 156*x - 80*x^2 + 253*zeta[2] - 
            602*x*zeta[2] + 265*x^2*zeta[2] + 136*zeta[3] + 136*x^2*zeta[3]))/
          (3*(-1 + x)) - (8*H[-1, 0, x]*(-247 - 506*x - 247*x^2 + 
            358*zeta[2] + 682*x*zeta[2] + 354*x^2*zeta[2] + 192*zeta[3] + 
            24*x*zeta[3] + 192*x^2*zeta[3]))/(3*(1 + x)) + 
         (8*H[-1, -1, x]*(505*zeta[2] + 940*x*zeta[2] + 507*x^2*zeta[2] + 
            354*zeta[3] + 354*x^2*zeta[3]))/(3*(1 + x)) - 
         (2*H[2, x]*(-341 + 779*x + 324*x^2 - 796*x^3 + 106*zeta[2] - 
            98*x*zeta[2] - 142*x^2*zeta[2] + 110*x^3*zeta[2] + 712*zeta[3] - 
            792*x*zeta[3] + 904*x^2*zeta[3] - 600*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + (2*H[0, 0, x]*(126 - 294*x - 50*x^2 + 
            418*x^3 - 675*zeta[2] - 573*x*zeta[2] + 540*x^2*zeta[2] + 
            750*x^3*zeta[2] - 224*zeta[3] + 272*x*zeta[3] - 672*x^2*zeta[3] + 
            240*x^3*zeta[3]))/(3*(-1 + x)*(1 + x)) - 
         (8*H[-2, x]*(-309*zeta[2] - 483*x*zeta[2] + 249*x^2*zeta[2] + 
            543*x^3*zeta[2] - 318*zeta[3] + 358*x*zeta[3] - 318*x^2*zeta[3] + 
            358*x^3*zeta[3]))/(3*(-1 + x)*(1 + x)) + 
         Lp^2*(12*Lh^2*(-1 + x) + (4*(9 - 34*x + 13*x^2)*H[2, x])/(-1 + x) + 
           (32*(1 - x + 3*x^2 + x^3)*H[3, x])/((-1 + x)*(1 + x)) + 
           (16*(1 + 5*x^2)*H[-2, 0, x])/(1 + x) + 40*(1 + x)*H[-1, 0, x] + 
           (64*(1 + x^2)*H[-1, 2, x])/(1 + x) - (2*(-1 + 10*x + 12*x^2)*
             H[0, 0, x])/(-1 + x) + (4*(11 - 34*x + 11*x^2)*H[1, 0, x])/
            (-1 + x) + 96*(-1 + x)*H[1, 1, x] + (72*(1 + x^2)*H[1, 2, x])/
            (-1 + x) + (16*(3 + 4*x + 5*x^2 + 6*x^3)*H[2, 0, x])/
            ((-1 + x)*(1 + x)) + (68*(1 + x^2)*H[2, 1, x])/(-1 + x) - 
           (112*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + 
           (88*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - 
           (2*(3 - 6*x + 19*x^2)*H[0, 0, 0, x])/(1 + x) + 
           (28*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (72*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
           (120*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
           2*H[1, x]*(40 - 39*x + 4*zeta[2] + 4*x*zeta[2]) + 
           (2*H[0, x]*(10 - 35*x - 2*x^2 + 43*x^3 - 17*zeta[2] + 
              31*x*zeta[2] - 51*x^2*zeta[2] + 29*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) + Lh*((-8*(2 - 8*x + 3*x^2)*H[0, x])/
              (-1 + x) - 48*(-1 + x)*H[1, x] - (16*(1 + x^2)*H[2, x])/
              (-1 + x) - (32*(1 + x^2)*H[-1, 0, x])/(1 + x) + 
             (8*(-1 + x)^2*H[0, 0, x])/(1 + x) - (16*(1 + x^2)*H[1, 0, x])/
              (-1 + x) - (4*(-10 + 10*x^2 + 3*zeta[2] - 2*x*zeta[2] + 
                3*x^2*zeta[2]))/(1 + x)) - (2*(-8 + 8*x + 8*x^2 - 8*x^3 + 
              29*zeta[2] - 17*x*zeta[2] - 29*x^2*zeta[2] + 17*x^3*zeta[2] - 
              14*zeta[3] - 74*x*zeta[3] + 34*x^2*zeta[3] - 122*x^3*zeta[3]))/
            ((-1 + x)*(1 + x))) - (2*H[1, x]*(744 - 1529*x + 785*x^2 + 
            338*zeta[2] - 843*x*zeta[2] + 489*x^2*zeta[2] + 856*zeta[3] - 
            2112*x*zeta[3] + 824*x^2*zeta[3] - 36*zeta[4] - 36*x^2*zeta[4]))/
          (3*(-1 + x)) - (4*H[-1, x]*(426*zeta[2] + 740*x*zeta[2] + 
            442*x^2*zeta[2] + 688*zeta[3] + 1296*x*zeta[3] + 
            692*x^2*zeta[3] + 239*zeta[4] + 12*x*zeta[4] + 239*x^2*zeta[4]))/
          (3*(1 + x)) + (H[0, x]*(1 + 1609*x - 98*x^2 - 1658*x^3 - 
            1376*zeta[2] - 1758*x*zeta[2] + 952*x^2*zeta[2] + 
            1670*x^3*zeta[2] - 1344*zeta[3] - 1136*x*zeta[3] + 
            1704*x^2*zeta[3] + 1592*x^3*zeta[3] - 512*zeta[4] + 
            1624*x*zeta[4] - 1344*x^2*zeta[4] + 1480*x^3*zeta[4]))/
          (3*(-1 + x)*(1 + x)) + Lp*((-8*(-38 - 16*x + 29*x^2 + 31*x^3)*
             H[3, x])/((-1 + x)*(1 + x)) - (8*(-27 + 25*x - 33*x^2 + 19*x^3)*
             H[4, x])/((-1 + x)*(1 + x)) + (64*(-1 + x - 5*x^2 + 3*x^3)*
             H[-3, 0, x])/((-1 + x)*(1 + x)) + (16*(13 + 44*x + 25*x^2)*
             H[-2, 0, x])/(1 + x) + (512*(1 + x^2)*H[-2, 2, x])/(1 + x) + 
           (192*(3 + 5*x + 3*x^2)*H[-1, 2, x])/(1 + x) + 
           (544*(1 + x^2)*H[-1, 3, x])/(1 + x) + 16*x*H[1, 1, x] + 
           112*(-1 + x)*H[1, 2, x] + (112*(1 + x^2)*H[1, 3, x])/(-1 + x) + 
           (32*(3 - 8*x + 2*x^2)*H[2, 0, x])/(-1 + x) + 
           88*(-1 + x)*H[2, 1, x] - (32*(-1 + x + 2*x^3)*H[2, 2, x])/
            ((-1 + x)*(1 + x)) - (32*(-2 + x - 4*x^2 + x^3)*H[3, 0, x])/
            ((-1 + x)*(1 + x)) + (8*(7 + 5*x^2)*H[3, 1, x])/(-1 + x) - 
           (32*(-13 + x - 15*x^2 + 3*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) + (16*(-33 + 21*x - 43*x^2 + 31*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (256*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) - 544*(1 + x)*
            H[-1, -1, 0, x] - (832*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (16*(37 + 80*x + 37*x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (96*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) - 
           (8*(-3 - 61*x + 24*x^2 + 46*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(11 + 32*x + 11*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           112*(-1 + x)*H[1, 1, 0, x] - (96*(1 + x^2)*H[1, 1, 2, x])/
            (-1 + x) - (32*(1 + x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (80*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (8*(-1 - 9*x + 13*x^2 + 5*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(-1 + x + 2*x^3)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[2, 1, 1, x])/(-1 + x) + 
           (192*(1 + x^2)*H[-1, -1, -1, 0, x])/(1 + x) - 
           (768*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
           (400*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (4*(-5 + 23*x - 35*x^2 + 49*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (96*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) - 
           (16*(-45 + 33*x - 47*x^2 + 35*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) + (928*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) + 4*(-1 + x)*H[1, x]*(179 + 18*zeta[2]) - 
           (8*H[1, 0, x]*(-5 + 19*x - 6*x^2 + 3*zeta[2] + 3*x^2*zeta[2]))/
            (-1 + x) - (16*H[-1, 0, x]*(-22 - 44*x - 22*x^2 + 45*zeta[2] + 
              45*x^2*zeta[2]))/(1 + x) - (4*H[2, x]*(-103 - 82*x + 119*x^2 + 
              98*x^3 - 34*zeta[2] + 14*x*zeta[2] - 34*x^2*zeta[2] + 
              14*x^3*zeta[2]))/((-1 + x)*(1 + x)) + 
           (4*H[0, 0, x]*(12 + 164*x - 15*x^2 - 167*x^3 - 55*zeta[2] + 
              61*x*zeta[2] - 69*x^2*zeta[2] + 63*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) - (16*H[-1, x]*(53*zeta[2] + 94*x*zeta[2] + 
              53*x^2*zeta[2] + 44*zeta[3] + 44*x^2*zeta[3]))/(1 + x) + 
           (2*H[0, x]*(25 - 311*x - 52*x^2 + 332*x^3 - 156*zeta[2] - 
              268*x*zeta[2] + 126*x^2*zeta[2] + 286*x^3*zeta[2] - 
              80*zeta[3] + 104*x*zeta[3] - 240*x^2*zeta[3] + 56*x^3*zeta[3]))/
            ((-1 + x)*(1 + x)) + Lh*((4*(-4 - x + 13*x^2)*H[0, x])/(-1 + x) - 
             4*x*H[1, x] - 24*(-1 + x)*H[2, x] - (32*(1 + x^2)*H[-2, 0, x])/
              (1 + x) - 48*(1 + x)*H[-1, 0, x] + (4*(-5 + 2*x + 6*x^2)*H[0, 
                0, x])/(-1 + x) - 24*(-1 + x)*H[1, 0, x] + 
             (16*(1 + x^2)*H[1, 2, x])/(-1 + x) + (32*x*(1 + x^2)*H[2, 0, x])/
              ((-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 1, x])/(-1 + x) + 
             (32*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
             (16*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (4*(-1 + x)^2*H[0, 0, 0, 
                x])/(1 + x) - (8*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
             (16*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + (16*(1 + x^2)*H[-1, 
                x]*zeta[2])/(1 + x) - (4*(16 - 16*x - 16*x^2 + 16*x^3 - 
                9*zeta[2] - 3*x*zeta[2] + 9*x^2*zeta[2] + 3*x^3*zeta[2] - 
                14*zeta[3] - 10*x*zeta[3] - 14*x^2*zeta[3] - 10*x^3*zeta[3]))/
              ((-1 + x)*(1 + x))) + (140 - 140*x - 140*x^2 + 140*x^3 - 
             1072*zeta[2] - 1240*x*zeta[2] + 1072*x^2*zeta[2] + 
             1240*x^3*zeta[2] - 584*zeta[3] - 1768*x*zeta[3] + 
             392*x^2*zeta[3] + 2152*x^3*zeta[3] + 615*zeta[4] + 
             135*x*zeta[4] - 327*x^2*zeta[4] - 775*x^3*zeta[4])/
            (2*(-1 + x)*(1 + x))) - (336 - 336*x - 336*x^2 + 336*x^3 + 
           2132*zeta[2] - 76*x*zeta[2] - 2352*x^2*zeta[2] + 48*x^3*zeta[2] + 
           6352*zeta[3] + 3296*x*zeta[3] - 5056*x^2*zeta[3] - 
           3536*x^3*zeta[3] + 216*zeta[2]*zeta[3] + 2120*x*zeta[2]*zeta[3] + 
           344*x^2*zeta[2]*zeta[3] + 2376*x^3*zeta[2]*zeta[3] + 
           2571*zeta[4] - 3499*x*zeta[4] - 2871*x^2*zeta[4] + 
           463*x^3*zeta[4] - 2400*zeta[5] - 9792*x*zeta[5] - 
           672*x^2*zeta[5] - 10688*x^3*zeta[5])/(6*(-1 + x)*(1 + x))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + x))/27 + 
           (8*(-138 - 17*x + 87*x^2 + 46*x^3)*H[3, x])/(27*(-1 + x)*
             (1 + x)) + (16*(-9 - 2*x - 9*x^2 + 4*x^3)*H[4, x])/
            (9*(-1 + x)*(1 + x)) + (320*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) + 
           (32*(47 + 42*x + 65*x^2)*H[-2, 0, x])/(27*(1 + x)) - 
           (224*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) - 
           (32*(31 + 42*x + 31*x^2)*H[-1, 2, x])/(27*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) - 
           (8*(49 - 51*x + 42*x^2)*H[1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 3, x])/(-1 + x) - (8*x*(23 + 3*x + 60*x^2)*
             H[2, 0, x])/(9*(-1 + x)*(1 + x)) - (16*(1 + x)*H[2, 1, x])/3 + 
           (16*(-10 - x - 10*x^2 + 5*x^3)*H[2, 2, x])/(9*(-1 + x)*(1 + x)) - 
           (16*x*(5 + 7*x^2)*H[3, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(-3 + x)*(1 + x^2)*H[3, 1, x])/(9*(-1 + x)*(1 + x)) - 
           (320*(1 + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
           (272*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
           (320*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (64*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) + 
           (64*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
           (16*(73 + 66*x + 73*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) + 
           (32*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
           (64*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
           (16*(55 + 78*x + 55*x^2 + 132*x^3)*H[0, 0, 0, x])/
            (27*(-1 + x)*(1 + x)) + (16*(13 - 16*x + 13*x^2)*H[1, 0, 0, x])/
            (9*(-1 + x)) - (8*(33 - 33*x + 40*x^2)*H[1, 1, 0, x])/
            (9*(-1 + x)) + (64*(1 + x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 2, 0, x])/(3*(-1 + x)) + 
           (16*(1 + x^2)*H[1, 2, 1, x])/(3*(-1 + x)) - 
           (32*(-4 + 5*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (16*(-14 + 13*x - 14*x^2 + 7*x^3)*H[2, 1, 0, x])/
            (9*(-1 + x)*(1 + x)) + (256*(1 + x^2)*H[-1, -1, -1, 0, x])/
            (9*(1 + x)) - (224*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
           (176*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
           (256*x*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (128*(1 + x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
           (80*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (128*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
           (64*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) - 
           (64*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
           (16*H[1, 0, x]*(-2*x + 3*x^2 + 7*zeta[2] + 7*x^2*zeta[2]))/
            (9*(-1 + x)) + (8*H[1, 1, x]*(11 - 19*x + 8*x^2 + 8*zeta[2] + 
              8*x^2*zeta[2]))/(9*(-1 + x)) + (64*H[-1, 0, x]*
             (67 + 78*x + 67*x^2 + 9*zeta[2] + 9*x^2*zeta[2]))/(81*(1 + x)) + 
           (8*H[2, x]*(-45 - 12*x + 46*x^2 + 13*x^3 - 8*zeta[2] + 
              22*x*zeta[2] - 8*x^2*zeta[2] + 10*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (8*H[0, 0, x]*(1318 + 156*x + 145*x^2 + 
              1755*x^3 - 162*zeta[2] - 72*x*zeta[2] - 162*x^2*zeta[2] + 
              36*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((-176*(1 + x^2)*H[0, x])/(9*(-1 + x)) + 
             (32*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
             (32*x*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
             (4*(-121 - 578*x - 457*x^2 + 72*zeta[2] + 72*x*zeta[2] + 
                72*x^2*zeta[2]))/(27*(1 + x))) + 
           (32*H[-1, x]*(10*zeta[2] + 30*x*zeta[2] + 10*x^2*zeta[2] + 
              3*zeta[3] + 3*x^2*zeta[3]))/(27*(1 + x)) + 
           (8*H[1, x]*(-46 + 76*x - 30*x^2 + 13*zeta[2] - 19*x*zeta[2] + 
              6*x^2*zeta[2] + 10*zeta[3] + 10*x^2*zeta[3]))/(9*(-1 + x)) + 
           (8*H[0, x]*(-2464 + 694*x + 424*x^2 - 2734*x^3 + 414*zeta[2] - 
              33*x*zeta[2] - 261*x^2*zeta[2] + 66*x^3*zeta[2] - 216*zeta[3] - 
              414*x*zeta[3] - 216*x^2*zeta[3] - 90*x^3*zeta[3]))/
            (81*(-1 + x)*(1 + x)) + Lp*((-16*(-6 + 5*x)*H[1, x])/3 + 
             16*(1 + x)*H[2, x] + (16*(-3 + x)*(1 + x^2)*H[3, x])/
              (3*(-1 + x)*(1 + x)) + (32*(1 + x^2)*H[-2, 0, x])/(1 + x) + 
             (32*(13 + 6*x + 13*x^2)*H[-1, 0, x])/(9*(1 + x)) - 
             (64*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
             (16*(22 + 45*x + 22*x^2 + 39*x^3)*H[0, 0, x])/(9*(-1 + x)*(1 + 
                x)) - (32*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (64*x*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) - 
             (64*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) + 
             (64*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
             (32*x*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (16*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (32*(1 + x^2)*H[1, 1, 0, 
                x])/(3*(-1 + x)) + (32*(1 + x^2)*H[-1, x]*zeta[2])/
              (3*(1 + x)) + (8*H[0, x]*(-457 - 49*x - 139*x^2 - 547*x^3 + 
                54*zeta[2] + 18*x*zeta[2] + 54*x^2*zeta[2] + 18*x^3*zeta[2]))/
              (27*(-1 + x)*(1 + x)) + (4*(-583 + 4685*x + 583*x^2 - 
                4685*x^3 - 396*zeta[2] + 108*x*zeta[2] - 324*x^2*zeta[2] + 
                612*x^3*zeta[2] - 648*zeta[3] - 1080*x*zeta[3] - 
                648*x^2*zeta[3] - 1080*x^3*zeta[3]))/(81*(-1 + x)*(1 + x))) + 
           (2*(-43441 + 106067*x + 43441*x^2 - 106067*x^3 + 7164*zeta[2] - 
              6696*x*zeta[2] - 14904*x^2*zeta[2] + 15084*x^3*zeta[2] - 
              59076*zeta[3] - 6912*x*zeta[3] + 12960*x^2*zeta[3] - 
              39204*x^3*zeta[3] - 2430*zeta[4] + 12150*x*zeta[4] - 
              7290*x^2*zeta[4] - 6318*x^3*zeta[4]))/(729*(-1 + x)*(1 + x))) + 
         CF^2*((-77*Lp^4*(1 + x))/9 + (4*(-854 - 676*x + 523*x^2 + 1037*x^3)*
             H[4, x])/(9*(-1 + x)*(1 + x)) + (32*(18 + 8*x + 17*x^2)*H[5, x])/
            (3*(1 + x)) - (32*(-3 + 11*x - 23*x^2 + 19*x^3)*H[-4, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-44 - 766*x + 421*x^2 + 209*x^3)*
             H[-3, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (32*(-49 + 88*x - 47*x^2 + 86*x^3)*H[-3, 2, x])/
            (3*(-1 + x)*(1 + x)) - (8*(778 + 2016*x + 1681*x^2)*H[-2, 2, x])/
            (9*(1 + x)) - (8*(-253 + 309*x - 257*x^2 + 313*x^3)*H[-2, 3, x])/
            (3*(-1 + x)*(1 + x)) - (16*(455 + 786*x + 455*x^2)*H[-1, 3, x])/
            (9*(1 + x)) - (368*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
           (4*(419 - 756*x + 467*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
           (88*(1 + x^2)*H[1, 4, x])/(3*(-1 + x)) + 
           (4*(-721 - 703*x + 119*x^2 + 881*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) + (8*(-69 + 115*x - 89*x^2 + 95*x^3)*
             H[2, 3, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(22 - 749*x + 22*x^2 + 280*x^3)*H[3, 0, x])/
            (9*(-1 + x)*(1 + x)) - (8*(-81 - 67*x + 9*x^2 + 119*x^3)*
             H[3, 1, x])/(9*(-1 + x)*(1 + x)) + (64*(9 + x + 8*x^2)*
             H[3, 2, x])/(3*(1 + x)) + (32*x*(11 + 17*x^2)*H[4, 0, x])/
            (3*(-1 + x)*(1 + x)) - (32*(-6 + 4*x - 3*x^2 + 7*x^3)*H[4, 1, x])/
            (3*(-1 + x)*(1 + x)) - (16*(19 + 71*x + 35*x^2 + 55*x^3)*
             H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-91 + 143*x - 167*x^2 + 187*x^3)*H[-3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (16*(3 + 13*x + 11*x^2 + 5*x^3)*
             H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(19 - 546*x + 19*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
           (16*(-237 + 301*x - 233*x^2 + 297*x^3)*H[-2, -1, 2, x])/
            (3*(-1 + x)*(1 + x)) - (4*(-397 - 2441*x + 1388*x^2 + 1594*x^3)*
             H[-2, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (32*(1 + 7*x - x^2 + 9*x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (32*(-13 + 17*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) + 
           (256*(1 + x^2)*H[-1, -3, 0, x])/(1 + x) - 
           (8*(19 - 330*x + 91*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) + 
           (1424*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
           (16*(265 + 468*x + 265*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
           (2528*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
           (16*(11 + 26*x + 2*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
           (16*(103 + 144*x + 103*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
           (1552*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
           (8*(35 + 4*x + 35*x^2)*H[-1, 3, 0, x])/(1 + x) + 
           (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
           (608*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) - 
           (16*(37 - 50*x + 19*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) - 
           (160*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) + 
           (4*(239 - 402*x + 227*x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
           (752*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) + 
           (4*(541 - 1320*x + 451*x^2)*H[1, 2, 0, x])/(9*(-1 + x)) + 
           (4*(61 - 12*x + 91*x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
           (32*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) + 
           (704*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 3, 1, x])/(-1 + x) - 
           (64*(11 + 2*x + 10*x^2 + x^3)*H[2, -2, 0, x])/(3*(-1 + x)*
             (1 + x)) + (4*(-209 - 1127*x + 784*x^2 + 1054*x^3)*
             H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (4*(-204 - 386*x - 97*x^2 + 473*x^3)*H[2, 1, 0, x])/
            (3*(-1 + x)*(1 + x)) + (176*(1 + x^2)*H[2, 1, 1, x])/
            (9*(-1 + x)) - (32*(-7 + 8*x - 10*x^2 + 5*x^3)*H[2, 1, 2, x])/
            ((-1 + x)*(1 + x)) - (8*(-107 + 49*x - 123*x^2 + 33*x^3)*
             H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (56*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) + 
           (8*(-49 + 119*x - 49*x^2 + 135*x^3)*H[3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-21 + 27*x - 25*x^2 + 39*x^3)*
             H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*x*(4 + x + 3*x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-231 + 263*x - 287*x^2 + 319*x^3)*H[-2, -1, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-81 + 169*x - 121*x^2 + 209*x^3)*
             H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (128*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
           (2152*(1 + x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) + 
           (80*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
           (8*(89 - 174*x + 89*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
           (1600*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
           (4*(1363 + 3378*x + 1291*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
           (304*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
           (896*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
           (8*(182 + 696*x + 155*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
           (32*(13 + 2*x + 13*x^2)*H[-1, 2, 0, 0, x])/(1 + x) - 
           (32*(41 - 6*x + 41*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
           (4*(121 - 1317*x + 363*x^2 + 719*x^3)*H[0, 0, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[1, -2, -1, 0, x])/
            (3*(-1 + x)) - (736*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
           (8*(77 + 204*x + 50*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (160*(1 + x^2)*H[1, 1, -2, 0, x])/(-1 + x) + 
           (8*(106 - 333*x + 121*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (8*(574 - 975*x + 577*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) + 
           (536*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) + 
           (56*(1 + x^2)*H[1, 2, 1, 0, x])/(-1 + x) + 
           (8*(-39 + 133*x - 59*x^2 + 113*x^3)*H[2, 0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (32*(9 + 13*x + 20*x^2 + 24*x^3)*
             H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-131 + 157*x - 179*x^2 + 109*x^3)*H[2, 1, 1, 0, x])/
            (3*(-1 + x)*(1 + x)) - (736*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
            (1 + x) + (480*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) - 
           (688*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
           (32*x*(3 + 7*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (400*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) + 
           (352*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) + 
           (8*(-215 + 281*x - 223*x^2 + 289*x^3)*H[-3, x]*zeta[2])/
            (3*(-1 + x)*(1 + x)) - (16*(-79 + 103*x - 77*x^2 + 101*x^3)*
             H[-2, -1, x]*zeta[2])/((-1 + x)*(1 + x)) - 
           (1360*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) + 
           (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(-1 + x) + 
           (1600*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
           (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) - 
           (2*H[1, 1, 0, x]*(1815 - 2222*x + 1479*x^2 + 138*zeta[2] + 
              138*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[-1, 2, x]*(-1981 - 3066*x - 1981*x^2 + 162*zeta[2] + 
              216*x*zeta[2] + 162*x^2*zeta[2]))/(27*(1 + x)) - 
           (4*H[1, 0, 0, x]*(2041 - 6687*x + 2014*x^2 + 342*zeta[2] + 
              342*x^2*zeta[2]))/(27*(-1 + x)) + 
           (2*H[1, 2, x]*(-2429 + 4386*x - 2981*x^2 + 582*zeta[2] + 
              582*x^2*zeta[2]))/(9*(-1 + x)) - (8*H[-1, -1, 0, x]*
             (509 + 410*x + 437*x^2 + 1128*zeta[2] + 1128*x^2*zeta[2]))/
            (9*(1 + x)) + (4*H[-1, 0, 0, x]*(2518 + 2532*x + 2518*x^2 + 
              2439*zeta[2] - 216*x*zeta[2] + 2439*x^2*zeta[2]))/
            (27*(1 + x)) - (4*H[2, 1, x]*(-86 - 175*x + 342*x^2 + 431*x^3 - 
              396*zeta[2] + 420*x*zeta[2] - 492*x^2*zeta[2] + 
              324*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[3, x]*(-5094 - 7382*x + 2547*x^2 + 8419*x^3 + 1044*zeta[2] + 
              1980*x*zeta[2] + 324*x^2*zeta[2] + 1836*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) - (2*H[0, 0, 0, x]*(-2373 + 1669*x + 
              741*x^2 + 4687*x^3 - 2592*zeta[2] + 1782*x*zeta[2] - 
              1296*x^2*zeta[2] + 3078*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
           (8*H[-2, 0, x]*(-743 - 118*x - 1196*x^2 + 2291*x^3 - 
              2997*zeta[2] + 3465*x*zeta[2] - 3069*x^2*zeta[2] + 
              3537*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
           (2*H[2, 0, x]*(-1406 - 866*x - 629*x^2 + 5263*x^3 - 5004*zeta[2] + 
              6336*x*zeta[2] - 6444*x^2*zeta[2] + 4896*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + Lp^3*((-44*Lh*(1 + x))/3 + 
             (44*x^2*H[0, x])/(3*(-1 + x)) + (88*(1 + x)*H[1, x])/3 + 
             (8*(1 + x^2)*H[-1, 0, x])/(1 + x) - (8*x*(1 + x^2)*H[0, 0, x])/
              ((-1 + x)*(1 + x)) + (2*(-83 - 268*x - 185*x^2 + 54*zeta[2] + 
                72*x*zeta[2] + 54*x^2*zeta[2]))/(9*(1 + x))) + 
           (4*Lh*(-1 + x)*(-202 + 189*zeta[3]))/9 + 
           (2*H[1, 0, x]*(12784 - 22821*x + 14557*x^2 + 12096*zeta[2] - 
              28188*x*zeta[2] + 13284*x^2*zeta[2] - 4212*zeta[3] - 
              4212*x^2*zeta[3]))/(81*(-1 + x)) + 
           (4*H[1, 1, x]*(445 - 814*x + 369*x^2 + 488*zeta[2] - 
              852*x*zeta[2] + 524*x^2*zeta[2] + 72*zeta[3] + 72*x^2*zeta[3]))/
            (9*(-1 + x)) - (4*H[-1, -1, x]*(3091*zeta[2] + 5790*x*zeta[2] + 
              3091*x^2*zeta[2] + 2418*zeta[3] + 2418*x^2*zeta[3]))/
            (9*(1 + x)) + (4*H[-1, 0, x]*(4081 + 726*x + 4081*x^2 + 
              18990*zeta[2] + 35100*x*zeta[2] + 18342*x^2*zeta[2] + 
              7884*zeta[3] + 1296*x*zeta[3] + 7884*x^2*zeta[3]))/
            (81*(1 + x)) + (2*H[2, x]*(8971 + 27334*x - 3029*x^2 - 
              21392*x^3 - 72*zeta[2] + 144*x*zeta[2] - 1800*x^2*zeta[2] + 
              5544*x^3*zeta[2] + 8100*zeta[3] - 31212*x*zeta[3] + 
              11124*x^2*zeta[3] - 28188*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           (4*H[-2, x]*(-1537*zeta[2] - 3041*x*zeta[2] + 1235*x^2*zeta[2] + 
              3343*x^3*zeta[2] - 1950*zeta[3] + 2646*x*zeta[3] - 
              1926*x^2*zeta[3] + 2622*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) - 
           (H[0, 0, x]*(-20800 - 42300*x + 27474*x^2 + 78718*x^3 - 
              30447*zeta[2] - 36099*x*zeta[2] + 21717*x^2*zeta[2] + 
              47169*x^3*zeta[2] - 2592*zeta[3] + 15552*x*zeta[3] - 
              7776*x^2*zeta[3] + 32832*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((176*(1 + x^2)*H[2, x])/(3*(-1 + x)) + 
             (32*x*(1 + x^2)*H[3, x])/((-1 + x)*(1 + x)) - 
             (8*(1 + 5*x^2)*H[-2, 0, x])/(1 + x) + (4*(29 - 30*x + 29*x^2)*H[
                -1, 0, x])/(3*(1 + x)) - (32*(1 + x^2)*H[-1, 2, x])/(1 + x) + 
             ((77 - 159*x + 253*x^2 + 137*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + 
                x)) + (176*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) - 
             (4*(1 + x^2)*H[1, 2, x])/(-1 + x) - (8*x*(1 + x^2)*H[2, 0, x])/
              ((-1 + x)*(1 + x)) + (56*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
             (44*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (4*x*(3 + 11*x^2)*H[0, 
                0, 0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[1, 0, 0, x])/
              (-1 + x) - (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + 
             (60*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
             (2*H[1, x]*(-134 - 947*x + 144*zeta[2] + 144*x*zeta[2]))/9 - 
             (H[0, x]*(-453 + 615*x - 71*x^2 - 1139*x^3 + 432*x*zeta[2] + 
                720*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             Lh*((-44*(1 + x^2)*H[0, x])/(3*(-1 + x)) + (16*(1 + x^2)*
                 H[-1, 0, x])/(1 + x) - (16*x*(1 + x^2)*H[0, 0, x])/
                ((-1 + x)*(1 + x)) + (2*(-67 - 536*x - 469*x^2 + 
                  108*zeta[2] + 144*x*zeta[2] + 108*x^2*zeta[2]))/
                (9*(1 + x))) + (1793 - 985*x - 1793*x^2 + 985*x^3 + 27*
                zeta[2] + 1503*x*zeta[2] - 1611*x^2*zeta[2] + 81*x^3*
                zeta[2] - 756*zeta[3] - 2376*x*zeta[3] + 1296*x^2*zeta[3] - 
               2916*x^3*zeta[3])/(27*(-1 + x)*(1 + x))) + 
           (2*H[1, x]*(14696 - 30640*x + 15944*x^2 + 3867*zeta[2] - 
              9777*x*zeta[2] + 5766*x^2*zeta[2] + 642*zeta[3] - 
              4464*x*zeta[3] + 642*x^2*zeta[3] - 1998*zeta[4] - 
              1998*x^2*zeta[4]))/(27*(-1 + x)) + 
           (2*H[-1, x]*(4870*zeta[2] + 9804*x*zeta[2] + 5302*x^2*zeta[2] + 
              12180*zeta[3] + 23724*x*zeta[3] + 12504*x^2*zeta[3] + 
              4653*zeta[4] + 216*x*zeta[4] + 4653*x^2*zeta[4]))/
            (27*(1 + x)) - (H[0, x]*(-34829 + 78807*x + 55982*x^2 - 
              55710*x^3 - 28611*zeta[2] - 43107*x*zeta[2] + 9837*x^2*zeta[
                2] + 32277*x^3*zeta[2] - 12744*zeta[3] - 72288*x*zeta[3] + 
              25488*x^2*zeta[3] + 83016*x^3*zeta[3] - 7344*zeta[4] + 
              46440*x*zeta[4] - 13176*x^2*zeta[4] + 46224*x^3*zeta[4]))/
            (81*(-1 + x)*(1 + x)) + Lp*((4*(-151 - 141*x + 65*x^2 + 303*x^3)*
               H[3, x])/(3*(-1 + x)*(1 + x)) + (48*(-4 + 3*x - 2*x^2 + 5*x^3)*
               H[4, x])/((-1 + x)*(1 + x)) - (16*(-1 + 5*x - 11*x^2 + 11*x^3)*
               H[-3, 0, x])/((-1 + x)*(1 + x)) - (8*(-3 - 69*x + 41*x^2 + 
                7*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) - 
             (64*(-7 + 9*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) - 
             (32*(56 + 81*x + 56*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
             (528*(1 + x^2)*H[-1, 3, x])/(1 + x) - 16*x*H[1, 1, x] - 
             (32*(4 + 3*x + 4*x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (112*(1 + x^2)*H[1, 3, x])/(-1 + x) - (8*(22 - 9*x + 13*x^2)*H[
                2, 0, x])/(3*(1 + x)) - (88*(1 + x^2)*H[2, 1, x])/
              (3*(-1 + x)) + (8*(1 + 5*x + 3*x^2 + 7*x^3)*H[2, 2, x])/
              ((-1 + x)*(1 + x)) + (16*x*(3 + 5*x^2)*H[3, 0, x])/
              ((-1 + x)*(1 + x)) - (16*(19 + 9*x + 25*x^2 + 3*x^3)*H[-2, -1, 
                0, x])/((-1 + x)*(1 + x)) - (8*(-51 + 31*x - 65*x^2 + 45*x^3)*
               H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[-1, -2, 
                0, x])/(1 + x) + (16*(53 + 150*x + 53*x^2)*H[-1, -1, 0, x])/
              (3*(1 + x)) + (928*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
             (8*(127 + 360*x + 127*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
             (48*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
             (2*(33 - 291*x + 99*x^2 + 127*x^3)*H[0, 0, 0, x])/
              ((-1 + x)*(1 + x)) - (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
             (4*(241 - 168*x + 241*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
             (32*(4 + 3*x + 4*x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
             (48*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) + (48*(1 + x^2)*H[1, 2, 0, 
                x])/(-1 + x) + (32*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
             (16*(7 + 9*x + 3*x^2 + 5*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + 
                x)) + (8*(1 + 5*x + 3*x^2 + 7*x^3)*H[2, 1, 0, x])/
              ((-1 + x)*(1 + x)) - (96*(1 + x^2)*H[-1, -1, -1, 0, x])/
              (1 + x) + (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
             (296*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
             (8*x*(13 + 31*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (184*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
             (144*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
             (48*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
             (24*(-25 + 21*x - 27*x^2 + 23*x^3)*H[-2, x]*zeta[2])/
              ((-1 + x)*(1 + x)) - (976*(1 + x^2)*H[-1, -1, x]*zeta[2])/
              (1 + x) - (8*H[1, 0, x]*(-313 + 273*x - 304*x^2 + 36*zeta[2] + 
                36*x^2*zeta[2]))/(9*(-1 + x)) + (8*H[-1, 0, x]*(100 - 336*x + 
                100*x^2 + 801*zeta[2] + 801*x^2*zeta[2]))/(9*(1 + x)) + 
             (4*H[2, x]*(-175 - 652*x + 863*x^2 + 1340*x^3 - 324*zeta[2] + 
                180*x*zeta[2] - 396*x^2*zeta[2] + 108*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (4*H[0, 0, x]*(-361 + 2074*x + 6*x^2 - 
                1357*x^3 - 432*zeta[2] + 486*x*zeta[2] - 216*x^2*zeta[2] + 
                846*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             (8*H[-1, x]*(277*zeta[2] + 474*x*zeta[2] + 277*x^2*zeta[2] + 
                276*zeta[3] + 276*x^2*zeta[3]))/(3*(1 + x)) - 
             (4*H[1, x]*(2416 - 3117*x + 701*x^2 + 1242*zeta[2] - 
                2484*x*zeta[2] + 1242*x^2*zeta[2] + 1296*zeta[3] + 
                2808*x^2*zeta[3]))/(27*(-1 + x)) - (2*H[0, x]*(-3674 - 
                2702*x + 4029*x^2 + 5001*x^3 - 2619*zeta[2] - 7875*x*
                 zeta[2] + 1269*x^2*zeta[2] + 7461*x^3*zeta[2] - 
                648*zeta[3] + 4860*x*zeta[3] - 1944*x^2*zeta[3] + 
                5940*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
             Lh*((-2*(217 - 264*x + 199*x^2)*H[0, x])/(9*(-1 + x)) + 4*x*
                H[1, x] + (16*(1 + x^2)*H[-2, 0, x])/(1 + x) + 24*(1 + x)*
                H[-1, 0, x] - (2*(11 - 36*x + 47*x^2)*H[0, 0, x])/
                (3*(-1 + x)) - (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - 
               (16*x*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - (16*(1 + x^2)*
                 H[-1, -1, 0, x])/(1 + x) + (8*(1 + x^2)*H[-1, 0, 0, x])/
                (1 + x) - (8*x*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
               (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - (8*(1 + x^2)*H[-1, x]*
                 zeta[2])/(1 + x) + (2*(-1427 + 3043*x + 1427*x^2 - 
                  3043*x^3 + 324*zeta[2] - 648*x*zeta[2] - 324*x^2*zeta[2] + 
                  648*x^3*zeta[2] - 1134*zeta[3] - 1026*x*zeta[3] + 
                  378*x^2*zeta[3] + 486*x^3*zeta[3]))/(27*(-1 + x)*
                 (1 + x))) - (-39104 + 43960*x + 39104*x^2 - 43960*x^3 - 
               14697*zeta[2] - 57969*x*zeta[2] + 33993*x^2*zeta[2] + 38673*
                x^3*zeta[2] - 5166*zeta[3] - 50094*x*zeta[3] + 20934*x^2*
                zeta[3] + 96534*x^3*zeta[3] + 25110*zeta[4] + 26730*x*
                zeta[4] - 5670*x^2*zeta[4] - 162*x^3*zeta[4])/
              (81*(-1 + x)*(1 + x))) + (74702 - 74702*x - 74702*x^2 + 
             74702*x^3 - 17036*zeta[2] - 46534*x*zeta[2] - 680*x^2*zeta[2] + 
             58562*x^3*zeta[2] + 20958*zeta[3] + 89106*x*zeta[3] - 
             59844*x^2*zeta[3] - 140952*x^3*zeta[3] + 23652*zeta[2]*zeta[3] + 
             27864*x*zeta[2]*zeta[3] + 29376*x^2*zeta[2]*zeta[3] + 
             29268*x^3*zeta[2]*zeta[3] + 33354*zeta[4] - 16704*x*zeta[4] - 
             53829*x^2*zeta[4] - 40491*x^3*zeta[4] - 32292*zeta[5] - 
             108108*x*zeta[5] - 23868*x^2*zeta[5] - 100980*x^3*zeta[5])/
            (81*(-1 + x)*(1 + x))))) + delta[1 - x]*
      (as*CF*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CF*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CF^2*(2*Lh*Lp^3 + Lp^4/2 + 
           Lp^2*(2*Lh^2 - 7*zeta[2]) + 2*Lh*Lp*zeta[2] + (5*zeta[4])/4) + 
         CA*CF*((-22*Lp^3)/9 + Lp^2*((-11*Lh)/3 + (-67 + 18*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 18*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (2428 - 1809*zeta[2] - 
             1386*zeta[3] + 810*zeta[4])/162)) + 
       as^3*(CF*Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
           Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
           (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
             (64*(5*zeta[2] + 3*zeta[3]))/27) - 
           (8*(64 + 8262*zeta[2] + 3780*zeta[3] + 2673*zeta[4]))/6561) + 
         CF^2*Nf*TF*((-20/9 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-80*Lh)/9 - (8*Lh^2)/3 + (8*(3 + 8*zeta[2]))/9) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(1 + 45*zeta[2]))/27 + 
             (1813 + 2430*zeta[2] - 1548*zeta[3])/81) + 
           Lp*((-224*Lh^2)/27 - (2*Lh*(-1813 + 450*zeta[2] + 1548*zeta[3]))/
              81 + (4*(278*zeta[2] - 45*zeta[4]))/27) + 
           (Lh*(1711 - 112*zeta[2] - 912*zeta[3] - 432*zeta[4]))/27 + 
           (-42727 + 16818*zeta[2] + 20928*zeta[3] - 14472*zeta[2]*zeta[3] + 
             4158*zeta[4] + 12096*zeta[5])/486) + 
         CA*(CF*Nf*TF*((44*Lp^4)/9 + Lp^3*((176*Lh)/27 - (8*(-289 + 
                  36*zeta[2]))/81) + Lp^2*((-4*Lh*(-289 + 36*zeta[2]))/27 + 
               (2*(2051 + 432*zeta[2]))/81) + 
             Lp*((-4*Lh*(-2051 + 360*zeta[2]))/81 + (4*(578*zeta[2] + 
                  264*zeta[3] - 369*zeta[4]))/27) - 
             (2*Lh*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
              729 + (-412765 + 670770*zeta[2] + 660312*zeta[3] + 29160*
                zeta[2]*zeta[3] - 101088*zeta[4] - 402408*zeta[5])/6561) + 
           CF^2*((22*Lp^5)/9 + Lp^4*((77*Lh)/9 + (67 - 18*zeta[2])/9) + 
             Lp^3*((22*Lh^2)/3 - (176*zeta[2])/9 - (4*Lh*(-67 + 18*zeta[2]))/
                9) - (2*Lh*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + (Lh*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81 + 
               (-3232*zeta[2] + 3024*zeta[2]*zeta[3] + 495*zeta[4])/27) + 
             Lp^2*((-4*Lh^2*(-67 + 18*zeta[2]))/9 + (Lh*(404 + 495*zeta[2] - 
                  378*zeta[3]))/27 + (-2428 - 16281*zeta[2] + 1386*zeta[3] + 
                 11340*zeta[4])/162) + (-4856*zeta[2] + 2772*zeta[2]*
                zeta[3] + 9045*zeta[4] - 2835*zeta[6])/324)) + 
         CA^2*CF*((-121*Lp^4)/18 + Lp^3*((-242*Lh)/27 + 
             (8*(-445 + 99*zeta[2]))/81) + Lp^2*((4*Lh*(-445 + 99*zeta[2]))/
              27 + (-15503 + 468*zeta[2] + 7128*zeta[3] - 3564*zeta[4])/
              162) + Lp*((Lh*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 
                3564*zeta[4]))/81 + (-3560*zeta[2] - 1452*zeta[3] + 4059*
                zeta[4])/27) + (Lh*(-297029 + 57528*zeta[2] + 
              332856*zeta[3] - 42768*zeta[2]*zeta[3] + 37422*zeta[4] - 
              139968*zeta[5]))/1458 + (5211949 - 5354658*zeta[2] - 
             8161128*zeta[3] + 1603800*zeta[2]*zeta[3] + 1353024*zeta[3]^2 + 
             1773414*zeta[4] + 2630232*zeta[5] - 1499796*zeta[6])/26244) + 
         CF^3*(-(Lh*Lp^5) - Lp^6/6 + Lp^4*(-2*Lh^2 + (15*zeta[2])/2) + 
           Lp^3*((-4*Lh^3)/3 + 14*Lh*zeta[2] - (64*zeta[3])/3) - 
           (5*Lh*Lp*zeta[4])/2 + Lp^2*(-2*Lh^2*zeta[2] + (75*zeta[4])/4) - 
           (35*zeta[6])/48)))
 
dPDFLarin["+"] = as*CF*(6*(-1 + x) + 2*Lp*(1 + x)) + delta[1 - x] - 
     32*as^3*CF^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + x))/3 - (4*(-23 + 79*x))/27 - 
         (4*(17 - 24*x + 17*x^2)*H[0, x])/(9*(-1 + x)) + 
         Lp*((-16*(1 + 4*x))/9 - (8*(1 + x^2)*H[0, x])/(3*(-1 + x))) - 
         (4*(1 + x^2)*H[0, 0, x])/(3*(-1 + x))) + 
       CA*CF*((11*Lp^2*(1 + x))/3 + ((379 - 408*x + 181*x^2)*H[0, x])/
          (9*(-1 + x)) - 2*x*H[1, x] + (8*(1 + x^2)*H[-2, 0, x])/(1 + x) + 
         12*(1 + x)*H[-1, 0, x] - ((-59 + 36*x + x^2)*H[0, 0, x])/
          (3*(-1 + x)) + 8*(-1 + x)*H[1, 0, x] + (4*(1 + x^2)*H[1, 2, x])/
          (-1 + x) + (8*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + (4*(1 + x^2)*H[-1, 0, 0, x])/
          (1 + x) + (4*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
         (4*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*((-2*(-23 + x^2)*H[0, x])/(3*(-1 + x)) + 
           (8*(1 + x^2)*H[-1, 0, x])/(1 + x) + (8*(1 + x^2)*H[0, 0, x])/
            ((-1 + x)*(1 + x)) + (4*(-28 + 67*x + 95*x^2 - 18*x*zeta[2]))/
            (9*(1 + x))) + (1327 - 2135*x - 1327*x^2 + 2135*x^3 - 
           108*zeta[2] - 216*x*zeta[2] + 108*x^2*zeta[2] + 216*x^3*zeta[2] + 
           648*zeta[3] + 756*x*zeta[3] - 108*x^2*zeta[3])/
          (27*(-1 + x)*(1 + x))) + CF^2*(-2*Lp^3*(1 + x) - 
         (2*(14 - 17*x + 11*x^2)*H[0, x])/(-1 + x) + 2*x*H[1, x] + 
         Lp^2*(-2*(-1 + x) - 4*Lh*(1 + x) + (2*(1 + 3*x^2)*H[0, x])/
            (-1 + x) + 8*(1 + x)*H[1, x]) + 12*(-1 + x)*H[2, x] - 
         (16*(1 + x^2)*H[-2, 0, x])/(1 + x) - 24*(1 + x)*H[-1, 0, x] + 
         (2*(-11 - 2*x + 10*x^2)*H[0, 0, x])/(-1 + x) - 
         4*(-1 + x)*H[1, 0, x] - (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - 
         (16*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(1 + x^2)*H[2, 1, x])/(-1 + x) + (16*(1 + x^2)*H[-1, -1, 0, x])/
          (1 + x) - (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
         (2*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) + 
         (4*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (8*(1 + x^2)*H[1, 1, 0, x])/
          (-1 + x) + (8*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(-12*Lh*(-1 + x) + (4*(-2 - 8*x + 7*x^2)*H[0, x])/(-1 + x) + 
           24*(-1 + x)*H[1, x] + (8*(1 + x^2)*H[2, x])/(-1 + x) - 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) + (4*(3 + 2*x + 3*x^2)*
             H[0, 0, x])/(1 + x) + (8*(1 + x^2)*H[1, 0, x])/(-1 + x) - 
           (2*(-6 + 6*x^2 + 5*zeta[2] + 2*x*zeta[2] + 5*x^2*zeta[2]))/
            (1 + x)) - (2*(10 - 10*x - 10*x^2 + 10*x^3 + 5*zeta[2] - 
            17*x*zeta[2] - 5*x^2*zeta[2] + 17*x^3*zeta[2] + 10*zeta[3] + 
            14*x*zeta[3] + 10*x^2*zeta[3] + 14*x^3*zeta[3]))/
          ((-1 + x)*(1 + x)))) + plusD[1, 1 - x]*(16*as^2*CF^2*Lp^2 + 
       as^3*(CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - x]*
      (-4*as*CF*Lp + as^2*(CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF*Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((154*Lp^4)/9 + Lp^3*((88*Lh)/3 - (8*(-67 + 18*zeta[2]))/
                9) + Lp^2*((-16*Lh*(-67 + 18*zeta[2]))/9 + 
               (2*(404 + 495*zeta[2] - 378*zeta[3]))/27) - 
             (4*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + (2*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81)) + 
           CF*Nf*TF*((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^3*(-8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           Lp^3*(-8*Lh^2 + 28*zeta[2]) - 5*Lp*zeta[4]) + 
         CF^2*Nf*TF*((-160/9 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(1 + 45*zeta[2]))/27) + 
           Lp*((-896*Lh)/27 - (4*(-1813 + 450*zeta[2] + 1548*zeta[3]))/81) - 
           (2*(-1711 + 112*zeta[2] + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + x))/27 + 
         (32*(63 - 74*x + 63*x^2)*H[0, x])/(81*(-1 + x)) + 
         Lp^2*((64*(1 + 4*x))/27 + (32*(1 + x^2)*H[0, x])/(9*(-1 + x))) + 
         (32*(49 - 48*x + 49*x^2)*H[0, 0, x])/(81*(-1 + x)) + 
         Lp*((160*(-1 + 11*x))/81 + (128*(4 - 3*x + 4*x^2)*H[0, x])/
            (27*(-1 + x)) + (64*(1 + x^2)*H[0, 0, x])/(9*(-1 + x))) + 
         (160*(1 + x^2)*H[0, 0, 0, x])/(27*(-1 + x)) + 
         (64*(-23 + 139*x + 81*zeta[3] + 81*x*zeta[3]))/729) + 
       CF^2*Nf*TF*((224*Lh*(-1 + x))/9 + (28*Lp^4*(1 + x))/9 + 
         Lp^3*((16*Lh*(1 + x))/3 + (8*(7 + 13*x))/9 - (16*x^2*H[0, x])/
            (3*(-1 + x)) - (32*(1 + x)*H[1, x])/3) + 
         (16*(-163 - 39*x + 74*x^2 + 30*x^3)*H[3, x])/(27*(-1 + x)*(1 + x)) + 
         (64*(-4 + x)*(1 + x^2)*H[4, x])/(9*(-1 + x)*(1 + x)) + 
         (640*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) + 
         (64*(47 + 42*x + 65*x^2)*H[-2, 0, x])/(27*(1 + x)) - 
         (448*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) - 
         (64*(31 + 42*x + 31*x^2)*H[-1, 2, x])/(27*(1 + x)) - 
         (256*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) + 
         (32*(7 + 6*x + 7*x^2)*H[1, 2, x])/(9*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 3, x])/(9*(-1 + x)) - 
         (16*(-103 - 7*x - 106*x^2 + 38*x^3)*H[2, 0, x])/
          (27*(-1 + x)*(1 + x)) + (64*(4 - x + 2*x^2)*H[2, 1, x])/
          (9*(-1 + x)) + (64*(-1 + 5*x)*(1 + x^2)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) - (64*(-8 + x)*(1 + x^2)*H[3, 0, x])/
          (9*(-1 + x)*(1 + x)) + (128*(1 + x^2)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) - (640*(1 + x^2)*H[-2, -1, 0, x])/
          (9*(1 + x)) + (544*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
         (640*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
         (128*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (32*(73 + 66*x + 73*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) + 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (8*(-353 - 447*x + 49*x^2 + 543*x^3)*H[0, 0, 0, x])/
          (27*(-1 + x)*(1 + x)) - (16*(79 - 18*x + 79*x^2)*H[1, 0, 0, x])/
          (27*(-1 + x)) - (64*(3 - 16*x + 3*x^2)*H[1, 1, 0, x])/
          (9*(-1 + x)) - (64*(1 + x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 2, 0, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 2, 1, x])/(9*(-1 + x)) - 
         (64*(-4 + 5*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (32*(-3 + 5*x)*(1 + x^2)*H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
         (512*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (16*(-21 + 11*x + x^2 + 33*x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) - (416*(1 + x^2)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)) + (128*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
         (256*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (128*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) - 
         (128*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) - 
         (32*H[1, 1, x]*(-4 + 9*x - 5*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/
          (9*(-1 + x)) + (128*H[-1, 0, x]*(67 + 78*x + 67*x^2 + 9*zeta[2] + 
            9*x^2*zeta[2]))/(81*(1 + x)) - 
         (16*H[1, 0, x]*(295 - 384*x + 313*x^2 + 54*zeta[2] + 
            54*x^2*zeta[2]))/(81*(-1 + x)) - 
         (4*H[0, 0, x]*(-3096 - 1744*x + 688*x^2 + 1128*x^3 - 459*zeta[2] + 
            117*x*zeta[2] - 459*x^2*zeta[2] + 117*x^3*zeta[2]))/
          (81*(-1 + x)*(1 + x)) + (8*H[2, x]*(-1187 + 31*x + 676*x^2 - 
            542*x^3 - 288*zeta[2] + 144*x*zeta[2] - 288*x^2*zeta[2] + 
            144*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
         Lp^2*((-4*(-15 - 84*x + 133*x^2)*H[0, x])/(9*(-1 + x)) + 
           Lh*((40*(1 + 7*x))/9 + (16*(1 + x^2)*H[0, x])/(3*(-1 + x))) - 
           (80*(1 + 7*x)*H[1, x])/9 - (64*(1 + x^2)*H[2, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (4*(-9 + 7*x + 7*x^2 + 23*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) + 
           (4*(-164 + 2*x + 166*x^2 + 117*zeta[2] + 90*x*zeta[2] + 
              117*x^2*zeta[2]))/(27*(1 + x))) - 
         (8*H[1, x]*(386 - 811*x + 425*x^2 + 156*zeta[2] - 312*x*zeta[2] + 
            156*x^2*zeta[2] - 12*zeta[3] - 12*x^2*zeta[3]))/(27*(-1 + x)) + 
         (64*H[-1, x]*(10*zeta[2] + 30*x*zeta[2] + 10*x^2*zeta[2] + 
            3*zeta[3] + 3*x^2*zeta[3]))/(27*(1 + x)) + 
         (4*H[0, x]*(-74 + 914*x + 1043*x^2 + 55*x^3 + 1725*zeta[2] - 
            27*x*zeta[2] - 1047*x^2*zeta[2] + 225*x^3*zeta[2] + 
            1656*zeta[3] + 1512*x*zeta[3] + 1656*x^2*zeta[3] + 
            1512*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((-16*(-157 + 278*x)*H[1, x])/27 - (16*(55 - 36*x + 31*x^2)*
             H[2, x])/(9*(-1 + x)) - (16*(9 + x)*(1 + x^2)*H[3, x])/
            (3*(-1 + x)*(1 + x)) + (64*(1 + x^2)*H[-2, 0, x])/(1 + x) + 
           (64*(13 + 6*x + 13*x^2)*H[-1, 0, x])/(9*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (16*(-50 - 73*x - 7*x^2 + 96*x^3)*H[0, 0, x])/(9*(-1 + x)*
             (1 + x)) + Lh*((8*(-85 + 197*x))/27 + (8*(17 - 24*x + 17*x^2)*H[
                0, x])/(9*(-1 + x)) + (8*(1 + x^2)*H[0, 0, x])/
              (3*(-1 + x))) - (400*(1 + x^2)*H[1, 0, x])/(9*(-1 + x)) + 
           (64*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) - (64*(1 + x^2)*H[2, 0, x])/
            (3*(1 + x)) + (32*(1 + x^2)*H[2, 1, x])/(3*(-1 + x)) - 
           (128*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) + 
           (128*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (8*(-5 + 3*x + x^2 + 9*x^3)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (176*(1 + x^2)*H[1, 0, 0, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
           (8*H[0, x]*(143 + 233*x - 66*x^2 - 156*x^3 + 99*zeta[2] + 
              27*x*zeta[2] + 99*x^2*zeta[2] + 27*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (2*(-1271 + 4897*x + 1271*x^2 - 
              4897*x^3 + 594*zeta[2] - 630*x*zeta[2] - 3474*x^2*zeta[2] + 
              3510*x^3*zeta[2] + 3204*zeta[3] + 1476*x*zeta[3] + 
              6300*x^2*zeta[3] + 4572*x^3*zeta[3]))/(81*(-1 + x)*(1 + x))) + 
         (-8265 + 18531*x + 8265*x^2 - 18531*x^3 + 2960*zeta[2] - 
           2960*x*zeta[2] - 6040*x^2*zeta[2] + 7048*x^3*zeta[2] + 
           22488*zeta[3] - 2136*x*zeta[3] - 1992*x^2*zeta[3] + 
           22632*x^3*zeta[3] - 72*zeta[4] + 3384*x*zeta[4] + 
           2520*x^2*zeta[4] + 5976*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
       CF^3*(Lp^5*(1 + x) + Lp^4*(1 - x + 4*Lh*(1 + x) - 
           (2*(1 + 3*x^2)*H[0, x])/(-1 + x) - 8*(1 + x)*H[1, x]) + 
         (8*(-139 - 185*x + 85*x^2 + 215*x^3)*H[4, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-13 + 18*x - 11*x^2 + 18*x^3)*H[5, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(-7 + 7*x - 21*x^2 + 37*x^3)*H[-4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(22 + 106*x + 57*x^2)*H[-3, 0, x])/(3*(1 + x)) - 
         (32*(-71 + 57*x - 69*x^2 + 55*x^3)*H[-3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (16*(152 + 354*x + 247*x^2)*H[-2, 2, x])/
          (3*(1 + x)) - (32*(-70 + 66*x - 71*x^2 + 67*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (32*(77 + 142*x + 77*x^2)*H[-1, 3, x])/
          (3*(1 + x)) - (352*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (8*(127 - 228*x + 125*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(-47 - 67*x + 8*x^2 + 112*x^3)*H[2, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-71 + 25*x - 65*x^2 + 31*x^3)*H[2, 3, x])/
          (3*(-1 + x)*(1 + x)) + (8*(-29 - 31*x + 59*x^2 + 19*x^3)*
           H[3, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-43 - 37*x + 37*x^2 + 55*x^3)*H[3, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-11 + 6*x - 12*x^2 + 3*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-9 + x - 19*x^2 + 3*x^3)*H[4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-11 + 13*x - 9*x^2 + 15*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(17 + 25*x + 9*x^2 + 33*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-37 + 39*x - 54*x^2 + 64*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + 2*x^2)*H[-2, -2, 0, x])/(1 + x) + 
         (80*(-7 + 12*x + 13*x^2)*H[-2, -1, 0, x])/(3*(1 + x)) + 
         (64*(-61 + 57*x - 60*x^2 + 56*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-167 - 379*x + 194*x^2 + 304*x^3)*
           H[-2, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 + (448*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(1 + x)) + (896*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) + 
         (16*(43 + 104*x + 43*x^2)*H[-1, -2, 0, x])/(3*(1 + x)) + 
         (1248*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (32*(127 + 236*x + 127*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (2368*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
         96*(1 + x)*H[-1, 2, 0, x] + (32*(5 + 8*x + 5*x^2)*H[-1, 2, 1, x])/
          (1 + x) - (416*(1 + x^2)*H[-1, 2, 2, x])/(1 + x) - 
         (32*(17 - 3*x + 17*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (64*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) - 
         (32*(-3 + 5*x)*H[1, -2, 0, x])/3 + (64*(1 + x^2)*H[1, -2, 2, x])/
          (-1 + x) + (8*(-41 + 43*x)*H[1, 1, 2, x])/3 - 
         (256*(1 + x^2)*H[1, 1, 3, x])/(-1 + x) + 
         (16*(15 - 10*x + 16*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (32*(-4 + 5*x)*H[1, 2, 1, x])/3 - (112*(1 + x^2)*H[1, 2, 2, x])/
          (-1 + x) - (608*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (64*(3 + 5*x)*(1 + x^2)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(93 + 11*x - 33*x^2 + 25*x^3)*H[2, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (16*(3 - 16*x + 6*x^2 + 43*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(-6 + 13*x - 3*x^2 + 16*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + 14*x + 5*x^2 + 18*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (256*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) + 
         (16*(-67 + 31*x - 83*x^2 + 43*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(25 - x + 29*x^2 + 7*x^3)*H[3, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[3, 1, 1, x])/(-1 + x) - 
         (64*(-5 + x)*(1 + x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (544*(4 + 5*x^2)*H[-2, -1, 0, 0, x])/(3*(1 + x)) - 
         (16*(-29 + 21*x - 37*x^2 + 29*x^3)*H[-2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (2480*(1 + x^2)*H[-1, -2, 0, 0, x])/
          (3*(1 + x)) - (32*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) - 
         (16*(45 + 47*x)*H[-1, -1, -1, 0, x])/3 - 
         (1408*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
         (8*(333 + 700*x + 331*x^2)*H[-1, -1, 0, 0, x])/(3*(1 + x)) - 
         (160*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(1 + x) - 
         (16*(34 + 76*x + 33*x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
         (32*(35 - 6*x + 35*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (32*(35 + 6*x + 35*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (12*(-17 - 31*x + 25*x^2 + 19*x^3)*H[0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (64*(1 + x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) + (448*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (16*(16 - 22*x + 15*x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
         (320*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (8*(-29 + 35*x)*H[1, 1, 0, 0, x])/3 + 
         (8*(-89 + 91*x)*H[1, 1, 1, 0, x])/3 - 
         (160*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
         (544*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (32*(-8 + 6*x - 5*x^2 + 9*x^3)*H[2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (32*(15 + 3*x + 25*x^2 + 13*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-55 + 73*x - 37*x^2 + 91*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (832*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (1664*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (288*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(1 + x) + 
         (16*(-5 + x - 11*x^2 + 7*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (448*(1 + x^2)*H[1, 1, 0, 0, 0, x])/
          (3*(-1 + x)) - (128*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) + 
         (16*(-125 + 139*x - 129*x^2 + 143*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (32*(-127 + 115*x - 125*x^2 + 113*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (1248*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (160*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (1408*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (4*H[1, 0, 0, x]*(229 - 326*x + 229*x^2 + 3*zeta[2] + 
            3*x^2*zeta[2]))/(3*(-1 + x)) + 
         (16*H[-1, 2, x]*(-167 - 302*x - 167*x^2 + 4*zeta[2] - 12*x*zeta[2] + 
            4*x^2*zeta[2]))/(3*(1 + x)) - 
         (4*H[1, 2, x]*(203 - 332*x + 137*x^2 + 30*zeta[2] + 30*x^2*zeta[2]))/
          (3*(-1 + x)) + (4*H[1, 1, 0, x]*(47 - 54*x + 7*x^2 + 38*zeta[2] + 
            38*x^2*zeta[2]))/(3*(-1 + x)) + (8*H[-1, 0, 0, x]*
           (-134 - 300*x - 134*x^2 + 153*zeta[2] + 12*x*zeta[2] + 
            153*x^2*zeta[2]))/(3*(1 + x)) - (16*H[-1, -1, 0, x]*
           (77 + 146*x + 69*x^2 + 186*zeta[2] + 186*x^2*zeta[2]))/
          (3*(1 + x)) + (8*H[3, x]*(-195 - 150*x + 175*x^2 + 194*x^3 + 
            8*x*zeta[2] + 12*x^2*zeta[2] + 12*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) - (4*H[2, 1, x]*(-57 - 13*x + 61*x^2 + 
            17*x^3 - 151*zeta[2] + 105*x*zeta[2] - 127*x^2*zeta[2] + 
            129*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) - 
         (8*H[2, 0, x]*(88 + 65*x - 40*x^2 - 17*x^3 - 184*zeta[2] + 
            126*x*zeta[2] - 148*x^2*zeta[2] + 162*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + (16*H[-2, 0, x]*(40 - 77*x - 51*x^2 + 
            98*x^3 - 173*zeta[2] + 169*x*zeta[2] - 181*x^2*zeta[2] + 
            177*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) - 
         (2*H[0, 0, 0, x]*(532 + 84*x - 762*x^2 + 30*x^3 - 233*zeta[2] + 
            291*x*zeta[2] - 227*x^2*zeta[2] + 297*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + Lp^3*(4*Lh^2*(1 + x) - 
           (4*(-3 + 2*x)*(1 + 2*x)*H[0, x])/(-1 + x) - 8*(-1 + x)*H[1, x] - 
           (32*H[1, x]^2)/(-1 + x) + Lh*(4*(-1 + x) - (4*(1 + 3*x^2)*H[0, x])/
              (-1 + x) - 16*(1 + x)*H[1, x]) + (16*x^2*H[2, x])/(-1 + x) + 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) - (8*(-5 + x)*(1 + x^2)*
             H[0, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[1, 0, x])/
            (-1 + x) + (32*(1 + x^2)*H[1, 1, x])/(-1 + x) - 
           (2*(10 - 10*x^2 + 7*zeta[2] + 22*x*zeta[2] + 7*x^2*zeta[2]))/
            (1 + x)) + (4*H[1, 0, x]*(-268 + 580*x - 288*x^2 + 367*zeta[2] - 
            638*x*zeta[2] + 355*x^2*zeta[2] - 136*zeta[3] - 136*x^2*zeta[3]))/
          (3*(-1 + x)) + (8*H[1, 1, x]*(47 - 100*x + 53*x^2 + 64*zeta[2] - 
            128*x*zeta[2] + 64*x^2*zeta[2] - 36*zeta[3] - 36*x^2*zeta[3]))/
          (3*(-1 + x)) - (8*H[-1, -1, x]*(553*zeta[2] + 1036*x*zeta[2] + 
            555*x^2*zeta[2] + 354*zeta[3] + 354*x^2*zeta[3]))/(3*(1 + x)) + 
         (2*H[2, x]*(-979 - 387*x + 996*x^2 + 404*x^3 - 114*zeta[2] - 
            118*x*zeta[2] + 198*x^2*zeta[2] + 58*x^3*zeta[2] + 792*zeta[3] - 
            712*x*zeta[3] + 600*x^2*zeta[3] - 904*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + (8*H[-1, 0, x]*(12 - 93*x - 218*x^2 - 
            85*x^3 + 16*x^4 + 366*x*zeta[2] + 698*x^2*zeta[2] + 
            362*x^3*zeta[2] + 168*x*zeta[3] - 24*x^2*zeta[3] + 
            168*x^3*zeta[3]))/(3*x*(1 + x)) + 
         (8*H[-2, x]*(-269*zeta[2] - 499*x*zeta[2] + 209*x^2*zeta[2] + 
            559*x^3*zeta[2] - 358*zeta[3] + 318*x*zeta[3] - 358*x^2*zeta[3] + 
            318*x^3*zeta[3]))/(3*(-1 + x)*(1 + x)) - 
         (2*H[0, 0, x]*(1526 + 58*x - 1714*x^2 - 134*x^3 + 64*x^4 - 
            621*zeta[2] - 851*x*zeta[2] + 492*x^2*zeta[2] + 938*x^3*zeta[2] - 
            272*zeta[3] + 224*x*zeta[3] - 240*x^2*zeta[3] + 672*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + Lp^2*(12*Lh^2*(-1 + x) + 
           (4*(-7 - 34*x + 29*x^2)*H[2, x])/(-1 + x) + 
           (32*(-1 + x + x^2 + 3*x^3)*H[3, x])/((-1 + x)*(1 + x)) - 
           (16*(1 + 5*x^2)*H[-2, 0, x])/(1 + x) - 40*(1 + x)*H[-1, 0, x] - 
           (64*(1 + x^2)*H[-1, 2, x])/(1 + x) + (6*(-5 - 14*x + 12*x^2)*
             H[0, 0, x])/(-1 + x) + (12*(5 - 14*x + 5*x^2)*H[1, 0, x])/
            (-1 + x) + 96*(-1 + x)*H[1, 1, x] + (72*(1 + x^2)*H[1, 2, x])/
            (-1 + x) + (16*(4 + 3*x + 6*x^2 + 5*x^3)*H[2, 0, x])/
            ((-1 + x)*(1 + x)) + (68*(1 + x^2)*H[2, 1, x])/(-1 + x) + 
           (112*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
           (88*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (2*(9 + 6*x + 25*x^2)*H[0, 0, 0, x])/(1 + x) + 
           (28*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (72*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + 
           (120*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
           2*H[1, x]*(-24 + 25*x + 4*zeta[2] + 4*x*zeta[2]) - 
           (2*H[0, x]*(36 + 33*x - 44*x^2 - 41*x^3 - 31*zeta[2] + 
              17*x*zeta[2] - 29*x^2*zeta[2] + 51*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) + Lh*((-8*(-2 - 8*x + 7*x^2)*H[0, x])/
              (-1 + x) - 48*(-1 + x)*H[1, x] - (16*(1 + x^2)*H[2, x])/
              (-1 + x) + (32*(1 + x^2)*H[-1, 0, x])/(1 + x) - 
             (8*(3 + 2*x + 3*x^2)*H[0, 0, x])/(1 + x) - 
             (16*(1 + x^2)*H[1, 0, x])/(-1 + x) + (4*(-6 + 6*x^2 + 
                5*zeta[2] + 2*x*zeta[2] + 5*x^2*zeta[2]))/(1 + x)) - 
           (2*(94 - 94*x - 94*x^2 + 94*x^3 - 31*zeta[2] - 61*x*zeta[2] + 
              31*x^2*zeta[2] + 61*x^3*zeta[2] - 74*zeta[3] - 14*x*zeta[3] - 
              122*x^2*zeta[3] + 34*x^3*zeta[3]))/((-1 + x)*(1 + x))) - 
         (2*H[1, x]*(1424 - 2889*x + 1465*x^2 + 10*zeta[2] - 187*x*zeta[2] + 
            161*x^2*zeta[2] - 648*zeta[3] + 896*x*zeta[3] - 680*x^2*zeta[3] - 
            36*zeta[4] - 36*x^2*zeta[4]))/(3*(-1 + x)) + 
         (4*H[-1, x]*(514*zeta[2] + 916*x*zeta[2] + 530*x^2*zeta[2] + 
            768*zeta[3] + 1456*x*zeta[3] + 772*x^2*zeta[3] + 227*zeta[4] - 
            12*x*zeta[4] + 227*x^2*zeta[4]))/(3*(1 + x)) - 
         (H[0, x]*(6431 + 519*x - 6382*x^2 - 422*x^3 - 1708*zeta[2] - 
            1182*x*zeta[2] + 1796*x^2*zeta[2] + 1606*x^3*zeta[2] - 
            1296*zeta[3] - 2176*x*zeta[3] + 648*x^2*zeta[3] + 
            2008*x^3*zeta[3] - 1624*zeta[4] + 512*x*zeta[4] - 
            1480*x^2*zeta[4] + 1344*x^3*zeta[4]))/(3*(-1 + x)*(1 + x)) + 
         Lp*((8*(-30 - 76*x + 15*x^2 + 85*x^3)*H[3, x])/((-1 + x)*(1 + x)) + 
           (8*(-25 + 27*x - 19*x^2 + 33*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (64*(-1 + x - 3*x^2 + 5*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
           (16*(9 + 20*x + 5*x^2)*H[-2, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-2, 2, x])/(1 + x) - (192*(3 + 5*x + 3*x^2)*
             H[-1, 2, x])/(1 + x) - (544*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           16*x*H[1, 1, x] + 48*(-1 + x)*H[1, 2, x] + 
           (112*(1 + x^2)*H[1, 3, x])/(-1 + x) + (32*(-1 - 6*x + 4*x^2)*
             H[2, 0, x])/(-1 + x) + 88*(-1 + x)*H[2, 1, x] - 
           (32*(1 - x + 2*x^2)*H[2, 2, x])/((-1 + x)*(1 + x)) + 
           (32*(-1 + 2*x - x^2 + 4*x^3)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(7 + 5*x^2)*H[3, 1, x])/(-1 + x) + 
           (32*(-1 + 13*x - 3*x^2 + 15*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(-21 + 33*x - 31*x^2 + 43*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (256*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) + 160*(1 + x)*
            H[-1, -1, 0, x] + (832*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (16*(25 + 56*x + 25*x^2)*H[-1, 0, 0, x])/(1 + x) - 
           (96*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
           (8*(-19 - 53*x + 34*x^2 + 32*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (108*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 48*(-1 + x)*
            H[1, 1, 0, x] - (96*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (80*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (8*(-9 - x + 5*x^2 + 13*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(1 - x + 2*x^2)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[2, 1, 1, x])/(-1 + x) - 
           (192*(1 + x^2)*H[-1, -1, -1, 0, x])/(1 + x) + 
           (768*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (400*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
           (4*(-23 + 5*x - 49*x^2 + 35*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (96*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
           (16*(-33 + 45*x - 35*x^2 + 47*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (928*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) - 4*(-1 + x)*H[1, x]*(113 + 30*zeta[2]) - 
           (8*H[1, 0, x]*(27 - 45*x + 26*x^2 + 3*zeta[2] + 3*x^2*zeta[2]))/
            (-1 + x) + (16*H[-1, 0, x]*(-14 - 28*x - 14*x^2 + 45*zeta[2] + 
              45*x^2*zeta[2]))/(1 + x) + (4*H[2, x]*(-85 - 10*x + 69*x^2 - 
              6*x^3 - 14*zeta[2] + 34*x*zeta[2] - 14*x^2*zeta[2] + 
              34*x^3*zeta[2]))/((-1 + x)*(1 + x)) - 
           (4*H[0, 0, x]*(106 + 18*x - 103*x^2 - 15*x^3 - 61*zeta[2] + 
              55*x*zeta[2] - 63*x^2*zeta[2] + 69*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) + (16*H[-1, x]*(41*zeta[2] + 70*x*zeta[2] + 
              41*x^2*zeta[2] + 44*zeta[3] + 44*x^2*zeta[3]))/(1 + x) - 
           (2*H[0, x]*(423 - 33*x - 444*x^2 + 60*x^3 - 164*zeta[2] - 
              356*x*zeta[2] + 146*x^2*zeta[2] + 386*x^3*zeta[2] - 
              104*zeta[3] + 80*x*zeta[3] - 56*x^2*zeta[3] + 240*x^3*zeta[3]))/
            ((-1 + x)*(1 + x)) + Lh*((4*(14 - 17*x + 11*x^2)*H[0, x])/
              (-1 + x) - 4*x*H[1, x] - 24*(-1 + x)*H[2, x] + 
             (32*(1 + x^2)*H[-2, 0, x])/(1 + x) + 48*(1 + x)*H[-1, 0, x] - 
             (4*(-11 - 2*x + 10*x^2)*H[0, 0, x])/(-1 + x) + 
             8*(-1 + x)*H[1, 0, x] + (16*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
             (32*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + 
             (8*(1 + x^2)*H[2, 1, x])/(-1 + x) - (32*(1 + x^2)*H[-1, -1, 0, 
                x])/(1 + x) + (16*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - 
             (4*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) - 
             (8*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + (16*(1 + x^2)*H[1, 1, 0, 
                x])/(-1 + x) - (16*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
             (4*(10 - 10*x - 10*x^2 + 10*x^3 + 5*zeta[2] - 17*x*zeta[2] - 
                5*x^2*zeta[2] + 17*x^3*zeta[2] + 10*zeta[3] + 14*x*zeta[3] + 
                10*x^2*zeta[3] + 14*x^3*zeta[3]))/((-1 + x)*(1 + x))) - 
           (2516 - 2516*x - 2516*x^2 + 2516*x^3 - 688*zeta[2] - 
             392*x*zeta[2] + 688*x^2*zeta[2] + 392*x^3*zeta[2] - 
             984*zeta[3] - 1016*x*zeta[3] + 600*x^2*zeta[3] + 
             1208*x^3*zeta[3] - 135*zeta[4] - 615*x*zeta[4] + 
             775*x^2*zeta[4] + 327*x^3*zeta[4])/(2*(-1 + x)*(1 + x))) + 
         (-19648 + 19648*x + 19648*x^2 - 19648*x^3 + 3604*zeta[2] + 
           3876*x*zeta[2] - 3832*x^2*zeta[2] - 3656*x^3*zeta[2] + 
           256*x^4*zeta[2] + 224*zeta[3] - 912*x*zeta[3] + 16*x^2*zeta[3] - 
           384*x^3*zeta[3] - 2120*zeta[2]*zeta[3] - 216*x*zeta[2]*zeta[3] - 
           2376*x^2*zeta[2]*zeta[3] - 344*x^3*zeta[2]*zeta[3] + 
           6317*zeta[4] - 125*x*zeta[4] - 3185*x^2*zeta[4] + 
           329*x^3*zeta[4] + 9792*zeta[5] + 2400*x*zeta[5] + 
           10688*x^2*zeta[5] + 672*x^3*zeta[5])/(6*(-1 + x)*(1 + x))) + 
       CA^2*CF*((242*Lp^3*(1 + x))/27 + (4*(-83 - 198*x + 61*x^2 + 396*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) + (4*(-5 + 45*x - 19*x^2 + 27*x^3)*
           H[5, x])/(3*(-1 + x)*(1 + x)) - (8*(-15 - x - 17*x^2 + 9*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(-35 - x - 203*x^2 + 149*x^3)*H[-3, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(-105 + 41*x - 103*x^2 + 39*x^3)*H[-3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(389 + 777*x + 542*x^2)*H[-2, 2, x])/
          (9*(1 + x)) - (4*(-169 + 121*x - 171*x^2 + 123*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (352*(7 + 12*x + 7*x^2)*H[-1, 3, x])/
          (9*(1 + x)) - (96*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (4*(20 - 73*x + 11*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(1 + x^2)*H[1, 4, x])/(-1 + x) + 
         (8*(-32 - 89*x + 19*x^2 + 208*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-31 + 57*x - 13*x^2 + 75*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) + (4*(10 - 4*x + 35*x^2 + 7*x^3)*
           H[3, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(-23 - 66*x + 19*x^2 + 150*x^3)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) + (8*(-11 + 23*x - 9*x^2 + 21*x^3)*H[3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (32*(1 + x^2)*H[4, 0, x])/
          ((-1 + x)*(1 + x)) - (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, 1, x])/
          (3*(-1 + x)*(1 + x)) + (16*(27 - 3*x + 23*x^2 + x^3)*
           H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-69 + 13*x - 79*x^2 + 39*x^3)*H[-3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-19 + 3*x - 17*x^2 + x^3)*
           H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(233 + 93*x + 107*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
         (8*(-179 + 123*x - 177*x^2 + 121*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (4*(80 + 552*x + 89*x^2)*H[-2, 0, 0, x])/
          (9*(1 + x)) + (8*(-15 - x - 17*x^2 + x^3)*H[-2, 2, 0, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[-1, -3, 0, x])/
          (3*(1 + x)) - (8*(122 + 87*x + 158*x^2)*H[-1, -2, 0, x])/
          (9*(1 + x)) + (400*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (16*(101 + 180*x + 101*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (224*(1 + x^2)*H[-1, -1, 3, x])/(1 + x) + 
         (8*(14 + 24*x + 23*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (16*(41 + 60*x + 41*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (464*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
         (4*(59 - 6*x + 59*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (96*(1 + x^2)*H[1, -3, 0, x])/(-1 + x) - 
         (16*(-2 - 7*x + 6*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) + 
         (32*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) + 
         (4*(142 - 387*x + 157*x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) + 
         (56*(4 - 7*x + 5*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (4*(9 - x + 14*x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) - 
         (176*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (16*(1 + 17*x - x^2 + 15*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(46 - 35*x - 131*x^2 + 166*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-68 - 107*x - 26*x^2 + 397*x^3)*
           H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (4*(-69 + 35*x - 51*x^2 + 53*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-12 + 14*x - 11*x^2 + 15*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 2, 1, x])/
          (3*(-1 + x)) + (8*(-3 + x)*(8 - x + 7*x^2)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (4*(-1 + 3*x)*(5 - 2*x + 9*x^2)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(3 - 2*x + 3*x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)) + 
         (4*(-127 + 95*x - 149*x^2 + 117*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-41 + 9*x - 49*x^2 + 17*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
         (152*(1 + x^2)*H[-1, -2, 0, 0, x])/(1 + x) + 
         (48*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (8*(64 - 45*x + 67*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
         (4*(278 + 831*x + 245*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
         (112*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
         (8*(70 + 270*x + 61*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (8*(31 - 6*x + 31*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (8*(59 + 6*x + 59*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (8*(16 + 187*x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(1 + x^2)*H[1, -2, -1, 0, x])/(-1 + x) + 
         (256*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (4*(313 - 468*x + 295*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
         (160*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (4*(59 - 240*x + 71*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
         (32*(19 - 60*x + 19*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) - 
         (16*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) + 
         (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) - 
         (40*(1 + x^2)*H[1, 2, 0, 0, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (4*(-79 + 9*x - 77*x^2 + 11*x^3)*H[2, 0, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(27 + 35*x + 45*x^2 + 53*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-97 + 63*x - 67*x^2 + 93*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (160*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (304*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) - 
         (8*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) - 
         (112*(1 + x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) + 
         (16*(-39 + 19*x - 40*x^2 + 20*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (16*(-91 + 61*x - 89*x^2 + 59*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (368*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
         (4*H[1, 0, 0, x]*(46 - 241*x + 37*x^2 + 6*zeta[2] + 6*x^2*zeta[2]))/
          (9*(-1 + x)) - (8*H[-1, 2, x]*(1499 + 2694*x + 1499*x^2 + 
            45*zeta[2] + 54*x*zeta[2] + 45*x^2*zeta[2]))/(27*(1 + x)) - 
         (2*H[1, 1, 0, x]*(93 - 786*x + 157*x^2 + 72*zeta[2] + 
            72*x^2*zeta[2]))/(9*(-1 + x)) - 
         (2*H[1, 2, x]*(-11 - 390*x - 135*x^2 + 240*zeta[2] + 
            240*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, -1, 0, x]*(385 + 478*x + 361*x^2 + 285*zeta[2] + 
            285*x^2*zeta[2]))/(9*(1 + x)) + (4*H[-1, 0, 0, x]*
           (368 - 372*x + 368*x^2 + 639*zeta[2] + 54*x*zeta[2] + 
            639*x^2*zeta[2]))/(27*(1 + x)) - 
         (4*H[2, 1, x]*(-56 - 59*x + 56*x^2 + 59*x^3 - 108*zeta[2] + 
            108*x*zeta[2] - 60*x^2*zeta[2] + 156*x^3*zeta[2]))/
          (9*(-1 + x)*(1 + x)) - (2*H[3, x]*(1676 + 4398*x - 1741*x^2 - 
            5679*x^3 + 954*zeta[2] + 558*x*zeta[2] + 990*x^2*zeta[2] + 
            234*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[0, 0, 0, x]*(-2677 - 1589*x - 1753*x^2 + 379*x^3 - 
            198*zeta[2] + 810*x*zeta[2] - 522*x^2*zeta[2] + 486*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (2*H[2, 0, x]*(-464 + 340*x - 521*x^2 - 
            253*x^3 - 426*zeta[2] + 534*x*zeta[2] - 270*x^2*zeta[2] + 
            690*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
         (8*H[-2, 0, x]*(-529 - 473*x - 508*x^2 + 1348*x^3 - 954*zeta[2] + 
            738*x*zeta[2] - 954*x^2*zeta[2] + 738*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) + Lp^2*((-22*(-23 + x^2)*H[0, x])/
            (9*(-1 + x)) + (88*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) + 
           (88*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (2*(-463 + 1780*x + 2243*x^2 - 396*x*zeta[2]))/(27*(1 + x))) - 
         (2*H[0, 0, x]*(-14021 + 2681*x - 2918*x^2 - 11644*x^3 + 864*x^4 - 
            1854*zeta[2] - 3078*x*zeta[2] + 2088*x^2*zeta[2] + 
            5508*x^3*zeta[2] - 1188*zeta[3] - 3996*x^2*zeta[3]))/
          (81*(-1 + x)*(1 + x)) + (4*H[1, 1, x]*(140 - 319*x + 179*x^2 + 
            46*zeta[2] - 162*x*zeta[2] + 28*x^2*zeta[2] - 36*zeta[3] - 
            36*x^2*zeta[3]))/(9*(-1 + x)) + 
         (2*H[1, 0, x]*(-154 + 475*x - 253*x^2 + 470*zeta[2] - 
            900*x*zeta[2] + 410*x^2*zeta[2] + 228*zeta[3] + 228*x^2*zeta[3]))/
          (9*(-1 + x)) - (4*H[-1, -1, x]*(1148*zeta[2] + 2205*x*zeta[2] + 
            1145*x^2*zeta[2] + 678*zeta[3] + 678*x^2*zeta[3]))/(9*(1 + x)) + 
         (2*H[2, x]*(-3662 - 1961*x + 3773*x^2 + 2072*x^3 - 1122*zeta[2] - 
            402*x*zeta[2] + 390*x^2*zeta[2] + 390*x^3*zeta[2] + 
            2754*zeta[3] - 414*x*zeta[3] + 2574*x^2*zeta[3] - 
            594*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
         (4*H[-2, x]*(-545*zeta[2] - 916*x*zeta[2] + 484*x^2*zeta[2] + 
            977*x^3*zeta[2] - 786*zeta[3] + 498*x*zeta[3] - 774*x^2*zeta[3] + 
            486*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) + 
         (4*H[-1, 0, x]*(270 + 5267*x + 6600*x^2 + 5591*x^3 + 432*x^4 + 
            5958*x*zeta[2] + 10935*x^2*zeta[2] + 5688*x^3*zeta[2] + 
            1026*x*zeta[3] - 324*x^2*zeta[3] + 1026*x^3*zeta[3]))/
          (81*x*(1 + x)) - (2*H[1, x]*(5782 - 12407*x + 6625*x^2 + 
            2175*zeta[2] - 4794*x*zeta[2] + 2619*x^2*zeta[2] - 3378*zeta[3] + 
            6372*x*zeta[3] - 3306*x^2*zeta[3] - 378*zeta[4] - 
            378*x^2*zeta[4]))/(27*(-1 + x)) + 
         (2*H[-1, x]*(3686*zeta[2] + 7908*x*zeta[2] + 3830*x^2*zeta[2] + 
            4722*zeta[3] + 9486*x*zeta[3] + 4866*x^2*zeta[3] + 1197*zeta[4] - 
            54*x*zeta[4] + 1197*x^2*zeta[4]))/(27*(1 + x)) - 
         (H[0, x]*(-19188 - 26012*x - 10414*x^2 - 2942*x^3 - 5496*zeta[2] - 
            23040*x*zeta[2] + 13098*x^2*zeta[2] + 32346*x^3*zeta[2] - 
            8568*zeta[3] + 5832*x*zeta[3] + 11196*x^2*zeta[3] - 
            2268*x^3*zeta[3] - 10773*zeta[4] + 1701*x*zeta[4] - 
            8667*x^2*zeta[4] + 1971*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((4*(-23 - 75*x + x^2 + 141*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
           (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (8*(-3 - x - 5*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(-7 - 7*x - 21*x^2 + 23*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) - 
           (16*(41 + 60*x + 41*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 3, x])/(1 + x) + (88*(1 + x^2)*H[1, 2, x])/
            (3*(-1 + x)) + (64*(1 + x^2)*H[1, 3, x])/(-1 + x) + 
           (176*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(5 - 2*x + 5*x^2)*H[-2, -1, 0, x])/(-1 + x) - 
           (8*(-5 + 9*x - 7*x^2 + 11*x^3)*H[-2, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(23 + 24*x + 23*x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) + (256*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (32*(1 - 9*x + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (56*(1 + 3*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (88*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) + 
           (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (8*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
           (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) - 
           (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) - 
           (16*H[1, 0, x]*(-11 + 22*x - 11*x^2 + 3*zeta[2] + 3*x^2*zeta[2]))/
            (3*(-1 + x)) + (8*H[2, x]*(28 + 56*x + 28*x^2 + 15*zeta[2] + 
              6*x*zeta[2] + 15*x^2*zeta[2]))/(3*(1 + x)) + 
           (8*H[-1, 0, x]*(131 - 6*x + 131*x^2 + 198*zeta[2] + 
              198*x^2*zeta[2]))/(9*(1 + x)) - 
           (4*H[0, 0, x]*(-425 - 307*x - 353*x^2 + 65*x^3 - 63*zeta[2] + 
              135*x*zeta[2] - 153*x^2*zeta[2] + 81*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[0, x]*(-1031 + 307*x - 1010*x^2 - 
              2024*x^3 - 225*zeta[2] - 675*x*zeta[2] + 747*x^2*zeta[2] + 
              1269*x^3*zeta[2] - 756*zeta[3] - 972*x^2*zeta[3]))/
            (27*(-1 + x)*(1 + x)) - (4*H[1, x]*(148 - 307*x + 159*x^2 + 
              24*zeta[2] - 48*x*zeta[2] + 24*x^2*zeta[2] - 108*zeta[3] - 
              108*x^2*zeta[3]))/(3*(-1 + x)) + 
           (8*H[-1, x]*(59*zeta[2] + 96*x*zeta[2] + 59*x^2*zeta[2] + 
              72*zeta[3] + 72*x^2*zeta[3]))/(3*(1 + x)) - 
           (25577 + 5429*x - 25577*x^2 - 5429*x^3 - 11016*zeta[2] - 
             10944*x*zeta[2] + 20664*x^2*zeta[2] + 1296*x^3*zeta[2] - 
             29376*zeta[3] - 12312*x*zeta[3] + 11448*x^2*zeta[3] + 
             3888*x^3*zeta[3] - 5103*zeta[4] + 567*x*zeta[4] - 
             9801*x^2*zeta[4] - 2511*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
         (106837 - 700895*x - 106837*x^2 + 700895*x^3 + 87264*zeta[2] + 
           431172*x*zeta[2] - 236340*x^2*zeta[2] - 293112*x^3*zeta[2] + 
           31104*x^4*zeta[2] + 519912*zeta[3] + 930744*x*zeta[3] - 
           66420*x^2*zeta[3] - 500580*x^3*zeta[3] - 145800*zeta[2]*zeta[3] - 
           223560*x*zeta[2]*zeta[3] - 33048*x^2*zeta[2]*zeta[3] - 
           157464*x^3*zeta[2]*zeta[3] + 283338*zeta[4] + 28674*x*zeta[4] + 
           15552*x^2*zeta[4] + 94284*x^3*zeta[4] + 114696*zeta[5] - 
           118584*x*zeta[5] + 188568*x^2*zeta[5] + 103032*x^3*zeta[5])/
          (1458*(-1 + x)*(1 + x))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + x))/27 - 
           (8*(-34 - 75*x + 5*x^2 + 126*x^3)*H[3, x])/(27*(-1 + x)*(1 + x)) - 
           (16*(-1 + 12*x - x^2 + 6*x^3)*H[4, x])/(9*(-1 + x)*(1 + x)) - 
           (320*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) - 
           (32*(47 + 42*x + 65*x^2)*H[-2, 0, x])/(27*(1 + x)) + 
           (224*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) + 
           (32*(31 + 42*x + 31*x^2)*H[-1, 2, x])/(27*(1 + x)) + 
           (128*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) - 
           (8*(25 - 3*x + 18*x^2)*H[1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 3, x])/(-1 + x) - 
           (8*(52 - 5*x + 31*x^2 + 8*x^3)*H[2, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (16*(1 + x)*H[2, 1, x])/9 - (16*(-2 + 13*x - 2*x^2 + 7*x^3)*
             H[2, 2, x])/(9*(-1 + x)*(1 + x)) - (16*(6 - x + 6*x^2 + x^3)*
             H[3, 0, x])/(3*(-1 + x)*(1 + x)) + (16*(-1 + 3*x)*(1 + x^2)*
             H[3, 1, x])/(9*(-1 + x)*(1 + x)) + 
           (320*(1 + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (272*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) + 
           (320*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) + 
           (64*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) - 
           (64*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (16*(73 + 66*x + 73*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) - 
           (32*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (64*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           (16*(-189 - 112*x - 21*x^2 + 2*x^3)*H[0, 0, 0, x])/
            (27*(-1 + x)*(1 + x)) - (80*(1 - 4*x + x^2)*H[1, 0, 0, x])/
            (9*(-1 + x)) + (8*(15 - 63*x + 8*x^2)*H[1, 1, 0, x])/
            (9*(-1 + x)) + (64*(1 + x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 2, 0, x])/(3*(-1 + x)) + 
           (16*(1 + x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
           (32*(-5 + 4*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (16*(-10 + 11*x - 10*x^2 + 17*x^3)*H[2, 1, 0, x])/
            (9*(-1 + x)*(1 + x)) - (256*(1 + x^2)*H[-1, -1, -1, 0, x])/
            (9*(1 + x)) + (224*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
           (176*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
           (256*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (128*(1 + x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
           (80*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (128*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) + 
           (64*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
           (16*H[1, 0, x]*(-8 + 14*x - 5*x^2 + 7*zeta[2] + 7*x^2*zeta[2]))/
            (9*(-1 + x)) + (8*H[1, 1, x]*(-5 + 13*x - 8*x^2 + 8*zeta[2] + 
              8*x^2*zeta[2]))/(9*(-1 + x)) - (64*H[-1, 0, x]*
             (67 + 78*x + 67*x^2 + 9*zeta[2] + 9*x^2*zeta[2]))/(81*(1 + x)) - 
           (8*H[2, x]*(-37 + 8*x + 34*x^2 - 11*x^3 - 48*zeta[2] + 
              6*x*zeta[2] - 48*x^2*zeta[2] + 42*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (8*H[0, 0, x]*(-2400 - 358*x + 489*x^2 - 
              1105*x^3 + 18*zeta[2] + 216*x*zeta[2] + 18*x^2*zeta[2] + 
              108*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((-16*(17 + 5*x^2)*H[0, x])/(9*(-1 + x)) - 
             (32*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
             (32*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
             (4*(-23 + 578*x + 601*x^2 - 72*x*zeta[2]))/(27*(1 + x))) - 
           (32*H[-1, x]*(10*zeta[2] + 30*x*zeta[2] + 10*x^2*zeta[2] + 
              3*zeta[3] + 3*x^2*zeta[3]))/(27*(1 + x)) + 
           (8*H[1, x]*(50 - 148*x + 98*x^2 + 111*zeta[2] - 201*x*zeta[2] + 
              90*x^2*zeta[2] + 30*zeta[3] + 30*x^2*zeta[3]))/(27*(-1 + x)) + 
           (8*H[0, x]*(-3096 + 350*x + 1056*x^2 - 2390*x^3 - 6*zeta[2] - 
              117*x*zeta[2] + 39*x^2*zeta[2] + 270*x^3*zeta[2] - 
              252*zeta[3] - 378*x*zeta[3] - 252*x^2*zeta[3] - 
              54*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           Lp*((16*(-2 + 3*x)*H[1, x])/3 - (16*(1 + x)*H[2, x])/3 - 
             (16*(-1 + 3*x)*(1 + x^2)*H[3, x])/(3*(-1 + x)*(1 + x)) - 
             (32*(1 + x^2)*H[-2, 0, x])/(1 + x) - (32*(13 + 6*x + 13*x^2)*H[
                -1, 0, x])/(9*(1 + x)) + (64*(1 + x^2)*H[-1, 2, x])/
              (3*(1 + x)) - (16*(60 + 43*x + 24*x^2 + x^3)*H[0, 0, x])/
              (9*(-1 + x)*(1 + x)) - (64*(-1 + x)*H[1, 0, x])/3 - 
             (32*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (64*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
             (64*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) - 
             (64*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
             (32*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (16*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (32*(1 + x^2)*H[1, 1, 0, 
                x])/(3*(-1 + x)) - (32*(1 + x^2)*H[-1, x]*zeta[2])/
              (3*(1 + x)) + (8*H[0, x]*(-649 - 97*x + 53*x^2 - 499*x^3 + 
                18*zeta[2] + 54*x*zeta[2] + 18*x^2*zeta[2] + 54*x^3*zeta[2]))/
              (27*(-1 + x)*(1 + x)) - (4*(1159 - 5261*x - 1159*x^2 + 
                5261*x^3 + 324*zeta[2] + 396*x*zeta[2] - 1044*x^2*zeta[2] + 
                324*x^3*zeta[2] + 1080*zeta[3] + 648*x*zeta[3] + 
                1080*x^2*zeta[3] + 648*x^3*zeta[3]))/(81*(-1 + x)*(1 + x))) - 
           (2*(64105 - 126731*x - 64105*x^2 + 126731*x^3 - 2700*zeta[2] + 
              1368*x*zeta[2] - 5688*x^2*zeta[2] + 6372*x^3*zeta[2] + 
              72036*zeta[3] + 19872*x*zeta[3] - 25920*x^2*zeta[3] + 
              26244*x^3*zeta[3] - 5346*zeta[4] - 4374*x*zeta[4] - 
              486*x^2*zeta[4] + 14094*x^3*zeta[4]))/(729*(-1 + x)*(1 + x))) + 
         CF^2*((-77*Lp^4*(1 + x))/9 - (4*(-854 - 880*x + 493*x^2 + 1211*x^3)*
             H[4, x])/(9*(-1 + x)*(1 + x)) - (32*(10 - 8*x + 9*x^2)*H[5, x])/
            (3*(1 + x)) + (32*(-11 + 3*x - 19*x^2 + 23*x^3)*H[-4, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-4 + 250*x - 553*x^2 + 127*x^3)*
             H[-3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (32*(-88 + 49*x - 86*x^2 + 47*x^3)*H[-3, 2, x])/
            (3*(-1 + x)*(1 + x)) + (8*(1234 + 2616*x + 1825*x^2)*H[-2, 2, x])/
            (9*(1 + x)) + (8*(-309 + 253*x - 313*x^2 + 257*x^3)*H[-2, 3, x])/
            (3*(-1 + x)*(1 + x)) + (16*(539 + 954*x + 539*x^2)*H[-1, 3, x])/
            (9*(1 + x)) + (368*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
           (4*(685 - 1452*x + 637*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
           (88*(1 + x^2)*H[1, 4, x])/(3*(-1 + x)) - 
           (4*(-365 - 539*x + 187*x^2 + 1141*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) - (8*(-115 + 69*x - 95*x^2 + 89*x^3)*
             H[2, 3, x])/(3*(-1 + x)*(1 + x)) + (8*(16 + x - 449*x^2 + 7*x^3)*
             H[3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (8*(-89 - 147*x + 37*x^2 + 219*x^3)*H[3, 1, x])/
            (9*(-1 + x)*(1 + x)) - (64*(8 - x + 7*x^2)*H[3, 2, x])/
            (3*(1 + x)) + (32*(11 + 17*x^2)*H[4, 0, x])/(3*(-1 + x)*
             (1 + x)) + (32*(-4 + 6*x - 7*x^2 + 3*x^3)*H[4, 1, x])/
            (3*(-1 + x)*(1 + x)) - (16*(71 + 19*x + 55*x^2 + 35*x^3)*
             H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-143 + 91*x - 187*x^2 + 167*x^3)*H[-3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (16*(13 + 3*x + 5*x^2 + 11*x^3)*
             H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(571 + 6*x + 19*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (16*(-301 + 237*x - 297*x^2 + 233*x^3)*H[-2, -1, 2, x])/
            (3*(-1 + x)*(1 + x)) + (4*(-661 - 2081*x + 1508*x^2 + 1090*x^3)*
             H[-2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (32*(-7 - x - 9*x^2 + x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (32*(-17 + 13*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) - 
           (256*(1 + x^2)*H[-1, -3, 0, x])/(1 + x) + 
           (8*(115 - 138*x + 187*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (1424*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
           (16*(329 + 596*x + 329*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (2528*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
           (16*(5 + 6*x + 14*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (16*(127 + 192*x + 127*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           (1552*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) + 
           (8*(31 - 4*x + 31*x^2)*H[-1, 3, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
           (608*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) + 
           (16*(-1 - 22*x + 17*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) - 
           (160*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
           (4*(121 - 318*x + 133*x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
           (752*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) - 
           (4*(395 - 552*x + 485*x^2)*H[1, 2, 0, x])/(9*(-1 + x)) + 
           (4*(61 - 12*x + 91*x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
           (32*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) + 
           (704*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 3, 1, x])/(-1 + x) - 
           (64*(2 + 11*x + x^2 + 10*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*
             (1 + x)) + (4*(523 - 131*x - 452*x^2 + 562*x^3)*H[2, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) - (4*(-54 - 60*x + 15*x^2 + 313*x^3)*
             H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (176*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
           (32*(-8 + 7*x - 5*x^2 + 10*x^3)*H[2, 1, 2, x])/
            ((-1 + x)*(1 + x)) + (8*(-49 + 107*x - 33*x^2 + 123*x^3)*
             H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (56*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) - 
           (8*(-119 + 49*x - 135*x^2 + 49*x^3)*H[3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-27 + 21*x - 39*x^2 + 25*x^3)*
             H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(4 + 3*x^2 + x^3)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-263 + 231*x - 319*x^2 + 287*x^3)*H[-2, -1, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-169 + 81*x - 209*x^2 + 121*x^3)*
             H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (128*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) - 
           (2152*(1 + x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) - 
           (80*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
           (8*(7 + 366*x + 7*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
           (1600*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
           (4*(1555 + 3762*x + 1483*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
           (304*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
           (896*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) + 
           (8*(446 + 1224*x + 419*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) + 
           (32*(11 - 2*x + 11*x^2)*H[-1, 2, 0, 0, x])/(1 + x) + 
           (32*(47 + 6*x + 47*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
           (4*(327 + 337*x - 925*x^2 + 147*x^3)*H[0, 0, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[1, -2, -1, 0, x])/
            (3*(-1 + x)) - (736*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
           (8*(593 - 828*x + 566*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (160*(1 + x^2)*H[1, 1, -2, 0, x])/(-1 + x) + 
           (8*(154 - 429*x + 169*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
           (8*(290 - 753*x + 287*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) + 
           (536*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) + 
           (56*(1 + x^2)*H[1, 2, 1, 0, x])/(-1 + x) - 
           (8*(-133 + 39*x - 113*x^2 + 59*x^3)*H[2, 0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (32*(13 + 9*x + 24*x^2 + 20*x^3)*
             H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-157 + 131*x - 109*x^2 + 179*x^3)*H[2, 1, 1, 0, x])/
            (3*(-1 + x)*(1 + x)) + (736*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
            (1 + x) - (480*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) + 
           (688*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
           (32*(3 + 7*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (400*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) + 
           (352*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) - 
           (8*(-281 + 215*x - 289*x^2 + 223*x^3)*H[-3, x]*zeta[2])/
            (3*(-1 + x)*(1 + x)) + (16*(-103 + 79*x - 101*x^2 + 77*x^3)*
             H[-2, -1, x]*zeta[2])/((-1 + x)*(1 + x)) + 
           (1360*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) + 
           (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(-1 + x) - 
           (1600*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
           (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
           (8*H[-1, 2, x]*(4501 + 8106*x + 4501*x^2 + 54*zeta[2] + 
              216*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) - 
           (2*H[1, 1, 0, x]*(27 + 1354*x - 309*x^2 + 138*zeta[2] + 
              138*x^2*zeta[2]))/(9*(-1 + x)) - (4*H[1, 0, 0, x]*
             (-2135 + 1665*x - 2162*x^2 + 342*zeta[2] + 342*x^2*zeta[2]))/
            (27*(-1 + x)) + (2*H[1, 2, x]*(847 - 2166*x + 295*x^2 + 
              582*zeta[2] + 582*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[-1, -1, 0, x]*(1001 + 1394*x + 929*x^2 + 1128*zeta[2] + 
              1128*x^2*zeta[2]))/(9*(1 + x)) - (4*H[-1, 0, 0, x]*
             (-470 - 3444*x - 470*x^2 + 2655*zeta[2] + 216*x*zeta[2] + 
              2655*x^2*zeta[2]))/(27*(1 + x)) + 
           (2*H[3, x]*(9970 + 10830*x - 8933*x^2 - 13377*x^3 + 1980*zeta[2] + 
              1044*x*zeta[2] + 1836*x^2*zeta[2] + 324*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (4*H[2, 1, x]*(-422 - 237*x + 166*x^2 - 
              19*x^3 - 420*zeta[2] + 396*x*zeta[2] - 324*x^2*zeta[2] + 
              492*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[0, 0, 0, x]*(785 - 3477*x - 7141*x^2 + 5109*x^3 - 
              1782*zeta[2] + 2592*x*zeta[2] - 3078*x^2*zeta[2] + 
              1296*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
           (8*H[-2, 0, x]*(-698 - 1639*x - 1475*x^2 + 3578*x^3 - 
              3465*zeta[2] + 2997*x*zeta[2] - 3537*x^2*zeta[2] + 
              3069*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
           (2*H[2, 0, x]*(602 + 3434*x - 4999*x^2 - 1399*x^3 - 6336*zeta[2] + 
              5004*x*zeta[2] - 4896*x^2*zeta[2] + 6444*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + Lp^3*((-44*Lh*(1 + x))/3 + 
             (4*(-6 + 17*x^2)*H[0, x])/(3*(-1 + x)) + (88*(1 + x)*H[1, x])/
              3 - (8*(1 + x^2)*H[-1, 0, x])/(1 + x) - 
             (8*(1 + x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) + 
             (2*(-11 - 268*x - 257*x^2 + 18*zeta[2] + 72*x*zeta[2] + 
                18*x^2*zeta[2]))/(9*(1 + x))) + 
           (4*Lh*(-1 + x)*(-202 + 189*zeta[3]))/9 - 
           (4*H[1, 1, x]*(475 - 1026*x + 551*x^2 + 328*zeta[2] - 
              780*x*zeta[2] + 292*x^2*zeta[2] - 72*zeta[3] - 72*x^2*zeta[3]))/
            (9*(-1 + x)) + (4*H[-1, -1, x]*(3955*zeta[2] + 7518*x*zeta[2] + 
              3955*x^2*zeta[2] + 2418*zeta[3] + 2418*x^2*zeta[3]))/
            (9*(1 + x)) - (2*H[1, 0, x]*(-25168 + 47589*x - 26941*x^2 + 
              21924*zeta[2] - 39852*x*zeta[2] + 20736*x^2*zeta[2] + 
              4212*zeta[3] + 4212*x^2*zeta[3]))/(81*(-1 + x)) - 
           (2*H[2, x]*(-51679 - 15610*x + 45737*x^2 + 9668*x^3 - 
              6300*zeta[2] - 4572*x*zeta[2] + 3204*x^2*zeta[2] + 
              3852*x^3*zeta[2] + 31212*zeta[3] - 8100*x*zeta[3] + 
              28188*x^2*zeta[3] - 11124*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
           (4*H[-2, x]*(-1897*zeta[2] - 3329*x*zeta[2] + 1595*x^2*zeta[2] + 
              3631*x^3*zeta[2] - 2646*zeta[3] + 1950*x*zeta[3] - 
              2622*x^2*zeta[3] + 1926*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) - 
           (4*H[-1, 0, x]*(864 + 8023*x + 7314*x^2 + 8887*x^3 + 1296*x^4 + 
              21798*x*zeta[2] + 40716*x^2*zeta[2] + 21150*x^3*zeta[2] + 
              6588*x*zeta[3] - 1296*x^2*zeta[3] + 6588*x^3*zeta[3]))/
            (81*x*(1 + x)) + (H[0, 0, x]*(42084 - 5600*x - 83686*x^2 - 
              1074*x^3 + 5184*x^4 - 34641*zeta[2] - 32301*x*zeta[2] + 
              26163*x^2*zeta[2] + 38439*x^3*zeta[2] - 15552*zeta[3] + 
              2592*x*zeta[3] - 32832*x^2*zeta[3] + 7776*x^3*zeta[3]))/
            (81*(-1 + x)*(1 + x)) + Lp^2*((16*(17 + 5*x^2)*H[2, x])/
              (3*(-1 + x)) + (32*(1 + x^2)*H[3, x])/((-1 + x)*(1 + x)) + 
             (8*(1 + 5*x^2)*H[-2, 0, x])/(1 + x) - (4*(29 - 30*x + 29*x^2)*H[
                -1, 0, x])/(3*(1 + x)) + (32*(1 + x^2)*H[-1, 2, x])/(1 + x) + 
             ((-51 + 161*x + 29*x^2 + 169*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + 
                x)) + (8*(19 + 6*x + 19*x^2)*H[1, 0, x])/(3*(-1 + x)) - 
             (4*(1 + x^2)*H[1, 2, x])/(-1 + x) - (8*(1 + x^2)*H[2, 0, x])/
              ((-1 + x)*(1 + x)) - (56*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + 
             (44*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (4*(3 + 11*x^2)*H[0, 0, 
                0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[1, 0, 0, x])/
              (-1 + x) - (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
             (60*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
             (2*H[1, x]*(154 - 1235*x + 144*zeta[2] + 144*x*zeta[2]))/9 + 
             (H[0, x]*(339 - 1161*x + 185*x^2 + 1685*x^3 - 432*zeta[2] - 
                720*x^2*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             Lh*((4*(-23 + x^2)*H[0, x])/(3*(-1 + x)) - (16*(1 + x^2)*
                 H[-1, 0, x])/(1 + x) - (16*(1 + x^2)*H[0, 0, x])/
                ((-1 + x)*(1 + x)) + (2*(77 - 536*x - 613*x^2 + 36*zeta[2] + 
                  144*x*zeta[2] + 36*x^2*zeta[2]))/(9*(1 + x))) - 
             (-1379 + 571*x + 1379*x^2 - 571*x^3 + 9*zeta[2] + 1269*x*
                zeta[2] - 1593*x^2*zeta[2] + 315*x^3*zeta[2] + 2376*zeta[3] + 
               756*x*zeta[3] + 2916*x^2*zeta[3] - 1296*x^3*zeta[3])/
              (27*(-1 + x)*(1 + x))) + (2*H[1, x]*(21916 - 45080*x + 
              23164*x^2 + 3615*zeta[2] - 9273*x*zeta[2] + 5514*x^2*zeta[2] - 
              12462*zeta[3] + 21744*x*zeta[3] - 12462*x^2*zeta[3] - 
              1998*zeta[4] - 1998*x^2*zeta[4]))/(27*(-1 + x)) - 
           (2*H[-1, x]*(11998*zeta[2] + 24060*x*zeta[2] + 12430*x^2*zeta[2] + 
              16356*zeta[3] + 32076*x*zeta[3] + 16680*x^2*zeta[3] + 
              4437*zeta[4] - 216*x*zeta[4] + 4437*x^2*zeta[4]))/
            (27*(1 + x)) + (H[0, x]*(156589 - 61663*x - 179686*x^2 + 
              40510*x^3 - 54975*zeta[2] - 58023*x*zeta[2] + 65805*x^2*zeta[
                2] + 76797*x^3*zeta[2] - 47808*zeta[3] - 5832*x*zeta[3] + 
              31896*x^2*zeta[3] - 1728*x^3*zeta[3] - 46440*zeta[4] + 
              7344*x*zeta[4] - 46224*x^2*zeta[4] + 13176*x^3*zeta[4]))/
            (81*(-1 + x)*(1 + x)) + Lp*((-4*(-237 - 335*x + 75*x^2 + 421*x^3)*
               H[3, x])/(3*(-1 + x)*(1 + x)) - (48*(-3 + 4*x - 5*x^2 + 2*x^3)*
               H[4, x])/((-1 + x)*(1 + x)) + (16*(-5 + x - 11*x^2 + 11*x^3)*H[
                -3, 0, x])/((-1 + x)*(1 + x)) - (8*(-5 - 3*x - 57*x^2 + 
                41*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) + 
             (64*(-9 + 7*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) + 
             (32*(68 + 105*x + 68*x^2)*H[-1, 2, x])/(3*(1 + x)) + 
             (528*(1 + x^2)*H[-1, 3, x])/(1 + x) - 16*x*H[1, 1, x] - 
             (32*(1 + 9*x + x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (112*(1 + x^2)*H[1, 3, x])/(-1 + x) + (8*(-2 - 27*x + 19*x^2)*H[
                2, 0, x])/(3*(1 + x)) - (88*(1 + x^2)*H[2, 1, x])/
              (3*(-1 + x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 2, x])/
              ((-1 + x)*(1 + x)) + (16*(3 + 5*x^2)*H[3, 0, x])/
              ((-1 + x)*(1 + x)) - (16*(9 + 19*x + 3*x^2 + 25*x^3)*H[-2, -1, 
                0, x])/((-1 + x)*(1 + x)) + (8*(-31 + 51*x - 45*x^2 + 65*x^3)*
               H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - (128*(1 + x^2)*H[-1, -2, 
                0, x])/(1 + x) + (16*(31 + 18*x + 31*x^2)*H[-1, -1, 0, x])/
              (3*(1 + x)) - (928*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
             (8*(67 + 240*x + 67*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
             (48*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
             (2*(21 + 89*x - 185*x^2 + 43*x^3)*H[0, 0, 0, x])/
              ((-1 + x)*(1 + x)) - (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
             (4*(265 - 216*x + 265*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
             (32*(1 + 9*x + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
             (48*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) + (48*(1 + x^2)*H[1, 2, 0, 
                x])/(-1 + x) + (32*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
             (16*(9 + 7*x + 5*x^2 + 3*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + 
                x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 1, 0, x])/
              ((-1 + x)*(1 + x)) + (96*(1 + x^2)*H[-1, -1, -1, 0, x])/
              (1 + x) - (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
             (296*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
             (8*(13 + 31*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (184*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
             (144*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
             (48*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) - 
             (24*(-21 + 25*x - 23*x^2 + 27*x^3)*H[-2, x]*zeta[2])/
              ((-1 + x)*(1 + x)) + (976*(1 + x^2)*H[-1, -1, x]*zeta[2])/
              (1 + x) - (8*H[1, 0, x]*(-325 + 297*x - 316*x^2 + 36*zeta[2] + 
                36*x^2*zeta[2]))/(9*(-1 + x)) - (8*H[-1, 0, x]*(136 - 264*x + 
                136*x^2 + 801*zeta[2] + 801*x^2*zeta[2]))/(9*(1 + x)) + 
             (4*H[0, 0, x]*(284 - 647*x - 1001*x^2 + 1002*x^3 - 486*zeta[2] + 
                432*x*zeta[2] - 846*x^2*zeta[2] + 216*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (4*H[2, x]*(-1511 - 602*x + 823*x^2 - 
                86*x^3 - 180*zeta[2] + 324*x*zeta[2] - 108*x^2*zeta[2] + 
                396*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             (4*H[1, x]*(6566 - 14847*x + 8281*x^2 + 270*zeta[2] - 
                540*x*zeta[2] + 270*x^2*zeta[2] - 1296*zeta[3] - 
                2808*x^2*zeta[3]))/(27*(-1 + x)) - (8*H[-1, x]*(241*zeta[2] + 
                402*x*zeta[2] + 241*x^2*zeta[2] + 276*zeta[3] + 
                276*x^2*zeta[3]))/(3*(1 + x)) + (2*H[0, x]*(11402 - 2710*x - 
                13701*x^2 + 2355*x^3 - 5085*zeta[2] - 6669*x*zeta[2] + 
                5499*x^2*zeta[2] + 8019*x^3*zeta[2] - 4860*zeta[3] + 
                648*x*zeta[3] - 5940*x^2*zeta[3] + 1944*x^3*zeta[3]))/
              (27*(-1 + x)*(1 + x)) + Lh*((-2*(379 - 408*x + 181*x^2)*
                 H[0, x])/(9*(-1 + x)) + 4*x*H[1, x] - (16*(1 + x^2)*
                 H[-2, 0, x])/(1 + x) - 24*(1 + x)*H[-1, 0, x] + 
               (2*(-59 + 36*x + x^2)*H[0, 0, x])/(3*(-1 + x)) - 16*(-1 + x)*
                H[1, 0, x] - (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - 
               (16*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*
                 H[-1, -1, 0, x])/(1 + x) - (8*(1 + x^2)*H[-1, 0, 0, x])/
                (1 + x) - (8*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
               (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + (8*(1 + x^2)*H[-1, x]*
                 zeta[2])/(1 + x) + (2*(-2129 + 3745*x + 2129*x^2 - 
                  3745*x^3 + 432*zeta[2] - 108*x*zeta[2] - 432*x^2*zeta[2] + 
                  108*x^3*zeta[2] - 1026*zeta[3] - 1134*x*zeta[3] + 
                  486*x^2*zeta[3] + 378*x^3*zeta[3]))/(27*(-1 + x)*
                 (1 + x))) - (-154952 + 159808*x + 154952*x^2 - 159808*x^3 + 
               41823*zeta[2] + 12951*x*zeta[2] - 61119*x^2*zeta[2] + 6345*x^3*
                zeta[2] + 68490*zeta[3] + 26586*x*zeta[3] - 22050*x^2*
                zeta[3] - 10818*x^3*zeta[3] + 26730*zeta[4] + 25110*x*
                zeta[4] - 162*x^2*zeta[4] - 5670*x^3*zeta[4])/
              (81*(-1 + x)*(1 + x))) - (-241266 + 241266*x + 241266*x^2 - 
             241266*x^3 + 58498*zeta[2] + 51824*x*zeta[2] - 
             75710*x^2*zeta[2] - 34108*x^3*zeta[2] + 5184*x^4*zeta[2] + 
             39054*zeta[3] + 24258*x*zeta[3] + 12792*x^2*zeta[3] + 
             14628*x^3*zeta[3] - 27864*zeta[2]*zeta[3] - 23652*x*zeta[2]*
              zeta[3] - 29268*x^2*zeta[2]*zeta[3] - 29376*x^3*zeta[2]*
              zeta[3] + 74052*zeta[4] + 6282*x*zeta[4] - 15561*x^2*zeta[4] + 
             12897*x^3*zeta[4] + 108108*zeta[5] + 32292*x*zeta[5] + 
             100980*x^2*zeta[5] + 23868*x^3*zeta[5])/(81*(-1 + x)*
             (1 + x))))) + delta[1 - x]*(as*CF*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CF*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CF^2*(2*Lh*Lp^3 + Lp^4/2 + 
           Lp^2*(2*Lh^2 - 7*zeta[2]) + 2*Lh*Lp*zeta[2] + (5*zeta[4])/4) + 
         CA*CF*((-22*Lp^3)/9 + Lp^2*((-11*Lh)/3 + (-67 + 18*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 18*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (2428 - 1809*zeta[2] - 
             1386*zeta[3] + 810*zeta[4])/162)) + 
       as^3*(CF*Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
           Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
           (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
             (64*(5*zeta[2] + 3*zeta[3]))/27) - 
           (8*(64 + 8262*zeta[2] + 3780*zeta[3] + 2673*zeta[4]))/6561) + 
         CF^2*Nf*TF*((-20/9 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-80*Lh)/9 - (8*Lh^2)/3 + (8*(3 + 8*zeta[2]))/9) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(1 + 45*zeta[2]))/27 + 
             (1813 + 2430*zeta[2] - 1548*zeta[3])/81) + 
           Lp*((-224*Lh^2)/27 - (2*Lh*(-1813 + 450*zeta[2] + 1548*zeta[3]))/
              81 + (4*(278*zeta[2] - 45*zeta[4]))/27) + 
           (Lh*(1711 - 112*zeta[2] - 912*zeta[3] - 432*zeta[4]))/27 + 
           (-42727 + 16818*zeta[2] + 20928*zeta[3] - 14472*zeta[2]*zeta[3] + 
             4158*zeta[4] + 12096*zeta[5])/486) + 
         CA*(CF*Nf*TF*((44*Lp^4)/9 + Lp^3*((176*Lh)/27 - (8*(-289 + 
                  36*zeta[2]))/81) + Lp^2*((-4*Lh*(-289 + 36*zeta[2]))/27 + 
               (2*(2051 + 432*zeta[2]))/81) + 
             Lp*((-4*Lh*(-2051 + 360*zeta[2]))/81 + (4*(578*zeta[2] + 
                  264*zeta[3] - 369*zeta[4]))/27) - 
             (2*Lh*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
              729 + (-412765 + 670770*zeta[2] + 660312*zeta[3] + 29160*
                zeta[2]*zeta[3] - 101088*zeta[4] - 402408*zeta[5])/6561) + 
           CF^2*((22*Lp^5)/9 + Lp^4*((77*Lh)/9 + (67 - 18*zeta[2])/9) + 
             Lp^3*((22*Lh^2)/3 - (176*zeta[2])/9 - (4*Lh*(-67 + 18*zeta[2]))/
                9) - (2*Lh*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + (Lh*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81 + 
               (-3232*zeta[2] + 3024*zeta[2]*zeta[3] + 495*zeta[4])/27) + 
             Lp^2*((-4*Lh^2*(-67 + 18*zeta[2]))/9 + (Lh*(404 + 495*zeta[2] - 
                  378*zeta[3]))/27 + (-2428 - 16281*zeta[2] + 1386*zeta[3] + 
                 11340*zeta[4])/162) + (-4856*zeta[2] + 2772*zeta[2]*
                zeta[3] + 9045*zeta[4] - 2835*zeta[6])/324)) + 
         CA^2*CF*((-121*Lp^4)/18 + Lp^3*((-242*Lh)/27 + 
             (8*(-445 + 99*zeta[2]))/81) + Lp^2*((4*Lh*(-445 + 99*zeta[2]))/
              27 + (-15503 + 468*zeta[2] + 7128*zeta[3] - 3564*zeta[4])/
              162) + Lp*((Lh*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 
                3564*zeta[4]))/81 + (-3560*zeta[2] - 1452*zeta[3] + 4059*
                zeta[4])/27) + (Lh*(-297029 + 57528*zeta[2] + 
              332856*zeta[3] - 42768*zeta[2]*zeta[3] + 37422*zeta[4] - 
              139968*zeta[5]))/1458 + (5211949 - 5354658*zeta[2] - 
             8161128*zeta[3] + 1603800*zeta[2]*zeta[3] + 1353024*zeta[3]^2 + 
             1773414*zeta[4] + 2630232*zeta[5] - 1499796*zeta[6])/26244) + 
         CF^3*(-(Lh*Lp^5) - Lp^6/6 + Lp^4*(-2*Lh^2 + (15*zeta[2])/2) + 
           Lp^3*((-4*Lh^3)/3 + 14*Lh*zeta[2] - (64*zeta[3])/3) - 
           (5*Lh*Lp*zeta[4])/2 + Lp^2*(-2*Lh^2*zeta[2] + (75*zeta[4])/4) - 
           (35*zeta[6])/48)))
 
dPDFLarin["dabc2"] = (as^3*dabc2*Nf*((32*(-45 + 19*x)*H[4, x])/3 - 
       (64*(9 + 7*x)*H[5, x])/3 + (128*(-5 + x)*H[-4, 0, x])/3 - 
       (448*(3 + x)*H[-3, 0, x])/3 - (128*(-1 + x)*H[-3, 2, x])/3 - 
       (64*(35 + 6*x)*H[-2, 0, x])/3 - (64*(-3 + 23*x)*H[-2, 2, x])/3 + 
       (64*(-1 + x)*H[-2, 3, x])/3 - 160*(1 + x)*H[-1, 3, x] + 
       (1856*(-1 + x)*H[1, 2, x])/3 - (1376*(-1 + x)*H[1, 3, x])/3 + 
       64*(-4 + 3*x)*H[2, 2, x] + 192*(1 + x)*H[2, 3, x] + 
       (32*x*(16 + 13*x)*H[3, 0, x])/(3*(1 + x)) - 
       (32*(-9 + 17*x)*H[3, 1, x])/3 + (128*(-1 + x)*H[3, 2, x])/3 + 
       64*(1 + x)*H[4, 1, x] - (512*(-1 + x)*H[-3, -1, 0, x])/3 + 
       (64*(-13 + 5*x)*H[-3, 0, 0, x])/3 - (128*(-1 + x)*H[-2, -2, 0, x])/3 + 
       512*H[-2, -1, 0, x] + (128*(-1 + x)*H[-2, -1, 2, x])/3 - 
       (32*(51 + 41*x)*H[-2, 0, 0, x])/3 - (128*(-1 + x)*H[-2, 2, 0, x])/3 + 
       64*(1 + x)*H[-1, -2, 0, x] + 384*(1 + x)*H[-1, -1, 0, x] + 
       (320*(1 + x)*H[-1, -1, 2, x])/3 + 64*(1 + x)*H[-1, 2, 0, x] + 
       (256*(1 + x)*H[-1, 2, 1, x])/3 + 64*(1 + x)*H[-1, 3, 0, x] + 
       128*(-1 + x)*H[1, -2, 0, x] + (1952*(-1 + x)*H[1, 0, 0, x])/3 + 
       (640*(-1 + x)*H[1, 1, 0, x])/3 + 544*(-1 + x)*H[1, 1, 2, x] + 
       320*(-1 + x)*H[1, 2, 0, x] - (256*(1 + x)*H[2, -2, 0, x])/3 - 
       (64*(2 + x)^2*H[2, 0, 0, x])/(1 + x) + 
       (32*(-1 + 24*x + 27*x^2)*H[2, 1, 0, x])/(1 + x) - 
       192*(1 + x)*H[2, 1, 2, x] - (128*(1 + x)*H[2, 2, 0, x])/3 + 
       (128*(-2 + x)*H[3, 0, 0, x])/3 - (320*(-1 + x)*H[3, 1, 0, x])/3 - 
       (256*(-1 + x)*H[-2, -1, -1, 0, x])/3 - 
       (704*(-1 + x)*H[-2, -1, 0, 0, x])/3 + (512*(-1 + x)*H[-2, 0, 0, 0, x])/
        3 + (640*(1 + x)*H[-1, -1, -1, 0, x])/3 + 
       480*(1 + x)*H[-1, -1, 0, 0, x] - (1024*(1 + x)*H[-1, 0, 0, 0, x])/3 + 
       128*(1 + x)*H[-1, 2, 0, 0, x] - 128*(1 + x)*H[-1, 2, 1, 0, x] + 
       (704*x*H[0, 0, 0, 0, x])/3 - (608*(-1 + x)*H[1, 0, 0, 0, x])/3 + 
       (1120*(-1 + x)*H[1, 1, 0, 0, x])/3 + 992*(-1 + x)*H[1, 1, 1, 0, x] + 
       (64*(1 + x)*H[2, 0, 0, 0, x])/3 - 192*(1 + x)*H[2, 1, 0, 0, x] - 
       320*(1 + x)*H[2, 1, 1, 0, x] - 128*x*H[0, 0, 0, 0, 0, x] - 
       (128*(-1 + x)*H[-3, x]*zeta[2])/3 - (256*(-1 + x)*H[-2, -1, x]*
         zeta[2])/3 + 32*(1 + x)*H[-1, 0, 0, x]*(-21 + 2*zeta[2]) - 
       (64*(1 + x)*H[-1, 2, x]*(-17 + 6*zeta[2]))/3 - 
       (32*(1 + x)*H[2, 1, x]*(-19 + 16*zeta[2]))/3 + 
       (32*(-1 + x)*H[1, 1, x]*(-41 + 52*zeta[2]))/3 + 
       (32*(-1 + x)*H[1, 0, x]*(-1 + 79*zeta[2]))/3 - 
       (32*H[3, x]*(65 + 32*x - 18*zeta[2] + 2*x*zeta[2]))/3 - 
       (64*H[2, 0, x]*(-10*x + 13*zeta[2] + 13*x*zeta[2]))/3 + 
       (32*H[0, 0, 0, x]*(25*x + 18*zeta[2] + 18*x*zeta[2]))/3 - 
       (32*(-1 + x)*H[1, x]*(-48 + 43*zeta[2] - 55*zeta[3]))/3 + 
       64*(1 + x)*H[-1, 0, x]*(-17 + 2*zeta[2] - 2*zeta[3]) + 
       (64*H[-2, x]*(9*zeta[2] + 23*x*zeta[2] - 2*zeta[3] + 2*x*zeta[3]))/3 - 
       (32*H[0, 0, x]*(-156*x - 156*x^2 - 45*zeta[2] - 30*x*zeta[2] + 
          18*x^2*zeta[2] - 52*x*zeta[3] - 52*x^2*zeta[3]))/(3*(1 + x)) + 
       (32*H[2, x]*(-89 - 75*x + 14*x^2 + 39*zeta[2] + 90*x*zeta[2] + 
          57*x^2*zeta[2] - 10*zeta[3] - 20*x*zeta[3] - 10*x^2*zeta[3]))/
        (3*(1 + x)) - (32*(1 + x)*H[-1, x]*(16*zeta[2] + 2*zeta[3] + 
          3*zeta[4]))/3 + (16*H[0, x]*(96*x + 96*x^2 + 130*zeta[2] + 
          236*x*zeta[2] + 106*x^2*zeta[2] - 136*x*zeta[3] - 124*x^2*zeta[3] - 
          5*zeta[4] - 44*x*zeta[4] - 39*x^2*zeta[4]))/(3*(1 + x)) + 
       Lp*(32*(-9 + 17*x)*H[3, x] - 192*(1 + x)*H[4, x] + 
         128*(-1 + x)*H[-3, 0, x] - 64*(3 + 7*x)*H[-2, 0, x] - 
         448*(1 + x)*H[-1, 0, x] - 256*(1 + x)*H[-1, 2, x] - 
         256*(-1 + x)*H[-2, -1, 0, x] + 128*(-1 + x)*H[-2, 0, 0, x] + 
         640*(1 + x)*H[-1, -1, 0, x] - 448*(1 + x)*H[-1, 0, 0, x] + 
         448*x*H[0, 0, 0, x] - 96*(-1 + x)*H[1, 0, 0, x] + 
         64*(1 + x)*H[2, 0, 0, x] - 128*x*H[0, 0, 0, 0, x] - 
         128*(-1 + x)*H[-2, x]*zeta[2] + 576*(1 + x)*H[-1, x]*zeta[2] + 
         32*(1 + x)*H[2, x]*(-19 + 4*zeta[2]) - 32*(-1 + x)*H[1, x]*
          (-41 + 10*zeta[2]) + 32*H[0, 0, x]*(-5*x + 6*zeta[2] + 
           10*x*zeta[2]) - 32*H[0, x]*(-41*x - 9*zeta[2] + 31*x*zeta[2] - 
           8*x*zeta[3]) + 16*(38*zeta[2] + 10*x*zeta[2] - 64*x*zeta[3] - 
           25*zeta[4] - 15*x*zeta[4])) + 
       (8*(356*zeta[2] - 108*x*zeta[2] - 464*x^2*zeta[2] - 20*zeta[3] + 
          416*x*zeta[3] + 436*x^2*zeta[3] - 40*zeta[2]*zeta[3] + 
          16*x*zeta[2]*zeta[3] + 56*x^2*zeta[2]*zeta[3] + 15*zeta[4] + 
          62*x*zeta[4] + 53*x^2*zeta[4] - 120*zeta[5] - 544*x*zeta[5] - 
          424*x^2*zeta[5]))/(3*(1 + x))))/nc
 
dPDFLarin["gg"] = as*CA*(8*(-1 + x) + 4*Lp*(-1 + 2*x)) + delta[1 - x] - 
     32*as^3*CA^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CA*Nf*TF*((-8*Lp^2*(-1 + 2*x))/3 - (2*(-829 + 977*x))/27 + 
         (4*(34 + 25*x)*H[0, x])/9 + Lp*((-80*(-4 + 5*x))/9 + 
           (16*(1 + x)*H[0, x])/3) + (4*x*H[1, x])/3 + (8*(1 + x)*H[0, 0, x])/
          3) + CF*Nf*TF*(-120*(-1 + x) + 28*(3 + x)*H[0, x] + 
         Lp^2*(-20*(-1 + x) + 8*(1 + x)*H[0, x]) + 4*(9 + 7*x)*H[0, 0, x] + 
         Lp*(-88*(-1 + x) + 8*(7 + 3*x)*H[0, x] + 16*(1 + x)*H[0, 0, x]) + 
         8*(1 + x)*H[0, 0, 0, x]) + CA^2*(-4*Lp^3*(-1 + 2*x) + 
         ((-1109 - 713*x)*H[0, x])/9 - (2*x*H[1, x])/3 + 
         Lp^2*(-8*Lh*(-1 + 2*x) + (2*(-95 + 106*x))/3 - 
           (8*(-4 + 3*x)*H[0, x])/(-1 + x) + 16*(-1 + 2*x)*H[1, x]) + 
         16*(-1 + x)*H[2, x] - (16*(2 + 3*x + 2*x^2)*H[-2, 0, x])/(1 + x) - 
         16*(1 + x)*H[-1, 0, x] + (2*(-101 + 19*x)*H[0, 0, x])/3 - 
         32*(-1 + x)*H[1, 0, x] - (8*(2 - 3*x + 2*x^2)*H[1, 2, x])/(-1 + x) + 
         (16*(-2 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(2 - 3*x + 2*x^2)*H[2, 1, x])/(-1 + x) + 
         (16*(2 + 3*x + 2*x^2)*H[-1, -1, 0, x])/(1 + x) - 
         (8*(2 + 3*x + 2*x^2)*H[-1, 0, 0, x])/(1 + x) - 
         (8*(-2 - x + 2*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (8*(2 - 3*x + 2*x^2)*H[1, 0, 0, x])/(-1 + x) - 
         (8*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(-1 + x) + 
         (8*(2 + 3*x + 2*x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(-16*Lh*(-1 + x) + (4*(-77 + 43*x)*H[0, x])/3 + 
           32*(-1 + x)*H[1, x] + (16*(2 - 3*x + 2*x^2)*H[2, x])/(-1 + x) - 
           (16*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(1 + x) - 
           (16*(-2 - x + 2*x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) + 
           (16*(2 - 3*x + 2*x^2)*H[1, 0, x])/(-1 + x) - 
           (2*(671 - 134*x - 805*x^2 + 18*zeta[2] + 162*x*zeta[2] + 
              180*x^2*zeta[2]))/(9*(1 + x))) - 
         (4*(-2053 + 2264*x + 2053*x^2 - 2264*x^3 + 378*zeta[2] - 
            486*x*zeta[2] - 378*x^2*zeta[2] + 486*x^3*zeta[2] + 459*zeta[3] - 
            567*x*zeta[3] - 324*x^2*zeta[3] + 756*x^3*zeta[3]))/
          (27*(-1 + x)*(1 + x)))) + plusD[1, 1 - x]*(16*as^2*CA^2*Lp^2 + 
       as^3*(CA^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA^3*((176/3 - 32*Lh)*Lp^3 - 16*Lp^4 - (16*Lp^2*(-134 + 45*zeta[2]))/
            9 - (32*Lp*(-202 + 189*zeta[3]))/27))) + 
     plusD[0, 1 - x]*(-4*as*CA*Lp + 
       as^2*(CA*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA^2*((-22/3 + 8*Lh)*Lp^2 + 4*Lp^3 + (4*Lp*(-67 + 27*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CA^2*Nf*TF*((-128/27 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(-29 + 9*zeta[2]))/3) + 
           Lp*((-896*Lh)/27 - (8*(-2215 + 585*zeta[2] + 126*zeta[3]))/81) - 
           (4*(-31313 + 5220*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729) + 
         CA*(Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
             (128*(58 + 81*zeta[3]))/729) + CF*Nf*TF*(8*Lp^2 - 
             (4*Lp*(-55 + 48*zeta[3]))/3 - (2*(-1711 + 912*zeta[3] + 
                432*zeta[4]))/27)) + CA^3*((154/9 - 8*Lh)*Lp^4 - 2*Lp^5 + 
           Lp^3*((88*Lh)/3 - 8*Lh^2 + (4*(281 + 81*zeta[2]))/27) + 
           Lp^2*((-8*Lh*(-134 + 45*zeta[2]))/9 + (2*(-1376 + 891*zeta[2] - 
                378*zeta[3]))/27) + Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + 
             (-11954 + 5226*zeta[2] + 5676*zeta[3] - 3591*zeta[4])/27) + 
           (-297029 + 79344*zeta[2] + 332856*zeta[3] - 63180*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((320*(-1 + x))/9 - (128*(1 + x)*H[0, x])/9) + 
         (64*(37 + 43*x)*H[3, x])/27 + (128*(1 + x)*H[4, x])/9 - 
         (4672*(-1 + x)*H[1, 0, x])/27 + (832*(-1 + x)*H[1, 1, x])/27 + 
         (320*(-1 + x)*H[1, 2, x])/9 + (64*(37 + 43*x)*H[2, 0, x])/27 + 
         (64*(-13 + 8*x)*H[2, 1, x])/27 - (128*(1 + x)*H[2, 2, x])/9 + 
         (128*(1 + x)*H[3, 0, x])/9 - (128*(1 + x)*H[3, 1, x])/9 - 
         (32*(-7 + 23*x)*H[0, 0, 0, x])/27 - (320*(-1 + x)*H[1, 0, 0, x])/9 + 
         (320*(-1 + x)*H[1, 1, 0, x])/9 + (160*(-1 + x)*H[1, 1, 1, x])/9 + 
         (128*(1 + x)*H[2, 0, 0, x])/9 - (128*(1 + x)*H[2, 1, 0, x])/9 - 
         (64*(1 + x)*H[2, 1, 1, x])/9 + (64*(1 + x)*H[0, 0, 0, 0, x])/9 - 
         (64*(-1 + x)*H[1, x]*(332 + 45*zeta[2]))/81 + 
         (64*H[2, x]*(251 + 101*x + 18*zeta[2] + 18*x*zeta[2]))/81 - 
         (32*H[0, 0, x]*(139 + 541*x + 36*zeta[2] + 36*x*zeta[2]))/81 + 
         Lp^2*((-992*(1 + x)*H[0, x])/9 - (160*(-1 + x)*H[1, x])/3 + 
           (64*(1 + x)*H[2, x])/3 - (64*(1 + x)*H[0, 0, x])/3 - 
           (32*(55 - 55*x + 6*zeta[2] + 6*x*zeta[2]))/9) - 
         (64*H[0, x]*(475 + 931*x + 333*zeta[2] + 387*x*zeta[2] + 
            216*zeta[3] + 216*x*zeta[3]))/243 + 
         Lp*((-704*(-1 + x)*H[1, x])/3 + (64*(7 + 3*x)*H[2, x])/3 + 
           (128*(1 + x)*H[3, x])/3 - (128*(5 + 11*x)*H[0, 0, x])/9 - 
           (320*(-1 + x)*H[1, 0, x])/3 + (128*(1 + x)*H[2, 0, x])/3 - 
           (128*H[0, x]*(16 + 21*x + 3*zeta[2] + 3*x*zeta[2]))/9 - 
           (64*(46 - 46*x + 21*zeta[2] + 9*x*zeta[2] - 6*zeta[3] - 
              6*x*zeta[3]))/9) - (32*(896 - 896*x + 1506*zeta[2] + 
            606*x*zeta[2] + 720*zeta[3] - 2250*x*zeta[3] + 351*zeta[4] + 
            351*x*zeta[4]))/243) + CF^2*Nf*TF*((64*(7 + 5*x)*H[4, x])/3 + 
         (128*(1 + x)*H[5, x])/3 - 512*x*H[-4, 0, x] + (1280*x*H[-3, 0, x])/
          3 + (32*(-1 + x)*(3 + x)*H[1, 2, x])/3 + 32*(-1 + x)*H[1, 3, x] - 
         (64*(1 + x)*H[2, 3, x])/3 - (32*(7 + 5*x)*H[3, 1, x])/3 - 
         (64*(1 + x)*H[4, 1, x])/3 + (512*(-1 + x)*H[-3, -1, 0, x])/3 - 
         (256*(-1 + 3*x)*H[-3, 0, 0, x])/3 + (256*(-1 + x)*H[-2, -2, 0, x])/
          3 + (256*(-4 + 3*x)*H[-2, -1, 0, x])/3 + 
         (128*(4 + 5*x)*H[-2, 0, 0, x])/3 - (512*(1 + x)*H[-1, -2, 0, x])/3 + 
         (128*(1 + x)*(-10 + 3*x)*H[-1, -1, 0, x])/3 - 
         (64*(-1 + x)*(1 + x)*(-2 + 5*x)*H[-1, 0, 0, x])/(3*x) + 
         512*(-1 + x)*H[1, -2, 0, x] + (16*(-1 + x)*(4 + 9*x + 16*x^2)*
           H[1, 0, 0, x])/(3*x) - (32*(-22 + x)*(-1 + x)*H[1, 1, 0, x])/3 + 
         (184*(-1 + x)*H[1, 1, 1, x])/3 + 32*(-1 + x)*H[1, 1, 2, x] - 
         32*(-1 + x)*H[1, 2, 0, x] - 256*(1 + x)*H[2, -2, 0, x] + 
         (64*(-5 + 7*x)*H[2, 0, 0, x])/3 - (128*(3 + 5*x)*H[2, 1, 0, x])/3 - 
         (32*(1 + 9*x)*H[2, 1, 1, x])/3 - (64*(1 + x)*H[2, 1, 2, x])/3 + 
         (64*(1 + x)*H[2, 2, 0, x])/3 - (256*(1 + 2*x)*H[3, 0, 0, x])/3 + 
         (32*(1 + x)*H[3, 1, 1, x])/3 + (512*(-1 + x)*H[-2, -1, 0, 0, x])/3 - 
         (128*(-1 + x)*H[-2, 0, 0, 0, x])/3 - 
         (1024*(1 + x)*H[-1, -1, 0, 0, x])/3 + 
         (256*(1 + x)*H[-1, 0, 0, 0, x])/3 + (1040*H[0, 0, 0, 0, x])/3 + 
         (176*(-1 + x)*H[1, 0, 0, 0, x])/3 + 224*(-1 + x)*H[1, 1, 0, 0, x] - 
         (416*(-1 + x)*H[1, 1, 1, 0, x])/3 - (160*(-1 + x)*H[1, 1, 1, 1, x])/
          3 - 32*(1 + x)*H[2, 0, 0, 0, x] - (320*(1 + x)*H[2, 1, 0, 0, x])/
          3 + 64*(1 + x)*H[2, 1, 1, 0, x] + (64*(1 + x)*H[2, 1, 1, 1, x])/3 + 
         64*(1 + x)*H[0, 0, 0, 0, 0, x] + (256*(-1 + x)*H[-3, x]*zeta[2])/3 + 
         (128*(-4 + 3*x)*H[-2, x]*zeta[2])/3 + (64*(1 + x)*(-10 + 3*x)*
           H[-1, x]*zeta[2])/3 - (8*(-1 + x)*H[1, 1, x]*(-19 + 12*zeta[2]))/
          3 + (16*(-1 + x)*H[1, 0, x]*(-73 + 26*zeta[2]))/3 - 
         (32*(1 + x)*H[-1, 0, x]*(61 + 44*x + 142*x^2 - 48*x*zeta[2]))/
          (9*x) + (8*H[0, 0, 0, x]*(355 - 27*x + 8*x^2 - 16*zeta[2] - 
            16*x*zeta[2]))/3 - (32*H[2, 0, x]*(-20 - 33*x + x^2 + 6*zeta[2] + 
            6*x*zeta[2]))/3 + (8*H[2, 1, x]*(-32 + 31*x + 8*zeta[2] + 
            8*x*zeta[2]))/3 + (16*H[3, x]*(46 + 23*x + 2*x^2 + 16*zeta[2] + 
            16*x*zeta[2]))/3 + (64*H[-2, 0, x]*(-4 + 9*x^2 + 2*x^3 + 
            4*x*zeta[2] - 4*x^2*zeta[2]))/(3*x) + 
         Lp^3*((-16*(-2 + 3*x)*H[0, x])/3 - (80*(-1 + x)*H[1, x])/3 + 
           (32*(1 + x)*H[2, x])/3 + (16*(1 + x)*H[0, 0, x])/3 - 
           (4*(-13 + 13*x + 8*zeta[2] + 8*x*zeta[2]))/3) - 
         (16*(-1 + x)*H[1, x]*(23 - 6*x + 46*zeta[2] + 14*x*zeta[2] - 
            18*zeta[3]))/3 + (32*H[0, 0, x]*(453 + 12*x + 142*x^2 - 
            42*zeta[2] - 30*x*zeta[2] + 6*zeta[3] - 42*x*zeta[3]))/9 + 
         (8*H[2, x]*(90 - 39*x + 64*zeta[2] + 48*x*zeta[2] - 24*zeta[3] - 
            24*x*zeta[3]))/3 + Lp^2*(-216*(-1 + x)*H[1, x] + 
           64*(2 + x)*H[2, x] + 32*(1 + x)*H[3, x] - 16*(-7 + 2*x)*
            H[0, 0, x] - 80*(-1 + x)*H[1, 0, x] + 32*(1 + x)*H[2, 0, x] + 
           32*(1 + x)*H[0, 0, 0, x] - 8*H[0, x]*(-24 + 15*x + 4*zeta[2] + 
             4*x*zeta[2]) - 16*(-17 + 17*x + 8*zeta[2] + 4*x*zeta[2] - 
             2*zeta[3] - 2*x*zeta[3])) + (16*H[0, x]*(926 - 121*x + 18*x^2 - 
            138*zeta[2] - 69*x*zeta[2] + 18*x^2*zeta[2] - 66*zeta[3] - 
            174*x*zeta[3] + 147*zeta[4] - 213*x*zeta[4]))/9 + 
         Lp*(96*(2 + x)*H[3, x] + 64*(1 + x)*H[4, x] - 256*x*H[-3, 0, x] + 
           512*x*H[-2, 0, x] - (32*(1 + x)*(2 + 3*x + 2*x^2)*H[-1, 0, x])/x - 
           304*(-1 + x)*H[1, 0, x] + 112*(-1 + x)*H[1, 1, x] + 
           32*(5 + 8*x)*H[2, 0, x] + 16*(-5 + 3*x)*H[2, 1, x] - 
           32*(1 + x)*H[3, 1, x] + 256*(-1 + x)*H[-2, -1, 0, x] - 
           128*(-1 + x)*H[-2, 0, 0, x] - 512*(1 + x)*H[-1, -1, 0, x] + 
           256*(1 + x)*H[-1, 0, 0, x] - 16*(-23 + 3*x)*H[0, 0, 0, x] + 
           176*(-1 + x)*H[1, 0, 0, x] + 160*(-1 + x)*H[1, 1, 0, x] + 
           80*(-1 + x)*H[1, 1, 1, x] - 96*(1 + x)*H[2, 0, 0, x] - 
           64*(1 + x)*H[2, 1, 0, x] - 32*(1 + x)*H[2, 1, 1, x] + 
           80*(1 + x)*H[0, 0, 0, 0, x] + 128*(-1 + x)*H[-2, x]*zeta[2] - 
           256*(1 + x)*H[-1, x]*zeta[2] - 64*(-1 + x)*H[1, x]*
            (5 + 4*zeta[2]) + 4*H[0, 0, x]*(203 - 7*x + 16*x^2 - 16*zeta[2] - 
             16*x*zeta[2]) + 8*H[2, x]*(38 + 13*x + 16*zeta[2] + 
             16*x*zeta[2]) - 4*H[0, x]*(-245 + 69*x + 48*zeta[2] + 
             24*x*zeta[2] - 8*zeta[3] + 56*x*zeta[3]) - 
           8*(-129 + 129*x + 58*zeta[2] + 13*x*zeta[2] + 8*x^2*zeta[2] - 
             30*zeta[3] - 106*x*zeta[3] + 49*zeta[4] + 69*x*zeta[4])) - 
         (8*(-1784 + 1784*x + 690*zeta[2] - 117*x*zeta[2] + 568*x^2*zeta[2] + 
            408*zeta[3] - 1677*x*zeta[3] + 108*x^2*zeta[3] - 
            84*zeta[2]*zeta[3] + 348*x*zeta[2]*zeta[3] - 111*zeta[4] + 
            783*x*zeta[4] + 228*zeta[5] + 12*x*zeta[5]))/9) + 
       CA^3*(2*Lp^5*(-1 + 2*x) + Lp^4*(8*Lh*(-1 + 2*x) - (2*(-347 + 424*x))/
            9 + (8*(-4 + 3*x)*H[0, x])/(-1 + x) - 16*(-1 + 2*x)*H[1, x]) - 
         (4*(-1668 + 588*x + 1690*x^2 - 621*x^3 + 33*x^4)*H[4, x])/
          (9*(-1 + x)*(1 + x)) + (32*(29 + 9*x - 29*x^2 + 9*x^3)*H[5, x])/
          (3*(-1 + x)*(1 + x)) + (64*(19 - 15*x - 16*x^2 + 5*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(886 + 1347*x - 853*x^2 - 1380*x^3 + 110*x^4)*H[-3, 0, x])/
          (9*(-1 + x)*(1 + x)) - (64*(-17 - 19*x + 8*x^2 + 37*x^3)*
           H[-3, 2, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(110 + 376*x + 1173*x^2 + 984*x^3 + 66*x^4)*H[-2, 2, x])/
          (9*x*(1 + x)) - (32*(-57 - 35*x + 29*x^2 + 71*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (176*(1 + x)*(2 + 19*x + 2*x^2)*H[-1, 3, x])/
          (9*x) - (160*(2 + 3*x + 2*x^2)*H[-1, 4, x])/(1 + x) - 
         (4*(22 + 1276*x - 2421*x^2 + 1266*x^3 + 33*x^4)*H[1, 3, x])/
          (9*(-1 + x)*x) + (224*(2 - 3*x + 2*x^2)*H[1, 4, x])/(3*(-1 + x)) - 
         (4*(66 + 782*x - 305*x^2 - 683*x^3 + 305*x^4 + 11*x^5)*H[2, 2, x])/
          (9*(-1 + x)*x*(1 + x)) + (32*(-41 - 4*x + 20*x^2 + 9*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(1240 + 2879*x + 999*x^2 - 2003*x^3 - 1651*x^4 - 210*x^5 + 
            66*x^6)*H[3, 0, x])/(9*(-1 + x)*(1 + x)^3) - 
         (4*(312 - 729*x + 406*x^2 + 55*x^3)*H[3, 1, x])/(9*(-1 + x)) + 
         (32*(-44 - 7*x + 25*x^2 + 4*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-14 + 2*x + 11*x^2)*H[4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(13 + 5*x - 13*x^2 + 3*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-16 - 11*x + 10*x^2 + 26*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-83 - 8*x + 56*x^2 + 53*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-23 + 14*x^2 + 5*x^3)*H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-44 - 588*x - 1116*x^2 - 638*x^3 + 77*x^4)*H[-2, -1, 0, x])/
          (9*x*(1 + x)) + (64*(-31 - 27*x + 15*x^2 + 53*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (4*(154 + 2498*x + 3691*x^2 - 2245*x^3 - 
            3955*x^4 + 33*x^5)*H[-2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)) - 
         (64*(-7 - x + 3*x^2 + x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (128*(-2 - 2*x + x^2 + 4*x^3)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (192*(2 + 3*x + 2*x^2)*H[-1, -3, 0, x])/(1 + x) - 
         (8*(-22 - 916*x - 1701*x^2 - 906*x^3 + 22*x^4)*H[-1, -2, 0, x])/
          (9*x*(1 + x)) + (448*(2 + 3*x + 2*x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (16*(1 + x)*(55 + 248*x + 55*x^2)*H[-1, -1, 2, x])/(9*x) + 
         (1024*(2 + 3*x + 2*x^2)*H[-1, -1, 3, x])/(3*(1 + x)) + 
         (8*(-22 - 148*x - 252*x^2 - 148*x^3 + 11*x^4)*H[-1, 2, 0, x])/
          (9*x*(1 + x)) + (16*(1 + x)*(11 + 58*x + 11*x^2)*H[-1, 2, 1, x])/
          (9*x) - (320*(2 + 3*x + 2*x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
         (32*(3 + 5*x + 3*x^2)*H[-1, 3, 0, x])/(1 + x) + 
         (256*(2 + 3*x + 2*x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
         (512*(2 - 3*x + 2*x^2)*H[1, -3, 0, x])/(3*(-1 + x)) + 
         (16*(52 - 147*x + 62*x^2 + 22*x^3)*H[1, -2, 0, x])/(9*(-1 + x)) + 
         (128*(2 - 3*x + 2*x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
         (4*(-676 + 1263*x - 686*x^2 + 11*x^3)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (96*(2 - 3*x + 2*x^2)*H[1, 1, 3, x])/(-1 + x) - 
         (16*(363 - 753*x + 368*x^2 + 11*x^3)*H[1, 2, 0, x])/(9*(-1 + x)) - 
         (4*(-20 - 27*x - 30*x^2 + 11*x^3)*H[1, 2, 1, x])/(9*(-1 + x)) - 
         (160*(2 - 3*x + 2*x^2)*H[1, 2, 2, x])/(-1 + x) - 
         (160*(2 - 3*x + 2*x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (128*(2 - 3*x + 2*x^2)*H[1, 3, 1, x])/(-1 + x) - 
         (64*(8 + 13*x + 8*x^2)*H[2, -2, 0, x])/(3*(1 + x)) - 
         (8*(33 + 1129*x + 2822*x^2 + 1406*x^3 - 2001*x^4 - 2387*x^5 - 
            672*x^6 + 22*x^7)*H[2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)^3) - 
         (4*(66 - 58*x - 1040*x^2 - 1568*x^3 + 141*x^4 + 1583*x^5 + 777*x^6 + 
            11*x^7)*H[2, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^3) + 
         (352*(2 - 3*x + 2*x^2)*H[2, 1, 1, x])/(9*(-1 + x)) - 
         (32*(3 - 7*x - x^2 + 13*x^3)*H[2, 1, 2, x])/((-1 + x)*(1 + x)) - 
         (32*(20 - 21*x + 8*x^2)*H[2, 2, 0, x])/(-1 + x) - 
         (128*(2 - 3*x + 2*x^2)*H[2, 2, 1, x])/(-1 + x) + 
         (32*(-60 + 3*x + 37*x^2 + 14*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-3 + x)*(-9 - 5*x + 3*x^2)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (128*(2 - 3*x + 2*x^2)*H[3, 1, 1, x])/(-1 + x) - 
         (128*(-5 + 3*x^2 + x^3)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-107 - 27*x + 65*x^2 + 77*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-70 - 15*x + 43*x^2 + 46*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (128*(2 + 3*x + 2*x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
         (1568*(2 + 3*x + 2*x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) - 
         (128*(2 + 3*x + 2*x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (8*(22 - 568*x - 1005*x^2 - 558*x^3 + 33*x^4)*H[-1, -1, -1, 0, x])/
          (9*x*(1 + x)) - (512*(2 + 3*x + 2*x^2)*H[-1, -1, -1, 2, x])/
          (1 + x) + (4*(88 + 3356*x + 6363*x^2 + 3326*x^3 + 55*x^4)*
           H[-1, -1, 0, 0, x])/(9*x*(1 + x)) + 
         (64*(2 + 3*x + 2*x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(2 + 3*x + 2*x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
         (88*(5 + 112*x + 210*x^2 + 112*x^3 + 5*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) - (32*(16 + 25*x + 16*x^2)*H[-1, 2, 0, 0, x])/
          (1 + x) - (64*(1 + x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (16*(974 - 419*x - 974*x^2 + 441*x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (256*(2 - 3*x + 2*x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) - (64*(2 - 3*x + 2*x^2)*H[1, -2, 0, 0, x])/
          (3*(-1 + x)) - (8*(11 - 840*x + 1581*x^2 - 840*x^3 + 11*x^4)*
           H[1, 0, 0, 0, x])/(9*(-1 + x)*x) - 
         (8*(11 + 448*x - 864*x^2 + 438*x^3 + 22*x^4)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)*x) - (4*(33 - 960*x + 1680*x^2 - 940*x^3 + 11*x^4)*
           H[1, 1, 1, 0, x])/(9*(-1 + x)*x) - (160*(2 - 3*x + 2*x^2)*
           H[1, 1, 2, 0, x])/(-1 + x) - (256*(2 - 3*x + 2*x^2)*
           H[1, 2, 0, 0, x])/(3*(-1 + x)) - (160*(2 - 3*x + 2*x^2)*
           H[1, 2, 1, 0, x])/(-1 + x) + (32*(23 - 6*x - 20*x^2 + 29*x^3)*
           H[2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-29 - 7*x + 17*x^2 + 9*x^3)*H[2, 1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(1 - 7*x - x^2 + 15*x^3)*
           H[2, 1, 1, 0, x])/((-1 + x)*(1 + x)) - 
         (512*(2 + 3*x + 2*x^2)*H[-1, -1, -1, 0, 0, x])/(1 + x) + 
         (352*(2 + 3*x + 2*x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) - 
         (608*(2 + 3*x + 2*x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
         (64*(7 - 2*x - 7*x^2 + 4*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (544*(2 - 3*x + 2*x^2)*H[1, 0, 0, 0, 0, x])/
          (3*(-1 + x)) + (224*(2 - 3*x + 2*x^2)*H[1, 1, 0, 0, 0, x])/
          (-1 + x) - (64*(2 - 3*x + 2*x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) + 
         (32*(-50 - 49*x + 26*x^2 + 100*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (192*(-4 - 3*x + 2*x^2 + 6*x^3)*H[-2, -1, x]*
           zeta[2])/((-1 + x)*(1 + x)) - (512*(2 + 3*x + 2*x^2)*H[-1, -2, x]*
           zeta[2])/(1 + x) + (512*(2 + 3*x + 2*x^2)*H[-1, -1, -1, x]*
           zeta[2])/(1 + x) + (4*H[-1, -1, 0, x]*(953 + 8684*x + 13818*x^2 + 
            8648*x^3 + 953*x^4 - 6552*x*zeta[2] - 9828*x^2*zeta[2] - 
            6552*x^3*zeta[2]))/(27*x*(1 + x)) - 
         (4*H[-2, 0, x]*(-10234 - 2067*x + 7405*x^2 + 3407*x^3 + 953*x^4 + 
            5688*zeta[2] + 2700*x*zeta[2] - 3132*x^2*zeta[2] - 
            5976*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[-1, 0, 0, x]*(1705 + 18952*x + 32826*x^2 + 18892*x^3 + 
            1705*x^4 - 5256*x*zeta[2] - 7668*x^2*zeta[2] - 5256*x^3*zeta[2]))/
          (27*x*(1 + x)) - (8*H[-1, 2, x]*(577 + 1078*x + 1002*x^2 + 
            1078*x^3 + 577*x^4 - 648*x*zeta[2] - 1080*x^2*zeta[2] - 
            648*x^3*zeta[2]))/(27*x*(1 + x)) + 
         (4*H[0, 0, 0, x]*(25221 - 14239*x - 25973*x^2 + 15043*x^3 + 
            752*x^4 - 2052*zeta[2] - 702*x*zeta[2] + 2052*x^2*zeta[2] - 
            648*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (4*H[1, 2, x]*(67 + 548*x - 997*x^2 + 583*x^3 + 67*x^4 - 
            324*x*zeta[2] + 486*x^2*zeta[2] - 324*x^3*zeta[2]))/
          (9*(-1 + x)*x) - (8*H[2, 1, x]*(1223 - 784*x - 821*x^2 + 1186*x^3 - 
            630*zeta[2] + 27*x*zeta[2] + 243*x^2*zeta[2] + 90*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) + (4*H[3, x]*(4342 + 4189*x - 5161*x^2 - 
            4055*x^3 + 953*x^4 + 2808*zeta[2] - 1152*x*zeta[2] - 
            1656*x^2*zeta[2] + 1800*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[2, 0, x]*(8312 - 7829*x - 21492*x^2 + 10880*x^3 + 16360*x^4 + 
            201*x^5 - 4320*zeta[2] - 5616*x*zeta[2] + 216*x^2*zeta[2] + 
            5400*x^3*zeta[2] + 3888*x^4*zeta[2]))/(27*(-1 + x)*(1 + x)^2) - 
         (2*H[1, 1, 0, x]*(67 - 2628*x + 485*x^2 + 6380*x^3 + 429*x^4 - 
            2656*x^5 + 67*x^6 - 72*x*zeta[2] - 36*x^2*zeta[2] + 
            72*x^3*zeta[2] - 36*x^4*zeta[2] - 72*x^5*zeta[2]))/
          (9*(-1 + x)*x*(1 + x)^2) - (2*H[1, 0, 0, x]*(201 + 22144*x - 
            2041*x^2 - 48112*x^3 - 2041*x^4 + 22144*x^5 + 201*x^6 + 
            2808*x*zeta[2] + 1404*x^2*zeta[2] - 2808*x^3*zeta[2] + 
            1404*x^4*zeta[2] + 2808*x^5*zeta[2]))/(27*(-1 + x)*x*(1 + x)^2) + 
         Lp^3*(8*Lh^2*(-1 + 2*x) - (4*(-203 + 138*x + 43*x^2)*H[0, x])/
            (3*(-1 + x)) + (16*(-53 + 64*x)*H[1, x])/3 - (32*H[1, x]^2)/
            (-1 + x) + Lh*((-8*(-53 + 64*x))/3 + (16*(-4 + 3*x)*H[0, x])/
              (-1 + x) - 32*(-1 + 2*x)*H[1, x]) - (16*(-6 + 3*x + 2*x^2)*
             H[2, x])/(-1 + x) + (16*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(1 + x) + 
           (16*(-2 + x)*(-5 + 4*x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(2 - 3*x + 2*x^2)*H[1, 0, x])/(-1 + x) + 
           (64*(2 - 3*x + 2*x^2)*H[1, 1, x])/(-1 + x) + 
           (2*(-7643 - 562*x + 7081*x^2 + 1242*zeta[2] + 1890*x*zeta[2] + 
              756*x^2*zeta[2]))/(27*(1 + x))) + 
         (16*Lh*(-1 + x)*(-202 + 189*zeta[3]))/27 + 
         (2*H[1, 0, x]*(68893 - 62156*x - 62384*x^2 + 68476*x^3 + 27*x^4 + 
            13680*zeta[2] - 11700*x*zeta[2] - 11700*x^2*zeta[2] + 
            13680*x^3*zeta[2] - 38016*zeta[3] + 19008*x*zeta[3] + 
            19008*x^2*zeta[3] - 38016*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
         (4*H[1, 1, x]*(7*x - 36*x^2 + 29*x^3 - 33*zeta[2] + 1260*x*zeta[2] - 
            2196*x^2*zeta[2] + 1200*x^3*zeta[2] + 33*x^4*zeta[2] - 
            2160*x*zeta[3] + 3240*x^2*zeta[3] - 2160*x^3*zeta[3]))/
          (27*(-1 + x)*x) - (4*H[-1, -1, x]*(198*zeta[2] + 2000*x*zeta[2] + 
            3429*x^2*zeta[2] + 1990*x^3*zeta[2] + 187*x^4*zeta[2] + 
            1536*x*zeta[3] + 2304*x^2*zeta[3] + 1536*x^3*zeta[3]))/
          (9*x*(1 + x)) + (4*H[-1, 0, x]*(-720 - 46028*x - 89400*x^2 - 
            50060*x^3 - 2736*x^4 + 990*zeta[2] + 17316*x*zeta[2] + 
            32643*x^2*zeta[2] + 17406*x^3*zeta[2] + 792*x^4*zeta[2] + 
            15984*x*zeta[3] + 24624*x^2*zeta[3] + 15984*x^3*zeta[3]))/
          (81*x*(1 + x)) + (4*H[-2, x]*(-264*zeta[2] - 1076*x*zeta[2] - 
            2122*x^2*zeta[2] + 856*x^3*zeta[2] + 2551*x^4*zeta[2] + 
            55*x^5*zeta[2] - 1224*x*zeta[3] - 876*x^2*zeta[3] + 
            636*x^3*zeta[3] + 1800*x^4*zeta[3]))/(9*(-1 + x)*x*(1 + x)) + 
         (2*H[0, 0, x]*(273797 + 727750*x + 354759*x^2 - 552182*x^3 - 
            621127*x^4 - 162640*x^5 + 5499*x^6 - 36495*zeta[2] - 
            60597*x*zeta[2] + 23346*x^2*zeta[2] + 68166*x^3*zeta[2] + 
            8505*x^4*zeta[2] - 10845*x^5*zeta[2] + 1584*x^6*zeta[2] - 
            37152*zeta[3] - 93312*x*zeta[3] - 43200*x^2*zeta[3] + 
            44928*x^3*zeta[3] + 31968*x^4*zeta[3]))/(81*(-1 + x)*(1 + x)^3) + 
         (4*H[2, x]*(32496*x + 52518*x^2 - 21626*x^3 - 55026*x^4 + 2418*x^5 + 
            15796*x^6 - 396*zeta[2] + 7308*x*zeta[2] + 22617*x^2*zeta[2] + 
            14571*x^3*zeta[2] - 13950*x^4*zeta[2] - 20106*x^5*zeta[2] - 
            5787*x^6*zeta[2] + 495*x^7*zeta[2] - 11232*x*zeta[3] - 
            14148*x^2*zeta[3] + 13716*x^3*zeta[3] + 2916*x^4*zeta[3] - 
            35748*x^5*zeta[3] - 22032*x^6*zeta[3]))/(81*(-1 + x)*x*
           (1 + x)^3) + Lp^2*(16*Lh^2*(-1 + x) + (16*(144 - 243*x + 110*x^2)*
             H[2, x])/(3*(-1 + x)) - (64*(-6 - 2*x + 5*x^2)*H[3, x])/
            ((-1 + x)*(1 + x)) + (16*(-14 - 9*x + 2*x^2)*H[-2, 0, x])/
            (1 + x) - (16*(115 + 219*x + 115*x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (64*(2 + 3*x + 2*x^2)*H[-1, 2, x])/(1 + x) + 
           (2*(1307 - 221*x - 1307*x^2 + 309*x^3)*H[0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (16*(136 - 261*x + 136*x^2)*H[1, 0, x])/
            (3*(-1 + x)) + 128*(-1 + x)*H[1, 1, x] + 
           (136*(2 - 3*x + 2*x^2)*H[1, 2, x])/(-1 + x) + 
           (16*(26 - 17*x^2 + 8*x^3)*H[2, 0, x])/((-1 + x)*(1 + x)) + 
           (136*(2 - 3*x + 2*x^2)*H[2, 1, x])/(-1 + x) + 
           (112*(2 + 3*x + 2*x^2)*H[-1, -1, 0, x])/(1 + x) - 
           (88*(2 + 3*x + 2*x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (8*(30 - 9*x - 30*x^2 + 16*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (88*(2 - 3*x + 2*x^2)*H[1, 0, 0, x])/
            (-1 + x) + (136*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(-1 + x) + 
           (120*(2 + 3*x + 2*x^2)*H[-1, x]*zeta[2])/(1 + x) - 
           (2*H[1, x]*(3484 - 4559*x - 360*zeta[2] + 720*x*zeta[2]))/9 + 
           (H[0, x]*(16887 - 13413*x - 15815*x^2 + 14485*x^3 - 1440*zeta[2] - 
              1224*x*zeta[2] + 1368*x^2*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           Lh*((-8*(-77 + 43*x)*H[0, x])/3 - 64*(-1 + x)*H[1, x] - 
             (32*(2 - 3*x + 2*x^2)*H[2, x])/(-1 + x) + 
             (32*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(1 + x) + 
             (32*(-2 - x + 2*x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) - 
             (32*(2 - 3*x + 2*x^2)*H[1, 0, x])/(-1 + x) + 
             (4*(871 - 268*x - 1139*x^2 - 18*zeta[2] + 198*x*zeta[2] + 
                252*x^2*zeta[2]))/(9*(1 + x))) - 
           (2*(-18953 + 20311*x + 18953*x^2 - 20311*x^3 + 2079*zeta[2] - 
              8406*x*zeta[2] - 2475*x^2*zeta[2] + 8802*x^3*zeta[2] - 
              8262*zeta[3] + 3078*x*zeta[3] + 5616*x^2*zeta[3] - 
              2808*x^3*zeta[3]))/(27*(-1 + x)*(1 + x))) + 
         (2*H[-1, x]*(1087*zeta[2] + 4332*x*zeta[2] + 5942*x^2*zeta[2] + 
            4320*x^3*zeta[2] + 1087*x^4*zeta[2] + 176*zeta[3] + 
            2736*x*zeta[3] + 4770*x^2*zeta[3] + 2716*x^3*zeta[3] + 
            220*x^4*zeta[3] + 1236*x*zeta[4] + 1890*x^2*zeta[4] + 
            1236*x^3*zeta[4]))/(9*x*(1 + x)) - 
         (H[0, x]*(-681360 - 699218*x + 1329290*x^2 + 1366338*x^3 - 
            648506*x^4 - 670936*x^5 - 3240*x^6 + 38133*zeta[2] + 
            54867*x*zeta[2] - 67602*x^2*zeta[2] - 123726*x^3*zeta[2] + 
            6597*x^4*zeta[2] + 68859*x^5*zeta[2] + 22872*x^6*zeta[2] + 
            134064*zeta[3] + 115200*x*zeta[3] - 306864*x^2*zeta[3] - 
            268812*x^3*zeta[3] + 172836*x^4*zeta[3] + 150012*x^5*zeta[3] - 
            2772*x^6*zeta[3] + 1944*zeta[4] + 38232*x*zeta[4] + 
            58104*x^2*zeta[4] + 8208*x^3*zeta[4] - 14688*x^4*zeta[4] - 
            1080*x^5*zeta[4]))/(81*(-1 + x)*(1 + x)^3) - 
         (2*H[1, x]*(-38836*x - 2046*x^2 + 77246*x^3 + 3666*x^4 - 38410*x^5 - 
            1620*x^6 + 1653*zeta[2] - 44688*x*zeta[2] - 1266*x^2*zeta[2] + 
            90087*x^3*zeta[2] - 2256*x^4*zeta[2] - 45183*x^5*zeta[2] + 
            1653*x^6*zeta[2] + 1386*zeta[3] + 15444*x*zeta[3] - 
            4590*x^2*zeta[3] - 37656*x^3*zeta[3] - 6102*x^4*zeta[3] + 
            13500*x^5*zeta[3] + 594*x^6*zeta[3] + 15552*x*zeta[4] + 
            7776*x^2*zeta[4] - 15552*x^3*zeta[4] + 7776*x^4*zeta[4] + 
            15552*x^5*zeta[4]))/(81*(-1 + x)*x*(1 + x)^2) + 
         Lp*((8*(347 - 627*x + 269*x^2 + 22*x^3)*H[3, x])/(3*(-1 + x)) + 
           (96*(5 + 2*x - 5*x^2 + x^3)*H[4, x])/((-1 + x)*(1 + x)) + 
           (64*(5 - 4*x - 4*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
           (16*(-154 - 232*x + 110*x^2 + 243*x^3 + 11*x^4)*H[-2, 0, x])/
            (3*(-1 + x)*(1 + x)) - (64*(-6 - 5*x + 3*x^2 + 10*x^3)*
             H[-2, 2, x])/((-1 + x)*(1 + x)) - 
           (16*(1 + x)*(11 + 70*x + 11*x^2)*H[-1, 2, x])/(3*x) - 
           (288*(2 + 3*x + 2*x^2)*H[-1, 3, x])/(1 + x) - (16*x*H[1, 1, x])/
            3 - (16*(70 - 129*x + 70*x^2)*H[1, 2, x])/(3*(-1 + x)) + 
           (128*(2 - 3*x + 2*x^2)*H[1, 3, x])/(-1 + x) + 
           (16*(-3 - 103*x - 19*x^2 + 103*x^3)*H[2, 0, x])/
            (3*(-1 + x)*(1 + x)) - (176*(2 - 3*x + 2*x^2)*H[2, 1, x])/
            (3*(-1 + x)) + (64*(-1 - 2*x + x^2 + 3*x^3)*H[2, 2, x])/
            ((-1 + x)*(1 + x)) + (64*(4 + x - 3*x^2 + 2*x^3)*H[3, 0, x])/
            ((-1 + x)*(1 + x)) + (32*(4 - 9*x + 8*x^2)*H[3, 1, x])/(-1 + x) + 
           (64*(-6 - 5*x + 3*x^2 + 10*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (64*(-14 - 3*x + 9*x^2 + 10*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + (256*(2 + 3*x + 2*x^2)*
             H[-1, -2, 0, x])/(1 + x) + (16*(11 + 124*x + 204*x^2 + 124*x^3 + 
              11*x^4)*H[-1, -1, 0, x])/(3*x*(1 + x)) + 
           (320*(2 + 3*x + 2*x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (16*(11 + 300*x + 567*x^2 + 300*x^3 + 11*x^4)*H[-1, 0, 0, x])/
            (3*x*(1 + x)) - (96*(2 + 3*x + 2*x^2)*H[-1, 2, 0, x])/(1 + x) + 
           (8*(706 - 277*x - 728*x^2 + 299*x^3 + 22*x^4)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (64*(2 - 3*x + 2*x^2)*H[1, -2, 0, x])/
            (-1 + x) + (8*(120 - 229*x + 120*x^2)*H[1, 0, 0, x])/(-1 + x) - 
           (16*(70 - 129*x + 70*x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (96*(2 - 3*x + 2*x^2)*H[1, 1, 2, x])/(-1 + x) + 
           (32*(2 - 3*x + 2*x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (96*(2 - 3*x + 2*x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (32*(15 + x - 11*x^2 + 5*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (64*(-1 - 2*x + x^2 + 3*x^3)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (96*(2 - 3*x + 2*x^2)*H[2, 1, 1, x])/(-1 + x) - 
           (192*(2 + 3*x + 2*x^2)*H[-1, -1, -1, 0, x])/(1 + x) + 
           (512*(2 + 3*x + 2*x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (304*(2 + 3*x + 2*x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
           (32*(18 - 5*x - 18*x^2 + 10*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (176*(2 - 3*x + 2*x^2)*H[1, 0, 0, 0, x])/
            (-1 + x) + (160*(2 - 3*x + 2*x^2)*H[1, 1, 0, 0, x])/(-1 + x) - 
           (96*(2 - 3*x + 2*x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
           (96*(-6 - 5*x + 3*x^2 + 10*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (416*(2 + 3*x + 2*x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) - (8*H[1, 0, x]*(331 - 933*x + 334*x^2 + 324*zeta[2] - 
              486*x*zeta[2] + 324*x^2*zeta[2]))/(9*(-1 + x)) + 
           (16*H[-1, 0, x]*(-265 - 396*x - 265*x^2 + 414*zeta[2] + 
              621*x*zeta[2] + 414*x^2*zeta[2]))/(9*(1 + x)) - 
           (4*H[0, 0, x]*(-9158 + 5985*x + 9158*x^2 - 6521*x^3 + 
              1008*zeta[2] + 468*x*zeta[2] - 1008*x^2*zeta[2] + 
              216*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (4*H[2, x]*(3013 + 7*x - 2477*x^2 + 529*x^3 - 360*zeta[2] - 
              180*x*zeta[2] + 252*x^2*zeta[2] + 216*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[0, x]*(-52622 - 29288*x + 51796*x^2 + 
              28462*x^3 + 7299*zeta[2] - 5859*x*zeta[2] - 8289*x^2*zeta[2] + 
              6057*x^3*zeta[2] + 792*x^4*zeta[2] + 6912*zeta[3] + 
              3024*x*zeta[3] - 5400*x^2*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
           (8*H[-1, x]*(33*zeta[2] + 308*x*zeta[2] + 528*x^2*zeta[2] + 
              308*x^3*zeta[2] + 33*x^4*zeta[2] + 240*x*zeta[3] + 
              360*x^2*zeta[3] + 240*x^3*zeta[3]))/(3*x*(1 + x)) - 
           (4*H[1, x]*(-12326*x + 26271*x^2 - 13945*x^3 + 198*zeta[2] + 
              1800*x*zeta[2] - 3996*x^2*zeta[2] + 1800*x^3*zeta[2] + 
              198*x^4*zeta[2] + 5832*x*zeta[3] - 11016*x^2*zeta[3] + 
              7344*x^3*zeta[3]))/(27*(-1 + x)*x) + 
           Lh*((2*(1109 + 713*x)*H[0, x])/9 + (4*x*H[1, x])/3 - 
             32*(-1 + x)*H[2, x] + (32*(2 + 3*x + 2*x^2)*H[-2, 0, x])/
              (1 + x) + 32*(1 + x)*H[-1, 0, x] - (4*(-101 + 19*x)*H[0, 0, x])/
              3 + 64*(-1 + x)*H[1, 0, x] + (16*(2 - 3*x + 2*x^2)*H[1, 2, x])/
              (-1 + x) - (32*(-2 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + 
             (16*(2 - 3*x + 2*x^2)*H[2, 1, x])/(-1 + x) - 
             (32*(2 + 3*x + 2*x^2)*H[-1, -1, 0, x])/(1 + x) + 
             (16*(2 + 3*x + 2*x^2)*H[-1, 0, 0, x])/(1 + x) + 
             (16*(-2 - x + 2*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
             (16*(2 - 3*x + 2*x^2)*H[1, 0, 0, x])/(-1 + x) + 
             (16*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(-1 + x) - 
             (16*(2 + 3*x + 2*x^2)*H[-1, x]*zeta[2])/(1 + x) + 
             (8*(-2657 + 3070*x + 2657*x^2 - 3070*x^3 + 486*zeta[2] - 
                594*x*zeta[2] - 486*x^2*zeta[2] + 594*x^3*zeta[2] + 
                648*zeta[3] - 945*x*zeta[3] - 513*x^2*zeta[3] + 
                1134*x^3*zeta[3]))/(27*(-1 + x)*(1 + x))) - 
           (-413346 + 425564*x + 413346*x^2 - 425564*x^3 + 71100*zeta[2] - 
             56022*x*zeta[2] - 74316*x^2*zeta[2] + 59238*x^3*zeta[2] + 
             77172*zeta[3] - 85512*x*zeta[3] - 77964*x^2*zeta[3] + 
             90264*x^3*zeta[3] + 3960*x^4*zeta[3] + 42849*zeta[4] + 
             25326*x*zeta[4] - 30321*x^2*zeta[4] - 23382*x^3*zeta[4])/
            (27*(-1 + x)*(1 + x))) - (-2052785 - 1727514*x + 4756112*x^2 + 
           4105570*x^3 - 2703327*x^4 - 2378056*x^5 - 429228*zeta[2] - 
           1476396*x*zeta[2] - 1389636*x^2*zeta[2] + 614952*x^3*zeta[2] + 
           1736892*x^4*zeta[2] + 876996*x^5*zeta[2] + 97524*x^6*zeta[2] + 
           744012*zeta[3] - 458298*x*zeta[3] - 4006638*x^2*zeta[3] - 
           1436292*x^3*zeta[3] + 3924288*x^4*zeta[3] + 2878686*x^5*zeta[3] + 
           322434*x^6*zeta[3] + 280908*zeta[2]*zeta[3] + 883548*x*zeta[2]*
            zeta[3] + 764964*x^2*zeta[2]*zeta[3] - 537516*x^3*zeta[2]*
            zeta[3] - 1240272*x^4*zeta[2]*zeta[3] - 540432*x^5*zeta[2]*
            zeta[3] - 1036800*zeta[4] - 1606716*x*zeta[4] + 
           936846*x^2*zeta[4] + 2142450*x^3*zeta[4] + 209628*x^4*zeta[4] - 
           454734*x^5*zeta[4] - 26730*x^6*zeta[4] - 1936224*zeta[5] - 
           3079296*x*zeta[5] + 828144*x^2*zeta[5] + 2496096*x^3*zeta[5] - 
           128304*x^4*zeta[5] - 653184*x^5*zeta[5])/(729*(-1 + x)*
           (1 + x)^3)) + CA^2*Nf*TF*((896*Lh*(-1 + x))/27 + 
         (56*Lp^4*(-1 + 2*x))/9 + Lp^3*((32*Lh*(-1 + 2*x))/3 - 
           (16*(-79 + 71*x))/27 - (16*(7 - 6*x + x^2)*H[0, x])/(3*(-1 + x)) - 
           (64*(-1 + 2*x)*H[1, x])/3) - (8*(-75 + 54*x + 63*x^2 - 48*x^3 + 
            2*x^4)*H[4, x])/(9*(-1 + x)*(1 + x)) - (16*(7 + 9*x)*H[5, x])/3 - 
         (32*(-1 + 29*x)*H[-4, 0, x])/3 - (32*(35 + 30*x - 28*x^2 - 33*x^3 + 
            6*x^4)*H[-3, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (32*(-1 + x)*H[-3, 2, x])/3 - (16*(20 + 66*x + 117*x^2 + 81*x^3 + 
            12*x^4)*H[-2, 2, x])/(9*x*(1 + x)) - (16*(-1 + x)*H[-2, 3, x])/
          3 - (8*(1 + x)*(16 + 17*x + 16*x^2)*H[-1, 3, x])/(9*x) - 
         (8*(13 - 154*x + 256*x^2 - 162*x^3 + 7*x^4)*H[1, 2, x])/
          (9*(-1 + x)*x) - (8*(4 + 12*x - 63*x^2 + 13*x^3 + 2*x^4)*
           H[1, 3, x])/(9*(-1 + x)*x) + (16*(-6 - 23*x - 52*x^2 + 20*x^3 + 
            64*x^4 + 13*x^5)*H[2, 2, x])/(9*(-1 + x)*x*(1 + x)) + 
         (80*(1 + x)*H[2, 3, x])/3 + (8*(91 + 236*x + 131*x^2 - 115*x^3 - 
            136*x^4 + 5*x^5 + 28*x^6)*H[3, 0, x])/(9*(-1 + x)*(1 + x)^3) - 
         (8*(-6 - 51*x + 43*x^2 + 6*x^3)*H[3, 1, x])/(9*(-1 + x)) - 
         (32*(-1 + x)*H[3, 2, x])/3 + 16*(1 + x)*H[4, 1, x] + 
         128*(-1 + x)*H[-3, -1, 0, x] - (16*(-13 + 37*x)*H[-3, 0, 0, x])/3 + 
         (160*(-1 + x)*H[-2, -2, 0, x])/3 - 
         (16*(-8 + 242*x + 123*x^2 - 91*x^3 + 10*x^4)*H[-2, -1, 0, x])/
          (9*x*(1 + x)) - (32*(-1 + x)*H[-2, -1, 2, x])/3 - 
         (16*(-14 + 166*x + 51*x^2 - 143*x^3 - 47*x^4 + 3*x^5)*
           H[-2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)) + 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 + (16*(4 - 74*x - 141*x^2 - 73*x^3 + 
            12*x^4)*H[-1, -2, 0, x])/(9*x*(1 + x)) + 
         (8*(89 - 2236*x - 4158*x^2 - 1768*x^3 + 305*x^4)*H[-1, -1, 0, x])/
          (27*x*(1 + x)) + (80*(1 + x)*(4 + 11*x + 4*x^2)*H[-1, -1, 2, x])/
          (9*x) - (16*(4 + 31*x + 54*x^2 + 31*x^3 + 10*x^4)*H[-1, 2, 0, x])/
          (9*x*(1 + x)) + (64*(1 + x)^3*H[-1, 2, 1, x])/(9*x) + 
         16*(1 + x)*H[-1, 3, 0, x] - (32*(-98 + 189*x - 97*x^2 + 4*x^3)*
           H[1, -2, 0, x])/(9*(-1 + x)) + 
         (4*(-45 + 622*x + 17*x^2 - 1876*x^3 - 631*x^4 + 622*x^5 + 171*x^6)*
           H[1, 0, 0, x])/(27*(-1 + x)*x*(1 + x)^2) - 
         (4*(39 - 590*x - 93*x^2 + 998*x^3 - 133*x^4 - 592*x^5 + 51*x^6)*
           H[1, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^2) + 
         (8*(24 + 50*x - 165*x^2 + 49*x^3 + 26*x^4)*H[1, 1, 2, x])/
          (9*(-1 + x)*x) + (16*(-24 + 39*x - 23*x^2 + 4*x^3)*H[1, 2, 0, x])/
          (9*(-1 + x)) + (8*(-29 + 45*x - 30*x^2 + 2*x^3)*H[1, 2, 1, x])/
          (9*(-1 + x)) - (448*(1 + x)*H[2, -2, 0, x])/3 + 
         (8*(-12 + 113*x + 160*x^2 - 162*x^3 - 164*x^4 + 101*x^5 + 92*x^6)*
           H[2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)^3) + 
         (8*(-12 + 38*x + 181*x^2 + 88*x^3 - 216*x^4 - 148*x^5 + 27*x^6 + 
            26*x^7)*H[2, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^3) - 
         (128*(2 - 3*x + 2*x^2)*H[2, 1, 1, x])/(9*(-1 + x)) - 
         (208*(1 + x)*H[2, 1, 2, x])/3 + (32*(1 + x)*H[2, 2, 0, x])/3 - 
         (32*(3 + 10*x)*H[3, 0, 0, x])/3 + (80*(-1 + x)*H[3, 1, 0, x])/3 + 
         (64*(-1 + x)*H[-2, -1, -1, 0, x])/3 + 144*(-1 + x)*
          H[-2, -1, 0, 0, x] - 64*(-1 + x)*H[-2, 0, 0, 0, x] + 
         (16*(4 + 45*x + 51*x^2 + 44*x^3 + 2*x^4)*H[-1, -1, -1, 0, x])/
          (9*x*(1 + x)) + (8*(16 - 342*x - 687*x^2 - 339*x^3 + 22*x^4)*
           H[-1, -1, 0, 0, x])/(9*x*(1 + x)) - 
         (32*(5 - 30*x - 66*x^2 - 30*x^3 + 5*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) + 32*(1 + x)*H[-1, 2, 0, 0, x] - 
         32*(1 + x)*H[-1, 2, 1, 0, x] - (16*(-17 - 28*x + 17*x^2 + 36*x^3)*
           H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(1 + x)^2*(4 - x + 4*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)*x) + 
         (8*(-4 + 277*x - 528*x^2 + 275*x^3)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)*x) + (8*(30 + 3*x - 96*x^2 + 5*x^3 + 26*x^4)*
           H[1, 1, 1, 0, x])/(9*(-1 + x)*x) - 16*(1 + x)*H[2, 0, 0, 0, x] - 
         (272*(1 + x)*H[2, 1, 0, 0, x])/3 - (176*(1 + x)*H[2, 1, 1, 0, x])/
          3 - 32*H[0, 0, 0, 0, 0, x] + (160*(-1 + x)*H[-3, x]*zeta[2])/3 + 
         (64*(-1 + x)*H[-2, -1, x]*zeta[2])/3 - 
         (8*(36 + 145*x + 249*x^2 + 146*x^3 + 38*x^4)*H[-1, -1, x]*zeta[2])/
          (9*x*(1 + x)) - (16*(1 + x)*H[-1, 2, x]*(103 + 155*x + 103*x^2 + 
            54*x*zeta[2]))/(27*x) - (8*H[2, 1, x]*(-137 + 630*x - 613*x^2 - 
            72*zeta[2] + 72*x^2*zeta[2]))/(27*(-1 + x)) + 
         (8*H[3, x]*(175 - 381*x + x^2 + 185*x^3 - 126*zeta[2] - 
            180*x*zeta[2] + 306*x^2*zeta[2]))/(27*(-1 + x)) - 
         (4*H[1, 0, x]*(-6086 + 6997*x + 7027*x^2 - 6245*x^3 + 27*x^4 - 
            3654*zeta[2] + 4014*x*zeta[2] + 4014*x^2*zeta[2] - 
            3654*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) - 
         (4*H[-1, 0, 0, x]*(517 - 2246*x - 5010*x^2 - 1754*x^3 + 733*x^4 - 
            108*x*zeta[2] - 216*x^2*zeta[2] - 108*x^3*zeta[2]))/
          (27*x*(1 + x)) + (8*H[0, 0, 0, x]*(-902 + 491*x + 738*x^2 - 
            611*x^3 + 164*x^4 - 162*zeta[2] - 162*x*zeta[2] + 
            162*x^2*zeta[2] + 162*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         (4*H[1, 1, x]*(-1105*x + 2262*x^2 - 1157*x^3 + 60*zeta[2] + 
            60*x*zeta[2] - 324*x^2*zeta[2] + 72*x^3*zeta[2] + 
            36*x^4*zeta[2]))/(27*(-1 + x)*x) - 
         (8*H[-2, 0, x]*(-144 + 1426*x + 1713*x^2 - 1163*x^3 - 1769*x^4 + 
            17*x^5 + 144*x*zeta[2] - 144*x^2*zeta[2] - 144*x^3*zeta[2] + 
            144*x^4*zeta[2]))/(27*(-1 + x)*x*(1 + x)) - 
         (4*H[2, 0, x]*(-730 - 479*x + 788*x^2 + 256*x^3 - 206*x^4 + 51*x^5 - 
            204*zeta[2] - 408*x*zeta[2] + 408*x^3*zeta[2] + 204*x^4*zeta[2]))/
          (9*(-1 + x)*(1 + x)^2) + Lp^2*((4*(-1118 + 903*x + 135*x^2)*
             H[0, x])/(9*(-1 + x)) + Lh*((64*(-14 + 19*x))/9 - 
             (32*(1 + x)*H[0, x])/3) - (4*(-448 + 611*x)*H[1, x])/9 - 
           (64*(3 - 3*x + x^2)*H[2, x])/(3*(-1 + x)) + 
           (64*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (8*(31 - x - 31*x^2 + 9*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(2 - 3*x + 2*x^2)*H[1, 0, x])/(3*(-1 + x)) + 
           (2*(4385 - 336*x - 4721*x^2 - 108*zeta[2] + 60*x*zeta[2] + 
              216*x^2*zeta[2]))/(9*(1 + x))) + 
         (8*H[-1, 0, x]*(-1260 + 1208*x + 2670*x^2 - 2428*x^3 - 3078*x^4 + 
            180*zeta[2] + 1539*x*zeta[2] + 2727*x^2*zeta[2] + 
            1530*x^3*zeta[2] + 216*x^4*zeta[2] - 324*x*zeta[3] - 
            648*x^2*zeta[3] - 324*x^3*zeta[3]))/(81*x*(1 + x)) + 
         (8*H[-2, x]*(48*zeta[2] - 110*x*zeta[2] + 111*x^2*zeta[2] + 
            253*x^3*zeta[2] + 14*x^4*zeta[2] + 12*x*zeta[3] - 
            12*x^3*zeta[3]))/(9*x*(1 + x)) + 
         (4*H[0, 0, x]*(-17550 - 35350*x - 6575*x^2 + 22000*x^3 + 16204*x^4 + 
            11558*x^5 + 6129*x^6 - 2196*zeta[2] - 3042*x*zeta[2] + 
            2574*x^2*zeta[2] + 4626*x^3*zeta[2] - 54*x^4*zeta[2] - 
            900*x^5*zeta[2] + 144*x^6*zeta[2] - 4536*zeta[3] - 
            9072*x*zeta[3] + 9072*x^3*zeta[3] + 4536*x^4*zeta[3]))/
          (81*(-1 + x)*(1 + x)^3) + (4*H[2, x]*(4072*x + 17985*x^2 + 
            18822*x^3 - 10724*x^4 - 26334*x^5 - 10701*x^6 - 144*zeta[2] - 
            2448*x*zeta[2] - 5220*x^2*zeta[2] - 2376*x^3*zeta[2] + 
            2484*x^4*zeta[2] + 3924*x^5*zeta[2] + 1800*x^6*zeta[2] + 
            252*x^7*zeta[2] + 1836*x*zeta[3] + 5508*x^2*zeta[3] + 
            3672*x^3*zeta[3] - 3672*x^4*zeta[3] - 5508*x^5*zeta[3] - 
            1836*x^6*zeta[3]))/(81*(-1 + x)*x*(1 + x)^3) - 
         (4*H[1, x]*(-12625*x + 807*x^2 + 26030*x^3 - 834*x^4 - 13405*x^5 + 
            27*x^6 + 501*zeta[2] + 2328*x*zeta[2] + 138*x^2*zeta[2] - 
            5097*x^3*zeta[2] - 1680*x^4*zeta[2] + 2553*x^5*zeta[2] + 
            1257*x^6*zeta[2] - 396*zeta[3] - 1818*x*zeta[3] + 
            1008*x^2*zeta[3] + 4896*x^3*zeta[3] + 1224*x^4*zeta[3] - 
            1494*x^5*zeta[3] - 252*x^6*zeta[3]))/(81*(-1 + x)*x*(1 + x)^2) + 
         (4*H[-1, x]*(167*zeta[2] - 264*x*zeta[2] - 698*x^2*zeta[2] - 
            108*x^3*zeta[2] + 239*x^4*zeta[2] + 32*zeta[3] + 70*x*zeta[3] + 
            138*x^2*zeta[3] + 72*x^3*zeta[3] + 24*x^4*zeta[3] - 
            18*x*zeta[4] - 36*x^2*zeta[4] - 18*x^3*zeta[4]))/(9*x*(1 + x)) - 
         (4*H[0, x]*(24881 + 64629*x + 30007*x^2 - 48916*x^3 - 53715*x^4 - 
            14513*x^5 + 27*x^6 + 1884*zeta[2] + 4413*x*zeta[2] - 
            108*x^2*zeta[2] - 6954*x^3*zeta[2] - 3456*x^4*zeta[2] + 
            2541*x^5*zeta[2] + 1680*x^6*zeta[2] + 13860*zeta[3] + 
            29880*x*zeta[3] + 5508*x^2*zeta[3] - 25200*x^3*zeta[3] - 
            18540*x^4*zeta[3] - 4176*x^5*zeta[3] - 756*x^6*zeta[3] + 
            3051*zeta[4] + 3591*x*zeta[4] - 5022*x^2*zeta[4] - 
            6102*x^3*zeta[4] + 1971*x^4*zeta[4] + 2511*x^5*zeta[4]))/
          (81*(-1 + x)*(1 + x)^3) + Lp*((8*(-7 - 54*x + 49*x^2 + 8*x^3)*
             H[3, x])/(3*(-1 + x)) - 48*(1 + x)*H[4, x] - 
           32*(-1 + 5*x)*H[-3, 0, x] - (16*(47 + 47*x - 39*x^2 - 51*x^3 + 
              4*x^4)*H[-2, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(18 - 257*x - 510*x^2 - 257*x^3 + 18*x^4)*H[-1, 0, x])/
            (9*x*(1 + x)) - (64*(1 + x)^3*H[-1, 2, x])/(3*x) + 
           Lh*((4*(-1181 + 1441*x))/27 - (8*(34 + 25*x)*H[0, x])/9 - 
             (8*x*H[1, x])/3 - (16*(1 + x)*H[0, 0, x])/3) - 
           (16*(68 - 93*x + 65*x^2)*H[1, 0, x])/(9*(-1 + x)) + 
           (32*x*H[1, 1, x])/3 + (64*(2 - 3*x + 2*x^2)*H[1, 2, x])/
            (3*(-1 + x)) + (64*(3 - x - x^2 + x^3)*H[2, 0, x])/
            (3*(-1 + x)*(1 + x)) + (64*(2 - 3*x + 2*x^2)*H[2, 1, x])/
            (3*(-1 + x)) + 192*(-1 + x)*H[-2, -1, 0, x] - 
           96*(-1 + x)*H[-2, 0, 0, x] + (32*(2 - 39*x - 78*x^2 - 39*x^3 + 
              2*x^4)*H[-1, -1, 0, x])/(3*x*(1 + x)) - 
           (16*(4 - 31*x - 66*x^2 - 31*x^3 + 4*x^4)*H[-1, 0, 0, x])/
            (3*x*(1 + x)) + (16*(-13 + 10*x + 9*x^2 - 14*x^3 + 4*x^4)*
             H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-3 + x)*(-1 + 3*x)*H[1, 0, 0, x])/(-1 + x) + 
           (64*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           48*(1 + x)*H[2, 0, 0, x] - 32*H[0, 0, 0, 0, x] + 
           96*(-1 + x)*H[-2, x]*zeta[2] + (16*(6 - 23*x - 54*x^2 - 23*x^3 + 
              6*x^4)*H[-1, x]*zeta[2])/(3*x*(1 + x)) + 
           (8*H[2, x]*(-119 + 504*x - 465*x^2 - 108*zeta[2] + 
              108*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[0, 0, x]*(-578 - 57*x + 542*x^2 - 23*x^3 + 36*x^4 - 
              90*zeta[2] - 54*x*zeta[2] + 90*x^2*zeta[2] + 54*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[1, x]*(971*x - 529*x^2 - 72*zeta[2] - 
              1188*x*zeta[2] + 1188*x^2*zeta[2] + 72*x^3*zeta[2]))/(27*x) - 
           (4*H[0, x]*(7452 - 1851*x - 7192*x^2 + 2111*x^3 + 954*zeta[2] - 
              1134*x*zeta[2] - 1170*x^2*zeta[2] + 1062*x^3*zeta[2] + 
              288*x^4*zeta[2] + 1296*zeta[3] - 1296*x^2*zeta[3]))/
            (27*(-1 + x)*(1 + x)) - (4*(31061 - 35959*x - 31061*x^2 + 
              35959*x^3 + 4464*zeta[2] + 12114*x*zeta[2] - 4392*x^2*zeta[2] - 
              12834*x^3*zeta[2] + 648*x^4*zeta[2] + 6228*zeta[3] - 
              1656*x*zeta[3] - 8172*x^2*zeta[3] + 360*x^3*zeta[3] + 
              1080*x^4*zeta[3] - 3159*zeta[4] - 5589*x*zeta[4] + 
              3159*x^2*zeta[4] + 5589*x^3*zeta[4]))/(81*(-1 + x)*(1 + x))) - 
         (2*(860800 + 765018*x - 1913164*x^2 - 1721600*x^3 + 1052364*x^4 + 
            956582*x^5 - 48843*zeta[2] + 308295*x*zeta[2] + 
            710190*x^2*zeta[2] - 115866*x^3*zeta[2] - 773127*x^4*zeta[2] - 
            192429*x^5*zeta[2] + 111780*x^6*zeta[2] + 168912*zeta[3] + 
            282690*x*zeta[3] - 208926*x^2*zeta[3] - 568620*x^3*zeta[3] - 
            169452*x^4*zeta[3] + 139050*x^5*zeta[3] + 62586*x^6*zeta[3] + 
            36936*zeta[2]*zeta[3] + 17496*x*zeta[2]*zeta[3] - 
            112752*x^2*zeta[2]*zeta[3] - 73872*x^3*zeta[2]*zeta[3] + 
            75816*x^4*zeta[2]*zeta[3] + 56376*x^5*zeta[2]*zeta[3] + 
            18873*zeta[4] - 255393*x*zeta[4] - 586440*x^2*zeta[4] - 
            48276*x^3*zeta[4] + 546831*x^4*zeta[4] + 289737*x^5*zeta[4] + 
            4860*x^6*zeta[4] - 122472*zeta[5] - 258552*x*zeta[5] - 
            27216*x^2*zeta[5] + 244944*x^3*zeta[5] + 149688*x^4*zeta[5] + 
            13608*x^5*zeta[5]))/(729*(-1 + x)*(1 + x)^3)) + 
       CA*(Nf^2*TF^2*((64*Lp^3*(-1 + 2*x))/27 + Lp^2*((320*(-4 + 5*x))/27 - 
             (64*(1 + x)*H[0, x])/9) + (8*(722 - 815*x + 9*x^2)*H[1, x])/81 + 
           (88*(32 + 35*x)*H[2, x])/81 + (128*(1 + x)*H[3, x])/27 - 
           (56*(-8 + 7*x)*H[0, 0, x])/81 - (8*(-41 + 45*x)*H[1, 0, x])/27 + 
           (8*(-41 + 49*x)*H[1, 1, x])/27 + (128*(1 + x)*H[2, 0, x])/27 - 
           (128*(1 + x)*H[2, 1, x])/27 + (64*(1 + x)*H[0, 0, 0, x])/27 + 
           (8*H[0, x]*(128 + 611*x - 772*x^2 + 9*x^3 + 48*zeta[2] - 
              48*x^2*zeta[2]))/(81*(-1 + x)) + 
           Lp*((-8*(80 + 167*x)*H[0, x])/27 - (8*(-41 + 45*x)*H[1, x])/9 + 
             (128*(1 + x)*H[2, x])/9 - (8*(1337 - 1609*x + 144*zeta[2] + 
                144*x*zeta[2]))/81) - (8*(8488 - 10496*x + 3168*zeta[2] + 
              3465*x*zeta[2] + 432*zeta[3] - 3456*x*zeta[3]))/729) + 
         CF*Nf*TF*(Lp^4*(20*(-1 + x) - 8*(1 + x)*H[0, x]) + 
           (16*(212 + 131*x + 4*x^2)*H[4, x])/9 + (448*(1 + x)*H[5, x])/3 + 
           (128*(3 + 13*x)*H[-4, 0, x])/3 - (64*(-42 + 57*x + 2*x^2)*
             H[-3, 0, x])/9 + (128*(5 + 9*x + 15*x^2 + 3*x^3)*H[-2, 2, x])/
            (9*x) + (32*(1 + x)*(103 + 110*x + 103*x^2)*H[-1, 2, x])/(27*x) + 
           (256*(1 + x)^3*H[-1, 3, x])/(9*x) + 
           (16*(-13 + 37*x - 25*x^2 + 4*x^3)*H[1, 2, x])/(9*x) + 
           (32*(-1 + x)*(2 + x)*(1 + 2*x)*H[1, 3, x])/(9*x) - 
           (16*(12 + 74*x + 23*x^2 + 12*x^3)*H[2, 2, x])/(9*x) - 
           (16*(148 + x + 8*x^2)*H[3, 0, x])/9 + (16*(-32 + 43*x + 8*x^2)*
             H[3, 1, x])/9 - (128*(1 + x)*H[3, 2, x])/3 + 
           (128*(-2 + x)*H[4, 0, x])/3 - 64*(1 + x)*H[4, 1, x] - 
           256*(-1 + x)*H[-3, -1, 0, x] + 256*x*H[-3, 0, 0, x] - 
           (256*(-1 + x)*H[-2, -2, 0, x])/3 + 
           (64*(-4 + 81*x - 78*x^2 + 6*x^3)*H[-2, -1, 0, x])/(9*x) + 
           (32*(14 - 9*x + 24*x^2)*H[-2, 0, 0, x])/(9*x) - 
           (64*(1 + x)*(2 - 17*x + 2*x^2)*H[-1, -2, 0, x])/(9*x) - 
           (64*(1 + x)*(32 - 290*x + 113*x^2)*H[-1, -1, 0, x])/(27*x) - 
           (640*(1 + x)^3*H[-1, -1, 2, x])/(9*x) + 
           (16*(1 + x)*(275 - 56*x + 437*x^2)*H[-1, 0, 0, x])/(27*x) + 
           (128*(1 + x)^3*H[-1, 2, 0, x])/(9*x) - 
           (128*(1 + x)^3*H[-1, 2, 1, x])/(9*x) - 
           (2624*(-1 + x)*H[1, -2, 0, x])/3 - 
           (16*(-1 + x)*(5 - 109*x + 59*x^2)*H[1, 0, 0, x])/(9*x) + 
           (16*(-13 + 283*x - 295*x^2 + 22*x^3)*H[1, 1, 0, x])/(9*x) - 
           (344*(-1 + x)*H[1, 1, 1, x])/9 - (64*(-1 + x)*(1 + 9*x + x^2)*
             H[1, 1, 2, x])/(3*x) + 288*(-1 + x)*H[1, 2, 0, x] + 
           (1280*(1 + x)*H[2, -2, 0, x])/3 + (16*(-12 + 26*x - 235*x^2 + 
              4*x^3)*H[2, 0, 0, x])/(9*x) - (16*(2 + 3*x)*(6 - 53*x + 4*x^2)*
             H[2, 1, 0, x])/(9*x) + (16*(-1 + 47*x)*H[2, 1, 1, x])/9 + 
           (320*(1 + x)*H[2, 1, 2, x])/3 - 128*(1 + x)*H[2, 2, 0, x] + 
           (128*(1 + 9*x)*H[3, 0, 0, x])/3 - (64*(-1 + 5*x)*H[3, 1, 0, x])/
            3 - (32*(1 + x)*H[3, 1, 1, x])/3 - 
           (128*(-1 + x)*H[-2, -1, -1, 0, x])/3 - 192*(-1 + x)*
            H[-2, -1, 0, 0, x] + (64*(-1 + x)*H[-2, 0, 0, 0, x])/3 - 
           (64*(1 + x)*(2 - 11*x + 2*x^2)*H[-1, -1, -1, 0, x])/(9*x) - 
           (32*(1 + x)*(8 - 83*x + 8*x^2)*H[-1, -1, 0, 0, x])/(9*x) + 
           (64*(1 + x)*(5 + 7*x + 5*x^2)*H[-1, 0, 0, 0, x])/(9*x) - 
           (16*(-943 + 80*x)*H[0, 0, 0, 0, x])/9 + 
           (16*(-1 + x)*(4 - 185*x + 4*x^2)*H[1, 0, 0, 0, x])/(9*x) + 
           (64*(-1 + x)*(1 - 53*x + x^2)*H[1, 1, 0, 0, x])/(9*x) - 
           (64*(-1 + x)*(1 - 3*x + x^2)*H[1, 1, 1, 0, x])/(3*x) + 
           (160*(-1 + x)*H[1, 1, 1, 1, x])/3 + (416*(1 + x)*H[2, 0, 0, 0, x])/
            3 + (512*(1 + x)*H[2, 1, 0, 0, x])/3 - 
           (64*(1 + x)*H[2, 1, 1, 0, x])/3 - (64*(1 + x)*H[2, 1, 1, 1, x])/
            3 - 128*(-3 + 2*x)*H[0, 0, 0, 0, 0, x] - 128*(-1 + x)*H[-3, x]*
            zeta[2] - (64*(-1 + x)*H[-2, -1, x]*zeta[2])/3 + 
           (32*(1 + x)*(6 + 17*x + 6*x^2)*H[-1, -1, x]*zeta[2])/(3*x) - 
           (8*H[2, 1, x]*(266 + 233*x + 72*zeta[2] + 72*x*zeta[2]))/27 + 
           (16*H[2, 0, x]*(-599 - 161*x + 66*x^2 + 180*zeta[2] + 
              180*x*zeta[2]))/27 - (16*H[3, x]*(-703 + 188*x + 194*x^2 + 
              144*zeta[2] + 360*x*zeta[2]))/27 - 
           (16*H[1, 0, x]*(134 - 143*x - 396*zeta[2] + 396*x*zeta[2]))/27 - 
           (8*H[0, 0, 0, x]*(-13033 + 1778*x + 364*x^2 + 531*zeta[2] + 
              531*x*zeta[2]))/27 - (8*(-1 + x)*H[1, 1, x]*
             (-479*x + 24*zeta[2] - 120*x*zeta[2] + 24*x^2*zeta[2]))/(27*x) - 
           (16*(1 + x)*H[-1, 0, x]*(-642 - 968*x - 1605*x^2 + 60*zeta[2] + 
              732*x*zeta[2] + 60*x^2*zeta[2]))/(27*x) + 
           (32*H[-2, 0, x]*(108 + 183*x - 150*x^2 + 10*x^3 - 144*x*zeta[2] + 
              144*x^2*zeta[2]))/(27*x) + Lp^3*((8*(149 + 125*x)*H[0, x])/9 + 
             Lh*(40*(-1 + x) - 16*(1 + x)*H[0, x]) - (160*(-1 + x)*H[1, x])/
              3 + (64*(1 + x)*H[2, x])/3 - (16*(-5 + 7*x)*H[0, 0, x])/3 - 
             (8*(-347 + 347*x + 24*zeta[2] + 24*x*zeta[2]))/9) - 
           (4*H[0, 0, x]*(-140314 - 44596*x + 19260*x^2 + 10089*zeta[2] + 
              6579*x*zeta[2] + 432*x^2*zeta[2] + 11664*zeta[3] + 
              6480*x*zeta[3]))/81 - (32*H[-2, x]*(8*zeta[2] - 15*x*zeta[2] + 
              46*x^2*zeta[2] + 2*x^3*zeta[2] + 2*x*zeta[3] - 2*x^2*zeta[3]))/
            (3*x) - (32*(1 + x)*H[-1, x]*(45*zeta[2] - 60*x*zeta[2] + 
              72*x^2*zeta[2] + 8*zeta[3] + 31*x*zeta[3] + 8*x^2*zeta[3]))/
            (9*x) - (8*H[2, x]*(8365*x - 3918*x^2 - 4420*x^3 - 144*zeta[2] - 
              1764*x*zeta[2] + 162*x^2*zeta[2] + 1530*x^3*zeta[2] + 
              216*x^4*zeta[2] + 216*x*zeta[3] - 216*x^3*zeta[3]))/
            (81*(-1 + x)*x) + (8*H[1, x]*(11719*x - 11134*x^2 - 639*x^3 - 
              384*zeta[2] - 1548*x*zeta[2] + 360*x^2*zeta[2] + 
              1518*x^3*zeta[2] + 72*zeta[3] - 648*x*zeta[3] + 
              648*x^2*zeta[3] - 72*x^3*zeta[3]))/(81*x) + 
           Lp^2*((-328*(-1 + x)*H[1, x])/3 - (16*(-31 + 11*x)*H[2, x])/3 + 
             96*(1 + x)*H[3, x] - 64*(-1 + x)*H[-2, 0, x] + 
             160*(1 + x)*H[-1, 0, x] + (4*(521 + 203*x)*H[0, 0, x])/3 + 
             Lh*(176*(-1 + x) - 16*(7 + 3*x)*H[0, x] - 32*(1 + x)*
                H[0, 0, x]) - 80*(-1 + x)*H[1, 0, x] + 32*(1 + x)*
              H[2, 0, x] - 8*(-23 + 17*x)*H[0, 0, 0, x] - 
             (4*H[0, x]*(-3169 - 127*x + 90*zeta[2] + 234*x*zeta[2]))/9 + 
             (4*(3778 - 3796*x - 57*zeta[2] + 177*x*zeta[2] + 144*zeta[3] - 
                288*x*zeta[3]))/9) + (4*H[0, x]*(-673928 + 661803*x + 
              15878*x^2 - 3834*x^3 + 44451*zeta[2] - 58266*x*zeta[2] + 
              4707*x^2*zeta[2] + 9108*x^3*zeta[2] + 98064*zeta[3] - 
              90720*x*zeta[3] - 4320*x^2*zeta[3] - 3024*x^3*zeta[3] + 
              33696*zeta[4] - 38880*x*zeta[4] + 5184*x^2*zeta[4]))/
            (243*(-1 + x)) + Lp*((-16*(-65 - 2*x + 8*x^2)*H[3, x])/3 + 
             224*(1 + x)*H[4, x] + 64*(1 + 3*x)*H[-3, 0, x] + 
             (32*(9 - 51*x + 4*x^2)*H[-2, 0, x])/3 + (16*(1 + x)*(18 - x + 
                18*x^2)*H[-1, 0, x])/(3*x) + (128*(1 + x)^3*H[-1, 2, x])/
              (3*x) + (592*(-1 + x)*H[1, 0, x])/3 - 160*(-1 + x)*H[1, 1, x] + 
             80*(-1 + x)*H[1, 2, x] - (16*(-2 + 49*x)*H[2, 0, x])/3 + 
             16*(4 + x)*H[2, 1, x] - 32*(1 + x)*H[2, 2, x] + 
             64*(1 + 2*x)*H[3, 0, x] - 448*(-1 + x)*H[-2, -1, 0, x] + 
             96*(-1 + x)*H[-2, 0, 0, x] - (32*(1 + x)*(4 - 79*x + 4*x^2)*H[
                -1, -1, 0, x])/(3*x) + (16*(1 + x)*(8 - 11*x + 8*x^2)*H[-1, 
                0, 0, x])/(3*x) - (32*(-165 - 18*x + 4*x^2)*H[0, 0, 0, x])/
              3 + Lh*(240*(-1 + x) - 56*(3 + x)*H[0, x] - 8*(9 + 7*x)*
                H[0, 0, x] - 16*(1 + x)*H[0, 0, 0, x]) - 544*(-1 + x)*
              H[1, 0, 0, x] - 80*(-1 + x)*H[1, 1, 0, x] - 80*(-1 + x)*
              H[1, 1, 1, x] + 256*(1 + x)*H[2, 0, 0, x] + 
             32*(1 + x)*H[2, 1, 0, x] + 32*(1 + x)*H[2, 1, 1, x] - 
             160*(-3 + 2*x)*H[0, 0, 0, 0, x] - 224*(-1 + x)*H[-2, x]*
              zeta[2] - (16*(1 + x)*(4 - 21*x + 4*x^2)*H[-1, x]*zeta[2])/x - 
             (8*H[2, x]*(-202 - 11*x + 96*zeta[2] + 96*x*zeta[2]))/3 - 
             (8*H[0, 0, x]*(-4297 + 56*x + 108*x^2 + 270*zeta[2] + 
                270*x*zeta[2]))/9 + (32*(-1 + x)*H[1, x]*(-74*x + 2*zeta[2] + 
                47*x*zeta[2] + 2*x^2*zeta[2]))/(3*x) + 
             (8*H[0, x]*(7733 + 3003*x - 597*zeta[2] - 111*x*zeta[2] + 
                96*x^2*zeta[2] - 576*zeta[3] - 252*x*zeta[3]))/9 + 
             (4*(23861 - 24026*x - 2214*zeta[2] + 1140*x*zeta[2] + 
                216*x^2*zeta[2] - 3144*zeta[3] - 372*x*zeta[3] + 
                240*x^2*zeta[3] + 342*zeta[4] + 1026*x*zeta[4]))/9) + 
           (2*(-1557097 + 3128675*x - 1571578*x^2 + 18912*zeta[2] - 
              134148*x^2*zeta[2] + 115560*x^3*zeta[2] + 206136*zeta[3] - 
              274428*x*zeta[3] + 16524*x^2*zeta[3] + 51768*x^3*zeta[3] + 
              29808*zeta[2]*zeta[3] - 88128*x*zeta[2]*zeta[3] + 
              58320*x^2*zeta[2]*zeta[3] + 80136*zeta[4] - 174150*x*zeta[4] + 
              94014*x^2*zeta[4] - 88776*zeta[5] + 137376*x*zeta[5] - 
              48600*x^2*zeta[5]))/(243*(-1 + x))))) + 
     delta[1 - x]*(as*CA*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CA*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CA^2*((-22/9 + 2*Lh)*Lp^3 + Lp^4/2 + 
           Lp^2*((-11*Lh)/3 + 2*Lh^2 + (-67 - 45*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 27*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (4856 - 3618*zeta[2] - 
             2772*zeta[3] + 2025*zeta[4])/324)) + 
       as^3*(CA^2*Nf*TF*((8/3 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-64*Lh)/27 - (8*Lh^2)/3 + (8*(289 + 36*zeta[2]))/81) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(-29 + 9*zeta[2]))/3 + 
             (2*(2215 + 1647*zeta[2] - 126*zeta[3]))/81) + 
           Lp*((-224*Lh^2)/27 - (4*Lh*(-2215 + 585*zeta[2] + 126*zeta[3]))/
              81 + (8*(401*zeta[2] + 132*zeta[3] - 207*zeta[4]))/27) - 
           (2*Lh*(-31313 + 5220*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
            729 + (-412765 + 697338*zeta[2] + 660312*zeta[3] + 
             8748*zeta[2]*zeta[3] - 155763*zeta[4] - 402408*zeta[5])/6561) + 
         CA*(Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
             Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
             (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
               (64*(5*zeta[2] + 3*zeta[3]))/27) - (8*(64 + 8262*zeta[2] + 
                3780*zeta[3] + 2673*zeta[4]))/6561) + 
           CF*Nf*TF*((8*Lp^3)/3 + Lp^2*(4*Lh + (55 - 48*zeta[3])/3) + 
             Lp*(8*zeta[2] - (2*Lh*(-55 + 48*zeta[3]))/3) + 
             (Lh*(1711 - 912*zeta[3] - 432*zeta[4]))/27 + 
             (-42727 + 14850*zeta[2] + 20928*zeta[3] - 12960*zeta[2]*
                zeta[3] + 8208*zeta[4] + 12096*zeta[5])/486)) + 
         CA^3*((22/9 - Lh)*Lp^5 - Lp^6/6 + Lp^4*((77*Lh)/9 - 2*Lh^2 + 
             (13 + 99*zeta[2])/18) + Lp^3*((22*Lh^2)/3 - (4*Lh^3)/3 + 
             (2*Lh*(281 + 81*zeta[2]))/27 - (8*(445 + 99*zeta[2] + 
                216*zeta[3]))/81) + Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + 
             (Lh*(-11954 + 5226*zeta[2] + 5676*zeta[3] - 3591*zeta[4]))/54 + 
             (2*(-1132*zeta[2] - 242*zeta[3] + 504*zeta[2]*zeta[3] + 
                759*zeta[4]))/9) + Lp^2*((-2*Lh^2*(-134 + 45*zeta[2]))/9 + 
             (Lh*(-1376 + 891*zeta[2] - 378*zeta[3]))/27 + 
             (-11954 - 10542*zeta[2] + 5676*zeta[3] + 7209*zeta[4])/108) + 
           (Lh*(-297029 + 79344*zeta[2] + 332856*zeta[3] - 63180*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458 + 
           (20847796 - 22991976*zeta[2] - 32644512*zeta[3] + 
             7313328*zeta[2]*zeta[3] + 5412096*zeta[3]^2 + 10024236*zeta[4] + 
             10520928*zeta[5] - 6994269*zeta[6])/104976)))
 
dPDFLarin["gq"] = as*CF*(2*Lp*(-2 + x) + 4*(-1 + x)) + 
     as^2*(CF*Nf*TF*((-8*Lp^2*(-2 + x))/3 - (32*(-17 + 10*x))/27 + 
         (8*(-16 + 11*x)*H[1, x])/9 + Lp*((-80*(-2 + x))/9 + 
           (16*(-2 + x)*H[1, x])/3) - (8*(-2 + x)*H[1, 1, x])/3) + 
       CF^2*(-41 + 59*x - 3*(17 + 8*x)*H[0, x] + 4*(-9 + 5*x)*H[1, x] + 
         Lp^2*(3*x + 2*(-2 + x)*H[0, x] + 4*(-2 + x)*H[1, x]) + 
         (-20 - x)*H[0, 0, x] - 2*(-10 + 7*x)*H[1, 1, x] + 
         Lp*(18*(-1 + 2*x) - 2*(16 + 5*x)*H[0, x] + 12*(-2 + x)*H[1, x] + 
           4*(-2 + x)*H[0, 0, x] - 8*(-2 + x)*H[1, 1, x]) + 
         2*(-2 + x)*H[0, 0, 0, x] + 4*(-2 + x)*H[1, 1, 1, x]) + 
       CA*CF*(-2*Lp^3*(-2 + x) - 2*(25 + 11*x)*H[0, x] - 
         (4*(-91 + 53*x)*H[1, x])/9 + Lp^2*(-4*Lh*(-2 + x) + 
           (2*(-52 + 41*x))/3 - 4*(4 + x)*H[0, x] + 4*(-2 + x)*H[1, x]) + 
         8*(-1 + x)*H[2, x] - 8*(2 + x)*H[-2, 0, x] - 8*(1 + x)*H[-1, 0, x] + 
         2*(-16 + 5*x)*H[0, 0, x] - 16*(-1 + x)*H[1, 0, x] + 
         (2*(-34 + 23*x)*H[1, 1, x])/3 - 4*(-2 + x)*H[1, 2, x] + 
         16*H[2, 0, x] - 4*(-2 + x)*H[2, 1, x] + 8*(2 + x)*H[-1, -1, 0, x] - 
         4*(2 + x)*H[-1, 0, 0, x] - 4*(2 + x)*H[0, 0, 0, x] + 
         4*(-2 + x)*H[1, 0, 0, x] - 4*(-2 + x)*H[1, 1, 0, x] - 
         4*(-2 + x)*H[1, 1, 1, x] + 4*(2 + x)*H[-1, x]*zeta[2] + 
         Lp*(-8*Lh*(-1 + x) + 12*(-4 + 3*x)*H[0, x] + (4*(10 + x)*H[1, x])/
            3 + 8*(-2 + x)*H[2, x] - 8*(2 + x)*H[-1, 0, x] - 
           8*(2 + x)*H[0, 0, x] + 8*(-2 + x)*H[1, 0, x] + 
           8*(-2 + x)*H[1, 1, x] - (2*(430 - 278*x - 18*zeta[2] + 
              45*x*zeta[2]))/9) - (2*(2227 - 1769*x - 378*zeta[2] + 
            486*x*zeta[2] - 648*zeta[3] + 378*x*zeta[3]))/27)) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(-2 + x))/9 - (64*(-28 + 15*x)*H[1, x])/
          27 + Lp^2*((160*(-2 + x))/9 - (32*(-2 + x)*H[1, x])/3) + 
         (32*(-56 + 31*x)*H[1, 1, x])/27 + Lp*((800*(-2 + x))/27 - 
           (320*(-2 + x)*H[1, x])/9 + (64*(-2 + x)*H[1, 1, x])/3) - 
         (160*(-2 + x)*H[1, 1, 1, x])/9 + 
         (64*(-89 + 31*x - 162*zeta[3] + 81*x*zeta[3]))/243) + 
       CF^2*Nf*TF*((-80*(16 + x)*H[3, x])/27 + (32*(-2 + x)*H[4, x])/9 + 
         (256*x*H[-3, 0, x])/3 - (64*(-2 + 6*x + x^2)*H[-2, 0, x])/(3*x) + 
         (32*(1 + x)*(35 + x + 8*x^2)*H[-1, 0, x])/(9*x) + 
         Lp^3*((-4*(-42 + 47*x))/3 + (16*(23 + 11*x)*H[0, x])/9 - 
           (80*(-2 + x)*H[1, x])/9 - (16*(-2 + x)*H[0, 0, x])/3) - 
         (16*(-4 + 5*x)*H[1, 2, x])/27 - (64*(-2 + x)*H[1, 3, x])/9 - 
         (80*(16 + x)*H[2, 0, x])/27 + (64*(8 + 5*x)*H[2, 1, x])/27 - 
         (32*(-2 + x)*H[2, 2, x])/9 + (32*(-2 + x)*H[3, 0, x])/9 - 
         (32*(-2 + x)*H[3, 1, x])/9 + (128*(-2 + x)*H[-2, 0, 0, x])/3 - 
         (64*(1 + x)*(-1 + 5*x)*H[-1, 0, 0, x])/(3*x) - 
         (4*(-8146 + 137*x)*H[0, 0, 0, x])/27 - 
         (16*(-6 - 2*x + 13*x^2)*H[1, 0, 0, x])/(9*x) + 
         (16*(-64 + 35*x)*H[1, 1, 0, x])/27 - 
         (16*(-413 + 226*x)*H[1, 1, 1, x])/27 - (32*(-2 + x)*H[1, 1, 2, x])/
          9 - (64*(-2 + x)*H[1, 2, 0, x])/9 - (32*(-2 + x)*H[1, 2, 1, x])/9 + 
         (32*(10 + 7*x)*H[2, 0, 0, x])/9 - (32*(-2 + x)*H[2, 1, 0, x])/9 - 
         (16*(-2 + x)*H[2, 1, 1, x])/9 - (64*(-76 + 5*x)*H[0, 0, 0, 0, x])/
          9 + (16*(-2 + x)*H[1, 0, 0, 0, x])/3 - 
         (32*(-2 + x)*H[1, 1, 0, 0, x])/9 - (32*(-2 + x)*H[1, 1, 1, 0, x])/
          3 + (560*(-2 + x)*H[1, 1, 1, 1, x])/9 - 64*(-2 + x)*
          H[0, 0, 0, 0, 0, x] + (16*H[2, x]*(-613 - 481*x - 36*zeta[2] + 
            18*x*zeta[2]))/81 + (8*H[1, 0, x]*(-32 + 115*x - 48*zeta[2] + 
            24*x*zeta[2]))/27 + (8*H[1, 1, x]*(-2792 + 1321*x - 72*zeta[2] + 
            36*x*zeta[2]))/81 - (4*H[0, 0, x]*(-37165 - 6442*x + 576*x^2 - 
            144*zeta[2] + 72*x*zeta[2]))/81 + 
         Lp^2*((4*(254 + 17*x)*H[0, x])/3 - (16*(-19 + 8*x)*H[1, x])/3 + 
           (16*(-2 + x)*H[2, x])/3 + (32*(17 + 5*x)*H[0, 0, x])/3 + 
           (16*(-2 + x)*H[1, 0, x])/3 + (112*(-2 + x)*H[1, 1, x])/3 - 
           32*(-2 + x)*H[0, 0, 0, x] - (2*(-468 + 531*x - 16*zeta[2] + 
              8*x*zeta[2]))/3) + (4*H[1, x]*(914 + 5981*x - 144*zeta[2] + 
            180*x*zeta[2] + 10800*zeta[3] - 5400*x*zeta[3]))/243 + 
         (2*H[0, x]*(324140 + 56933*x - 9792*zeta[2] + 360*x*zeta[2] - 
            12096*zeta[3] - 1728*x*zeta[3]))/243 + 
         Lp*((-8*(-508 + 11*x)*H[1, x])/27 - (16*(16 + 5*x)*H[2, x])/3 + 
           (32*(-2 + x)*H[3, x])/3 + 64*(-2 + x)*H[-2, 0, x] - 
           (32*(1 + x)*(-1 + 5*x)*H[-1, 0, x])/x + 
           (8*(1192 + 37*x)*H[0, 0, x])/9 + (16*(-8 + 13*x)*H[1, 0, x])/9 + 
           (400*(-2 + x)*H[1, 1, x])/3 + (32*(-2 + x)*H[2, 0, x])/3 + 
           (16*(107 + 8*x)*H[0, 0, 0, x])/3 + 16*(-2 + x)*H[1, 0, 0, x] + 
           (32*(-2 + x)*H[1, 1, 0, x])/3 - (224*(-2 + x)*H[1, 1, 1, x])/3 - 
           80*(-2 + x)*H[0, 0, 0, 0, x] - (4*H[0, x]*(-11920 - 5017*x + 
              720*zeta[2] + 72*x*zeta[2]))/27 + (21290 - 21807*x - 
             384*zeta[2] + 240*x*zeta[2] - 3072*zeta[3] + 1536*x*zeta[3])/
            9) + (497550 - 496859*x + 40352*zeta[2] + 15392*x*zeta[2] + 
           4608*x^2*zeta[2] - 91392*zeta[3] + 56928*x*zeta[3] + 
           8928*zeta[4] + 11088*x*zeta[4])/162) + 
       CF^3*((-4*(100 + x)*H[4, x])/3 + 24*(-2 + x)*H[5, x] - 
         (640*x*H[-4, 0, x])/3 - (320*x*H[-3, 0, x])/3 - 
         (4*(-46 + 43*x)*H[1, 2, x])/3 - 8*(2 + x)*H[1, 3, x] - 
         (32*(-9 + x)*H[2, 2, x])/3 - (64*(-1 + x)*H[2, 3, x])/3 + 
         (16*x*H[3, 0, x])/3 + (320*H[3, 1, x])/3 - (32*(-2 + x)*H[3, 2, x])/
          3 - 16*(-2 + x)*H[4, 1, x] + (128*x*H[-3, -1, 0, x])/3 - 
         (320*x*H[-3, 0, 0, x])/3 + (64*x*H[-2, -2, 0, x])/3 + 
         (128*x*H[-2, -1, 0, x])/3 - (32*(12 + 5*x)*H[-2, 0, 0, x])/3 + 
         (256*(2 + x)*H[-1, -3, 0, x])/3 + (64*(1 + x)*H[-1, -2, 0, x])/3 - 
         (32*(-3 + 9*x + 10*x^2)*H[-1, 0, 0, x])/(3*x) - 
         (256*(-2 + x)*H[1, -3, 0, x])/3 - 128*(-1 + x)*H[1, -2, 0, x] + 
         (8*(6 - 35*x + 21*x^2)*H[1, 0, 0, x])/(3*x) - 
         32*(-1 + x)*H[1, 1, 2, x] - 32*(-2 + x)*H[1, 1, 3, x] - 
         (8*(-50 + 29*x)*H[1, 2, 0, x])/3 - (8*(-8 + 5*x)*H[1, 2, 1, x])/3 - 
         (128*(-1 + 2*x)*H[2, -2, 0, x])/3 - (16*(-5 + 7*x)*H[2, 0, 0, x])/
          3 + (32*(-2 + x)*H[2, 1, 0, x])/3 - 4*(8 + 3*x)*H[2, 1, 1, x] - 
         (32*x*H[2, 1, 2, x])/3 + (32*x*H[2, 2, 0, x])/3 + 
         (16*(-2 + x)*H[2, 2, 1, x])/3 - 64*x*H[3, 0, 0, x] + 
         (32*(-2 + x)*H[3, 1, 0, x])/3 + 8*(-2 + x)*H[3, 1, 1, x] + 
         (128*x*H[-2, -1, 0, 0, x])/3 - (64*(1 + x)*H[-2, 0, 0, 0, x])/3 + 
         (64*(2 + x)*H[-1, -2, 0, 0, x])/3 + (128*(1 + x)*H[-1, -1, 0, 0, x])/
          3 - (128*(1 + x)*H[-1, 0, 0, 0, x])/3 + 32*(2 + x)*
          H[-1, 2, 0, 0, x] - (16*(-36 + 5*x)*H[0, 0, 0, 0, x])/3 - 
         64*(-2 + x)*H[1, -2, 0, 0, x] + 4*(-4 + x)*H[1, 0, 0, 0, x] - 
         (128*(-2 + x)*H[1, 1, -2, 0, x])/3 - 8*(-6 + 5*x)*H[1, 1, 0, 0, x] - 
         (32*(-7 + 4*x)*H[1, 1, 1, 0, x])/3 + 
         (4*(-208 + 115*x)*H[1, 1, 1, 1, x])/3 + 
         (16*(-2 + x)*H[1, 1, 1, 2, x])/3 + 32*(-2 + x)*H[1, 1, 2, 0, x] + 
         16*(-2 + x)*H[1, 1, 2, 1, x] - (64*(-2 + x)*H[1, 2, 0, 0, x])/3 + 
         (64*(-2 + x)*H[1, 2, 1, 0, x])/3 + (32*(-2 + x)*H[1, 2, 1, 1, x])/
          3 - (8*(-2 + 5*x)*H[2, 0, 0, 0, x])/3 - (64*x*H[2, 1, 0, 0, x])/3 + 
         (32*x*H[2, 1, 1, 0, x])/3 + (8*(-2 + x)*H[2, 1, 1, 1, x])/3 + 
         (64*(2 + x)*H[-1, -1, 0, 0, 0, x])/3 - 
         (16*(2 + x)*H[-1, 0, 0, 0, 0, x])/3 + 
         (16*(8 + 3*x)*H[0, 0, 0, 0, 0, x])/3 - 16*(-2 + x)*
          H[1, 1, 0, 0, 0, x] + (32*(-2 + x)*H[1, 1, 1, 0, 0, x])/3 + 
         (16*(-2 + x)*H[1, 1, 1, 1, 0, x])/3 - 80*(-2 + x)*
          H[1, 1, 1, 1, 1, x] + (64*x*H[-3, x]*zeta[2])/3 + 
         (64*x*H[-2, x]*zeta[2])/3 + (H[0, 0, 0, x]*(966 + 169*x + 
            144*zeta[2] - 72*x*zeta[2]))/3 - 
         (32*H[2, 0, x]*(13 + 9*x + x*zeta[2]))/3 + 
         (64*H[-1, -1, 0, x]*(-2 - 2*x + 2*zeta[2] + x*zeta[2]))/3 + 
         (4*H[2, 1, x]*(162 + 91*x + 8*x*zeta[2]))/3 + 
         (4*H[1, 1, 0, x]*(-66 + 15*x - 16*zeta[2] + 8*x*zeta[2]))/3 - 
         (2*H[1, 1, 1, x]*(-400 + 169*x - 16*zeta[2] + 8*x*zeta[2]))/3 + 
         (4*H[3, x]*(-175 - 38*x - 16*zeta[2] + 24*x*zeta[2]))/3 - 
         (32*H[-2, 0, x]*(-6 + 21*x - 4*x^2 + 2*x*zeta[2] + 3*x^2*zeta[2]))/
          (3*x) + Lp^3*((4*(1 + 5*x)*H[0, x])/3 + 8*x*H[1, x] + 
           (16*(-2 + x)*H[2, x])/3 + (4*(-2 + x)*H[0, 0, x])/3 + 
           (16*(-2 + x)*H[1, 0, x])/3 + (32*(-2 + x)*H[1, 1, x])/3 - 
           ((-2 + x)*(-9 + 16*zeta[2]))/3) + 
         (H[0, 0, x]*(241 + 1000*x - 128*x^2 + 400*zeta[2] + 4*x*zeta[2] + 
            432*zeta[3] - 216*x*zeta[3]))/3 + 
         (4*H[2, x]*(-309 - 277*x - 72*zeta[2] + 24*x*zeta[2] + 40*zeta[3] - 
            44*x*zeta[3]))/3 + (8*H[1, 1, x]*(49 - 89*x - 12*zeta[2] + 
            12*x*zeta[2] - 12*zeta[3] + 6*x*zeta[3]))/3 - 
         (2*H[1, 0, x]*(62 - 197*x - 104*zeta[2] + 68*x*zeta[2] - 
            96*zeta[3] + 48*x*zeta[3]))/3 + 
         (32*H[-1, 0, x]*(15 - 3*x - 11*x^2 + 4*x^3 - 5*x*zeta[2] - 
            5*x^2*zeta[2] - 6*x*zeta[3] - 3*x^2*zeta[3]))/(3*x) + 
         Lp^2*(-8*(12 + x)*H[2, x] + 16*(-2 + x)*H[3, x] - 
           16*(2 + x)*H[-2, 0, x] - 48*(1 + x)*H[-1, 0, x] + 
           8*(3 + x)*H[0, 0, x] + 12*(-4 + 3*x)*H[1, 0, x] + 
           12*(-8 + 3*x)*H[1, 1, x] + 8*(-2 + x)*H[2, 0, x] - 
           8*(-2 + x)*H[2, 1, x] + 32*(2 + x)*H[-1, -1, 0, x] - 
           16*(2 + x)*H[-1, 0, 0, x] + 8*(2 + x)*H[0, 0, 0, x] - 
           48*(-2 + x)*H[1, 1, 1, x] + 16*(2 + x)*H[-1, x]*zeta[2] + 
           H[0, x]*(94 + 161*x - 16*x*zeta[2]) + 2*H[1, x]*
            (-10 + 37*x - 16*zeta[2] + 8*x*zeta[2]) + 
           (260 - 311*x + 96*zeta[2] + 16*x*zeta[2] - 64*zeta[3] - 
             32*x*zeta[3])/2) + (H[0, x]*(368 + 1107*x + 56*zeta[2] + 
            304*x*zeta[2] + 2464*zeta[3] - 312*x*zeta[3] - 144*zeta[4] - 
            840*x*zeta[4]))/6 - (32*H[-1, x]*(2*zeta[2] + 2*x*zeta[2] - 
            22*zeta[4] - 11*x*zeta[4]))/3 + 
         (H[1, x]*(-914 + 1177*x - 120*zeta[2] + 108*x*zeta[2] + 
            976*zeta[3] - 736*x*zeta[3] - 704*zeta[4] + 352*x*zeta[4]))/3 + 
         Lp*(-8*(18 + x)*H[3, x] + 32*(-2 + x)*H[4, x] - 128*x*H[-3, 0, x] - 
           16*(10 + x)*H[-2, 0, x] - 48*(-1 + x)*H[1, 2, x] - 
           16*(6 + x)*H[2, 0, x] + 8*(17 + 3*x)*H[2, 1, x] - 
           16*(-2 + x)*H[2, 2, x] - 24*(-2 + x)*H[3, 1, x] + 
           64*x*H[-2, -1, 0, x] - 64*(1 + x)*H[-2, 0, 0, x] + 
           32*(2 + x)*H[-1, -2, 0, x] - 96*(1 + x)*H[-1, 0, 0, x] - 
           28*(-7 + x)*H[0, 0, 0, x] - 96*(-2 + x)*H[1, -2, 0, x] + 
           12*(-4 + x)*H[1, 0, 0, x] + 24*(-2 + x)*H[1, 1, 0, x] - 
           144*(-2 + x)*H[1, 1, 1, x] - 32*(-2 + x)*H[1, 1, 2, x] - 
           32*(-2 + x)*H[1, 2, 0, x] - 16*(-2 + x)*H[1, 2, 1, x] - 
           8*(-2 + 5*x)*H[2, 0, 0, x] + 64*(2 + x)*H[-1, -1, 0, 0, x] - 
           16*(2 + x)*H[-1, 0, 0, 0, x] + 4*(14 + 5*x)*H[0, 0, 0, 0, x] - 
           48*(-2 + x)*H[1, 1, 0, 0, x] + 96*(-2 + x)*H[1, 1, 1, 1, x] + 
           32*x*H[-2, x]*zeta[2] - 32*H[1, 0, x]*(3 - 4*x - 2*zeta[2] + 
             x*zeta[2]) + 16*H[1, 1, x]*(-5 - 4*x - 4*zeta[2] + 
             2*x*zeta[2]) + 4*H[2, x]*(-74 - 47*x - 8*zeta[2] + 
             12*x*zeta[2]) - 2*H[0, 0, x]*(-90 - 125*x - 32*zeta[2] + 
             16*x*zeta[2]) - (16*H[-1, 0, x]*(-3 + 7*x + 8*x^2 + 
              4*x*zeta[2] + 2*x^2*zeta[2]))/x + H[0, x]*(284 + 235*x - 
             16*zeta[2] + 8*x*zeta[2] + 112*zeta[3] - 104*x*zeta[3]) + 
           2*H[1, x]*(-74 + 125*x - 24*zeta[2] + 24*x*zeta[2] + 144*zeta[3] - 
             72*x*zeta[3]) + (414 - 745*x + 736*zeta[2] + 752*x*zeta[2] + 
             32*zeta[3] - 864*x*zeta[3] - 112*zeta[4] - 808*x*zeta[4])/4) + 
         (-7834 + 5905*x + 9120*zeta[2] + 8864*x*zeta[2] + 1024*x^2*zeta[2] + 
           10144*zeta[3] - 15520*x*zeta[3] + 3456*zeta[2]*zeta[3] - 
           1728*x*zeta[2]*zeta[3] + 11008*zeta[4] - 3424*x*zeta[4] - 
           15360*zeta[5] - 256*x*zeta[5])/24) + 
       CA^2*CF*(Lp^5*(-2 + x) + Lp^4*(4*Lh*(-2 + x) - (22*(-19 + 14*x))/9 + 
           4*(4 + x)*H[0, x] - 4*(-2 + x)*H[1, x]) + 
         (4*(-521 + 371*x)*H[4, x])/9 - (4*(90 + 7*x)*H[5, x])/3 + 
         (8*(-74 + 41*x)*H[-4, 0, x])/3 - (16*(195 + 274*x)*H[-3, 0, x])/9 - 
         (8*(46 + 65*x)*H[-3, 2, x])/3 - (16*(15 + 2*x + 55*x^2)*H[-2, 2, x])/
          (3*x) - (4*(202 + 127*x)*H[-2, 3, x])/3 - 
         (4*(72 + 343*x + 326*x^2)*H[-1, 3, x])/(9*x) - 
         (208*(2 + x)*H[-1, 4, x])/3 - (4*(-18 - 404*x + 403*x^2)*H[1, 3, x])/
          (9*x) + 32*(-2 + x)*H[1, 4, x] - (4*(-54 - 70*x + 121*x^2)*
           H[2, 2, x])/(9*x) - (4*(-142 + x)*H[2, 3, x])/3 + 
         (4*(595 + 1555*x + 1325*x^2 + 374*x^3)*H[3, 0, x])/(9*(1 + x)^2) - 
         (16*(52 + 41*x)*H[3, 1, x])/9 + 8*(22 + 5*x)*H[3, 2, x] - 
         (64*(-7 + x)*H[4, 0, x])/3 + (4*(26 + x)*H[4, 1, x])/3 + 
         (32*(8 + 9*x)*H[-3, -1, 0, x])/3 - (4*(274 + 19*x)*H[-3, 0, 0, x])/
          3 - 8*(-26 + x)*H[-2, -2, 0, x] + (8*(4 + 6*x + 25*x^2)*
           H[-2, -1, 0, x])/x + (8*(126 + 109*x)*H[-2, -1, 2, x])/3 - 
         (4*(126 + 870*x + 1385*x^2)*H[-2, 0, 0, x])/(9*x) - 
         (40*(6 + x)*H[-2, 2, 0, x])/3 + (32*(-2 + x)*H[-2, 2, 1, x])/3 + 
         (224*(2 + x)*H[-1, -3, 0, x])/3 + (16*(1 + x)*(1 + 17*x)*
           H[-1, -2, 0, x])/x + 240*(2 + x)*H[-1, -2, 2, x] + 
         (8*(90 + 253*x + 218*x^2)*H[-1, -1, 2, x])/(9*x) + 
         (520*(2 + x)*H[-1, -1, 3, x])/3 - (8*(1 + 2*x)*(18 + 29*x)*
           H[-1, 2, 0, x])/(9*x) + (16*(9 + 2*x + 4*x^2)*H[-1, 2, 1, x])/
          (9*x) - 64*(2 + x)*H[-1, 2, 2, x] - (92*(2 + x)*H[-1, 3, 0, x])/3 + 
         (80*(2 + x)*H[-1, 3, 1, x])/3 - 80*(-2 + x)*H[1, -3, 0, x] + 
         (32*(-49 + 38*x)*H[1, -2, 0, x])/9 + (64*(-2 + x)*H[1, -2, 2, x])/
          3 + (4*(-54 - 470*x + 205*x^2)*H[1, 1, 2, x])/(9*x) - 
         64*(-2 + x)*H[1, 1, 3, x] - (8*(-292 + 329*x)*H[1, 2, 0, x])/9 + 
         (20*(-71 + 16*x)*H[1, 2, 1, x])/9 - (248*(-2 + x)*H[1, 2, 2, x])/3 - 
         (8*(-2 + x)*H[1, 3, 0, x])/3 - (152*(-2 + x)*H[1, 3, 1, x])/3 - 
         16*(6 + 5*x)*H[2, -2, 0, x] + (4*(54 + 1043*x + 2765*x^2 + 
            2617*x^3 + 859*x^4)*H[2, 0, 0, x])/(9*x*(1 + x)^2) - 
         (4*(-54 + 368*x + 1465*x^2 + 1610*x^3 + 585*x^4)*H[2, 1, 0, x])/
          (9*x*(1 + x)^2) + (4*(-458 + 307*x)*H[2, 1, 1, x])/9 - 
         (4*(-106 + 75*x)*H[2, 1, 2, x])/3 + (16*(58 + 5*x)*H[2, 2, 0, x])/
          3 - (16*(-34 + 11*x)*H[2, 2, 1, x])/3 - 
         (16*(-49 + 6*x)*H[3, 0, 0, x])/3 + (4*(50 + 19*x)*H[3, 1, 0, x])/3 - 
         (32*(-14 + 5*x)*H[3, 1, 1, x])/3 - (160*(4 + x)*H[-2, -1, -1, 0, x])/
          3 + (4*(322 + 71*x)*H[-2, -1, 0, 0, x])/3 - 
         (16*(48 + 5*x)*H[-2, 0, 0, 0, x])/3 - 
         (160*(2 + x)*H[-1, -2, -1, 0, x])/3 + 
         (584*(2 + x)*H[-1, -2, 0, 0, x])/3 - 32*(2 + x)*
          H[-1, -1, -2, 0, x] - (8*(-18 + 223*x + 230*x^2)*
           H[-1, -1, -1, 0, x])/(9*x) - (880*(2 + x)*H[-1, -1, -1, 2, x])/3 + 
         (32*(1 + x)*(1 + 15*x)*H[-1, -1, 0, 0, x])/x + 
         16*(2 + x)*H[-1, -1, 2, 0, x] - (64*(2 + x)*H[-1, -1, 2, 1, x])/3 - 
         (8*(45 + 412*x + 356*x^2)*H[-1, 0, 0, 0, x])/(9*x) - 
         (376*(2 + x)*H[-1, 2, 0, 0, x])/3 + (40*(2 + x)*H[-1, 2, 1, 0, x])/
          3 + (32*(2 + x)*H[-1, 2, 1, 1, x])/3 + 
         (8*(-973 + 149*x)*H[0, 0, 0, 0, x])/9 + 
         (128*(-2 + x)*H[1, -2, -1, 0, x])/3 + (4*(18 - 1013*x + 907*x^2)*
           H[1, 0, 0, 0, x])/(9*x) - 32*(-2 + x)*H[1, 1, -2, 0, x] - 
         (4*(-18 - 577*x + 452*x^2)*H[1, 1, 0, 0, x])/(9*x) + 
         (4*(-18 - 127*x + 46*x^2)*H[1, 1, 1, 0, x])/(3*x) + 
         (20*(-178 + 101*x)*H[1, 1, 1, 1, x])/9 - 
         (328*(-2 + x)*H[1, 1, 1, 2, x])/3 - 80*(-2 + x)*H[1, 1, 2, 0, x] - 
         (256*(-2 + x)*H[1, 1, 2, 1, x])/3 + (16*(-2 + x)*H[1, 2, 0, 0, x])/
          3 - 96*(-2 + x)*H[1, 2, 1, 0, x] - (272*(-2 + x)*H[1, 2, 1, 1, x])/
          3 - (4*(146 + x)*H[2, 0, 0, 0, x])/3 + 
         (4*(70 + 43*x)*H[2, 1, 0, 0, x])/3 - 
         (4*(-118 + 61*x)*H[2, 1, 1, 0, x])/3 - 
         (16*(-28 + 17*x)*H[2, 1, 1, 1, x])/3 + 
         (128*(2 + x)*H[-1, -1, -1, -1, 0, x])/3 - 
         (520*(2 + x)*H[-1, -1, -1, 0, 0, x])/3 + 
         (296*(2 + x)*H[-1, -1, 0, 0, 0, x])/3 - 56*(2 + x)*
          H[-1, 0, 0, 0, 0, x] + 16*(-15 + 4*x)*H[0, 0, 0, 0, 0, x] + 
         (136*(-2 + x)*H[1, 0, 0, 0, 0, x])/3 + 
         (344*(-2 + x)*H[1, 1, 0, 0, 0, x])/3 + 
         (56*(-2 + x)*H[1, 1, 1, 0, 0, x])/3 - 
         (328*(-2 + x)*H[1, 1, 1, 1, 0, x])/3 - 80*(-2 + x)*
          H[1, 1, 1, 1, 1, x] + (8*(62 + 83*x)*H[-3, x]*zeta[2])/3 - 
         (8*(166 + 119*x)*H[-2, -1, x]*zeta[2])/3 - 
         (800*(2 + x)*H[-1, -2, x]*zeta[2])/3 + (944*(2 + x)*H[-1, -1, -1, x]*
           zeta[2])/3 + (4*H[2, 1, x]*(309 - 724*x - 162*zeta[2] + 
            69*x*zeta[2]))/9 + (4*H[0, 0, 0, x]*(-11562 + 6881*x + 72*x^2 + 
            828*zeta[2] + 90*x*zeta[2]))/27 + 
         (2*H[1, 1, 1, x]*(8690 - 4819*x - 396*zeta[2] + 198*x*zeta[2]))/27 + 
         (4*H[3, x]*(485 - 230*x + 72*x^2 - 1206*zeta[2] + 459*x*zeta[2]))/
          27 + (4*H[-1, -1, 0, x]*(675 + 2450*x + 1105*x^2 + 72*x^3 - 
            2880*x*zeta[2] - 1440*x^2*zeta[2]))/(27*x) - 
         (4*H[-2, 0, x]*(-216 + 5058*x - 487*x^2 + 72*x^3 - 2520*x*zeta[2] - 
            1116*x^2*zeta[2]))/(27*x) - (2*H[-1, 0, 0, x]*(1377 + 5096*x + 
            3013*x^2 + 144*x^3 - 2016*x*zeta[2] - 1008*x^2*zeta[2]))/(27*x) - 
         (8*H[-1, 2, x]*(486 + 59*x - 239*x^2 + 36*x^3 - 450*x*zeta[2] - 
            225*x^2*zeta[2]))/(27*x) - (2*H[2, 0, x]*(-4928 + 4265*x + 
            9247*x^2 + 1692*zeta[2] + 1782*x*zeta[2] + 90*x^2*zeta[2]))/
          (27*(1 + x)) + (4*H[1, 2, x]*(162 + 1909*x - 989*x^2 - 
            450*x*zeta[2] + 225*x^2*zeta[2]))/(27*x) + 
         (2*H[1, 1, 0, x]*(297 - 2491*x + 1633*x^2 + 4529*x^3 - 
            108*x*zeta[2] - 54*x^2*zeta[2] + 54*x^3*zeta[2]))/
          (27*x*(1 + x)) - (2*H[1, 0, 0, x]*(-405 - 9865*x + 1915*x^2 + 
            11483*x^3 - 828*x*zeta[2] - 414*x^2*zeta[2] + 414*x^3*zeta[2]))/
          (27*x*(1 + x)) + Lp^3*(4*Lh^2*(-2 + x) - (4*(308 + 173*x)*H[0, x])/
            9 + (4*(-262 + 185*x)*H[1, x])/9 + Lh*(-2*(-42 + 31*x) + 
             8*(4 + x)*H[0, x] - 8*(-2 + x)*H[1, x]) - (8*(10 + 7*x)*H[2, x])/
            3 + 8*(2 + x)*H[-1, 0, x] + (40*(-2 + x)*H[0, 0, x])/3 - 
           (8*(-2 + x)*H[1, 0, x])/3 + (8*(-2 + x)*H[1, 1, x])/3 + 
           (2*(-1026 + 1124*x + 138*zeta[2] + 111*x*zeta[2]))/9) + 
         (8*Lh*(-1 + x)*(-202 + 189*zeta[3]))/27 + 
         (2*H[1, 0, x]*(-34187 + 30955*x - 3834*zeta[2] + 2700*x*zeta[2] + 
            14904*zeta[3] - 7452*x*zeta[3]))/81 - 
         (4*H[-1, -1, x]*(54*zeta[2] + 243*x*zeta[2] + 222*x^2*zeta[2] + 
            340*x*zeta[3] + 170*x^2*zeta[3]))/(3*x) + 
         (4*H[-2, x]*(72*zeta[2] + 26*x*zeta[2] + 295*x^2*zeta[2] + 
            268*x*zeta[3] + 178*x^2*zeta[3]))/(3*x) + 
         (4*H[-1, 0, x]*(426 - 5597*x - 4969*x^2 + 144*x^3 + 270*zeta[2] + 
            2427*x*zeta[2] + 2190*x^2*zeta[2] + 2376*x*zeta[3] + 
            1188*x^2*zeta[3]))/(27*x) - (2*H[1, 1, x]*(46912*x - 31568*x^2 + 
            324*zeta[2] - 2826*x*zeta[2] + 1413*x^2*zeta[2] - 
            16200*x*zeta[3] + 8100*x^2*zeta[3]))/(81*x) - 
         (2*H[0, 0, x]*(125710 + 355902*x + 335538*x^2 + 106210*x^3 + 
            864*x^4 - 13374*zeta[2] - 21285*x*zeta[2] - 2448*x^2*zeta[2] + 
            5301*x^3*zeta[2] - 20952*zeta[3] - 51192*x*zeta[3] - 
            39528*x^2*zeta[3] - 9288*x^3*zeta[3]))/(81*(1 + x)^2) - 
         (4*H[2, x]*(6134*x + 9486*x^2 + 570*x^3 - 2782*x^4 - 324*zeta[2] + 
            1224*x*zeta[2] + 8703*x^2*zeta[2] + 12438*x^3*zeta[2] + 
            5445*x^4*zeta[2] - 5454*x*zeta[3] - 8451*x^2*zeta[3] - 
            540*x^3*zeta[3] + 2457*x^4*zeta[3]))/(81*x*(1 + x)^2) + 
         Lp^2*(8*Lh^2*(-1 + x) + (4*(-164 + 199*x)*H[2, x])/3 - 
           16*(10 + 3*x)*H[3, x] + 8*(-14 + 5*x)*H[-2, 0, x] - 
           4*(68 + 57*x)*H[-1, 0, x] - 16*(2 + x)*H[-1, 2, x] - 
           (2*(632 + 83*x)*H[0, 0, x])/3 + (4*(-202 + 191*x)*H[1, 0, x])/3 + 
           2*(-54 + 65*x)*H[1, 1, x] + 52*(-2 + x)*H[1, 2, x] - 
           16*(11 + x)*H[2, 0, x] + 4*(-34 + 5*x)*H[2, 1, x] + 
           24*(2 + x)*H[-1, -1, 0, x] - 20*(2 + x)*H[-1, 0, 0, x] + 
           12*(-10 + 3*x)*H[0, 0, 0, x] + 20*(-2 + x)*H[1, 0, 0, x] + 
           52*(-2 + x)*H[1, 1, 0, x] + 52*(-2 + x)*H[1, 1, 1, x] + 
           28*(2 + x)*H[-1, x]*zeta[2] + (2*H[0, x]*(-1361 + 1085*x + 
              72*zeta[2] + 78*x*zeta[2]))/3 - 
           (2*H[1, x]*(644 - 493*x - 324*zeta[2] + 162*x*zeta[2]))/9 + 
           Lh*(-24*(-4 + 3*x)*H[0, x] - (8*(10 + x)*H[1, x])/3 - 
             16*(-2 + x)*H[2, x] + 16*(2 + x)*H[-1, 0, x] + 
             16*(2 + x)*H[0, 0, x] - 16*(-2 + x)*H[1, 0, x] - 
             16*(-2 + x)*H[1, 1, x] + (4*(199 - 126*x - 18*zeta[2] + 
                21*x*zeta[2]))/3) - (2*(8687 - 6340*x + 288*zeta[2] + 
              3717*x*zeta[2] + 4104*zeta[3] - 1350*x*zeta[3]))/27) + 
         (2*H[-1, x]*(2619*zeta[2] + 2686*x*zeta[2] + 149*x^2*zeta[2] + 
            216*x^3*zeta[2] + 432*zeta[3] + 3330*x*zeta[3] + 
            3096*x^2*zeta[3] + 3258*x*zeta[4] + 1629*x^2*zeta[4]))/(27*x) - 
         (H[0, x]*(850576 + 550560*x - 1450608*x^2 - 1150592*x^3 + 
            57798*zeta[2] + 232218*x*zeta[2] + 297198*x^2*zeta[2] + 
            127962*x^3*zeta[2] + 5184*x^4*zeta[2] - 219240*zeta[3] - 
            210816*x*zeta[3] + 236088*x^2*zeta[3] + 229608*x^3*zeta[3] + 
            18954*zeta[4] + 891*x*zeta[4] - 55080*x^2*zeta[4] - 
            37017*x^3*zeta[4]))/(243*(1 + x)^2) - 
         (2*H[1, x]*(-67538*x - 59116*x^2 + 8422*x^3 - 5589*zeta[2] + 
            71127*x*zeta[2] + 9981*x^2*zeta[2] - 67059*x^3*zeta[2] + 
            648*x^4*zeta[2] + 972*zeta[3] + 16362*x*zeta[3] + 
            31104*x^2*zeta[3] + 15714*x^3*zeta[3] - 20574*x*zeta[4] - 
            10287*x^2*zeta[4] + 10287*x^3*zeta[4]))/(243*x*(1 + x)) + 
         Lp*((4*(-173 + 323*x)*H[3, x])/3 - 4*(50 + 13*x)*H[4, x] + 
           8*(-18 + 13*x)*H[-3, 0, x] - (8*(153 + 191*x)*H[-2, 0, x])/3 - 
           128*(1 + x)*H[-2, 2, x] - (16*(9 + 20*x + 22*x^2)*H[-1, 2, x])/
            (3*x) - 128*(2 + x)*H[-1, 3, x] - (32*(-19 + 8*x)*H[1, 2, x])/3 + 
           64*(-2 + x)*H[1, 3, x] + (8*(52 + 127*x)*H[2, 0, x])/3 - 
           16*(-3 + 2*x)*H[2, 1, x] + 32*(-1 + 2*x)*H[2, 2, x] - 
           32*(4 + x)*H[3, 0, x] + 16*(-8 + 3*x)*H[3, 1, x] + 
           48*(2 + 3*x)*H[-2, -1, 0, x] - 8*(46 + 9*x)*H[-2, 0, 0, x] + 
           112*(2 + x)*H[-1, -2, 0, x] + (8*(18 + 32*x + 25*x^2)*
             H[-1, -1, 0, x])/(3*x) + 160*(2 + x)*H[-1, -1, 2, x] - 
           (4*(36 + 404*x + 379*x^2)*H[-1, 0, 0, x])/(3*x) - 
           48*(2 + x)*H[-1, 2, 0, x] - 32*(2 + x)*H[-1, 2, 1, x] + 
           (8*(-335 + 27*x)*H[0, 0, 0, x])/3 - 16*(-2 + x)*H[1, -2, 0, x] + 
           (4*(-383 + 328*x)*H[1, 0, 0, x])/3 - 
           (32*(-19 + 8*x)*H[1, 1, 0, x])/3 - (352*(-2 + x)*H[1, 1, 1, x])/
            3 + 48*(-2 + x)*H[1, 1, 2, x] + 80*(-2 + x)*H[1, 2, 0, x] + 
           48*(-2 + x)*H[1, 2, 1, x] - 4*(58 + 17*x)*H[2, 0, 0, x] + 
           32*(-1 + 2*x)*H[2, 1, 0, x] + 32*(-1 + 2*x)*H[2, 1, 1, x] - 
           128*(2 + x)*H[-1, -1, -1, 0, x] + 208*(2 + x)*H[-1, -1, 0, 0, x] - 
           96*(2 + x)*H[-1, 0, 0, 0, x] + 16*(-19 + 5*x)*H[0, 0, 0, 0, x] + 
           32*(-2 + x)*H[1, 0, 0, 0, x] + 48*(-2 + x)*H[1, 1, 0, 0, x] + 
           48*(-2 + x)*H[1, 1, 1, 0, x] + 32*(-2 + x)*H[1, 1, 1, 1, x] + 
           8*(22 + 25*x)*H[-2, x]*zeta[2] - 224*(2 + x)*H[-1, -1, x]*
            zeta[2] - (8*H[1, 0, x]*(-347 + 490*x - 90*zeta[2] + 
              45*x*zeta[2]))/9 + (4*H[0, 0, x]*(-1432 + 927*x + 150*zeta[2] + 
              45*x*zeta[2]))/3 - (4*H[1, 1, x]*(1090 - 593*x - 108*zeta[2] + 
              54*x*zeta[2]))/9 + (4*H[2, x]*(-514 + 245*x + 288*zeta[2] + 
              72*x*zeta[2]))/9 + (8*H[-1, 0, x]*(9 - 59*x + 8*x^2 + 
              126*x*zeta[2] + 63*x^2*zeta[2]))/(3*x) - 
           (4*H[0, x]*(24232 + 13987*x - 2043*zeta[2] + 2934*x*zeta[2] - 
              3672*zeta[3] - 1512*x*zeta[3]))/27 + 
           (4*H[-1, x]*(54*zeta[2] + 112*x*zeta[2] + 113*x^2*zeta[2] + 
              288*x*zeta[3] + 144*x^2*zeta[3]))/(3*x) - 
           (4*H[1, x]*(-2791*x + 902*x^2 - 162*zeta[2] - 738*x*zeta[2] + 
              1098*x^2*zeta[2] - 648*x*zeta[3] + 324*x^2*zeta[3]))/(27*x) + 
           Lh*(4*(25 + 11*x)*H[0, x] + (8*(-91 + 53*x)*H[1, x])/9 - 
             16*(-1 + x)*H[2, x] + 16*(2 + x)*H[-2, 0, x] + 
             16*(1 + x)*H[-1, 0, x] - 4*(-16 + 5*x)*H[0, 0, x] + 
             32*(-1 + x)*H[1, 0, x] - (4*(-34 + 23*x)*H[1, 1, x])/3 + 
             8*(-2 + x)*H[1, 2, x] - 32*H[2, 0, x] + 8*(-2 + x)*H[2, 1, x] - 
             16*(2 + x)*H[-1, -1, 0, x] + 8*(2 + x)*H[-1, 0, 0, x] + 
             8*(2 + x)*H[0, 0, 0, x] - 8*(-2 + x)*H[1, 0, 0, x] + 
             8*(-2 + x)*H[1, 1, 0, x] + 8*(-2 + x)*H[1, 1, 1, x] - 
             8*(2 + x)*H[-1, x]*zeta[2] + (4*(1011 - 791*x - 162*zeta[2] + 
                198*x*zeta[2] - 342*zeta[3] + 189*x*zeta[3]))/9) + 
           (-1171096 + 1065932*x + 159516*zeta[2] - 156546*x*zeta[2] + 
             251352*zeta[3] - 198684*x*zeta[3] + 106434*zeta[4] + 
             55647*x*zeta[4])/162) + (-170894 - 329745*x - 146808*x^2 + 
           12043*x^3 - 147900*zeta[2] - 300924*x*zeta[2] - 
           152964*x^2*zeta[2] + 5244*x^3*zeta[2] + 5184*x^4*zeta[2] + 
           196740*zeta[3] + 100782*x*zeta[3] - 393192*x^2*zeta[3] - 
           303714*x^3*zeta[3] - 6480*x^4*zeta[3] + 30456*zeta[2]*zeta[3] + 
           95256*x*zeta[2]*zeta[3] + 99144*x^2*zeta[2]*zeta[3] + 
           34344*x^3*zeta[2]*zeta[3] - 167778*zeta[4] - 321111*x*zeta[4] - 
           138888*x^2*zeta[4] + 13959*x^3*zeta[4] - 421848*zeta[5] - 
           727380*x*zeta[5] - 189216*x^2*zeta[5] + 116316*x^3*zeta[5])/
          (243*(1 + x)^2)) + CA*(CF*Nf*TF*((40*Lp^4*(-2 + x))/9 + 
           (448*Lh*(-1 + x))/27 + Lp^3*(8*Lh*(-2 + x) - (8*(-58 + 51*x))/9 + 
             (64*(4 + x)*H[0, x])/9 - (112*(-2 + x)*H[1, x])/9) - 
           (16*(136 + 41*x)*H[3, x])/27 + (32*(-4 + x)*H[4, x])/9 - 
           (64*(-6 + 7*x)*H[-3, 0, x])/9 + (32*(-36 + 144*x + 23*x^2)*
             H[-2, 0, x])/(27*x) - (64*(2 + x)*H[-2, 2, x])/3 - 
           (64*(16 + 11*x)*H[-1, 2, x])/27 - (80*(2 + x)*H[-1, 3, x])/9 - 
           (16*(-1 + 71*x)*H[1, 2, x])/27 + (80*(-2 + x)*H[1, 3, x])/9 + 
           (16*(-236 + 97*x)*H[2, 0, x])/27 + (8*(-60 + 67*x)*H[2, 1, x])/9 + 
           (128*(5 + x)*H[2, 2, x])/9 - (32*(16 + 5*x)*H[3, 0, x])/9 + 
           (64*(2 + x)*H[3, 1, x])/9 - (32*(-18 + 7*x)*H[-2, 0, 0, x])/9 - 
           (32*(26 + x)*H[-1, -1, 0, x])/27 + (160*(2 + x)*H[-1, -1, 2, x])/
            9 + (16*(-36 + 62*x + 73*x^2)*H[-1, 0, 0, x])/(27*x) - 
           (32*(2 + x)*H[-1, 2, 0, x])/9 + (64*(2 + x)*H[-1, 2, 1, x])/9 + 
           (112*(39 + 2*x)*H[0, 0, 0, x])/27 - (128*(-2 + x)*H[1, -2, 0, x])/
            9 + (16*(-18 - 4*x + 77*x^2)*H[1, 0, 0, x])/(27*x) - 
           (16*(17 + 53*x)*H[1, 1, 0, x])/27 + (16*(-536 + 301*x)*
             H[1, 1, 1, x])/27 - (464*(-2 + x)*H[1, 1, 2, x])/9 - 
           (160*(-2 + x)*H[1, 2, 0, x])/9 - (400*(-2 + x)*H[1, 2, 1, x])/9 - 
           (224*(2 + x)*H[2, 0, 0, x])/9 - (32*(-14 + 3*x)*H[2, 1, 0, x])/9 - 
           (16*(-46 + 29*x)*H[2, 1, 1, x])/9 + 
           (32*(2 + x)*H[-1, -1, -1, 0, x])/9 + 
           (32*(2 + x)*H[-1, 0, 0, 0, x])/9 - (32*(-8 + x)*H[0, 0, 0, 0, x])/
            9 - (128*(-2 + x)*H[1, 0, 0, 0, x])/9 + 
           (208*(-2 + x)*H[1, 1, 0, 0, x])/9 - 48*(-2 + x)*H[1, 1, 1, 0, x] - 
           (560*(-2 + x)*H[1, 1, 1, 1, x])/9 + (64*(2 + x)*H[-2, x]*zeta[2])/
            3 - 16*(2 + x)*H[-1, -1, x]*zeta[2] + 
           (4*H[0, 0, x]*(10264 + 2689*x + 576*x^2 + 288*zeta[2] - 
              72*x*zeta[2]))/81 + (16*H[2, x]*(-356 - 593*x - 144*zeta[2] + 
              36*x*zeta[2]))/81 + (8*H[1, 1, x]*(5192 - 2953*x - 
              198*zeta[2] + 99*x*zeta[2]))/81 - 
           (8*H[1, 0, x]*(32 - 229*x - 324*zeta[2] + 162*x*zeta[2]))/81 - 
           (16*H[-1, 0, x]*(180 + 80*x + x^2 + 48*x^3 - 6*x*zeta[2] - 
              3*x^2*zeta[2]))/(27*x) + Lp^2*((8*(82 + 5*x)*H[0, x])/3 + 
             (8*(-116 + 85*x)*H[1, x])/9 + Lh*((16*(-11 + 6*x))/3 - 
               (32*(-2 + x)*H[1, x])/3) - (16*(2 + 5*x)*H[2, x])/3 + 
             16*(2 + x)*H[-1, 0, x] + (32*(4 + x)*H[0, 0, x])/3 - 
             (16*(-2 + x)*H[1, 0, x])/3 + 8*(-2 + x)*H[1, 1, x] + 
             (4*(2924 - 2113*x + 180*zeta[2] + 234*x*zeta[2]))/27) + 
           (16*H[-1, x]*(38*zeta[2] + 43*x*zeta[2] + 18*zeta[3] + 
              9*x*zeta[3]))/27 - (8*H[1, x]*(22462 - 14285*x - 1530*zeta[2] + 
              1305*x*zeta[2] - 3240*zeta[3] + 1620*x*zeta[3]))/243 + 
           (4*H[0, x]*(33485 - 8086*x + 8784*zeta[2] + 1476*x*zeta[2] + 
              9936*zeta[3] + 3672*x*zeta[3]))/243 + 
           Lp*((32*(-14 + x)*H[2, x])/9 - (64*(2 + x)*H[3, x])/3 - 
             (64*(-6 + x)*H[-2, 0, x])/3 + (32*(-3 + 13*x + 11*x^2)*H[-1, 0, 
                x])/(3*x) - (64*(2 + x)*H[-1, 2, x])/3 + 
             (80*(10 + 3*x)*H[0, 0, x])/3 + (32*(-13 + 23*x)*H[1, 0, x])/9 - 
             (64*(-41 + 22*x)*H[1, 1, x])/9 + Lh*((224*(-3 + 2*x))/9 - 
               (16*(-16 + 11*x)*H[1, x])/9 + (16*(-2 + x)*H[1, 1, x])/3) + 
             (128*(-2 + x)*H[1, 2, x])/3 + (32*(-8 + x)*H[2, 0, x])/3 + 
             64*(-1 + x)*H[2, 1, x] + (32*(2 + x)*H[-1, -1, 0, x])/3 - 
             (16*(2 + x)*H[-1, 0, 0, x])/3 + (128*H[0, 0, 0, x])/3 - 
             (80*(-2 + x)*H[1, 0, 0, x])/3 + (128*(-2 + x)*H[1, 1, 0, x])/3 + 
             (128*(-2 + x)*H[1, 1, 1, x])/3 + (80*(2 + x)*H[-1, x]*zeta[2])/
              3 + (32*H[0, x]*(385 - 122*x + 90*zeta[2] + 18*x*zeta[2]))/27 - 
             (8*H[1, x]*(1594 - 839*x - 72*zeta[2] + 36*x*zeta[2]))/27 + 
             (4*(19168 - 12797*x + 1026*zeta[2] + 2403*x*zeta[2] + 
                828*zeta[3] - 630*x*zeta[3]))/81) - 
           (4*(-49007 + 32797*x + 2586*zeta[2] - 10590*x*zeta[2] + 
              1728*x^2*zeta[2] - 20916*zeta[3] + 18162*x*zeta[3] + 
              2052*zeta[4] + 5562*x*zeta[4]))/243) + 
         CF^2*(Lp^4*(-3*x - 2*(-2 + x)*H[0, x] - 4*(-2 + x)*H[1, x]) + 
           (8*(-188 + 19*x)*H[4, x])/9 - (16*(12 + 5*x)*H[5, x])/3 + 
           (16*(-14 + 37*x)*H[-4, 0, x])/3 + (16*(-27 + 5*x)*H[-3, 0, x])/3 - 
           (80*(2 + x)*H[-3, 2, x])/3 - (16*(17 + 7*x)*H[-2, 2, x])/3 - 
           (56*(2 + x)*H[-2, 3, x])/3 - 4*(12 + 7*x)*H[-1, 3, x] - 
           (32*(2 + x)*H[-1, 4, x])/3 - (4*(-260 + 151*x)*H[1, 3, x])/9 + 
           (16*(-2 + x)*H[1, 4, x])/3 + (124*(4 + x)*H[2, 2, x])/9 + 
           (8*(2 + 17*x)*H[2, 3, x])/3 - (4*(-134 - 81*x + 240*x^2 + 196*x^3)*
             H[3, 0, x])/(9*(1 + x)^2) - (8*(-113 + 16*x)*H[3, 1, x])/9 - 
           (16*(-10 + x)*H[3, 2, x])/3 + (32*(4 + x)*H[4, 0, x])/3 + 
           (8*(14 + 9*x)*H[4, 1, x])/3 - (32*(-10 + x)*H[-3, -1, 0, x])/3 + 
           (8*(-58 + 15*x)*H[-3, 0, 0, x])/3 + 64*H[-2, -2, 0, x] - 
           (32*(-22 + 5*x)*H[-2, -1, 0, x])/3 - (16*(2 + x)*H[-2, -1, 2, x])/
            3 - (280*(1 + x)*H[-2, 0, 0, x])/3 + (16*(2 + x)*H[-2, 2, 0, x])/
            3 + 32*(2 + x)*H[-2, 2, 1, x] - 64*(2 + x)*H[-1, -3, 0, x] + 
           (16*(13 + 7*x)*H[-1, -2, 0, x])/3 - 16*(2 + x)*H[-1, -2, 2, x] + 
           (8*(16 + x)*H[-1, -1, 2, x])/3 - (8*(2 + x)*H[-1, -1, 3, x])/3 + 
           8*x*H[-1, 2, 0, x] + (16*(10 + 7*x)*H[-1, 2, 1, x])/3 + 
           (32*(2 + x)*H[-1, 2, 2, x])/3 + (8*(2 + x)*H[-1, 3, 0, x])/3 + 
           16*(2 + x)*H[-1, 3, 1, x] + 80*(-2 + x)*H[1, -3, 0, x] + 
           (32*(-1 + 7*x)*H[1, -2, 0, x])/3 + (4*(54 - 32*x + 199*x^2)*
             H[1, 1, 2, x])/(9*x) + 48*(-2 + x)*H[1, 1, 3, x] + 
           (4*(-262 + 137*x)*H[1, 2, 0, x])/9 - 
           (64*(-13 + 2*x)*H[1, 2, 1, x])/9 + (8*(-2 + x)*H[1, 2, 2, x])/3 - 
           24*(-2 + x)*H[1, 3, 0, x] - (40*(-2 + x)*H[1, 3, 1, x])/3 + 
           (32*(-4 + 11*x)*H[2, -2, 0, x])/3 - 
           (8*(65 + 213*x + 231*x^2 + 92*x^3)*H[2, 0, 0, x])/(9*(1 + x)^2) + 
           (4*(418 + 987*x + 720*x^2 + 169*x^3)*H[2, 1, 0, x])/
            (9*(1 + x)^2) - (8*(-172 + 101*x)*H[2, 1, 1, x])/9 + 
           (8*(-38 + x)*H[2, 1, 2, x])/3 - (8*(-22 + 29*x)*H[2, 2, 0, x])/3 - 
           (32*(4 + x)*H[2, 2, 1, x])/3 + (32*(9 + 10*x)*H[3, 0, 0, x])/3 - 
           (8*(-38 + 9*x)*H[3, 1, 0, x])/3 - (8*(2 + 7*x)*H[3, 1, 1, x])/3 + 
           48*(2 + x)*H[-2, -1, -1, 0, x] + (16*(38 + 7*x)*H[-2, -1, 0, 0, 
              x])/3 - (32*(13 + 5*x)*H[-2, 0, 0, 0, x])/3 - 
           (32*(2 + x)*H[-1, -2, -1, 0, x])/3 + 
           (136*(2 + x)*H[-1, -2, 0, 0, x])/3 - 32*(2 + x)*H[-1, -1, -2, 0, 
             x] + (56*(-2 + x)*H[-1, -1, -1, 0, x])/3 + 
           (112*(2 + x)*H[-1, -1, -1, 2, x])/3 + 
           (8*(53 + 41*x)*H[-1, -1, 0, 0, x])/3 - 
           (16*(2 + x)*H[-1, -1, 2, 0, x])/3 - 
           (64*(2 + x)*H[-1, -1, 2, 1, x])/3 - 8*(12 + 11*x)*
            H[-1, 0, 0, 0, x] - (128*(2 + x)*H[-1, 2, 0, 0, x])/3 - 
           (32*(2 + x)*H[-1, 2, 1, 0, x])/3 - (32*(2 + x)*H[-1, 2, 1, 1, x])/
            3 + (8*(-595 + 284*x)*H[0, 0, 0, 0, x])/9 + 
           (160*(-2 + x)*H[1, -2, 0, 0, x])/3 - 
           (8*(-46 + 39*x)*H[1, 0, 0, 0, x])/3 + 
           (224*(-2 + x)*H[1, 1, -2, 0, x])/3 + 
           (8*(-103 + 56*x)*H[1, 1, 0, 0, x])/9 + (4*(27 - 126*x + 128*x^2)*
             H[1, 1, 1, 0, x])/(3*x) - (8*(-757 + 425*x)*H[1, 1, 1, 1, x])/
            9 + 104*(-2 + x)*H[1, 1, 1, 2, x] - 32*(-2 + x)*
            H[1, 1, 2, 0, x] + (208*(-2 + x)*H[1, 1, 2, 1, x])/3 - 
           (80*(-2 + x)*H[1, 2, 0, 0, x])/3 - (16*(-2 + x)*H[1, 2, 1, 0, x])/
            3 + 80*(-2 + x)*H[1, 2, 1, 1, x] + 
           (16*(4 + 13*x)*H[2, 0, 0, 0, x])/3 - 
           (16*(-14 + x)*H[2, 1, 0, 0, x])/3 - 
           (8*(50 + 17*x)*H[2, 1, 1, 0, x])/3 + 8*(-18 + 11*x)*
            H[2, 1, 1, 1, x] - (128*(2 + x)*H[-1, -1, -1, -1, 0, x])/3 - 
           (248*(2 + x)*H[-1, -1, -1, 0, 0, x])/3 + 56*(2 + x)*
            H[-1, -1, 0, 0, 0, x] - 40*(2 + x)*H[-1, 0, 0, 0, 0, x] - 
           (32*(10 + 3*x)*H[0, 0, 0, 0, 0, x])/3 + 
           (136*(-2 + x)*H[1, 0, 0, 0, 0, x])/3 + 
           (40*(-2 + x)*H[1, 1, 0, 0, 0, x])/3 - 
           (184*(-2 + x)*H[1, 1, 1, 0, 0, x])/3 + 104*(-2 + x)*
            H[1, 1, 1, 1, 0, x] + 160*(-2 + x)*H[1, 1, 1, 1, 1, x] + 
           (64*(5 + x)*H[-3, x]*zeta[2])/3 + (88*(2 + x)*H[-2, -1, x]*
             zeta[2])/3 + (32*(2 + x)*H[-1, -2, x]*zeta[2])/3 - 
           (176*(2 + x)*H[-1, -1, -1, x]*zeta[2])/3 - 
           (32*H[-1, 2, x]*(9 + 5*x + 2*zeta[2] + x*zeta[2]))/3 + 
           (4*H[1, 2, x]*(-1418 + 733*x - 36*zeta[2] + 18*x*zeta[2]))/27 - 
           (4*H[1, 1, 1, x]*(6067 - 3158*x - 126*zeta[2] + 63*x*zeta[2]))/
            27 - (8*H[3, x]*(751 + 844*x + 90*zeta[2] + 81*x*zeta[2]))/27 - 
           (8*H[2, 1, x]*(542 - 217*x + 36*zeta[2] + 144*x*zeta[2]))/27 + 
           (H[0, 0, 0, x]*(-33182 + 709*x + 1548*zeta[2] + 666*x*zeta[2]))/
            27 + (2*H[-1, 0, 0, x]*(-57 - 326*x - 307*x^2 + 56*x*zeta[2] + 
              28*x^2*zeta[2]))/(3*x) - (4*H[-1, -1, 0, x]*(-15 - 274*x - 
              253*x^2 + 76*x*zeta[2] + 38*x^2*zeta[2]))/(3*x) + 
           (4*H[-2, 0, x]*(-72 + 56*x - 201*x^2 + 68*x*zeta[2] + 
              58*x^2*zeta[2]))/(3*x) - (2*H[2, 0, x]*(-1118 - 3439*x - 
              2375*x^2 + 144*zeta[2] + 720*x*zeta[2] + 576*x^2*zeta[2]))/
            (27*(1 + x)) - (2*H[1, 0, 0, x]*(153 - 283*x - 437*x^2 - 37*x^3 - 
              192*x*zeta[2] - 96*x^2*zeta[2] + 96*x^3*zeta[2]))/
            (9*x*(1 + x)) - (2*H[1, 1, 0, x]*(135 - 61*x - 59*x^2 + 245*x^3 - 
              288*x*zeta[2] - 144*x^2*zeta[2] + 144*x^3*zeta[2]))/
            (27*x*(1 + x)) + Lp^3*((4*(-7 + 101*x)*H[0, x])/9 + 
             (4*(-128 + 109*x)*H[1, x])/9 + Lh*(-6*x - 4*(-2 + x)*H[0, x] - 8*
                (-2 + x)*H[1, x]) - (8*(10 + x)*H[2, x])/3 - 
             (4*(2 + 5*x)*H[0, 0, x])/3 + (16*(-2 + x)*H[1, 0, x])/3 + 
             (56*(-2 + x)*H[1, 1, x])/3 + (-18 + 19*x + 80*zeta[2] + 8*x*
                zeta[2])/3) + (2*H[1, 0, x]*(481 - 1784*x - 2100*zeta[2] + 
              1824*x*zeta[2] + 504*zeta[3] - 252*x*zeta[3]))/27 + 
           (8*H[-2, x]*(78*zeta[2] + 4*x*zeta[2] - 30*zeta[3] - 
              15*x*zeta[3]))/3 + (4*H[-1, -1, x]*(-46*zeta[2] + 5*x*zeta[2] + 
              84*zeta[3] + 42*x*zeta[3]))/3 - 
           (4*H[-1, 0, x]*(189 + 233*x + 156*x^2 + 48*x^3 - 66*x*zeta[2] - 
              63*x^2*zeta[2] - 92*x*zeta[3] - 46*x^2*zeta[3]))/(3*x) + 
           (2*H[1, 1, x]*(38194*x - 19766*x^2 + 486*zeta[2] - 
              4878*x*zeta[2] + 2925*x^2*zeta[2] - 8424*x*zeta[3] + 
              4212*x^2*zeta[3]))/(81*x) + (H[0, 0, x]*(-137201 - 242040*x - 
              67293*x^2 + 42730*x^3 + 5184*x^4 + 15156*zeta[2] + 
              23841*x*zeta[2] + 2214*x^2*zeta[2] - 6795*x^3*zeta[2] - 
              3024*zeta[3] - 9288*x*zeta[3] - 9504*x^2*zeta[3] - 
              3240*x^3*zeta[3]))/(81*(1 + x)^2) + 
           (4*H[2, x]*(-235 + 13116*x + 26937*x^2 + 13586*x^3 + 558*zeta[2] + 
              1836*x*zeta[2] + 1998*x^2*zeta[2] + 882*x^3*zeta[2] + 
              432*zeta[3] - 324*x*zeta[3] - 1944*x^2*zeta[3] - 
              1188*x^3*zeta[3]))/(81*(1 + x)^2) + 
           Lp^2*((-4*(116 + 5*x)*H[2, x])/3 - 64*H[3, x] + 
             12*(2 + x)*H[-1, 0, x] - 16*(2 + x)*H[-1, 2, x] + 
             ((-692 + 463*x)*H[0, 0, x])/3 + (8*(-7 + 8*x)*H[1, 0, x])/3 - 
             (2*(-278 + 187*x)*H[1, 1, x])/3 + Lh*(-36*(-1 + 2*x) + 4*
                (16 + 5*x)*H[0, x] - 24*(-2 + x)*H[1, x] - 8*(-2 + x)*
                H[0, 0, x] + 16*(-2 + x)*H[1, 1, x]) + 16*(-2 + x)*
              H[1, 2, x] + 24*(-2 + x)*H[2, 0, x] + 8*(-2 + 7*x)*H[2, 1, x] - 
             8*(2 + x)*H[-1, 0, 0, x] - 6*(10 + 3*x)*H[0, 0, 0, x] + 
             24*(-2 + x)*H[1, 0, 0, x] + 16*(-2 + x)*H[1, 1, 0, x] - 
             4*(-2 + x)*H[1, 1, 1, x] + 16*(2 + x)*H[-1, x]*zeta[2] + 
             (H[0, x]*(-1381 - 265*x + 204*zeta[2] - 6*x*zeta[2]))/3 - 
             (4*H[1, x]*(287 - 187*x - 30*zeta[2] + 15*x*zeta[2]))/3 + 
             (-3150 + 3957*x + 1072*zeta[2] + 22*x*zeta[2] - 192*zeta[3] - 48*
                x*zeta[3])/6) + (2*H[-1, x]*(15*zeta[2] + 418*x*zeta[2] + 
              333*x^2*zeta[2] + 36*x*zeta[3] - 30*x^2*zeta[3] - 
              502*x*zeta[4] - 251*x^2*zeta[4]))/(3*x) - 
           (H[1, x]*(105898*x + 125081*x^2 + 19183*x^3 + 2430*zeta[2] - 
              21726*x*zeta[2] - 13482*x^2*zeta[2] + 12618*x^3*zeta[2] - 
              8748*zeta[3] + 36180*x*zeta[3] - 10908*x^2*zeta[3] - 
              55836*x^3*zeta[3] - 62532*x*zeta[4] - 31266*x^2*zeta[4] + 
              31266*x^3*zeta[4]))/(243*x*(1 + x)) + 
           (H[0, x]*(-1237324 - 3094821*x - 2477670*x^2 - 620173*x^3 + 
              266418*zeta[2] + 689364*x*zeta[2] + 581418*x^2*zeta[2] + 
              158472*x^3*zeta[2] - 40608*zeta[3] - 58968*x*zeta[3] + 
              3888*x^2*zeta[3] + 26136*x^3*zeta[3] + 90072*zeta[4] + 
              226476*x*zeta[4] + 182736*x^2*zeta[4] + 46332*x^3*zeta[4]))/
            (486*(1 + x)^2) + Lp*((-8*(110 + 17*x)*H[3, x])/3 - 
             16*(6 + x)*H[4, x] + 32*(-2 + 3*x)*H[-3, 0, x] - 
             16*(-1 + 3*x)*H[-2, 0, x] - 32*(2 + x)*H[-2, 2, x] - 
             48*(2 + x)*H[-1, 2, x] - 16*(2 + x)*H[-1, 3, x] + 
             (8*(-157 + 128*x)*H[1, 0, x])/9 - 8*(5 + 4*x)*H[1, 2, x] - 
             (32*(11 + 8*x)*H[2, 0, x])/3 - 32*(3 + x)*H[2, 1, x] + 
             8*(6 + x)*H[2, 2, x] + 32*(-1 + x)*H[3, 0, x] + 
             16*(2 + 3*x)*H[3, 1, x] - 48*(-2 + x)*H[-2, -1, 0, x] + 
             8*(-10 + x)*H[-2, 0, 0, x] - 16*(2 + x)*H[-1, -2, 0, x] + 
             24*(8 + 5*x)*H[-1, -1, 0, x] - 12*(8 + 5*x)*H[-1, 0, 0, x] + 
             32*(2 + x)*H[-1, 2, 1, x] + (2*(-938 + 517*x)*H[0, 0, 0, x])/3 + 
             80*(-2 + x)*H[1, -2, 0, x] - 4*(-28 + 11*x)*H[1, 0, 0, x] - 
             (8*(-25 + 41*x)*H[1, 1, 0, x])/3 + (832*(-2 + x)*H[1, 1, 1, x])/
              3 + Lh*(-2*(-41 + 59*x) + 6*(17 + 8*x)*H[0, x] - 8*(-9 + 5*x)*
                H[1, x] + 2*(20 + x)*H[0, 0, x] + 4*(-10 + 7*x)*H[1, 1, x] - 
               4*(-2 + x)*H[0, 0, 0, x] - 8*(-2 + x)*H[1, 1, 1, x]) - 
             64*(-2 + x)*H[1, 1, 2, x] - 32*(-2 + x)*H[1, 2, 0, x] - 
             80*(-2 + x)*H[1, 2, 1, x] + 40*(-2 + 3*x)*H[2, 0, 0, x] - 
             8*(-10 + x)*H[2, 1, 0, x] - 16*(-8 + 7*x)*H[2, 1, 1, x] + 
             32*(2 + x)*H[-1, -1, -1, 0, x] - 16*(2 + x)*H[-1, -1, 0, 0, x] - 
             40*(2 + x)*H[-1, 0, 0, 0, x] - 8*(18 + 5*x)*H[0, 0, 0, 0, x] + 
             56*(-2 + x)*H[1, 0, 0, 0, x] + 80*(-2 + x)*H[1, 1, 0, 0, x] - 
             96*(-2 + x)*H[1, 1, 1, 0, x] - 128*(-2 + x)*H[1, 1, 1, 1, x] + 
             8*(14 + x)*H[-2, x]*zeta[2] + 16*(2 + x)*H[-1, -1, x]*zeta[2] - 
             (4*H[1, 1, x]*(-424 + 155*x - 12*zeta[2] + 6*x*zeta[2]))/3 - 
             (8*H[2, x]*(95 - 35*x + 18*x*zeta[2]))/3 + 
             (2*H[0, 0, x]*(-5297 + 10*x + 324*zeta[2] + 54*x*zeta[2]))/9 + 
             (8*H[-1, 0, x]*(-9 - 3*x - 8*x^2 + 12*x*zeta[2] + 
                6*x^2*zeta[2]))/x + (H[0, x]*(-50396 - 4757*x + 
                10080*zeta[2] - 666*x*zeta[2] - 216*x*zeta[3]))/27 + 
             4*H[-1, x]*(48*zeta[2] + 27*x*zeta[2] - 16*zeta[3] - 8*x*
                zeta[3]) - (2*H[1, x]*(16880 - 10789*x - 864*zeta[2] + 
                540*x*zeta[2] - 2160*zeta[3] + 1080*x*zeta[3]))/27 + 
             (-63586 + 80571*x + 11496*zeta[2] - 7248*x*zeta[2] - 9984*
                zeta[3] - 336*x*zeta[3] + 10656*zeta[4] + 6048*x*zeta[4])/
              36) - (1621542 + 1304477*x - 2255672*x^2 - 1938607*x^3 - 
             42728*zeta[2] + 597480*x*zeta[2] + 1364616*x^2*zeta[2] + 
             765880*x^3*zeta[2] + 41472*x^4*zeta[2] + 290688*zeta[3] + 
             182448*x*zeta[3] - 501984*x^2*zeta[3] - 393744*x^3*zeta[3] + 
             55296*zeta[2]*zeta[3] + 38016*x*zeta[2]*zeta[3] - 
             89856*x^2*zeta[2]*zeta[3] - 72576*x^3*zeta[2]*zeta[3] + 
             23904*zeta[4] - 227016*x*zeta[4] - 525744*x^2*zeta[4] - 
             276120*x^3*zeta[4] - 554688*zeta[5] - 1023840*x*zeta[5] - 
             383616*x^2*zeta[5] + 85536*x^3*zeta[5])/(648*(1 + x)^2))))
 
dPDFLarin["qg"] = 2*as*Nf*TF*(-4*(-1 + x) - 2*Lp*(-1 + 2*x)) + 
     as^2*(CA*Nf*TF*(72*(1 + x)*H[0, x] + 4*(-4 + 5*x)*H[1, x] + 
         Lp^2*(-48*(-1 + x) + 16*(1 + x)*H[0, x] - 8*(-1 + 2*x)*H[1, x]) + 
         16*(1 + 2*x)*H[-2, 0, x] + 16*(1 + x)*H[-1, 0, x] + 44*H[0, 0, x] + 
         48*(-1 + x)*H[1, 0, x] + 16*(-1 + x)*H[1, 1, x] + 
         8*(-1 + 2*x)*H[1, 2, x] - 16*H[2, 0, x] - 16*(1 + 2*x)*
          H[-1, -1, 0, x] + 8*(1 + 2*x)*H[-1, 0, 0, x] + 
         8*(1 + 2*x)*H[0, 0, 0, x] + 8*(-1 + 2*x)*H[1, 1, 0, x] - 
         8*(-1 + 2*x)*H[1, 1, 1, x] + Lp*(-8*(-7 + 4*x)*H[0, x] + 
           16*(1 + 2*x)*H[-1, 0, x] + 16*(1 + 2*x)*H[0, 0, x] + 
           16*(-1 + 2*x)*H[1, 1, x] - 8*(-4 + 5*x - 2*zeta[2])) - 
         8*(1 + 2*x)*H[-1, x]*zeta[2] + 4*(35 - 37*x - 8*zeta[2] + 
           12*x*zeta[2] + 2*zeta[3])) + CF*Nf*TF*(4*Lp^3*(-1 + 2*x) - 
         2*(-28 + x)*H[0, x] - 4*(-4 + 5*x)*H[1, x] + 
         Lp^2*(8*Lh*(-1 + 2*x) - 2*(-5 + 8*x) - 4*(-1 + 2*x)*H[0, x] - 
           8*(-1 + 2*x)*H[1, x]) - 16*(-1 + x)*H[2, x] + 
         2*(13 + 8*x)*H[0, 0, x] - 16*(-1 + x)*H[1, 0, x] - 
         16*(-1 + x)*H[1, 1, x] + 8*(-1 + 2*x)*H[2, 1, x] - 
         4*(-1 + 2*x)*H[0, 0, 0, x] - 8*(-1 + 2*x)*H[1, 0, 0, x] + 
         8*(-1 + 2*x)*H[1, 1, 1, x] + Lp*(16*Lh*(-1 + x) - 
           4*(-7 + 4*x)*H[0, x] - 32*(-1 + x)*H[1, x] - 16*(-1 + 2*x)*
            H[2, x] - 8*(-1 + 2*x)*H[0, 0, x] - 16*(-1 + 2*x)*H[1, 0, x] - 
           16*(-1 + 2*x)*H[1, 1, x] + 4*(22 - 27*x - 5*zeta[2] + 
             10*x*zeta[2])) + 2*(71 - 81*x - 12*zeta[2] + 12*x*zeta[2] - 
           28*zeta[3] + 56*x*zeta[3]))) + 
     as^3*(CF*Nf^2*TF^2*((-896*Lh*(-1 + x))/27 - (32*Lp^4*(-1 + 2*x))/9 + 
         Lp^3*((-16*Lh*(-1 + 2*x))/3 + (8*(-123 + 116*x))/9 - 
           (16*(29 + 32*x)*H[0, x])/9 + (64*(-1 + 2*x)*H[1, x])/9 + 
           (32*(-1 + 2*x)*H[0, 0, x])/3) + (64*(-83 + 97*x)*H[1, 0, x])/81 + 
         (16*(-196 + 263*x)*H[1, 1, x])/81 + 64*(2 + x)*H[2, 0, x] - 
         (64*(-13 + 23*x)*H[2, 1, x])/27 + 64*(1 + 2*x)*H[3, 0, x] + 
         (8*(-5825 + 994*x)*H[0, 0, 0, x])/27 + 
         Lp^2*((-32*Lh*(-8 + 13*x))/9 + (4*(-2075 + 2108*x))/9 - 
           (8*(733 + 226*x)*H[0, x])/9 + (32*(-11 + 16*x)*H[1, x])/9 + 
           (32*(-1 + 2*x)*H[2, x])/3 - (64*(14 + 5*x)*H[0, 0, x])/3 + 
           (64*(-1 + 2*x)*H[1, 0, x])/3 + (32*(-1 + 2*x)*H[1, 1, x])/3 + 
           64*(-1 + 2*x)*H[0, 0, 0, x]) - (32*(-269 + 244*x)*H[1, 0, 0, x])/
          27 + 192*(-1 + x)*H[1, 1, 0, x] - (64*(-13 + 23*x)*H[1, 1, 1, x])/
          27 + 128*(1 + 2*x)*H[2, 0, 0, x] - 64*(1 + 2*x)*H[2, 1, 0, x] + 
         (160*(-1 + 2*x)*H[2, 1, 1, x])/9 + (32*(-191 + 34*x)*
           H[0, 0, 0, 0, x])/9 + (320*(-1 + 2*x)*H[1, 0, 0, 0, x])/9 + 
         (160*(-1 + 2*x)*H[1, 1, 1, 1, x])/9 + 128*(-1 + 2*x)*
          H[0, 0, 0, 0, 0, x] - (64*H[2, x]*(49 - 77*x + 81*zeta[2] + 
            162*x*zeta[2]))/81 + (8*H[0, 0, x]*(-31832 - 10559*x + 
            648*zeta[2] + 1296*x*zeta[2]))/81 + 
         (16*H[1, x]*(-623 + 691*x - 2916*zeta[2] + 2916*x*zeta[2]))/243 + 
         (4*H[0, x]*(-277141 - 27388*x + 7776*zeta[2] + 3888*x*zeta[2] + 
            3888*zeta[3] + 7776*x*zeta[3]))/243 + 
         Lp*((-64*Lh*(-22 + 29*x))/27 + (32*(-20 + 23*x)*H[1, x])/9 + 
           (320*(-1 + 2*x)*H[2, x])/9 - (16*(940 + 73*x)*H[0, 0, x])/9 - 
           (64*(-16 + 11*x)*H[1, 0, x])/9 + (320*(-1 + 2*x)*H[1, 1, x])/9 + 
           64*(1 + 2*x)*H[2, 0, x] - (64*(-1 + 2*x)*H[2, 1, x])/3 - 
           (16*(139 + 4*x)*H[0, 0, 0, x])/3 + (128*(-1 + 2*x)*H[1, 0, 0, x])/
            3 - (64*(-1 + 2*x)*H[1, 1, 1, x])/3 + 160*(-1 + 2*x)*
            H[0, 0, 0, 0, x] + (8*H[0, x]*(-3037 - 1184*x + 72*zeta[2] + 
              144*x*zeta[2]))/9 - (2*(160109 - 162142*x - 8172*zeta[2] + 
              9432*x*zeta[2] - 8712*zeta[3] - 3312*x*zeta[3]))/81) + 
         (-423361 + 426130*x + 2416*zeta[2] - 4208*x*zeta[2] + 
           17952*zeta[3] + 3552*x*zeta[3] - 7632*zeta[4] - 21024*x*zeta[4])/
          81) + CF^2*Nf*TF*(-2*Lp^5*(-1 + 2*x) + 
         Lp^4*(-8*Lh*(-1 + 2*x) + 2*(-7 + 10*x) + 4*(-1 + 2*x)*H[0, x] + 
           8*(-1 + 2*x)*H[1, x]) + (8*(107 + 28*x + 30*x^2)*H[4, x])/3 - 
         (208*(-1 + 2*x)*H[5, x])/3 + (1792*x*H[-4, 0, x])/3 - 
         32*(-9 - 2*x + 5*x^2)*H[-3, 0, x] + (16*(31 - 52*x + 15*x^2)*
           H[1, 3, x])/3 - 128*(-1 + 2*x)*H[1, 4, x] + 
         (16*(6 + 16*x + 3*x^2)*H[2, 2, x])/3 - (128*(-2 + 3*x)*H[2, 3, x])/
          3 + (16*(-1 + x)*(25 + 3*x)*H[3, 0, x])/3 + 
         (16*(17 + 4*x)*H[3, 1, x])/3 + (128*(-1 + 2*x)*H[3, 2, x])/3 - 
         (64*(-1 + 2*x)*H[4, 0, x])/3 + (64*(-1 + 2*x)*H[4, 1, x])/3 - 
         (128*(3 + 10*x)*H[-3, -1, 0, x])/3 + (64*(9 + 22*x)*H[-3, 0, 0, x])/
          3 - (256*(1 + 3*x)*H[-2, -2, 0, x])/3 - 
         (32*(9 + 70*x + 6*x^2)*H[-2, -1, 0, x])/3 - 
         (16*(-59 - 42*x + 18*x^2)*H[-2, 0, 0, x])/3 - 
         (704*(1 + 2*x)*H[-1, -3, 0, x])/3 + (32*(1 + x)*(-37 + 3*x)*
           H[-1, -2, 0, x])/3 + (8*(187 + 220*x + 25*x^2)*H[-1, 0, 0, x])/3 + 
         128*(1 + x)*H[-1, 2, 0, x] + 64*(1 + 2*x)*H[-1, 3, 0, x] + 
         (320*(-1 + 2*x)*H[1, -3, 0, x])/3 - (64*(-11 + 8*x + 6*x^2)*
           H[1, -2, 0, x])/3 + (16*(10 - 4*x + 3*x^2)*H[1, 1, 2, x])/3 - 
         (64*(-1 + 2*x)*H[1, 1, 3, x])/3 + (16*(-55 + 64*x + 3*x^2)*
           H[1, 2, 0, x])/3 - (16*(-7 + 4*x)*H[1, 2, 1, x])/3 + 
         64*(-1 + 2*x)*H[1, 2, 2, x] + (64*(-1 + 2*x)*H[1, 3, 0, x])/3 + 
         32*(-1 + 2*x)*H[1, 3, 1, x] + 256*x*H[2, -2, 0, x] - 
         (32*(7 + 9*x + 3*x^2)*H[2, 0, 0, x])/3 - 
         (16*(-7 - 16*x + 21*x^2)*H[2, 1, 0, x])/3 - 8*(-1 + 10*x)*
          H[2, 1, 1, x] + (32*(-3 + 10*x)*H[2, 1, 2, x])/3 + 
         (128*(-3 + 5*x)*H[2, 2, 0, x])/3 + (224*(-1 + 2*x)*H[2, 2, 1, x])/
          3 - (64*(7 + 2*x)*H[3, 0, 0, x])/3 + (32*(-1 + 26*x)*H[3, 1, 0, x])/
          3 + (416*(-1 + 2*x)*H[3, 1, 1, x])/3 + 128*(1 + 2*x)*
          H[-2, -1, -1, 0, x] - (64*(5 + 18*x)*H[-2, -1, 0, 0, x])/3 + 
         (64*(1 + 4*x)*H[-2, 0, 0, 0, x])/3 + 
         (640*(1 + 2*x)*H[-1, -2, -1, 0, x])/3 - 320*(1 + 2*x)*
          H[-1, -2, 0, 0, x] + (512*(1 + 2*x)*H[-1, -1, -2, 0, x])/3 + 
         (64*(1 + x)*(19 + 3*x)*H[-1, -1, -1, 0, x])/3 + 
         (32*(1 + x)*(-31 + 9*x)*H[-1, -1, 0, 0, x])/3 - 
         (16*(-37 - 34*x + 9*x^2)*H[-1, 0, 0, 0, x])/3 + 
         (704*(1 + 2*x)*H[-1, 2, 0, 0, x])/3 - 128*(1 + 2*x)*
          H[-1, 2, 1, 0, x] + (16*(-27 + 11*x + 18*x^2)*H[0, 0, 0, 0, x])/3 - 
         (128*(-1 + 2*x)*H[1, -2, 0, 0, x])/3 + 16*(19 - 20*x + 3*x^2)*
          H[1, 0, 0, 0, x] + (128*(-1 + 2*x)*H[1, 1, -2, 0, x])/3 - 
         16*(-5 + 2*x + 2*x^2)*H[1, 1, 0, 0, x] - 
         (16*(-4 - 14*x + 21*x^2)*H[1, 1, 1, 0, x])/3 - 
         (8*(-19 + 16*x)*H[1, 1, 1, 1, x])/3 + 
         (32*(-1 + 2*x)*H[1, 1, 1, 2, x])/3 + 
         (544*(-1 + 2*x)*H[1, 1, 2, 0, x])/3 + 
         (224*(-1 + 2*x)*H[1, 1, 2, 1, x])/3 + 
         (160*(-1 + 2*x)*H[1, 2, 0, 0, x])/3 + 
         (416*(-1 + 2*x)*H[1, 2, 1, 0, x])/3 + 
         (448*(-1 + 2*x)*H[1, 2, 1, 1, x])/3 - 
         (32*(-13 + 22*x)*H[2, 0, 0, 0, x])/3 + 
         (64*(1 + 2*x)*H[2, 1, 0, 0, x])/3 + 
         (32*(-7 + 10*x)*H[2, 1, 1, 0, x])/3 + 
         (496*(-1 + 2*x)*H[2, 1, 1, 1, x])/3 - 
         (512*(1 + 2*x)*H[-1, -1, -1, -1, 0, x])/3 + 256*(1 + 2*x)*
          H[-1, -1, -1, 0, 0, x] - 64*(1 + 2*x)*H[-1, -1, 0, 0, 0, x] + 
         (160*(1 + 2*x)*H[-1, 0, 0, 0, 0, x])/3 - 
         (64*(1 + 3*x)*H[0, 0, 0, 0, 0, x])/3 - 
         (224*(-1 + 2*x)*H[1, 0, 0, 0, 0, x])/3 - 
         (640*(-1 + 2*x)*H[1, 1, 0, 0, 0, x])/3 + 32*(-1 + 2*x)*
          H[1, 1, 1, 0, 0, x] - (32*(-1 + 2*x)*H[1, 1, 1, 1, 0, x])/3 + 
         160*(-1 + 2*x)*H[1, 1, 1, 1, 1, x] + 
         (16*H[-2, 0, x]*(69 + 22*x + 27*x^2 - 8*zeta[2]))/3 - 
         (64*(3 + 10*x)*H[-3, x]*zeta[2])/3 + 64*(1 + 2*x)*H[-2, -1, x]*
          zeta[2] + (320*(1 + 2*x)*H[-1, -2, x]*zeta[2])/3 - 
         128*(1 + 2*x)*H[-1, 2, x]*zeta[2] - (256*(1 + 2*x)*H[-1, -1, -1, x]*
           zeta[2])/3 - (2*H[0, 0, 0, x]*(561 + 986*x + 232*x^2 + 
            110*zeta[2] - 220*x*zeta[2]))/3 - 
         (8*H[1, 0, 0, x]*(81 - 118*x + 57*x^2 + 51*zeta[2] - 102*x*zeta[2]))/
          3 - (16*H[-1, -1, 0, x]*(5 + 52*x + 39*x^2 - 12*zeta[2] - 
            24*x*zeta[2]))/3 + (8*H[2, 1, x]*(11 + x - 9*zeta[2] + 
            2*x*zeta[2]))/3 + (16*H[1, 2, x]*(27 - 42*x + 13*x^2 - 
            4*zeta[2] + 8*x*zeta[2]))/3 - (8*H[1, 1, 1, x]*
           (24 - 28*x - 15*zeta[2] + 30*x*zeta[2]))/3 + 
         (16*H[1, 1, 0, x]*(50 - 43*x + 2*x^2 - 16*zeta[2] + 32*x*zeta[2]))/
          3 + (8*H[3, x]*(185 + 37*x + 26*x^2 + 16*zeta[2] + 32*x*zeta[2]))/
          3 + (8*H[2, 0, x]*(13 + 88*x + 4*x^2 - 40*zeta[2] + 96*x*zeta[2]))/
          3 + Lp^3*(-8*Lh^2*(-1 + 2*x) - (8*(5 + 4*x)*H[0, x])/3 - 
           8*(-1 + 2*x)*H[1, x] + Lh*(4*(-5 + 8*x) + 8*(-1 + 2*x)*H[0, x] + 
             16*(-1 + 2*x)*H[1, x]) + (16*(-1 + 2*x)*H[2, x])/3 + 
           (16*(-1 + 2*x)*H[0, 0, x])/3 + (16*(-1 + 2*x)*H[1, 0, x])/3 - 
           (16*(-1 + 2*x)*H[1, 1, x])/3 - (2*(69 - 90*x - 14*zeta[2] + 
              28*x*zeta[2]))/3) - (2*H[0, 0, x]*(160 + 145*x + 196*x^2 + 
            467*zeta[2] + 136*x*zeta[2] + 216*x^2*zeta[2] + 344*zeta[3] - 
            688*x*zeta[3]))/3 - (4*H[1, 1, x]*(-162 + 221*x + 56*zeta[2] - 
            116*x*zeta[2] + 96*x^2*zeta[2] + 312*zeta[3] - 624*x*zeta[3]))/
          3 - (8*H[2, x]*(-386 - 31*x + 42*zeta[2] + 10*x*zeta[2] + 
            48*x^2*zeta[2] + 136*zeta[3] - 320*x*zeta[3]))/3 - 
         (8*H[1, 0, x]*(-231 + 284*x + 70*zeta[2] - 130*x*zeta[2] + 
            24*x^2*zeta[2] + 156*zeta[3] - 312*x*zeta[3]))/3 + 
         Lp^2*(-239 - 16*Lh^2*(-1 + x) + 226*x - 16*(-9 + 10*x)*H[2, x] - 
           48*(-1 + 2*x)*H[3, x] + 32*(1 + 2*x)*H[-2, 0, x] + 
           96*(1 + x)*H[-1, 0, x] - 6*(11 + 16*x)*H[0, 0, x] - 
           144*(-1 + x)*H[1, 0, x] - 8*(-23 + 26*x)*H[1, 1, x] - 
           96*(-1 + 2*x)*H[1, 2, x] - 64*(-1 + 2*x)*H[2, 0, x] - 
           88*(-1 + 2*x)*H[2, 1, x] - 64*(1 + 2*x)*H[-1, -1, 0, x] + 
           32*(1 + 2*x)*H[-1, 0, 0, x] - 4*(5 + 6*x)*H[0, 0, 0, x] - 
           24*(-1 + 2*x)*H[1, 0, 0, x] - 96*(-1 + 2*x)*H[1, 1, 0, x] - 
           104*(-1 + 2*x)*H[1, 1, 1, x] - 106*zeta[2] + 272*x*zeta[2] - 
           32*(1 + 2*x)*H[-1, x]*zeta[2] + 4*H[1, x]*(64 - 73*x - 
             18*zeta[2] + 36*x*zeta[2]) + 2*H[0, x]*(-57 - 209*x - 
             10*zeta[2] + 52*x*zeta[2]) + Lh*(8*(-7 + 4*x)*H[0, x] + 
             64*(-1 + x)*H[1, x] + 32*(-1 + 2*x)*H[2, x] + 16*(-1 + 2*x)*
              H[0, 0, x] + 32*(-1 + 2*x)*H[1, 0, x] + 32*(-1 + 2*x)*
              H[1, 1, x] - 8*(22 - 27*x - 5*zeta[2] + 10*x*zeta[2])) + 
           168*zeta[3] - 208*x*zeta[3]) + 
         (8*H[-1, 0, x]*(173 + 234*x + 49*x^2 - 70*zeta[2] - 52*x*zeta[2] + 
            30*x^2*zeta[2] - 16*zeta[3] - 32*x*zeta[3]))/3 + 
         (32*H[-1, -1, x]*(19*zeta[2] + 22*x*zeta[2] + 3*x^2*zeta[2] + 
            8*zeta[3] + 16*x*zeta[3]))/3 - 
         (16*H[-2, x]*(9*zeta[2] + 70*x*zeta[2] + 6*x^2*zeta[2] + 
            12*zeta[3] + 24*x*zeta[3]))/3 - 
         (4*H[1, x]*(-1079 + 1059*x + 60*x^2 + 44*zeta[2] - 115*x*zeta[2] + 
            4*x^2*zeta[2] + 524*zeta[3] - 608*x*zeta[3] + 84*x^2*zeta[3] + 
            200*zeta[4] - 400*x*zeta[4]))/3 - 
         (8*H[-1, x]*(5*zeta[2] + 52*x*zeta[2] + 39*x^2*zeta[2] + 
            52*zeta[3] + 64*x*zeta[3] + 12*x^2*zeta[3] + 88*zeta[4] + 
            176*x*zeta[4]))/3 + (H[0, x]*(2125 - 4272*x - 240*x^2 - 
            1360*zeta[2] + 670*x*zeta[2] + 104*x^2*zeta[2] - 2360*zeta[3] + 
            1376*x*zeta[3] - 240*x^2*zeta[3] - 472*zeta[4] + 1744*x*zeta[4]))/
          3 + Lp*(-8*(-37 + 8*x)*H[3, x] - 112*(-1 + 2*x)*H[4, x] + 
           64*(1 + 6*x)*H[-3, 0, x] - 64*(-4 + x)*H[-2, 0, x] - 
           32*(-11 - 10*x + 3*x^2)*H[-1, 0, x] - 256*(-1 + x)*H[1, 2, x] - 
           224*(-1 + 2*x)*H[1, 3, x] - 16*(-5 + 12*x)*H[2, 0, x] - 
           16*(-12 + 7*x)*H[2, 1, x] - 96*(-1 + 2*x)*H[2, 2, x] - 
           64*(-1 + 4*x)*H[3, 0, x] - 144*(-1 + 2*x)*H[3, 1, x] - 
           64*(1 + 6*x)*H[-2, -1, 0, x] + 32*(3 + 10*x)*H[-2, 0, 0, x] - 
           192*(1 + 2*x)*H[-1, -2, 0, x] - 64*(1 + x)*H[-1, -1, 0, x] + 
           224*(1 + x)*H[-1, 0, 0, x] + 64*(1 + 2*x)*H[-1, 2, 0, x] - 
           4*(49 + 16*x)*H[0, 0, 0, x] + 64*(-1 + 2*x)*H[1, -2, 0, x] - 
           400*(-1 + x)*H[1, 0, 0, x] - 64*(-1 + x)*H[1, 1, 0, x] - 
           144*(-1 + x)*H[1, 1, 1, x] - 96*(-1 + 2*x)*H[1, 1, 2, x] - 
           128*(-1 + 2*x)*H[1, 2, 0, x] - 160*(-1 + 2*x)*H[1, 2, 1, x] - 
           16*(-7 + 6*x)*H[2, 0, 0, x] - 32*(-1 + 2*x)*H[2, 1, 0, x] - 
           80*(-1 + 2*x)*H[2, 1, 1, x] + 128*(1 + 2*x)*H[-1, -1, -1, 0, x] - 
           192*(1 + 2*x)*H[-1, -1, 0, 0, x] + 64*(1 + 2*x)*
            H[-1, 0, 0, 0, x] - 8*(3 + 10*x)*H[0, 0, 0, 0, x] - 
           96*(-1 + 2*x)*H[1, 0, 0, 0, x] - 160*(-1 + 2*x)*H[1, 1, 0, 0, x] + 
           32*(-1 + 2*x)*H[1, 1, 1, 0, x] - 64*(-1 + 2*x)*H[1, 1, 1, 1, x] - 
           32*(1 + 6*x)*H[-2, x]*zeta[2] + 64*(1 + 2*x)*H[-1, -1, x]*
            zeta[2] + 8*H[2, x]*(89 - 26*x - 18*zeta[2] + 20*x*zeta[2]) + 
           12*H[0, 0, x]*(-20 - 77*x + 8*x^2 - 10*zeta[2] + 20*x*zeta[2]) + 
           16*H[1, 1, x]*(25 - 32*x - 11*zeta[2] + 22*x*zeta[2]) + 
           16*H[1, 0, x]*(2 - 8*x - 15*zeta[2] + 30*x*zeta[2]) - 
           32*H[-1, x]*(zeta[2] + x*zeta[2] + zeta[3] + 2*x*zeta[3]) + 
           8*H[1, x]*(147 - 157*x - 56*zeta[2] + 56*x*zeta[2] - 52*zeta[3] + 
             104*x*zeta[3]) + 2*H[0, x]*(69 - 20*x - 130*zeta[2] + 
             40*x*zeta[2] - 144*zeta[3] + 224*x*zeta[3]) + 
           Lh*(4*(-28 + x)*H[0, x] + 8*(-4 + 5*x)*H[1, x] + 
             32*(-1 + x)*H[2, x] - 4*(13 + 8*x)*H[0, 0, x] + 
             32*(-1 + x)*H[1, 0, x] + 32*(-1 + x)*H[1, 1, x] - 
             16*(-1 + 2*x)*H[2, 1, x] + 8*(-1 + 2*x)*H[0, 0, 0, x] + 
             16*(-1 + 2*x)*H[1, 0, 0, x] - 16*(-1 + 2*x)*H[1, 1, 1, x] - 
             4*(71 - 81*x - 12*zeta[2] + 12*x*zeta[2] - 28*zeta[3] + 56*x*
                zeta[3])) + (3145 - 3270*x - 1984*zeta[2] + 1848*x*zeta[2] - 
             192*x^2*zeta[2] - 1536*zeta[3] + 1024*x*zeta[3] + 370*zeta[4] - 
             612*x*zeta[4])/2) + (11735 - 12222*x - 9000*zeta[2] + 
           856*x*zeta[2] + 1568*x^2*zeta[2] - 19616*zeta[3] + 
           23616*x*zeta[3] + 4032*x^2*zeta[3] + 1952*zeta[2]*zeta[3] - 
           12608*x*zeta[2]*zeta[3] + 152*zeta[4] + 9128*x*zeta[4] - 
           48*x^2*zeta[4] + 14528*zeta[5] - 8064*x*zeta[5])/12) + 
       CA^2*Nf*TF*((-32*(-16 + 7*x)*H[4, x])/3 - (8*(-29 + 18*x)*H[5, x])/3 - 
         (16*(-37 + 82*x)*H[-4, 0, x])/3 - (16*(-80 - 154*x + 15*x^2)*
           H[-3, 0, x])/3 + (16*(23 + 58*x)*H[-3, 2, x])/3 + 
         (16*(5 + 81*x)*H[-2, 2, x])/3 + (8*(55 + 98*x)*H[-2, 3, x])/3 + 
         (440*(1 + x)*H[-1, 3, x])/3 + (160*(1 + 2*x)*H[-1, 4, x])/3 + 
         (8*(-535 + 503*x)*H[1, 3, x])/9 - (16*(-1 + 2*x)*H[1, 4, x])/3 + 
         (8*(-135 + 4*x + 3*x^2)*H[2, 2, x])/3 - (8*(33 + 58*x)*H[2, 3, x])/
          3 + (8*(-202 - 405*x - 210*x^2 - x^3 + 3*x^4)*H[3, 0, x])/
          (3*(1 + x)^2) - (8*(79 - 7*x + 3*x^2)*H[3, 1, x])/3 - 
         (16*(25 + 38*x)*H[3, 2, x])/3 - 192*H[4, 0, x] - 
         8*(7 + 6*x)*H[4, 1, x] - (32*(11 + 6*x)*H[-3, -1, 0, x])/3 - 
         (8*(-107 + 70*x)*H[-3, 0, 0, x])/3 + 
         (208*(-1 + 2*x)*H[-2, -2, 0, x])/3 - (16*(22 + 73*x + 6*x^2)*
           H[-2, -1, 0, x])/3 - 16*(11 + 26*x)*H[-2, -1, 2, x] - 
         (8*(-181 - 410*x + 18*x^2)*H[-2, 0, 0, x])/3 - 
         16*(3 + 2*x)*H[-2, 2, 0, x] - (256*(1 + 2*x)*H[-2, 2, 1, x])/3 - 
         128*(1 + 2*x)*H[-1, -3, 0, x] + (16*(-55 - 63*x + 3*x^2)*
           H[-1, -2, 0, x])/3 - 128*(1 + 2*x)*H[-1, -2, 2, x] - 
         (464*(1 + x)*H[-1, -1, 2, x])/3 - (176*(1 + 2*x)*H[-1, -1, 3, x])/
          3 - 16*(1 + x)*H[-1, 2, 0, x] - (320*(1 + x)*H[-1, 2, 1, x])/3 + 
         (160*(1 + 2*x)*H[-1, 2, 2, x])/3 + 24*(1 + 2*x)*H[-1, 3, 0, x] - 
         (160*(1 + 2*x)*H[-1, 3, 1, x])/3 + (224*(-1 + 2*x)*H[1, -3, 0, x])/
          3 - (32*(-16 + 13*x + 6*x^2)*H[1, -2, 0, x])/3 - 
         (64*(-1 + 2*x)*H[1, -2, 2, x])/3 + (8*(316 - 413*x + 9*x^2)*
           H[1, 1, 2, x])/9 + (256*(-1 + 2*x)*H[1, 1, 3, x])/3 + 
         (8*(-533 + 556*x + 9*x^2)*H[1, 2, 0, x])/9 - 
         (8*(-274 + 320*x + 9*x^2)*H[1, 2, 1, x])/9 + 
         (112*(-1 + 2*x)*H[1, 2, 2, x])/3 + (304*(-1 + 2*x)*H[1, 3, 0, x])/
          3 + (80*(-1 + 2*x)*H[1, 3, 1, x])/3 + 
         (32*(5 + 14*x)*H[2, -2, 0, x])/3 + 
         (8*(-384 - 836*x - 529*x^2 - 62*x^3 + 9*x^4)*H[2, 0, 0, x])/
          (3*(1 + x)^2) - (8*(-34 - 177*x - 252*x^2 - 85*x^3 + 18*x^4)*
           H[2, 1, 0, x])/(3*(1 + x)^2) - (32*(-7 + 10*x)*H[2, 1, 1, x])/3 - 
         (8*(-31 + 18*x)*H[2, 1, 2, x])/3 - (16*(31 + 2*x)*H[2, 2, 0, x])/3 - 
         (16*(-13 + 2*x)*H[2, 2, 1, x])/3 + (32*(-25 + 17*x)*H[3, 0, 0, x])/
          3 - (8*(43 + 50*x)*H[3, 1, 0, x])/3 + (64*(2 + 3*x)*H[3, 1, 1, x])/
          3 - 128*x*H[-2, -1, -1, 0, x] - (8*(127 + 10*x)*H[-2, -1, 0, 0, x])/
          3 - (16*(-39 + 14*x)*H[-2, 0, 0, 0, x])/3 + 
         (128*(1 + 2*x)*H[-1, -2, -1, 0, x])/3 - 
         (256*(1 + 2*x)*H[-1, -2, 0, 0, x])/3 + 
         (32*(1 + 2*x)*H[-1, -1, -2, 0, x])/3 + 
         (16*(19 + 36*x + 6*x^2)*H[-1, -1, -1, 0, x])/3 + 
         96*(1 + 2*x)*H[-1, -1, -1, 2, x] + (8*(-31 + 2*x)*(8 + 9*x)*
           H[-1, -1, 0, 0, x])/3 + (256*(1 + 2*x)*H[-1, -1, 2, 1, x])/3 - 
         (8*(-583 - 662*x + 27*x^2)*H[-1, 0, 0, 0, x])/9 + 
         80*(1 + 2*x)*H[-1, 2, 0, 0, x] - (16*(1 + 2*x)*H[-1, 2, 1, 0, x])/
          3 + (64*(1 + 2*x)*H[-1, 2, 1, 1, x])/3 + 
         (16*(615 + 116*x + 27*x^2)*H[0, 0, 0, 0, x])/9 + 
         (64*(-1 + 2*x)*H[1, -2, -1, 0, x])/3 + 
         (8*(145 - 159*x + 9*x^2)*H[1, 0, 0, 0, x])/3 + 
         (8*(-818 + 835*x + 27*x^2)*H[1, 1, 0, 0, x])/9 - 
         (8*(-551 + 541*x + 54*x^2)*H[1, 1, 1, 0, x])/9 - 
         (40*(-13 + 2*x)*H[1, 1, 1, 1, x])/9 - 
         (560*(-1 + 2*x)*H[1, 1, 1, 2, x])/3 + 
         (32*(-1 + 2*x)*H[1, 1, 2, 0, x])/3 - 
         (320*(-1 + 2*x)*H[1, 1, 2, 1, x])/3 + 
         (464*(-1 + 2*x)*H[1, 2, 0, 0, x])/3 + 
         (16*(-1 + 2*x)*H[1, 2, 1, 0, x])/3 - 
         (160*(-1 + 2*x)*H[1, 2, 1, 1, x])/3 + 
         (8*(59 + 22*x)*H[2, 0, 0, 0, x])/3 - 
         (8*(99 + 86*x)*H[2, 1, 0, 0, x])/3 + 
         (8*(47 + 54*x)*H[2, 1, 1, 0, x])/3 + (64*(1 + x)*H[2, 1, 1, 1, x])/
          3 + (112*(1 + 2*x)*H[-1, -1, -1, 0, 0, x])/3 - 
         16*(1 + 2*x)*H[-1, -1, 0, 0, 0, x] + 
         (208*(1 + 2*x)*H[-1, 0, 0, 0, 0, x])/3 - 16*(-15 + 16*x)*
          H[0, 0, 0, 0, 0, x] - (176*(-1 + 2*x)*H[1, 0, 0, 0, 0, x])/3 - 
         (304*(-1 + 2*x)*H[1, 1, 0, 0, 0, x])/3 + 
         (208*(-1 + 2*x)*H[1, 1, 1, 0, 0, x])/3 - 
         (688*(-1 + 2*x)*H[1, 1, 1, 1, 0, x])/3 + 160*(-1 + 2*x)*
          H[1, 1, 1, 1, 1, x] - (32*(17 + 32*x)*H[-3, x]*zeta[2])/3 + 
         176*(1 + 2*x)*H[-2, -1, x]*zeta[2] + (448*(1 + 2*x)*H[-1, -2, x]*
           zeta[2])/3 + 32*(-1 + 2*x)*H[1, -2, x]*zeta[2] - 
         96*(1 + 2*x)*H[-1, -1, -1, x]*zeta[2] + 
         (8*H[-1, 0, 0, x]*(1088 + 1783*x + 297*x^2 - 189*zeta[2] - 
            378*x*zeta[2]))/27 + (8*H[-2, 0, x]*(521 - 126*x + 30*x^2 - 
            270*zeta[2] - 204*x*zeta[2]))/9 - 
         (8*H[0, 0, 0, x]*(-8077 + 6010*x + 405*x^2 + 243*zeta[2] - 
            162*x*zeta[2]))/27 - (16*H[-1, -1, 0, x]*(88 + 242*x + 69*x^2 - 
            54*zeta[2] - 108*x*zeta[2]))/9 + 
         (8*H[3, x]*(-81 + 583*x + 27*x^2 + 27*zeta[2] - 78*x*zeta[2]))/9 + 
         (16*H[-1, 2, x]*(-42 - 41*x + 2*x^2 - 15*zeta[2] - 30*x*zeta[2]))/
          3 + (8*H[1, 2, x]*(-856 + 1070*x + 117*x^2 - 18*zeta[2] + 
            36*x*zeta[2]))/27 - (16*H[1, 1, 1, x]*(-311 + 490*x - 
            36*zeta[2] + 72*x*zeta[2]))/27 + 
         (8*H[2, 1, x]*(-195 - 187*x - 12*zeta[2] + 288*x*zeta[2]))/9 + 
         (4*H[1, 1, 0, x]*(6983 + 223*x - 6427*x^2 + 225*x^3 + 288*zeta[2] - 
            288*x*zeta[2] - 576*x^2*zeta[2]))/(27*(1 + x)) - 
         (8*H[1, 0, 0, x]*(7409 - 374*x - 7297*x^2 + 432*x^3 + 198*zeta[2] - 
            198*x*zeta[2] - 396*x^2*zeta[2]))/(27*(1 + x)) + 
         (4*H[2, 0, x]*(-934 + 580*x + 1571*x^2 + 75*x^3 - 6*zeta[2] + 
            558*x*zeta[2] + 564*x^2*zeta[2]))/(9*(1 + x)) + 
         Lp^3*((16*(107 + 59*x)*H[0, x])/9 - (8*(-155 + 166*x)*H[1, x])/9 + 
           (128*(1 + x)*H[2, x])/3 - (64*(-2 + x)*H[0, 0, x])/3 - 
           (32*(-1 + 2*x)*H[1, 0, x])/3 - (64*(-1 + 2*x)*H[1, 1, x])/3 - 
           (16*(-83 + 83*x + 8*zeta[2] + 8*x*zeta[2]))/3) + 
         (8*H[-1, -1, x]*(77*zeta[2] + 94*x*zeta[2] + 6*x^2*zeta[2] + 
            8*zeta[3] + 16*x*zeta[3]))/3 - 
         (8*H[-2, x]*(32*zeta[2] + 235*x*zeta[2] + 6*x^2*zeta[2] + 
            44*zeta[3] + 64*x*zeta[3]))/3 + 
         (4*H[1, 0, x]*(2272 - 2333*x + 3*x^2 + 542*zeta[2] - 358*x*zeta[2] + 
            18*x^2*zeta[2] - 360*zeta[3] + 720*x*zeta[3]))/9 - 
         (4*H[1, 1, x]*(8282 - 9367*x - 3708*zeta[2] + 2016*x*zeta[2] + 
            1296*x^2*zeta[2] - 4644*zeta[3] + 9288*x*zeta[3]))/81 + 
         (4*H[-1, 0, x]*(216 + 21701*x + 27736*x^2 + 4347*x^3 - 
            7668*x*zeta[2] - 7776*x^2*zeta[2] + 810*x^3*zeta[2] - 
            3024*x*zeta[3] - 6048*x^2*zeta[3]))/(81*x) - 
         (8*H[2, x]*(-324 - 1547*x - 2122*x^2 - 899*x^3 - 1485*zeta[2] - 
            4230*x*zeta[2] - 3951*x^2*zeta[2] - 936*x^3*zeta[2] + 
            216*x^4*zeta[2] - 405*zeta[3] - 2268*x*zeta[3] - 
            3321*x^2*zeta[3] - 1458*x^3*zeta[3]))/(27*(1 + x)^2) - 
         (4*H[0, 0, x]*(-86742 - 285263*x - 305980*x^2 - 103139*x^3 + 
            4320*x^4 + 5724*zeta[2] + 11394*x*zeta[2] + 6750*x^2*zeta[2] + 
            1566*x^3*zeta[2] + 648*x^4*zeta[2] + 4428*zeta[3] + 
            20520*x*zeta[3] + 27756*x^2*zeta[3] + 11664*x^3*zeta[3]))/
          (81*(1 + x)^2) + Lp^2*(-16*(-15 + 4*x)*H[2, x] + 
           32*(3 + 4*x)*H[3, x] - 128*(-1 + x)*H[-2, 0, x] + 
           (8*(155 + 166*x)*H[-1, 0, x])/3 + 32*(1 + 2*x)*H[-1, 2, x] + 
           (32*(49 + 27*x)*H[0, 0, x])/3 - 192*(-1 + x)*H[1, 0, x] + 
           (8*(-83 + 94*x)*H[1, 1, x])/3 + 64*(1 + x)*H[2, 0, x] - 
           64*(1 + x)*H[2, 1, x] - 64*(1 + 2*x)*H[-1, -1, 0, x] + 
           48*(1 + 2*x)*H[-1, 0, 0, x] - 128*(-1 + x)*H[0, 0, 0, x] - 
           16*(-1 + 2*x)*H[1, 0, 0, x] + 96*(-1 + 2*x)*H[1, 1, 1, x] - 
           64*(1 + 2*x)*H[-1, x]*zeta[2] - (8*H[1, x]*(-67 + 152*x - 
              36*zeta[2] + 72*x*zeta[2]))/9 - 
           (16*H[0, x]*(-475 + 467*x - 18*zeta[2] + 72*x*zeta[2]))/9 + 
           (8*(62 - 68*x + 65*zeta[2] + 24*x*zeta[2] + 102*zeta[3] - 
              48*x*zeta[3]))/3) - (8*H[-1, x]*(-164*zeta[2] - 4*x*zeta[2] + 
            81*x^2*zeta[2] + 141*zeta[3] + 192*x*zeta[3] + 18*x^2*zeta[3] + 
            249*zeta[4] + 498*x*zeta[4]))/9 + 
         (4*H[1, x]*(9128 + 2425*x - 6460*x^2 + 243*x^3 + 80235*zeta[2] - 
            2259*x*zeta[2] - 79659*x^2*zeta[2] + 1863*x^3*zeta[2] + 
            21168*zeta[3] + 378*x*zeta[3] - 27108*x^2*zeta[3] - 
            6318*x^3*zeta[3] + 4617*zeta[4] - 4617*x*zeta[4] - 
            9234*x^2*zeta[4]))/(243*(1 + x)) + 
         (2*H[0, x]*(687140 + 605604*x - 849726*x^2 - 767704*x^3 + 486*x^4 + 
            15228*zeta[2] + 54648*x*zeta[2] + 63450*x^2*zeta[2] + 
            24840*x^3*zeta[2] + 810*x^4*zeta[2] - 124416*zeta[3] - 
            245592*x*zeta[3] - 122796*x^2*zeta[3] - 14256*x^3*zeta[3] - 
            10692*x^4*zeta[3] - 1539*zeta[4] - 71928*x*zeta[4] - 
            139239*x^2*zeta[4] - 68850*x^3*zeta[4]))/(243*(1 + x)^2) + 
         Lp*(-8*(-19 + 7*x)*H[3, x] + 8*(13 + 2*x)*H[4, x] - 
           16*(-9 + 26*x)*H[-3, 0, x] + (16*(44 + 139*x)*H[-2, 0, x])/3 + 
           128*(1 + 2*x)*H[-2, 2, x] + 192*(1 + x)*H[-1, 2, x] + 
           96*(1 + 2*x)*H[-1, 3, x] + (16*(-83 + 94*x)*H[1, 2, x])/3 - 
           64*(-1 + 2*x)*H[1, 3, x] + (16*(-95 + 12*x)*H[2, 0, x])/3 + 
           32*(-11 + 6*x)*H[2, 1, x] - 64*(2 + x)*H[2, 2, x] - 
           128*H[3, 0, x] - 64*(2 + 3*x)*H[3, 1, x] - 32*(1 + 6*x)*
            H[-2, -1, 0, x] - 16*(-21 + 2*x)*H[-2, 0, 0, x] - 
           32*(1 + 2*x)*H[-1, -2, 0, x] - (16*(-7 + 4*x)*H[-1, -1, 0, x])/3 - 
           128*(1 + 2*x)*H[-1, -1, 2, x] + 8*(113 + 124*x)*H[-1, 0, 0, x] - 
           64*(1 + 2*x)*H[-1, 2, 1, x] + (8*(427 + 158*x)*H[0, 0, 0, x])/3 + 
           96*(-1 + 2*x)*H[1, -2, 0, x] - (8*(-164 + 175*x)*H[1, 0, 0, x])/
            3 + 768*(-1 + x)*H[1, 1, 0, x] - (176*(-1 + 2*x)*H[1, 1, 1, x])/
            3 + 96*(-1 + 2*x)*H[1, 1, 2, x] + 128*(-1 + 2*x)*H[1, 2, 0, x] + 
           32*(-1 + 2*x)*H[1, 2, 1, x] + 8*(17 + 42*x)*H[2, 0, 0, x] - 
           64*(4 + 3*x)*H[2, 1, 0, x] - 64*(1 + 2*x)*H[-1, -1, -1, 0, x] - 
           160*(1 + 2*x)*H[-1, -1, 0, 0, x] + 80*(1 + 2*x)*
            H[-1, 0, 0, 0, x] - 16*(-19 + 20*x)*H[0, 0, 0, 0, x] - 
           80*(-1 + 2*x)*H[1, 0, 0, 0, x] + 64*(-1 + 2*x)*H[1, 1, 0, 0, x] + 
           160*(-1 + 2*x)*H[1, 1, 1, 0, x] - 192*(-1 + 2*x)*
            H[1, 1, 1, 1, x] - 16*(9 + 22*x)*H[-2, x]*zeta[2] + 
           96*(1 + 2*x)*H[-1, -1, x]*zeta[2] + 
           (4*H[0, 0, x]*(5217 - 4904*x + 108*x^2 - 198*zeta[2] - 
              36*x*zeta[2]))/9 + 16*H[1, 0, x]*(-83 + 83*x - 10*zeta[2] + 
             20*x*zeta[2]) - (8*H[2, x]*(117 - 82*x + 18*zeta[2] + 
              60*x*zeta[2]))/3 + (16*H[1, 1, x]*(-175 + 260*x - 36*zeta[2] + 
              72*x*zeta[2]))/9 - (16*H[-1, 0, x]*(239 + 172*x + 27*x^2 + 
              36*zeta[2] + 72*x*zeta[2]))/9 - 
           (8*H[-1, x]*(65*zeta[2] + 76*x*zeta[2] + 12*zeta[3] + 
              24*x*zeta[3]))/3 + (8*H[1, x]*(-559 + 263*x - 711*zeta[2] + 
              612*x*zeta[2] - 1620*zeta[3] + 3240*x*zeta[3]))/27 - 
           (4*H[0, x]*(-32486 - 45041*x + 3294*zeta[2] + 54*x*zeta[2] + 
              3672*zeta[3] + 5616*x*zeta[3]))/27 - 
           (2*(-52116 + 52742*x + 6484*zeta[2] - 4992*x*zeta[2] + 
              216*x^2*zeta[2] + 9984*zeta[3] - 8064*x*zeta[3] + 
              5823*zeta[4] + 6498*x*zeta[4]))/9) + 
         (2*(-8060 - 17256*x - 10332*x^2 - 1136*x^3 + 85468*zeta[2] + 
            113006*x*zeta[2] - 21590*x^2*zeta[2] - 40326*x^3*zeta[2] + 
            8802*x^4*zeta[2] - 22680*zeta[3] - 22176*x*zeta[3] + 
            31410*x^2*zeta[3] + 37980*x^3*zeta[3] + 7074*x^4*zeta[3] - 
            13068*zeta[2]*zeta[3] - 46224*x*zeta[2]*zeta[3] - 
            53244*x^2*zeta[2]*zeta[3] - 20088*x^3*zeta[2]*zeta[3] + 
            51552*zeta[4] + 88875*x*zeta[4] + 20745*x^2*zeta[4] - 
            19575*x^3*zeta[4] - 2835*x^4*zeta[4] + 65124*zeta[5] + 
            113616*x*zeta[5] + 31860*x^2*zeta[5] - 16632*x^3*zeta[5]))/
          (81*(1 + x)^2)) + 
       CA*(Nf^2*TF^2*(Lp^3*((64*(-1 + x))/3 - (64*(1 + x)*H[0, x])/9 + 
             (32*(-1 + 2*x)*H[1, x])/9) + (80*x*H[3, x])/9 - 
           (64*(1 + 2*x)*H[-3, 0, x])/3 - (32*(10 + 21*x)*H[-2, 0, x])/9 + 
           (8*(-7011 - 2702*x + 108*x^2)*H[0, 0, x])/81 - 
           (64*(-13 + 23*x)*H[1, 2, x])/27 - (64*(-1 + 2*x)*H[1, 3, x])/9 + 
           (16*(32 + 11*x)*H[2, 0, x])/9 - (32*x*H[2, 1, x])/9 + 
           (64*H[3, 0, x])/3 + (64*(1 + 2*x)*H[-2, -1, 0, x])/3 - 
           32*(1 + 2*x)*H[-2, 0, 0, x] + (64*(1 + 2*x)*H[-1, -2, 0, x])/3 + 
           (320*(1 + 2*x)*H[-1, -1, 0, x])/9 - 
           (32*(37 + 62*x)*H[-1, 0, 0, x])/27 + 
           (16*(-415 + 4*x)*H[0, 0, 0, x])/27 - 
           (32*(-97 + 92*x)*H[1, 0, 0, x])/27 + 
           (320*(-5 + 4*x)*H[1, 1, 0, x])/27 + (64*(-13 + 23*x)*
             H[1, 1, 1, x])/27 + (256*(-1 + 2*x)*H[1, 1, 2, x])/9 + 
           (64*(-1 + 2*x)*H[1, 2, 0, x])/9 + (160*(-1 + 2*x)*H[1, 2, 1, x])/
            9 + (32*(3 + 2*x)*H[2, 0, 0, x])/3 - (64*H[2, 1, 0, x])/3 - 
           (64*(1 + 2*x)*H[-1, -1, -1, 0, x])/3 + 32*(1 + 2*x)*
            H[-1, -1, 0, 0, x] - (256*(1 + 2*x)*H[-1, 0, 0, 0, x])/9 + 
           (128*(-3 + x)*H[0, 0, 0, 0, x])/9 + 
           (32*(-1 + 2*x)*H[1, 0, 0, 0, x])/3 - 
           (128*(-1 + 2*x)*H[1, 1, 0, 0, x])/9 + 
           (128*(-1 + 2*x)*H[1, 1, 1, 0, x])/9 - 
           (160*(-1 + 2*x)*H[1, 1, 1, 1, x])/9 + 
           Lp^2*((-16*(71 + 50*x)*H[0, x])/9 + (160*(-1 + 2*x)*H[1, x])/9 - 
             (32*(1 + 2*x)*H[-1, 0, x])/3 - (64*H[0, 0, x])/3 - 
             (32*(-1 + 2*x)*H[1, 1, x])/3 + (8*(-97 + 100*x - 4*zeta[2]))/
              3) + (32*H[2, x]*(17*x - 18*zeta[2]))/27 + 
           (32*(1 + 2*x)*H[-2, x]*zeta[2])/3 - (32*(1 + 2*x)*H[-1, -1, x]*
             zeta[2])/3 - (16*H[-1, 0, x]*(169 + 290*x + 27*x^2 - 
              54*zeta[2] - 108*x*zeta[2]))/81 + 
           (16*H[1, 0, x]*(52 - 53*x + 3*x^2 + 2*zeta[2] - 4*x*zeta[2]))/9 - 
           (16*H[1, 1, x]*(-169 + 218*x - 36*zeta[2] + 72*x*zeta[2]))/81 + 
           (8*H[0, x]*(-42022 - 14971*x + 648*zeta[2] + 378*x*zeta[2]))/243 + 
           Lp*((-8*(2447 + 1340*x)*H[0, x])/27 + (32*x*H[2, x])/3 - 
             (64*(1 + 2*x)*H[-2, 0, x])/3 - (320*(1 + 2*x)*H[-1, 0, x])/9 - 
             (64*(39 + 11*x)*H[0, 0, x])/9 - 64*(-1 + x)*H[1, 0, x] - 
             (320*(-1 + 2*x)*H[1, 1, x])/9 - (64*(-1 + 2*x)*H[1, 2, x])/3 + 
             (64*H[2, 0, x])/3 + (64*(1 + 2*x)*H[-1, -1, 0, x])/3 - 
             32*(1 + 2*x)*H[-1, 0, 0, x] + (32*(-5 + 2*x)*H[0, 0, 0, x])/3 + 
             (32*(-1 + 2*x)*H[1, 0, 0, x])/3 + (64*(-1 + 2*x)*H[1, 1, 1, x])/
              3 + (32*(1 + 2*x)*H[-1, x]*zeta[2])/3 + 
             (16*H[1, x]*(-38 + 67*x - 18*zeta[2] + 36*x*zeta[2]))/27 - 
             (8*(1398 - 1465*x - 32*zeta[2] + 84*x*zeta[2] - 24*zeta[3]))/
              9) + (32*(1 + 2*x)*H[-1, x]*(5*zeta[2] + 3*zeta[3]))/9 + 
           (16*H[1, x]*(-25 - 304*x - 1170*zeta[2] + 1260*x*zeta[2] - 
              540*zeta[3] + 1080*x*zeta[3]))/243 + 
           (8*(-20480 + 21463*x + 580*zeta[2] - 1176*x*zeta[2] + 
              54*x^2*zeta[2] + 936*x*zeta[3] - 342*zeta[4]))/81) + 
         CF*Nf*TF*(Lp^4*((8*(-65 + 76*x))/9 - 16*(1 + x)*H[0, x] + 
             8*(-1 + 2*x)*H[1, x]) - (8*(-112 + 26*x + 21*x^2)*H[4, x])/3 + 
           (64*(4 + 11*x)*H[5, x])/3 - (32*(-7 + 50*x)*H[-4, 0, x])/3 + 
           (16*(-23 + 12*x + 15*x^2)*H[-3, 0, x])/3 + 
           (32*(5 + 46*x)*H[-3, 2, x])/3 + (16*(23 + 80*x + 18*x^2)*
             H[-2, 2, x])/3 + (32*(15 + 46*x)*H[-2, 3, x])/3 + 
           16*(1 + x)*(13 + 4*x)*H[-1, 3, x] + (320*(1 + 2*x)*H[-1, 4, x])/
            3 - 8*(25 - 48*x + 7*x^2)*H[1, 3, x] + 
           (176*(-1 + 2*x)*H[1, 4, x])/3 - (16*(-13 + 7*x + 3*x^2)*
             H[2, 2, x])/3 + (64*(-10 + 9*x)*H[2, 3, x])/3 + 
           (8*(48 + 66*x - 6*x^2 - 22*x^3 + 3*x^4)*H[3, 0, x])/(1 + x)^2 + 
           (8*(5 + 46*x + 18*x^2)*H[3, 1, x])/3 + (32*(-7 + 2*x)*H[3, 2, x])/
            3 + (64*(-1 + 4*x)*H[4, 0, x])/3 - (16*(5 + 6*x)*H[4, 1, x])/3 - 
           (32*(-5 + 2*x)*H[-3, -1, 0, x])/3 + (128*(1 + 2*x)*H[-3, 0, 0, x])/
            3 + (32*(-11 + 6*x)*H[-2, -2, 0, x])/3 + 
           (16*(-22 + 100*x + 39*x^2)*H[-2, -1, 0, x])/3 - 
           (64*(7 + 34*x)*H[-2, -1, 2, x])/3 + (8*(3 + 5*x)*(13 + 9*x)*
             H[-2, 0, 0, x])/3 + (32*(11 + 6*x)*H[-2, 2, 0, x])/3 + 
           (128*H[-2, 2, 1, x])/3 + (512*(1 + 2*x)*H[-1, -3, 0, x])/3 - 
           16*(-1 + 4*x + x^2)*H[-1, -2, 0, x] - 320*(1 + 2*x)*
            H[-1, -2, 2, x] - 32*(1 + x)*(8 + 5*x)*H[-1, -1, 2, x] - 
           (848*(1 + 2*x)*H[-1, -1, 3, x])/3 - (16*(4 - 2*x + 3*x^2)*
             H[-1, 2, 0, x])/3 - (32*(1 + x)*(-1 + 3*x)*H[-1, 2, 1, x])/3 + 
           (160*(1 + 2*x)*H[-1, 2, 2, x])/3 - 32*(1 + 2*x)*H[-1, 3, 0, x] - 
           32*(1 + 2*x)*H[-1, 3, 1, x] - (32*(-1 + 2*x)*H[1, -3, 0, x])/3 + 
           64*(-4 + 3*x + 2*x^2)*H[1, -2, 0, x] - 
           (64*(-1 + 2*x)*H[1, -2, 2, x])/3 - 16*(5 - 5*x + x^2)*
            H[1, 1, 2, x] + 32*(-1 + 2*x)*H[1, 1, 3, x] + 8*(16 - 28*x + x^2)*
            H[1, 2, 0, x] + 16*(-1 + x)*(19 + x)*H[1, 2, 1, x] + 
           (176*(-1 + 2*x)*H[1, 2, 2, x])/3 - (208*(-1 + 2*x)*H[1, 3, 0, x])/
            3 + (208*(-1 + 2*x)*H[1, 3, 1, x])/3 - 
           (128*(-1 + 5*x)*H[2, -2, 0, x])/3 + 
           (8*(70 - 36*x - 249*x^2 - 134*x^3 + 15*x^4)*H[2, 0, 0, x])/
            (3*(1 + x)^2) + (8*(9 + 40*x + 98*x^2 + 136*x^3 + 63*x^4)*
             H[2, 1, 0, x])/(3*(1 + x)^2) + (8*(-29 + 136*x)*H[2, 1, 1, x])/
            9 + (16*(-17 + 70*x)*H[2, 1, 2, x])/3 - 
           (32*(7 + 4*x)*H[2, 2, 0, x])/3 + (16*(-23 + 22*x)*H[2, 2, 1, x])/
            3 - (16*(-11 + 34*x)*H[3, 0, 0, x])/3 - 
           (64*(1 + 9*x)*H[3, 1, 0, x])/3 - (32*(3 + 8*x)*H[3, 1, 1, x])/3 - 
           (32*(1 + 10*x)*H[-2, -1, -1, 0, x])/3 - 
           (16*(35 + 54*x)*H[-2, -1, 0, 0, x])/3 + 
           (16*(35 + 74*x)*H[-2, 0, 0, 0, x])/3 - 128*(1 + 2*x)*
            H[-1, -2, -1, 0, x] - (352*(1 + 2*x)*H[-1, -2, 0, 0, x])/3 - 
           (160*(1 + 2*x)*H[-1, -1, -2, 0, x])/3 - 16*(8 + 12*x + 9*x^2)*
            H[-1, -1, -1, 0, x] + 416*(1 + 2*x)*H[-1, -1, -1, 2, x] - 
           8*(36 + 58*x + 23*x^2)*H[-1, -1, 0, 0, x] - 
           (64*(1 + 2*x)*H[-1, -1, 2, 0, x])/3 + (8*(71 + 98*x + 57*x^2)*
             H[-1, 0, 0, 0, x])/3 - (128*(1 + 2*x)*H[-1, 2, 0, 0, x])/3 + 
           128*(1 + 2*x)*H[-1, 2, 1, 0, x] - (64*(1 + 2*x)*H[-1, 2, 1, 1, x])/
            3 - (8*(-523 + 614*x + 162*x^2)*H[0, 0, 0, 0, x])/9 - 
           (320*(-1 + 2*x)*H[1, -2, -1, 0, x])/3 + 64*(-1 + 2*x)*
            H[1, -2, 0, 0, x] - (8*(79 - 32*x + 63*x^2)*H[1, 0, 0, 0, x])/9 - 
           (128*(-1 + 2*x)*H[1, 1, -2, 0, x])/3 + (8*(104 - 122*x + 15*x^2)*
             H[1, 1, 0, 0, x])/3 + 8*(-23 + 21*x^2)*H[1, 1, 1, 0, x] + 
           (16*(-61 + 29*x)*H[1, 1, 1, 1, x])/9 + 176*(-1 + 2*x)*
            H[1, 1, 1, 2, x] - 32*(-1 + 2*x)*H[1, 1, 2, 0, x] + 
           32*(-1 + 2*x)*H[1, 1, 2, 1, x] - (368*(-1 + 2*x)*H[1, 2, 0, 0, x])/
            3 + 16*(-1 + 2*x)*H[1, 2, 1, 0, x] - 96*(-1 + 2*x)*
            H[1, 2, 1, 1, x] - (128*(3 + x)*H[2, 0, 0, 0, x])/3 + 
           (32*(7 + 6*x)*H[2, 1, 0, 0, x])/3 + 
           (32*(-7 + 20*x)*H[2, 1, 1, 0, x])/3 - 16*(-9 + 22*x)*
            H[2, 1, 1, 1, x] + (512*(1 + 2*x)*H[-1, -1, -1, -1, 0, x])/3 + 
           (656*(1 + 2*x)*H[-1, -1, -1, 0, 0, x])/3 - 272*(1 + 2*x)*
            H[-1, -1, 0, 0, 0, x] + 80*(1 + 2*x)*H[-1, 0, 0, 0, 0, x] + 
           (128*(2 + 3*x)*H[0, 0, 0, 0, 0, x])/3 - 48*(-1 + 2*x)*
            H[1, 0, 0, 0, 0, x] + (272*(-1 + 2*x)*H[1, 1, 0, 0, 0, x])/3 - 
           (112*(-1 + 2*x)*H[1, 1, 1, 0, 0, x])/3 + 240*(-1 + 2*x)*
            H[1, 1, 1, 1, 0, x] - 320*(-1 + 2*x)*H[1, 1, 1, 1, 1, x] - 
           (16*(5 + 94*x)*H[-3, x]*zeta[2])/3 + 48*(3 + 14*x)*H[-2, -1, x]*
            zeta[2] + 256*(1 + 2*x)*H[-1, -2, x]*zeta[2] - 
           32*(-1 + 2*x)*H[1, -2, x]*zeta[2] - 
           (992*(1 + 2*x)*H[-1, -1, -1, x]*zeta[2])/3 + 
           (2*H[0, 0, 0, x]*(14821 + 7258*x + 1116*x^2 - 1116*zeta[2] - 
              3384*x*zeta[2]))/27 + (8*H[-2, 0, x]*(23 + 194*x + 26*x^2 - 
              60*zeta[2] - 248*x*zeta[2]))/3 + (16*(1 + 2*x)*H[-1, 2, x]*
             (4 + 31*x + 26*x^2 + 18*x*zeta[2]))/(3*x) - 
           (8*H[1, 2, x]*(10 - 42*x + 21*x^2 - 37*zeta[2] + 74*x*zeta[2]))/
            3 - (8*H[3, x]*(-118 + 60*x + 125*x^2 - 60*zeta[2] + 
              120*x*zeta[2]))/3 + (8*H[1, 1, 1, x]*(-298 + 620*x - 
              207*zeta[2] + 414*x*zeta[2]))/27 - 
           (8*H[2, 1, x]*(100 - 1745*x - 396*zeta[2] + 864*x*zeta[2]))/27 + 
           (8*H[1, 0, 0, x]*(1700 - 1253*x - 1873*x^2 + 1026*x^3 + 
              306*zeta[2] - 306*x*zeta[2] - 612*x^2*zeta[2]))/(27*(1 + x)) + 
           (8*H[-1, 0, 0, x]*(8 + 71*x + 78*x^2 + 23*x^3 - 49*x*zeta[2] - 
              98*x^2*zeta[2]))/(3*x) - (4*H[1, 1, 0, x]*(291 - 15*x - 
              279*x^2 + 15*x^3 - 38*zeta[2] + 38*x*zeta[2] + 76*x^2*zeta[2]))/
            (3*(1 + x)) + (16*H[-1, -1, 0, x]*(-4 - 88*x - 74*x^2 + 17*x^3 + 
              61*x*zeta[2] + 122*x^2*zeta[2]))/(3*x) - 
           (4*H[2, 0, x]*(-186 - 314*x - 119*x^2 + 15*x^3 - 184*zeta[2] + 
              16*x*zeta[2] + 200*x^2*zeta[2]))/(3*(1 + x)) + 
           Lp^3*((32*(8 + 5*x)*H[0, x])/9 - (80*(-13 + 17*x)*H[1, x])/9 + 
             Lh*((4*(-83 + 94*x))/3 - 32*(1 + x)*H[0, x] + 16*(-1 + 2*x)*
                H[1, x]) + (16*(5 + 2*x)*H[2, x])/3 - 16*(1 + 2*x)*
              H[-1, 0, x] - (16*(1 + 4*x)*H[0, 0, x])/3 - 
             (32*(-1 + 2*x)*H[1, 0, x])/3 - (112*(-1 + 2*x)*H[1, 1, x])/3 - 
             (2*(-663 + 526*x + 156*zeta[2] + 120*x*zeta[2]))/9) - 
           (16*Lh*(-1 + x)*(-202 + 189*zeta[3]))/27 + 
           (4*H[1, 0, x]*(5068 - 4715*x - 81*x^2 + 5022*zeta[2] - 
              10692*x*zeta[2] + 1134*x^2*zeta[2] + 2160*zeta[3] - 
              4320*x*zeta[3]))/81 + (8*H[1, 1, x]*(2926 - 2690*x + 
              405*zeta[2] - 2268*x*zeta[2] + 1863*x^2*zeta[2] + 270*zeta[3] - 
              540*x*zeta[3]))/81 + (8*H[-2, x]*(-68*zeta[2] - 60*x*zeta[2] + 
              3*x^2*zeta[2] - 36*zeta[3] - 184*x*zeta[3]))/3 + 
           (8*H[-1, -1, x]*(72*zeta[2] + 120*x*zeta[2] + 33*x^2*zeta[2] + 
              88*zeta[3] + 176*x*zeta[3]))/3 - 
           (4*H[-1, 0, x]*(8 + 35*x + 168*x^2 + 161*x^3 + 114*x*zeta[2] + 
              216*x^2*zeta[2] + 138*x^3*zeta[2] + 164*x*zeta[3] + 
              328*x^2*zeta[3]))/(3*x) + (2*H[0, 0, x]*(58996 + 81837*x - 
              4782*x^2 - 19091*x^3 + 8532*x^4 - 12366*zeta[2] - 
              22572*x*zeta[2] - 2538*x^2*zeta[2] + 11880*x^3*zeta[2] + 
              4536*x^4*zeta[2] - 7128*zeta[3] - 28512*x*zeta[3] - 
              35640*x^2*zeta[3] - 14256*x^3*zeta[3]))/(81*(1 + x)^2) + 
           (8*H[2, x]*(1684 - 8142*x - 21336*x^2 - 11510*x^3 + 459*zeta[2] + 
              1728*x*zeta[2] + 3132*x^2*zeta[2] + 3564*x^3*zeta[2] + 
              1539*x^4*zeta[2] - 1026*zeta[3] - 5400*x*zeta[3] - 
              7722*x^2*zeta[3] - 3348*x^3*zeta[3]))/(81*(1 + x)^2) + 
           Lp^2*((-16*(-43 + 56*x)*H[2, x])/3 + 16*(7 + 6*x)*H[3, x] - 
             16*(1 + 2*x)*H[-2, 0, x] + 8*(1 + 4*x)*H[-1, 0, x] + 
             32*(1 + 2*x)*H[-1, 2, x] - (4*(-157 + 116*x)*H[0, 0, x])/3 - 
             (16*(-56 + 67*x)*H[1, 0, x])/3 - (16*(-31 + 32*x)*H[1, 1, x])/
              3 - 40*(-1 + 2*x)*H[1, 2, x] + 112*H[2, 0, x] - 
             16*(-7 + 2*x)*H[2, 1, x] + 16*(1 + 2*x)*H[-1, -1, 0, x] + 
             8*(1 + 2*x)*H[-1, 0, 0, x] + 8*(7 + 6*x)*H[0, 0, 0, x] - 
             48*(-1 + 2*x)*H[1, 0, 0, x] - 40*(-1 + 2*x)*H[1, 1, 0, x] + 
             8*(-1 + 2*x)*H[1, 1, 1, x] - 24*(1 + 2*x)*H[-1, x]*zeta[2] + 
             (4*H[1, x]*(770 - 1039*x - 90*zeta[2] + 180*x*zeta[2]))/9 - 
             (2*H[0, x]*(-2921 + 874*x + 576*zeta[2] + 504*x*zeta[2]))/9 + 
             Lh*(16*(-7 + 4*x)*H[0, x] - 32*(1 + 2*x)*H[-1, 0, x] - 32*
                (1 + 2*x)*H[0, 0, x] - 32*(-1 + 2*x)*H[1, 1, x] - 
               (8*(172 - 257*x + 18*zeta[2] + 36*x*zeta[2]))/9) + 
             (8455 - 8872*x - 1584*zeta[2] + 2016*x*zeta[2] - 648*zeta[3] + 
               288*x*zeta[3])/9) - (8*H[-1, x]*(12*zeta[2] + 166*x*zeta[2] + 
              250*x^2*zeta[2] + 87*x^3*zeta[2] + 62*x*zeta[3] + 
              80*x^2*zeta[3] + 12*x^3*zeta[3] - 118*x*zeta[4] - 
              236*x^2*zeta[4]))/(3*x) + (H[0, x]*(116357 + 180054*x + 
              17841*x^2 - 39052*x^3 + 6804*x^4 - 104328*zeta[2] - 
              228096*x*zeta[2] - 34668*x^2*zeta[2] + 195696*x^3*zeta[2] + 
              106596*x^4*zeta[2] + 121176*zeta[3] + 447120*x*zeta[3] + 
              546264*x^2*zeta[3] + 251424*x^3*zeta[3] + 27216*x^4*zeta[3] + 
              21060*zeta[4] - 66096*x*zeta[4] - 195372*x^2*zeta[4] - 
              108216*x^3*zeta[4]))/(243*(1 + x)^2) + 
           (4*H[1, x]*(-38369*x - 661*x^2 + 39409*x^3 + 1701*x^4 - 
              648*zeta[2] - 4941*x*zeta[2] - 7290*x^2*zeta[2] - 
              1134*x^3*zeta[2] + 2835*x^4*zeta[2] - 3888*x*zeta[3] - 
              16524*x^2*zeta[3] + 1944*x^3*zeta[3] + 14580*x^4*zeta[3] - 
              81*x*zeta[4] + 81*x^2*zeta[4] + 162*x^3*zeta[4]))/
            (243*x*(1 + x)) + Lp*(-8*(-51 + 58*x + 12*x^2)*H[3, x] + 
             16*(9 + 22*x)*H[4, x] - 256*x*H[-3, 0, x] + 32*x*(17 + 3*x)*
              H[-2, 0, x] + 64*(1 + 6*x)*H[-2, 2, x] + 32*(1 + x)*(5 + 3*x)*
              H[-1, 2, x] + 192*(1 + 2*x)*H[-1, 3, x] + 112*(-1 + x)*
              H[1, 2, x] + 160*(-1 + 2*x)*H[1, 3, x] - 16*(-25 + 33*x)*
              H[2, 0, x] + (16*(16 + x)*H[2, 1, x])/3 + 16*(-1 + 2*x)*
              H[2, 2, x] + 32*(7 + 8*x)*H[3, 0, x] + 32*(1 + 6*x)*
              H[3, 1, x] - 32*(3 + 2*x)*H[-2, -1, 0, x] + 16*(5 + 14*x)*
              H[-2, 0, 0, x] - 32*(1 + 2*x)*H[-1, -2, 0, x] - 
             16*(23 + 32*x + 6*x^2)*H[-1, -1, 0, x] - 192*(1 + 2*x)*
              H[-1, -1, 2, x] + 24*(3 + 2*x)^2*H[-1, 0, 0, x] + 
             32*(1 + 2*x)*H[-1, 2, 0, x] + 64*(1 + 2*x)*H[-1, 2, 1, x] - 
             (8*(-199 + 182*x + 36*x^2)*H[0, 0, 0, x])/3 - 96*(-1 + 2*x)*
              H[1, -2, 0, x] - (16*(2 + 11*x)*H[1, 0, 0, x])/3 - 
             16*(-26 + 23*x)*H[1, 1, 0, x] + (16*(-38 + 49*x)*H[1, 1, 1, x])/
              3 + 96*(-1 + 2*x)*H[1, 1, 2, x] - 32*(-1 + 2*x)*H[1, 2, 0, x] + 
             224*(-1 + 2*x)*H[1, 2, 1, x] - 48*(-1 + 6*x)*H[2, 0, 0, x] + 
             16*(11 + 2*x)*H[2, 1, 0, x] + 176*(-1 + 2*x)*H[2, 1, 1, x] + 
             128*(1 + 2*x)*H[-1, -1, -1, 0, x] - 160*(1 + 2*x)*
              H[-1, -1, 0, 0, x] + 160*(1 + 2*x)*H[-1, 0, 0, 0, x] + 
             16*(7 + 10*x)*H[0, 0, 0, 0, x] - 64*(-1 + 2*x)*H[1, 1, 0, 0, 
               x] - 96*(-1 + 2*x)*H[1, 1, 1, 0, x] + 256*(-1 + 2*x)*
              H[1, 1, 1, 1, x] - 16*(7 + 26*x)*H[-2, x]*zeta[2] + 
             256*(1 + 2*x)*H[-1, -1, x]*zeta[2] + 16*H[-1, 0, x]*
              (4 + 13*x + 9*x^2 - 19*zeta[2] - 38*x*zeta[2]) - 
             (16*H[2, x]*(-310 + 143*x - 54*zeta[2] + 72*x*zeta[2]))/9 - 
             (32*H[1, 0, x]*(-143 + 181*x - 72*zeta[2] + 144*x*zeta[2]))/9 - 
             (16*H[1, 1, x]*(77 - 55*x - 135*zeta[2] + 270*x*zeta[2]))/9 - 
             (4*H[0, 0, x]*(-2543 - 1052*x + 324*x^2 + 288*zeta[2] + 
                864*x*zeta[2]))/9 + (8*H[1, x]*(646 - 715*x + 387*zeta[2] - 
                414*x*zeta[2] + 54*x^2*zeta[2] + 396*zeta[3] - 
                792*x*zeta[3]))/9 + (2*H[0, x]*(5945 - 7628*x - 
                1872*zeta[2] + 2232*x*zeta[2] + 864*x^2*zeta[2] + 
                792*zeta[3] - 288*x*zeta[3]))/9 - 8*H[-1, x]*(43*zeta[2] + 64*
                x*zeta[2] + 18*x^2*zeta[2] + 32*zeta[3] + 64*x*zeta[3]) + 
             Lh*(-144*(1 + x)*H[0, x] - 8*(-4 + 5*x)*H[1, x] - 32*(1 + 2*x)*
                H[-2, 0, x] - 32*(1 + x)*H[-1, 0, x] - 88*H[0, 0, x] - 96*
                (-1 + x)*H[1, 0, x] - 32*(-1 + x)*H[1, 1, x] - 16*(-1 + 2*x)*
                H[1, 2, x] + 32*H[2, 0, x] + 32*(1 + 2*x)*H[-1, -1, 0, x] - 
               16*(1 + 2*x)*H[-1, 0, 0, x] - 16*(1 + 2*x)*H[0, 0, 0, x] - 16*
                (-1 + 2*x)*H[1, 1, 0, x] + 16*(-1 + 2*x)*H[1, 1, 1, x] + 16*
                (1 + 2*x)*H[-1, x]*zeta[2] - (8*(1549 - 1805*x - 
                  324*zeta[2] + 432*x*zeta[2] - 135*zeta[3] + 378*x*zeta[3]))/
                27) + (107677 - 136910*x - 63108*zeta[2] + 22968*x*zeta[2] + 
               23328*x^2*zeta[2] + 72*zeta[3] + 69840*x*zeta[3] + 38880*x^2*
                zeta[3] + 29808*zeta[4] + 82944*x*zeta[4])/162) - 
           (-51785 - 22640*x + 110075*x^2 + 80930*x^3 + 308192*zeta[2] - 
             19632*x*zeta[2] - 891696*x^2*zeta[2] - 491728*x^3*zeta[2] + 
             72144*x^4*zeta[2] - 475872*zeta[3] - 977760*x*zeta[3] - 
             598320*x^2*zeta[3] - 172032*x^3*zeta[3] - 75600*x^4*zeta[3] + 
             7776*zeta[2]*zeta[3] - 250560*x*zeta[2]*zeta[3] - 
             524448*x^2*zeta[2]*zeta[3] - 266112*x^3*zeta[2]*zeta[3] - 
             159768*zeta[4] - 5184*x*zeta[4] + 468288*x^2*zeta[4] + 
             307872*x^3*zeta[4] - 4536*x^4*zeta[4] + 420768*zeta[5] + 
             926208*x*zeta[5] + 590112*x^2*zeta[5] + 84672*x^3*zeta[5])/
            (324*(1 + x)^2))))
 
dPDFLarin["qq"] = as*CF*(6*(-1 + x) + 2*Lp*(1 + x)) + delta[1 - x] - 
     32*as^3*CF^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CF*Nf*TF*((8*(-76 + 39*x + 32*x^2)*H[0, x])/(9*(-1 + x)) + 
         Lp^2*((-8*(-7 + 8*x))/3 + 8*(1 + x)*H[0, x]) + 
         (8*(-14 + 12*x + x^2)*H[0, 0, x])/(3*(-1 + x)) + 
         Lp*((-8*(-43 + 53*x))/9 - (16*(8 - 9*x + 2*x^2)*H[0, x])/
            (3*(-1 + x)) + 16*(1 + x)*H[0, 0, x]) + 16*(-1 + x)*H[1, 0, x] + 
         8*(1 + x)*H[0, 0, 0, x] + (4*(725 - 781*x - 108*zeta[2] + 
            108*x*zeta[2]))/27) + CA*CF*((11*Lp^2*(1 + x))/3 + 
         ((379 - 408*x + 181*x^2)*H[0, x])/(9*(-1 + x)) - 2*x*H[1, x] + 
         (8*(1 + x^2)*H[-2, 0, x])/(1 + x) + 12*(1 + x)*H[-1, 0, x] - 
         ((-59 + 36*x + x^2)*H[0, 0, x])/(3*(-1 + x)) + 
         8*(-1 + x)*H[1, 0, x] + (4*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
         (8*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + (4*(1 + x^2)*H[-1, 0, 0, x])/
          (1 + x) + (4*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
         (4*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*((-2*(-23 + x^2)*H[0, x])/(3*(-1 + x)) + 
           (8*(1 + x^2)*H[-1, 0, x])/(1 + x) + (8*(1 + x^2)*H[0, 0, x])/
            ((-1 + x)*(1 + x)) + (4*(-28 + 67*x + 95*x^2 - 18*x*zeta[2]))/
            (9*(1 + x))) + (1327 - 2135*x - 1327*x^2 + 2135*x^3 - 
           108*zeta[2] - 216*x*zeta[2] + 108*x^2*zeta[2] + 216*x^3*zeta[2] + 
           648*zeta[3] + 756*x*zeta[3] - 108*x^2*zeta[3])/
          (27*(-1 + x)*(1 + x))) + CF^2*(-2*Lp^3*(1 + x) - 
         (2*(14 - 17*x + 11*x^2)*H[0, x])/(-1 + x) + 2*x*H[1, x] + 
         Lp^2*(-2*(-1 + x) - 4*Lh*(1 + x) + (2*(1 + 3*x^2)*H[0, x])/
            (-1 + x) + 8*(1 + x)*H[1, x]) + 12*(-1 + x)*H[2, x] - 
         (16*(1 + x^2)*H[-2, 0, x])/(1 + x) - 24*(1 + x)*H[-1, 0, x] + 
         (2*(-11 - 2*x + 10*x^2)*H[0, 0, x])/(-1 + x) - 
         4*(-1 + x)*H[1, 0, x] - (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - 
         (16*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(1 + x^2)*H[2, 1, x])/(-1 + x) + (16*(1 + x^2)*H[-1, -1, 0, x])/
          (1 + x) - (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
         (2*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) + 
         (4*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (8*(1 + x^2)*H[1, 1, 0, x])/
          (-1 + x) + (8*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(-12*Lh*(-1 + x) + (4*(-2 - 8*x + 7*x^2)*H[0, x])/(-1 + x) + 
           24*(-1 + x)*H[1, x] + (8*(1 + x^2)*H[2, x])/(-1 + x) - 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) + (4*(3 + 2*x + 3*x^2)*
             H[0, 0, x])/(1 + x) + (8*(1 + x^2)*H[1, 0, x])/(-1 + x) - 
           (2*(-6 + 6*x^2 + 5*zeta[2] + 2*x*zeta[2] + 5*x^2*zeta[2]))/
            (1 + x)) - (2*(10 - 10*x - 10*x^2 + 10*x^3 + 5*zeta[2] - 
            17*x*zeta[2] - 5*x^2*zeta[2] + 17*x^3*zeta[2] + 10*zeta[3] + 
            14*x*zeta[3] + 10*x^2*zeta[3] + 14*x^3*zeta[3]))/
          ((-1 + x)*(1 + x)))) + plusD[1, 1 - x]*(16*as^2*CF^2*Lp^2 + 
       as^3*(CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - x]*
      (-4*as*CF*Lp + as^2*(CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF*Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((154*Lp^4)/9 + Lp^3*((88*Lh)/3 - (8*(-67 + 18*zeta[2]))/
                9) + Lp^2*((-16*Lh*(-67 + 18*zeta[2]))/9 + 
               (2*(404 + 495*zeta[2] - 378*zeta[3]))/27) - 
             (4*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + (2*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81)) + 
           CF*Nf*TF*((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^3*(-8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           Lp^3*(-8*Lh^2 + 28*zeta[2]) - 5*Lp*zeta[4]) + 
         CF^2*Nf*TF*((-160/9 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(1 + 45*zeta[2]))/27) + 
           Lp*((-896*Lh)/27 - (4*(-1813 + 450*zeta[2] + 1548*zeta[3]))/81) - 
           (2*(-1711 + 112*zeta[2] + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((64*(-7 + 8*x))/27 - (64*(1 + x)*H[0, x])/9) + 
         (128*(122 + 77*x)*H[2, x])/81 + (128*(23 + 5*x)*H[3, x])/27 + 
         (256*(1 + x)*H[4, x])/9 + (128*(-1 + x)*H[1, 0, x])/9 + 
         (1664*(-1 + x)*H[1, 1, x])/27 + (128*(-1 + x)*H[1, 2, x])/3 - 
         (64*(23 + 5*x)*H[2, 1, x])/27 - (128*(1 + x)*H[3, 1, x])/9 - 
         (64*(-54 + 36*x + 13*x^2)*H[0, 0, 0, x])/(27*(-1 + x)) - 
         (128*(-1 + x)*H[1, 0, 0, x])/3 + (256*(-1 + x)*H[1, 1, 0, x])/3 - 
         (160*(-1 + x)*H[1, 1, 1, x])/9 + (64*(1 + x)*H[2, 1, 1, x])/9 - 
         (320*(1 + x)*H[0, 0, 0, 0, x])/9 + (128*(-1 + x)*H[1, x]*
           (-188 + 27*zeta[2]))/81 - (64*H[0, 0, x]*(-310 + 123*x + 162*x^2 - 
            36*zeta[2] + 36*x^2*zeta[2]))/(81*(-1 + x)) + 
         Lp^2*((-64*(-10 + 6*x + 3*x^2)*H[0, x])/(9*(-1 + x)) - 
           (160*(-1 + x)*H[1, x])/3 + (64*(1 + x)*H[2, x])/3 - 
           (64*(1 + x)*H[0, 0, x])/3 - (32*(55 - 65*x + 18*zeta[2] + 
              18*x*zeta[2]))/27) - (32*H[0, x]*(-2623 + 2202*x + 265*x^2 - 
            828*zeta[2] + 648*x*zeta[2] + 180*x^2*zeta[2] - 108*zeta[3] + 
            108*x^2*zeta[3]))/(243*(-1 + x)) + 
         Lp*((-1088*(-1 + x)*H[1, x])/9 + (64*(17 + 2*x)*H[2, x])/9 + 
           (128*(1 + x)*H[3, x])/3 - (128*(-10 + 6*x + 3*x^2)*H[0, 0, x])/
            (9*(-1 + x)) - (128*(-1 + x)*H[1, 0, x])/3 + 
           (160*(-1 + x)*H[1, 1, x])/3 - (64*(1 + x)*H[2, 1, x])/3 - 
           (128*(1 + x)*H[0, 0, 0, x])/3 - (64*H[0, x]*(-105 + 45*x + 
              50*x^2 - 18*zeta[2] + 18*x^2*zeta[2]))/(27*(-1 + x)) - 
           (32*(857 - 907*x + 198*zeta[2] + 144*x*zeta[2] + 54*zeta[3] + 
              54*x*zeta[3]))/81) - (32*(4234 - 4466*x + 4716*zeta[2] + 
            2448*x*zeta[2] + 2052*zeta[3] - 864*x*zeta[3] + 729*zeta[4] + 
            729*x*zeta[4]))/729) + CF^2*Nf*TF*((224*Lh*(-1 + x))/9 + 
         Lp^4*((8*(-19 + 26*x))/9 - 8*(1 + x)*H[0, x]) + 
         (16*(-1594 - 408*x + 1505*x^2 + 399*x^3)*H[3, x])/
          (27*(-1 + x)*(1 + x)) + (32*(-146 - 19*x + 130*x^2 + 23*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) + (448*(1 + x)*H[5, x])/3 + 
         (640*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) + 
         (64*(47 + 42*x + 65*x^2)*H[-2, 0, x])/(27*(1 + x)) - 
         (448*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) - 
         (64*(31 + 42*x + 31*x^2)*H[-1, 2, x])/(27*(1 + x)) - 
         (256*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) - 
         (64*(37 - 84*x + 37*x^2)*H[1, 2, x])/(9*(-1 + x)) + 
         (64*(13 - 21*x + 13*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
         (32*(-35 - 20*x + 31*x^2 + 40*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (64*(1 + x)*H[2, 3, x])/3 - 
         (32*(14 - 13*x - 46*x^2 + 17*x^3)*H[3, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (32*(34 - 15*x - 26*x^2 + 15*x^3)*H[3, 1, x])/(9*(-1 + x)*(1 + x)) + 
         (128*(1 + x)*H[4, 0, x])/3 - 64*(1 + x)*H[4, 1, x] - 
         (640*(1 + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
         (544*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
         (640*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
         (128*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (32*(73 + 66*x + 73*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) + 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (16*(403 - 666*x + 403*x^2)*H[1, 0, 0, x])/(27*(-1 + x)) - 
         (16*(39 - 118*x + 39*x^2)*H[1, 1, 0, x])/(9*(-1 + x)) - 
         (184*(-1 + x)*H[1, 1, 1, x])/3 - (64*(9 - 16*x + 9*x^2)*
           H[1, 1, 2, x])/(3*(-1 + x)) + (64*(1 + 3*x + x^2)*H[1, 2, 0, x])/
          (9*(-1 + x)) - (128*(1 + x^2)*H[1, 2, 1, x])/(9*(-1 + x)) - 
         (32*(4 + 7*x - 20*x^2 + 13*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (32*(-8 + 7*x + 2*x^2 + 3*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-7 - 3*x + 8*x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
         (128*(1 + x)*H[2, 1, 2, x])/3 - (64*(1 + x)*H[2, 2, 0, x])/3 + 
         (128*(1 + x)*H[3, 0, 0, x])/3 - (64*(1 + x)*H[3, 1, 0, x])/3 - 
         (32*(1 + x)*H[3, 1, 1, x])/3 + (512*(1 + x^2)*H[-1, -1, -1, 0, x])/
          (9*(1 + x)) - (448*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (16*(270 - 151*x - 290*x^2 + 195*x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (16*(61 - 174*x + 61*x^2)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)) - (64*(19 - 42*x + 19*x^2)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)) - (32*(47 - 78*x + 47*x^2)*H[1, 1, 1, 0, x])/
          (9*(-1 + x)) + (160*(-1 + x)*H[1, 1, 1, 1, x])/3 - 
         (32*(1 + x)*H[2, 0, 0, 0, x])/3 + (256*(1 + x)*H[2, 1, 0, 0, x])/3 - 
         (64*(1 + x)*H[2, 1, 1, 0, x])/3 - (64*(1 + x)*H[2, 1, 1, 1, x])/3 + 
         128*(1 + x)*H[0, 0, 0, 0, 0, x] + (128*(1 + x^2)*H[-2, x]*zeta[2])/
          (9*(1 + x)) - (128*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
         (128*H[-1, 0, x]*(67 + 78*x + 67*x^2 + 9*zeta[2] + 9*x^2*zeta[2]))/
          (81*(1 + x)) - (8*H[1, 1, x]*(-373 + 750*x - 377*x^2 + 32*zeta[2] - 
            48*x*zeta[2] + 32*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[2, 1, x]*(-260 + 101*x + 119*x^2 - 48*zeta[2] + 
            48*x^2*zeta[2]))/(9*(-1 + x)) - 
         (16*H[1, 0, x]*(1861 - 3516*x + 1879*x^2 + 837*zeta[2] - 
            1566*x*zeta[2] + 837*x^2*zeta[2]))/(81*(-1 + x)) - 
         (16*H[2, 0, x]*(149 + 83*x - 358*x^2 - 52*x^3 - 36*zeta[2] - 
            36*x*zeta[2] + 36*x^2*zeta[2] + 36*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (8*H[0, 0, 0, x]*(3418 + 930*x - 3722*x^2 - 
            834*x^3 - 531*zeta[2] - 531*x*zeta[2] + 531*x^2*zeta[2] + 
            531*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         Lp^3*((-16*(1 - x + x^2)*H[0, x])/(3*(-1 + x)) + 
           Lh*((8*(-13 + 17*x))/3 - 16*(1 + x)*H[0, x]) - 
           (64*(-2 + 3*x)*H[1, x])/3 + (64*(1 + x)*H[2, x])/3 - 
           (16*(1 + x)*H[0, 0, x])/3 - (4*(-137 + 97*x + 48*zeta[2] + 
              48*x*zeta[2]))/9) + (64*H[-1, x]*(10*zeta[2] + 30*x*zeta[2] + 
            10*x^2*zeta[2] + 3*zeta[3] + 3*x^2*zeta[3]))/(27*(1 + x)) + 
         (8*H[1, x]*(-4274 + 8587*x - 4313*x^2 + 654*zeta[2] - 
            1308*x*zeta[2] + 654*x^2*zeta[2] + 228*zeta[3] - 432*x*zeta[3] + 
            228*x^2*zeta[3]))/(27*(-1 + x)) - 
         (8*H[2, x]*(14147 - 706*x - 13636*x^2 + 1217*x^3 - 576*zeta[2] - 
            1548*x*zeta[2] + 1152*x^2*zeta[2] + 1260*x^3*zeta[2] - 
            1296*zeta[3] - 1296*x*zeta[3] + 1296*x^2*zeta[3] + 
            1296*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
         (8*H[0, 0, x]*(20160 - 8162*x - 21364*x^2 + 7854*x^3 - 
            5886*zeta[2] - 414*x*zeta[2] + 5427*x^2*zeta[2] + 
            531*x^3*zeta[2] - 1944*zeta[3] - 1944*x*zeta[3] + 
            1944*x^2*zeta[3] + 1944*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
         Lp^2*((-8*(-197 + 277*x)*H[1, x])/9 - (128*(5 - 6*x + 2*x^2)*
             H[2, x])/(3*(-1 + x)) + 96*(1 + x)*H[3, x] + 
           (64*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (8*(66 - 40*x - 67*x^2 + 55*x^3)*H[0, 0, x])/(3*(-1 + x)*
             (1 + x)) + Lh*((40*(-17 + 25*x))/9 + (32*(8 - 9*x + 2*x^2)*H[0, 
                x])/(3*(-1 + x)) - 32*(1 + x)*H[0, 0, x]) - 
           (32*(11 - 18*x + 11*x^2)*H[1, 0, x])/(3*(-1 + x)) + 
           32*(1 + x)*H[2, 0, x] + 56*(1 + x)*H[0, 0, 0, x] - 
           (8*H[0, x]*(465 - 510*x + 62*x^2 - 117*zeta[2] + 117*x^2*zeta[2]))/
            (9*(-1 + x)) + (8*(1889 + x - 1888*x^2 - 603*zeta[2] - 
              387*x*zeta[2] + 288*x^2*zeta[2] - 108*zeta[3] - 216*x*zeta[3] - 
              108*x^2*zeta[3]))/(27*(1 + x))) - 
         (4*H[0, x]*(61526 + 166*x - 62495*x^2 - 1135*x^3 - 21732*zeta[2] - 
            8694*x*zeta[2] + 21054*x^2*zeta[2] + 8496*x^3*zeta[2] - 
            3816*zeta[3] + 9288*x*zeta[3] + 504*x^2*zeta[3] - 
            12312*x^3*zeta[3] - 3024*zeta[4] - 3024*x*zeta[4] + 
            3024*x^2*zeta[4] + 3024*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((-8*(-5471 + 5713*x)*H[1, x])/27 + (16*(-568 + 315*x + 203*x^2)*
             H[2, x])/(9*(-1 + x)) - (32*(54 - 10*x - 45*x^2 + 11*x^3)*
             H[3, x])/(3*(-1 + x)*(1 + x)) + 224*(1 + x)*H[4, x] + 
           (64*(1 + x^2)*H[-2, 0, x])/(1 + x) + (64*(13 + 6*x + 13*x^2)*
             H[-1, 0, x])/(9*(1 + x)) - (128*(1 + x^2)*H[-1, 2, x])/
            (3*(1 + x)) - (16*(97 - 144*x + 97*x^2)*H[1, 0, x])/
            (9*(-1 + x)) + 8*(-1 + x)*H[1, 1, x] + 
           (128*(2 - 3*x + 2*x^2)*H[1, 2, x])/(3*(-1 + x)) - 
           (32*(-13 + 17*x^2)*H[2, 0, x])/(3*(1 + x)) - 
           (16*(-5 - 6*x + 7*x^2)*H[2, 1, x])/(3*(-1 + x)) + 
           128*(1 + x)*H[3, 0, x] - (128*(1 + x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) + (128*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (32*(15 - 9*x - 16*x^2 + 12*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (16*(1 - 24*x + x^2)*H[1, 0, 0, x])/
            (3*(-1 + x)) - (32*(7 - 18*x + 7*x^2)*H[1, 1, 0, x])/
            (3*(-1 + x)) - 80*(-1 + x)*H[1, 1, 1, x] + 
           64*(1 + x)*H[2, 1, 0, x] + 32*(1 + x)*H[2, 1, 1, x] + 
           160*(1 + x)*H[0, 0, 0, 0, x] + (64*(1 + x^2)*H[-1, x]*zeta[2])/
            (3*(1 + x)) - (4*H[0, 0, x]*(2383 + 527*x - 2611*x^2 - 435*x^3 - 
              540*zeta[2] - 540*x*zeta[2] + 540*x^2*zeta[2] + 
              540*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           Lh*((-16*(-76 + 39*x + 32*x^2)*H[0, x])/(9*(-1 + x)) - 
             (16*(-14 + 12*x + x^2)*H[0, 0, x])/(3*(-1 + x)) - 
             32*(-1 + x)*H[1, 0, x] - 16*(1 + x)*H[0, 0, 0, x] - 
             (8*(787 - 899*x - 108*zeta[2] + 108*x*zeta[2]))/27) + 
           (4*H[0, x]*(-11999 + 5677*x + 12153*x^2 - 5523*x^3 + 
              4248*zeta[2] - 972*x*zeta[2] - 3852*x^2*zeta[2] + 
              1080*x^3*zeta[2] + 216*zeta[3] + 216*x*zeta[3] - 
              216*x^2*zeta[3] - 216*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) - 
           (2*(99443 - 103069*x - 99443*x^2 + 103069*x^3 - 41742*zeta[2] - 
              12006*x*zeta[2] + 44622*x^2*zeta[2] + 9126*x^3*zeta[2] - 
              17460*zeta[3] - 1476*x*zeta[3] + 7956*x^2*zeta[3] - 
              4572*x^3*zeta[3] + 8424*zeta[4] + 8424*x*zeta[4] - 
              8424*x^2*zeta[4] - 8424*x^3*zeta[4]))/(81*(-1 + x)*(1 + x))) + 
         (-331833 + 342099*x + 331833*x^2 - 342099*x^3 + 128024*zeta[2] - 
           29744*x*zeta[2] - 131104*x^2*zeta[2] + 33832*x^3*zeta[2] + 
           12984*zeta[3] + 34800*x*zeta[3] + 7512*x^2*zeta[3] - 
           14304*x^3*zeta[3] - 6048*zeta[2]*zeta[3] - 6048*x*zeta[2]*
            zeta[3] + 6048*x^2*zeta[2]*zeta[3] + 6048*x^3*zeta[2]*zeta[3] + 
           1440*zeta[4] + 15048*x*zeta[4] + 1008*x^2*zeta[4] - 
           5688*x^3*zeta[4] + 31104*zeta[5] + 31104*x*zeta[5] - 
           31104*x^2*zeta[5] - 31104*x^3*zeta[5])/(81*(-1 + x)*(1 + x))) + 
       CF^3*(Lp^5*(1 + x) + Lp^4*(1 - x + 4*Lh*(1 + x) - 
           (2*(1 + 3*x^2)*H[0, x])/(-1 + x) - 8*(1 + x)*H[1, x]) + 
         (8*(-139 - 185*x + 85*x^2 + 215*x^3)*H[4, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-13 + 18*x - 11*x^2 + 18*x^3)*H[5, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(-7 + 7*x - 21*x^2 + 37*x^3)*H[-4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(22 + 106*x + 57*x^2)*H[-3, 0, x])/(3*(1 + x)) - 
         (32*(-71 + 57*x - 69*x^2 + 55*x^3)*H[-3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (16*(152 + 354*x + 247*x^2)*H[-2, 2, x])/
          (3*(1 + x)) - (32*(-70 + 66*x - 71*x^2 + 67*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (32*(77 + 142*x + 77*x^2)*H[-1, 3, x])/
          (3*(1 + x)) - (352*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (8*(127 - 228*x + 125*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(-47 - 67*x + 8*x^2 + 112*x^3)*H[2, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-71 + 25*x - 65*x^2 + 31*x^3)*H[2, 3, x])/
          (3*(-1 + x)*(1 + x)) + (8*(-29 - 31*x + 59*x^2 + 19*x^3)*
           H[3, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-43 - 37*x + 37*x^2 + 55*x^3)*H[3, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-11 + 6*x - 12*x^2 + 3*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-9 + x - 19*x^2 + 3*x^3)*H[4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-11 + 13*x - 9*x^2 + 15*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(17 + 25*x + 9*x^2 + 33*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-37 + 39*x - 54*x^2 + 64*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + 2*x^2)*H[-2, -2, 0, x])/(1 + x) + 
         (80*(-7 + 12*x + 13*x^2)*H[-2, -1, 0, x])/(3*(1 + x)) + 
         (64*(-61 + 57*x - 60*x^2 + 56*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-167 - 379*x + 194*x^2 + 304*x^3)*
           H[-2, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 + (448*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(1 + x)) + (896*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) + 
         (16*(43 + 104*x + 43*x^2)*H[-1, -2, 0, x])/(3*(1 + x)) + 
         (1248*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (32*(127 + 236*x + 127*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (2368*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
         96*(1 + x)*H[-1, 2, 0, x] + (32*(5 + 8*x + 5*x^2)*H[-1, 2, 1, x])/
          (1 + x) - (416*(1 + x^2)*H[-1, 2, 2, x])/(1 + x) - 
         (32*(17 - 3*x + 17*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (64*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) - 
         (32*(-3 + 5*x)*H[1, -2, 0, x])/3 + (64*(1 + x^2)*H[1, -2, 2, x])/
          (-1 + x) + (8*(-41 + 43*x)*H[1, 1, 2, x])/3 - 
         (256*(1 + x^2)*H[1, 1, 3, x])/(-1 + x) + 
         (16*(15 - 10*x + 16*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (32*(-4 + 5*x)*H[1, 2, 1, x])/3 - (112*(1 + x^2)*H[1, 2, 2, x])/
          (-1 + x) - (608*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (64*(3 + 5*x)*(1 + x^2)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(93 + 11*x - 33*x^2 + 25*x^3)*H[2, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (16*(3 - 16*x + 6*x^2 + 43*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(-6 + 13*x - 3*x^2 + 16*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + 14*x + 5*x^2 + 18*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (256*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) + 
         (16*(-67 + 31*x - 83*x^2 + 43*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(25 - x + 29*x^2 + 7*x^3)*H[3, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[3, 1, 1, x])/(-1 + x) - 
         (64*(-5 + x)*(1 + x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (544*(4 + 5*x^2)*H[-2, -1, 0, 0, x])/(3*(1 + x)) - 
         (16*(-29 + 21*x - 37*x^2 + 29*x^3)*H[-2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (2480*(1 + x^2)*H[-1, -2, 0, 0, x])/
          (3*(1 + x)) - (32*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) - 
         (16*(45 + 47*x)*H[-1, -1, -1, 0, x])/3 - 
         (1408*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
         (8*(333 + 700*x + 331*x^2)*H[-1, -1, 0, 0, x])/(3*(1 + x)) - 
         (160*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(1 + x) - 
         (16*(34 + 76*x + 33*x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
         (32*(35 - 6*x + 35*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (32*(35 + 6*x + 35*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (12*(-17 - 31*x + 25*x^2 + 19*x^3)*H[0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (64*(1 + x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) + (448*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (16*(16 - 22*x + 15*x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
         (320*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (8*(-29 + 35*x)*H[1, 1, 0, 0, x])/3 + 
         (8*(-89 + 91*x)*H[1, 1, 1, 0, x])/3 - 
         (160*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
         (544*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (32*(-8 + 6*x - 5*x^2 + 9*x^3)*H[2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (32*(15 + 3*x + 25*x^2 + 13*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-55 + 73*x - 37*x^2 + 91*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (832*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (1664*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (288*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(1 + x) + 
         (16*(-5 + x - 11*x^2 + 7*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (448*(1 + x^2)*H[1, 1, 0, 0, 0, x])/
          (3*(-1 + x)) - (128*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) + 
         (16*(-125 + 139*x - 129*x^2 + 143*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (32*(-127 + 115*x - 125*x^2 + 113*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (1248*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (160*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (1408*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (4*H[1, 0, 0, x]*(229 - 326*x + 229*x^2 + 3*zeta[2] + 
            3*x^2*zeta[2]))/(3*(-1 + x)) + 
         (16*H[-1, 2, x]*(-167 - 302*x - 167*x^2 + 4*zeta[2] - 12*x*zeta[2] + 
            4*x^2*zeta[2]))/(3*(1 + x)) - 
         (4*H[1, 2, x]*(203 - 332*x + 137*x^2 + 30*zeta[2] + 30*x^2*zeta[2]))/
          (3*(-1 + x)) + (4*H[1, 1, 0, x]*(47 - 54*x + 7*x^2 + 38*zeta[2] + 
            38*x^2*zeta[2]))/(3*(-1 + x)) + (8*H[-1, 0, 0, x]*
           (-134 - 300*x - 134*x^2 + 153*zeta[2] + 12*x*zeta[2] + 
            153*x^2*zeta[2]))/(3*(1 + x)) - (16*H[-1, -1, 0, x]*
           (77 + 146*x + 69*x^2 + 186*zeta[2] + 186*x^2*zeta[2]))/
          (3*(1 + x)) + (8*H[3, x]*(-195 - 150*x + 175*x^2 + 194*x^3 + 
            8*x*zeta[2] + 12*x^2*zeta[2] + 12*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) - (4*H[2, 1, x]*(-57 - 13*x + 61*x^2 + 
            17*x^3 - 151*zeta[2] + 105*x*zeta[2] - 127*x^2*zeta[2] + 
            129*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) - 
         (8*H[2, 0, x]*(88 + 65*x - 40*x^2 - 17*x^3 - 184*zeta[2] + 
            126*x*zeta[2] - 148*x^2*zeta[2] + 162*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + (16*H[-2, 0, x]*(40 - 77*x - 51*x^2 + 
            98*x^3 - 173*zeta[2] + 169*x*zeta[2] - 181*x^2*zeta[2] + 
            177*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) - 
         (2*H[0, 0, 0, x]*(532 + 84*x - 762*x^2 + 30*x^3 - 233*zeta[2] + 
            291*x*zeta[2] - 227*x^2*zeta[2] + 297*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + Lp^3*(4*Lh^2*(1 + x) - 
           (4*(-3 + 2*x)*(1 + 2*x)*H[0, x])/(-1 + x) - 8*(-1 + x)*H[1, x] - 
           (32*H[1, x]^2)/(-1 + x) + Lh*(4*(-1 + x) - (4*(1 + 3*x^2)*H[0, x])/
              (-1 + x) - 16*(1 + x)*H[1, x]) + (16*x^2*H[2, x])/(-1 + x) + 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) - (8*(-5 + x)*(1 + x^2)*
             H[0, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[1, 0, x])/
            (-1 + x) + (32*(1 + x^2)*H[1, 1, x])/(-1 + x) - 
           (2*(10 - 10*x^2 + 7*zeta[2] + 22*x*zeta[2] + 7*x^2*zeta[2]))/
            (1 + x)) + (4*H[1, 0, x]*(-268 + 580*x - 288*x^2 + 367*zeta[2] - 
            638*x*zeta[2] + 355*x^2*zeta[2] - 136*zeta[3] - 136*x^2*zeta[3]))/
          (3*(-1 + x)) + (8*H[1, 1, x]*(47 - 100*x + 53*x^2 + 64*zeta[2] - 
            128*x*zeta[2] + 64*x^2*zeta[2] - 36*zeta[3] - 36*x^2*zeta[3]))/
          (3*(-1 + x)) - (8*H[-1, -1, x]*(553*zeta[2] + 1036*x*zeta[2] + 
            555*x^2*zeta[2] + 354*zeta[3] + 354*x^2*zeta[3]))/(3*(1 + x)) + 
         (2*H[2, x]*(-979 - 387*x + 996*x^2 + 404*x^3 - 114*zeta[2] - 
            118*x*zeta[2] + 198*x^2*zeta[2] + 58*x^3*zeta[2] + 792*zeta[3] - 
            712*x*zeta[3] + 600*x^2*zeta[3] - 904*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + (8*H[-1, 0, x]*(12 - 93*x - 218*x^2 - 
            85*x^3 + 16*x^4 + 366*x*zeta[2] + 698*x^2*zeta[2] + 
            362*x^3*zeta[2] + 168*x*zeta[3] - 24*x^2*zeta[3] + 
            168*x^3*zeta[3]))/(3*x*(1 + x)) + 
         (8*H[-2, x]*(-269*zeta[2] - 499*x*zeta[2] + 209*x^2*zeta[2] + 
            559*x^3*zeta[2] - 358*zeta[3] + 318*x*zeta[3] - 358*x^2*zeta[3] + 
            318*x^3*zeta[3]))/(3*(-1 + x)*(1 + x)) - 
         (2*H[0, 0, x]*(1526 + 58*x - 1714*x^2 - 134*x^3 + 64*x^4 - 
            621*zeta[2] - 851*x*zeta[2] + 492*x^2*zeta[2] + 938*x^3*zeta[2] - 
            272*zeta[3] + 224*x*zeta[3] - 240*x^2*zeta[3] + 672*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + Lp^2*(12*Lh^2*(-1 + x) + 
           (4*(-7 - 34*x + 29*x^2)*H[2, x])/(-1 + x) + 
           (32*(-1 + x + x^2 + 3*x^3)*H[3, x])/((-1 + x)*(1 + x)) - 
           (16*(1 + 5*x^2)*H[-2, 0, x])/(1 + x) - 40*(1 + x)*H[-1, 0, x] - 
           (64*(1 + x^2)*H[-1, 2, x])/(1 + x) + (6*(-5 - 14*x + 12*x^2)*
             H[0, 0, x])/(-1 + x) + (12*(5 - 14*x + 5*x^2)*H[1, 0, x])/
            (-1 + x) + 96*(-1 + x)*H[1, 1, x] + (72*(1 + x^2)*H[1, 2, x])/
            (-1 + x) + (16*(4 + 3*x + 6*x^2 + 5*x^3)*H[2, 0, x])/
            ((-1 + x)*(1 + x)) + (68*(1 + x^2)*H[2, 1, x])/(-1 + x) + 
           (112*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
           (88*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (2*(9 + 6*x + 25*x^2)*H[0, 0, 0, x])/(1 + x) + 
           (28*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (72*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + 
           (120*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
           2*H[1, x]*(-24 + 25*x + 4*zeta[2] + 4*x*zeta[2]) - 
           (2*H[0, x]*(36 + 33*x - 44*x^2 - 41*x^3 - 31*zeta[2] + 
              17*x*zeta[2] - 29*x^2*zeta[2] + 51*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) + Lh*((-8*(-2 - 8*x + 7*x^2)*H[0, x])/
              (-1 + x) - 48*(-1 + x)*H[1, x] - (16*(1 + x^2)*H[2, x])/
              (-1 + x) + (32*(1 + x^2)*H[-1, 0, x])/(1 + x) - 
             (8*(3 + 2*x + 3*x^2)*H[0, 0, x])/(1 + x) - 
             (16*(1 + x^2)*H[1, 0, x])/(-1 + x) + (4*(-6 + 6*x^2 + 
                5*zeta[2] + 2*x*zeta[2] + 5*x^2*zeta[2]))/(1 + x)) - 
           (2*(94 - 94*x - 94*x^2 + 94*x^3 - 31*zeta[2] - 61*x*zeta[2] + 
              31*x^2*zeta[2] + 61*x^3*zeta[2] - 74*zeta[3] - 14*x*zeta[3] - 
              122*x^2*zeta[3] + 34*x^3*zeta[3]))/((-1 + x)*(1 + x))) - 
         (2*H[1, x]*(1424 - 2889*x + 1465*x^2 + 10*zeta[2] - 187*x*zeta[2] + 
            161*x^2*zeta[2] - 648*zeta[3] + 896*x*zeta[3] - 680*x^2*zeta[3] - 
            36*zeta[4] - 36*x^2*zeta[4]))/(3*(-1 + x)) + 
         (4*H[-1, x]*(514*zeta[2] + 916*x*zeta[2] + 530*x^2*zeta[2] + 
            768*zeta[3] + 1456*x*zeta[3] + 772*x^2*zeta[3] + 227*zeta[4] - 
            12*x*zeta[4] + 227*x^2*zeta[4]))/(3*(1 + x)) - 
         (H[0, x]*(6431 + 519*x - 6382*x^2 - 422*x^3 - 1708*zeta[2] - 
            1182*x*zeta[2] + 1796*x^2*zeta[2] + 1606*x^3*zeta[2] - 
            1296*zeta[3] - 2176*x*zeta[3] + 648*x^2*zeta[3] + 
            2008*x^3*zeta[3] - 1624*zeta[4] + 512*x*zeta[4] - 
            1480*x^2*zeta[4] + 1344*x^3*zeta[4]))/(3*(-1 + x)*(1 + x)) + 
         Lp*((8*(-30 - 76*x + 15*x^2 + 85*x^3)*H[3, x])/((-1 + x)*(1 + x)) + 
           (8*(-25 + 27*x - 19*x^2 + 33*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (64*(-1 + x - 3*x^2 + 5*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
           (16*(9 + 20*x + 5*x^2)*H[-2, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-2, 2, x])/(1 + x) - (192*(3 + 5*x + 3*x^2)*
             H[-1, 2, x])/(1 + x) - (544*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           16*x*H[1, 1, x] + 48*(-1 + x)*H[1, 2, x] + 
           (112*(1 + x^2)*H[1, 3, x])/(-1 + x) + (32*(-1 - 6*x + 4*x^2)*
             H[2, 0, x])/(-1 + x) + 88*(-1 + x)*H[2, 1, x] - 
           (32*(1 - x + 2*x^2)*H[2, 2, x])/((-1 + x)*(1 + x)) + 
           (32*(-1 + 2*x - x^2 + 4*x^3)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(7 + 5*x^2)*H[3, 1, x])/(-1 + x) + 
           (32*(-1 + 13*x - 3*x^2 + 15*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(-21 + 33*x - 31*x^2 + 43*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (256*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) + 160*(1 + x)*
            H[-1, -1, 0, x] + (832*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (16*(25 + 56*x + 25*x^2)*H[-1, 0, 0, x])/(1 + x) - 
           (96*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
           (8*(-19 - 53*x + 34*x^2 + 32*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (108*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 48*(-1 + x)*
            H[1, 1, 0, x] - (96*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (80*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (8*(-9 - x + 5*x^2 + 13*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(1 - x + 2*x^2)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[2, 1, 1, x])/(-1 + x) - 
           (192*(1 + x^2)*H[-1, -1, -1, 0, x])/(1 + x) + 
           (768*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (400*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
           (4*(-23 + 5*x - 49*x^2 + 35*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (96*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
           (16*(-33 + 45*x - 35*x^2 + 47*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (928*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) - 4*(-1 + x)*H[1, x]*(113 + 30*zeta[2]) - 
           (8*H[1, 0, x]*(27 - 45*x + 26*x^2 + 3*zeta[2] + 3*x^2*zeta[2]))/
            (-1 + x) + (16*H[-1, 0, x]*(-14 - 28*x - 14*x^2 + 45*zeta[2] + 
              45*x^2*zeta[2]))/(1 + x) + (4*H[2, x]*(-85 - 10*x + 69*x^2 - 
              6*x^3 - 14*zeta[2] + 34*x*zeta[2] - 14*x^2*zeta[2] + 
              34*x^3*zeta[2]))/((-1 + x)*(1 + x)) - 
           (4*H[0, 0, x]*(106 + 18*x - 103*x^2 - 15*x^3 - 61*zeta[2] + 
              55*x*zeta[2] - 63*x^2*zeta[2] + 69*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) + (16*H[-1, x]*(41*zeta[2] + 70*x*zeta[2] + 
              41*x^2*zeta[2] + 44*zeta[3] + 44*x^2*zeta[3]))/(1 + x) - 
           (2*H[0, x]*(423 - 33*x - 444*x^2 + 60*x^3 - 164*zeta[2] - 
              356*x*zeta[2] + 146*x^2*zeta[2] + 386*x^3*zeta[2] - 
              104*zeta[3] + 80*x*zeta[3] - 56*x^2*zeta[3] + 240*x^3*zeta[3]))/
            ((-1 + x)*(1 + x)) + Lh*((4*(14 - 17*x + 11*x^2)*H[0, x])/
              (-1 + x) - 4*x*H[1, x] - 24*(-1 + x)*H[2, x] + 
             (32*(1 + x^2)*H[-2, 0, x])/(1 + x) + 48*(1 + x)*H[-1, 0, x] - 
             (4*(-11 - 2*x + 10*x^2)*H[0, 0, x])/(-1 + x) + 
             8*(-1 + x)*H[1, 0, x] + (16*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
             (32*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + 
             (8*(1 + x^2)*H[2, 1, x])/(-1 + x) - (32*(1 + x^2)*H[-1, -1, 0, 
                x])/(1 + x) + (16*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - 
             (4*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) - 
             (8*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + (16*(1 + x^2)*H[1, 1, 0, 
                x])/(-1 + x) - (16*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
             (4*(10 - 10*x - 10*x^2 + 10*x^3 + 5*zeta[2] - 17*x*zeta[2] - 
                5*x^2*zeta[2] + 17*x^3*zeta[2] + 10*zeta[3] + 14*x*zeta[3] + 
                10*x^2*zeta[3] + 14*x^3*zeta[3]))/((-1 + x)*(1 + x))) - 
           (2516 - 2516*x - 2516*x^2 + 2516*x^3 - 688*zeta[2] - 
             392*x*zeta[2] + 688*x^2*zeta[2] + 392*x^3*zeta[2] - 
             984*zeta[3] - 1016*x*zeta[3] + 600*x^2*zeta[3] + 
             1208*x^3*zeta[3] - 135*zeta[4] - 615*x*zeta[4] + 
             775*x^2*zeta[4] + 327*x^3*zeta[4])/(2*(-1 + x)*(1 + x))) + 
         (-19648 + 19648*x + 19648*x^2 - 19648*x^3 + 3604*zeta[2] + 
           3876*x*zeta[2] - 3832*x^2*zeta[2] - 3656*x^3*zeta[2] + 
           256*x^4*zeta[2] + 224*zeta[3] - 912*x*zeta[3] + 16*x^2*zeta[3] - 
           384*x^3*zeta[3] - 2120*zeta[2]*zeta[3] - 216*x*zeta[2]*zeta[3] - 
           2376*x^2*zeta[2]*zeta[3] - 344*x^3*zeta[2]*zeta[3] + 
           6317*zeta[4] - 125*x*zeta[4] - 3185*x^2*zeta[4] + 
           329*x^3*zeta[4] + 9792*zeta[5] + 2400*x*zeta[5] + 
           10688*x^2*zeta[5] + 672*x^3*zeta[5])/(6*(-1 + x)*(1 + x))) + 
       CA^2*CF*((242*Lp^3*(1 + x))/27 + (4*(-83 - 198*x + 61*x^2 + 396*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) + (4*(-5 + 45*x - 19*x^2 + 27*x^3)*
           H[5, x])/(3*(-1 + x)*(1 + x)) - (8*(-15 - x - 17*x^2 + 9*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(-35 - x - 203*x^2 + 149*x^3)*H[-3, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(-105 + 41*x - 103*x^2 + 39*x^3)*H[-3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(389 + 777*x + 542*x^2)*H[-2, 2, x])/
          (9*(1 + x)) - (4*(-169 + 121*x - 171*x^2 + 123*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (352*(7 + 12*x + 7*x^2)*H[-1, 3, x])/
          (9*(1 + x)) - (96*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (4*(20 - 73*x + 11*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(1 + x^2)*H[1, 4, x])/(-1 + x) + 
         (8*(-32 - 89*x + 19*x^2 + 208*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-31 + 57*x - 13*x^2 + 75*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) + (4*(10 - 4*x + 35*x^2 + 7*x^3)*
           H[3, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(-23 - 66*x + 19*x^2 + 150*x^3)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) + (8*(-11 + 23*x - 9*x^2 + 21*x^3)*H[3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (32*(1 + x^2)*H[4, 0, x])/
          ((-1 + x)*(1 + x)) - (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, 1, x])/
          (3*(-1 + x)*(1 + x)) + (16*(27 - 3*x + 23*x^2 + x^3)*
           H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-69 + 13*x - 79*x^2 + 39*x^3)*H[-3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-19 + 3*x - 17*x^2 + x^3)*
           H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(233 + 93*x + 107*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
         (8*(-179 + 123*x - 177*x^2 + 121*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (4*(80 + 552*x + 89*x^2)*H[-2, 0, 0, x])/
          (9*(1 + x)) + (8*(-15 - x - 17*x^2 + x^3)*H[-2, 2, 0, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[-1, -3, 0, x])/
          (3*(1 + x)) - (8*(122 + 87*x + 158*x^2)*H[-1, -2, 0, x])/
          (9*(1 + x)) + (400*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (16*(101 + 180*x + 101*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (224*(1 + x^2)*H[-1, -1, 3, x])/(1 + x) + 
         (8*(14 + 24*x + 23*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (16*(41 + 60*x + 41*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (464*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
         (4*(59 - 6*x + 59*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (96*(1 + x^2)*H[1, -3, 0, x])/(-1 + x) - 
         (16*(-2 - 7*x + 6*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) + 
         (32*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) + 
         (4*(142 - 387*x + 157*x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) + 
         (56*(4 - 7*x + 5*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (4*(9 - x + 14*x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) - 
         (176*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (16*(1 + 17*x - x^2 + 15*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(46 - 35*x - 131*x^2 + 166*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-68 - 107*x - 26*x^2 + 397*x^3)*
           H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (4*(-69 + 35*x - 51*x^2 + 53*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-12 + 14*x - 11*x^2 + 15*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 2, 1, x])/
          (3*(-1 + x)) + (8*(-3 + x)*(8 - x + 7*x^2)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (4*(-1 + 3*x)*(5 - 2*x + 9*x^2)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(3 - 2*x + 3*x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)) + 
         (4*(-127 + 95*x - 149*x^2 + 117*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-41 + 9*x - 49*x^2 + 17*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
         (152*(1 + x^2)*H[-1, -2, 0, 0, x])/(1 + x) + 
         (48*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (8*(64 - 45*x + 67*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
         (4*(278 + 831*x + 245*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
         (112*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
         (8*(70 + 270*x + 61*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (8*(31 - 6*x + 31*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (8*(59 + 6*x + 59*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (8*(16 + 187*x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(1 + x^2)*H[1, -2, -1, 0, x])/(-1 + x) + 
         (256*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (4*(313 - 468*x + 295*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
         (160*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (4*(59 - 240*x + 71*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
         (32*(19 - 60*x + 19*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) - 
         (16*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) + 
         (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) - 
         (40*(1 + x^2)*H[1, 2, 0, 0, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (4*(-79 + 9*x - 77*x^2 + 11*x^3)*H[2, 0, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(27 + 35*x + 45*x^2 + 53*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-97 + 63*x - 67*x^2 + 93*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (160*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (304*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) - 
         (8*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) - 
         (112*(1 + x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) + 
         (16*(-39 + 19*x - 40*x^2 + 20*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (16*(-91 + 61*x - 89*x^2 + 59*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (368*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
         (4*H[1, 0, 0, x]*(46 - 241*x + 37*x^2 + 6*zeta[2] + 6*x^2*zeta[2]))/
          (9*(-1 + x)) - (8*H[-1, 2, x]*(1499 + 2694*x + 1499*x^2 + 
            45*zeta[2] + 54*x*zeta[2] + 45*x^2*zeta[2]))/(27*(1 + x)) - 
         (2*H[1, 1, 0, x]*(93 - 786*x + 157*x^2 + 72*zeta[2] + 
            72*x^2*zeta[2]))/(9*(-1 + x)) - 
         (2*H[1, 2, x]*(-11 - 390*x - 135*x^2 + 240*zeta[2] + 
            240*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, -1, 0, x]*(385 + 478*x + 361*x^2 + 285*zeta[2] + 
            285*x^2*zeta[2]))/(9*(1 + x)) + (4*H[-1, 0, 0, x]*
           (368 - 372*x + 368*x^2 + 639*zeta[2] + 54*x*zeta[2] + 
            639*x^2*zeta[2]))/(27*(1 + x)) - 
         (4*H[2, 1, x]*(-56 - 59*x + 56*x^2 + 59*x^3 - 108*zeta[2] + 
            108*x*zeta[2] - 60*x^2*zeta[2] + 156*x^3*zeta[2]))/
          (9*(-1 + x)*(1 + x)) - (2*H[3, x]*(1676 + 4398*x - 1741*x^2 - 
            5679*x^3 + 954*zeta[2] + 558*x*zeta[2] + 990*x^2*zeta[2] + 
            234*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[0, 0, 0, x]*(-2677 - 1589*x - 1753*x^2 + 379*x^3 - 
            198*zeta[2] + 810*x*zeta[2] - 522*x^2*zeta[2] + 486*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (2*H[2, 0, x]*(-464 + 340*x - 521*x^2 - 
            253*x^3 - 426*zeta[2] + 534*x*zeta[2] - 270*x^2*zeta[2] + 
            690*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
         (8*H[-2, 0, x]*(-529 - 473*x - 508*x^2 + 1348*x^3 - 954*zeta[2] + 
            738*x*zeta[2] - 954*x^2*zeta[2] + 738*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) + Lp^2*((-22*(-23 + x^2)*H[0, x])/
            (9*(-1 + x)) + (88*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) + 
           (88*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (2*(-463 + 1780*x + 2243*x^2 - 396*x*zeta[2]))/(27*(1 + x))) - 
         (2*H[0, 0, x]*(-14021 + 2681*x - 2918*x^2 - 11644*x^3 + 864*x^4 - 
            1854*zeta[2] - 3078*x*zeta[2] + 2088*x^2*zeta[2] + 
            5508*x^3*zeta[2] - 1188*zeta[3] - 3996*x^2*zeta[3]))/
          (81*(-1 + x)*(1 + x)) + (4*H[1, 1, x]*(140 - 319*x + 179*x^2 + 
            46*zeta[2] - 162*x*zeta[2] + 28*x^2*zeta[2] - 36*zeta[3] - 
            36*x^2*zeta[3]))/(9*(-1 + x)) + 
         (2*H[1, 0, x]*(-154 + 475*x - 253*x^2 + 470*zeta[2] - 
            900*x*zeta[2] + 410*x^2*zeta[2] + 228*zeta[3] + 228*x^2*zeta[3]))/
          (9*(-1 + x)) - (4*H[-1, -1, x]*(1148*zeta[2] + 2205*x*zeta[2] + 
            1145*x^2*zeta[2] + 678*zeta[3] + 678*x^2*zeta[3]))/(9*(1 + x)) + 
         (2*H[2, x]*(-3662 - 1961*x + 3773*x^2 + 2072*x^3 - 1122*zeta[2] - 
            402*x*zeta[2] + 390*x^2*zeta[2] + 390*x^3*zeta[2] + 
            2754*zeta[3] - 414*x*zeta[3] + 2574*x^2*zeta[3] - 
            594*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
         (4*H[-2, x]*(-545*zeta[2] - 916*x*zeta[2] + 484*x^2*zeta[2] + 
            977*x^3*zeta[2] - 786*zeta[3] + 498*x*zeta[3] - 774*x^2*zeta[3] + 
            486*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) + 
         (4*H[-1, 0, x]*(270 + 5267*x + 6600*x^2 + 5591*x^3 + 432*x^4 + 
            5958*x*zeta[2] + 10935*x^2*zeta[2] + 5688*x^3*zeta[2] + 
            1026*x*zeta[3] - 324*x^2*zeta[3] + 1026*x^3*zeta[3]))/
          (81*x*(1 + x)) - (2*H[1, x]*(5782 - 12407*x + 6625*x^2 + 
            2175*zeta[2] - 4794*x*zeta[2] + 2619*x^2*zeta[2] - 3378*zeta[3] + 
            6372*x*zeta[3] - 3306*x^2*zeta[3] - 378*zeta[4] - 
            378*x^2*zeta[4]))/(27*(-1 + x)) + 
         (2*H[-1, x]*(3686*zeta[2] + 7908*x*zeta[2] + 3830*x^2*zeta[2] + 
            4722*zeta[3] + 9486*x*zeta[3] + 4866*x^2*zeta[3] + 1197*zeta[4] - 
            54*x*zeta[4] + 1197*x^2*zeta[4]))/(27*(1 + x)) - 
         (H[0, x]*(-19188 - 26012*x - 10414*x^2 - 2942*x^3 - 5496*zeta[2] - 
            23040*x*zeta[2] + 13098*x^2*zeta[2] + 32346*x^3*zeta[2] - 
            8568*zeta[3] + 5832*x*zeta[3] + 11196*x^2*zeta[3] - 
            2268*x^3*zeta[3] - 10773*zeta[4] + 1701*x*zeta[4] - 
            8667*x^2*zeta[4] + 1971*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((4*(-23 - 75*x + x^2 + 141*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
           (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (8*(-3 - x - 5*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(-7 - 7*x - 21*x^2 + 23*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) - 
           (16*(41 + 60*x + 41*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 3, x])/(1 + x) + (88*(1 + x^2)*H[1, 2, x])/
            (3*(-1 + x)) + (64*(1 + x^2)*H[1, 3, x])/(-1 + x) + 
           (176*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(5 - 2*x + 5*x^2)*H[-2, -1, 0, x])/(-1 + x) - 
           (8*(-5 + 9*x - 7*x^2 + 11*x^3)*H[-2, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(23 + 24*x + 23*x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) + (256*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (32*(1 - 9*x + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (56*(1 + 3*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (88*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) + 
           (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (8*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
           (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) - 
           (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) - 
           (16*H[1, 0, x]*(-11 + 22*x - 11*x^2 + 3*zeta[2] + 3*x^2*zeta[2]))/
            (3*(-1 + x)) + (8*H[2, x]*(28 + 56*x + 28*x^2 + 15*zeta[2] + 
              6*x*zeta[2] + 15*x^2*zeta[2]))/(3*(1 + x)) + 
           (8*H[-1, 0, x]*(131 - 6*x + 131*x^2 + 198*zeta[2] + 
              198*x^2*zeta[2]))/(9*(1 + x)) - 
           (4*H[0, 0, x]*(-425 - 307*x - 353*x^2 + 65*x^3 - 63*zeta[2] + 
              135*x*zeta[2] - 153*x^2*zeta[2] + 81*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[0, x]*(-1031 + 307*x - 1010*x^2 - 
              2024*x^3 - 225*zeta[2] - 675*x*zeta[2] + 747*x^2*zeta[2] + 
              1269*x^3*zeta[2] - 756*zeta[3] - 972*x^2*zeta[3]))/
            (27*(-1 + x)*(1 + x)) - (4*H[1, x]*(148 - 307*x + 159*x^2 + 
              24*zeta[2] - 48*x*zeta[2] + 24*x^2*zeta[2] - 108*zeta[3] - 
              108*x^2*zeta[3]))/(3*(-1 + x)) + 
           (8*H[-1, x]*(59*zeta[2] + 96*x*zeta[2] + 59*x^2*zeta[2] + 
              72*zeta[3] + 72*x^2*zeta[3]))/(3*(1 + x)) - 
           (25577 + 5429*x - 25577*x^2 - 5429*x^3 - 11016*zeta[2] - 
             10944*x*zeta[2] + 20664*x^2*zeta[2] + 1296*x^3*zeta[2] - 
             29376*zeta[3] - 12312*x*zeta[3] + 11448*x^2*zeta[3] + 
             3888*x^3*zeta[3] - 5103*zeta[4] + 567*x*zeta[4] - 
             9801*x^2*zeta[4] - 2511*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
         (106837 - 700895*x - 106837*x^2 + 700895*x^3 + 87264*zeta[2] + 
           431172*x*zeta[2] - 236340*x^2*zeta[2] - 293112*x^3*zeta[2] + 
           31104*x^4*zeta[2] + 519912*zeta[3] + 930744*x*zeta[3] - 
           66420*x^2*zeta[3] - 500580*x^3*zeta[3] - 145800*zeta[2]*zeta[3] - 
           223560*x*zeta[2]*zeta[3] - 33048*x^2*zeta[2]*zeta[3] - 
           157464*x^3*zeta[2]*zeta[3] + 283338*zeta[4] + 28674*x*zeta[4] + 
           15552*x^2*zeta[4] + 94284*x^3*zeta[4] + 114696*zeta[5] - 
           118584*x*zeta[5] + 188568*x^2*zeta[5] + 103032*x^3*zeta[5])/
          (1458*(-1 + x)*(1 + x))) + 
       CA*(CF*Nf*TF*((-8*(-87 - 43*x + 83*x^2 + 79*x^3)*H[4, x])/
            (9*(-1 + x)*(1 + x)) - (16*(-1 + x)*H[5, x])/3 - 
           (32*(-13 + 25*x)*H[-4, 0, x])/3 + (16*(79 + 300*x + 181*x^2)*
             H[-3, 0, x])/(9*(1 + x)) + (32*(-1 + x)*H[-3, 2, x])/3 + 
           (16*(5 + 60*x + 83*x^2)*H[-2, 2, x])/(9*(1 + x)) - 
           (16*(-1 + x)*H[-2, 3, x])/3 + (8*(61 + 90*x + 61*x^2)*H[-1, 3, x])/
            (9*(1 + x)) + (8*(167 - 381*x + 174*x^2)*H[1, 2, x])/
            (9*(-1 + x)) + (8*(35 - 82*x + 35*x^2)*H[1, 3, x])/(3*(-1 + x)) - 
           (16*(-110 + 7*x + 106*x^2 + 13*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) - 16*(1 + x)*H[2, 3, x] - 
           (8*(-72 - 20*x + 93*x^2 + 23*x^3)*H[3, 0, x])/(3*(-1 + x)*
             (1 + x)) + (8*(-13 - 5*x + 9*x^2 + 17*x^3)*H[3, 1, x])/
            (9*(-1 + x)*(1 + x)) - (32*(3 + 5*x)*H[3, 2, x])/3 - 
           128*H[4, 0, x] - (16*(1 + x)*H[4, 1, x])/3 + 
           (128*(-1 + x)*H[-3, -1, 0, x])/3 - (16*(-29 + 37*x)*
             H[-3, 0, 0, x])/3 + (160*(-1 + x)*H[-2, -2, 0, x])/3 + 
           (128*(-2 - 6*x + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (32*(-1 + x)*H[-2, -1, 2, x])/3 + (8*(155 + 636*x + 413*x^2)*
             H[-2, 0, 0, x])/(9*(1 + x)) + (32*(-1 + x)*H[-2, 2, 0, x])/3 - 
           (16*(49 + 138*x + 49*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (32*(19 + 58*x + 19*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) - 
           (16*(9 + 10*x + 9*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (16*(5 + 6*x + 5*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (128*(2 + 3*x + 2*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           16*(1 + x)*H[-1, 3, 0, x] - (224*(-1 + x)*H[1, -2, 0, x])/3 + 
           (8*(1127 - 2234*x + 1127*x^2)*H[1, 0, 0, x])/(9*(-1 + x)) - 
           (8*(471 - 909*x + 478*x^2)*H[1, 1, 0, x])/(9*(-1 + x)) + 
           (344*(-1 + x)*H[1, 1, 1, x])/9 + (8*(101 - 186*x + 101*x^2)*
             H[1, 1, 2, x])/(9*(-1 + x)) + (32*(22 - 45*x + 22*x^2)*
             H[1, 2, 0, x])/(3*(-1 + x)) + (16*(1 + x^2)*H[1, 2, 1, x])/
            (3*(-1 + x)) + (64*(1 + x)*H[2, -2, 0, x])/3 - 
           (16*(-215 - 104*x + 226*x^2 + 97*x^3)*H[2, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (8*(11 - 271*x + 11*x^2 + 233*x^3)*
             H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (16*(17 + 29*x)*H[2, 1, 1, x])/9 - (80*(1 + x)*H[2, 1, 2, x])/3 - 
           (224*(1 + x)*H[2, 2, 0, x])/3 + (32*(-11 + 6*x)*H[3, 0, 0, x])/3 - 
           (16*(-3 + 11*x)*H[3, 1, 0, x])/3 + (32*(1 + x)*H[3, 1, 1, x])/3 - 
           (64*(-1 + x)*H[-2, -1, -1, 0, x])/3 + 
           (368*(-1 + x)*H[-2, -1, 0, 0, x])/3 - 
           (256*(-1 + x)*H[-2, 0, 0, 0, x])/3 + (32*(7 + 30*x + 7*x^2)*
             H[-1, -1, -1, 0, x])/(9*(1 + x)) - (56*(41 + 90*x + 41*x^2)*
             H[-1, -1, 0, 0, x])/(9*(1 + x)) + (16*(97 + 216*x + 97*x^2)*
             H[-1, 0, 0, 0, x])/(9*(1 + x)) + 32*(1 + x)*H[-1, 2, 0, 0, x] - 
           32*(1 + x)*H[-1, 2, 1, 0, x] + (32*(-157 - 80*x + 141*x^2 + 
              80*x^3)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (8*(311 - 654*x + 311*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (8*(347 - 714*x + 347*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (8*(55 - 78*x + 55*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (160*(-1 + x)*H[1, 1, 1, 1, x])/3 + (304*(1 + x)*H[2, 0, 0, 0, x])/
            3 - 112*(1 + x)*H[2, 1, 0, 0, x] + (16*(1 + x)*H[2, 1, 1, 0, x])/
            3 + (64*(1 + x)*H[2, 1, 1, 1, x])/3 - 32*(-3 + 4*x)*
            H[0, 0, 0, 0, 0, x] + (32*(-1 + x)*H[-3, x]*zeta[2])/3 + 
           (32*(17 + 30*x + 17*x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
           (8*H[2, 1, x]*(545 + 446*x + 72*zeta[2] + 72*x*zeta[2]))/27 - 
           (8*H[1, 1, x]*(1025 - 2059*x + 1034*x^2 + 48*zeta[2] - 
              144*x*zeta[2] + 48*x^2*zeta[2]))/(27*(-1 + x)) - 
           (16*H[-1, 2, x]*(91 + 222*x + 91*x^2 + 54*zeta[2] + 
              108*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) + 
           (8*H[-1, 0, 0, x]*(97 + 354*x + 97*x^2 + 54*zeta[2] + 
              108*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) + 
           (8*H[1, 0, x]*(-465 + 926*x - 459*x^2 + 59*zeta[2] - 
              90*x*zeta[2] + 59*x^2*zeta[2]))/(9*(-1 + x)) + 
           (16*H[-2, 0, x]*(122 - 75*x - 337*x^2 - 72*zeta[2] + 
              72*x^2*zeta[2]))/(27*(1 + x)) + (8*H[0, 0, 0, x]*
             (-4397 + 2669*x + 3977*x^2 - 2889*x^3 - 18*zeta[2] - 
              18*x*zeta[2] + 18*x^2*zeta[2] + 18*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) - (8*H[2, 0, x]*(-92 + 427*x + 175*x^2 - 
              424*x^3 - 30*zeta[2] - 30*x*zeta[2] + 30*x^2*zeta[2] + 
              30*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) - 
           (8*H[3, x]*(-1481 - 91*x + 1452*x^2 + 142*x^3 + 126*zeta[2] - 
              126*x*zeta[2] - 126*x^2*zeta[2] + 126*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + Lp^3*((16*(53 + 38*x)*H[0, x])/9 - 
             (80*(-1 + x)*H[1, x])/3 + (32*(1 + x)*H[2, x])/3 - 
             (32*(-2 + x)*H[0, 0, x])/3 - (8*(-647 + 691*x + 36*zeta[2] + 
                36*x*zeta[2]))/27) - (16*H[-2, x]*(13*zeta[2] + 
              84*x*zeta[2] + 79*x^2*zeta[2] + 6*zeta[3] - 6*x^2*zeta[3]))/
            (9*(1 + x)) - (8*H[1, x]*(-6094 + 12332*x - 6238*x^2 + 
              6066*zeta[2] - 12195*x*zeta[2] + 6129*x^2*zeta[2] + 
              261*zeta[3] - 702*x*zeta[3] + 261*x^2*zeta[3]))/(81*(-1 + x)) + 
           (8*H[-1, 0, x]*(27 + 3352*x + 7152*x^2 + 3460*x^3 + 81*x^4 - 
              1476*x*zeta[2] - 2808*x^2*zeta[2] - 1476*x^3*zeta[2] - 
              324*x*zeta[3] - 648*x^2*zeta[3] - 324*x^3*zeta[3]))/
            (81*x*(1 + x)) + (8*H[2, x]*(7102 + 73*x - 7093*x^2 - 64*x^3 - 
              2043*zeta[2] - 2691*x*zeta[2] + 2169*x^2*zeta[2] + 
              2709*x^3*zeta[2] + 54*zeta[3] + 54*x*zeta[3] - 54*x^2*zeta[3] - 
              54*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
           (8*H[0, 0, x]*(22241 + 30198*x - 20411*x^2 - 28735*x^3 + 81*x^4 + 
              261*zeta[2] - 423*x*zeta[2] - 378*x^2*zeta[2] + 
              180*x^3*zeta[2] - 1404*zeta[3] - 2808*x*zeta[3] + 
              1404*x^2*zeta[3] + 2808*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((152*(-1 + x)*H[1, x])/3 - (16*(-7 + 11*x)*H[2, x])/3 + 
             32*(1 + x)*H[3, x] - 64*(-1 + x)*H[-2, 0, x] + 
             (64*(7 + 15*x + 7*x^2)*H[-1, 0, x])/(3*(1 + x)) + 
             (16*(-55 - 44*x + 51*x^2 + 44*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + 
                x)) - 80*(-1 + x)*H[1, 0, x] + 32*(1 + x)*H[2, 0, x] - 
             64*(-1 + x)*H[0, 0, 0, x] - (8*H[0, x]*(537 - 960*x + 467*x^2 + 
                36*zeta[2] - 72*x*zeta[2] + 36*x^2*zeta[2]))/(9*(-1 + x)) + 
             (4*(665 - 578*x - 1243*x^2 + 828*zeta[2] + 1296*x*zeta[2] + 
                396*x^2*zeta[2] + 864*zeta[3] + 432*x*zeta[3] - 
                432*x^2*zeta[3]))/(27*(1 + x))) + 
           (8*H[-1, x]*(68*zeta[2] + 96*x*zeta[2] + 68*x^2*zeta[2] - 
              174*zeta[3] - 324*x*zeta[3] - 174*x^2*zeta[3] - 27*zeta[4] - 
              54*x*zeta[4] - 27*x^2*zeta[4]))/(27*(1 + x)) + 
           (4*H[0, x]*(-149950 + 189146*x + 137710*x^2 - 201386*x^3 - 
              26082*zeta[2] - 28692*x*zeta[2] + 26280*x^2*zeta[2] + 
              29610*x^3*zeta[2] + 29484*zeta[3] + 5400*x*zeta[3] - 
              33480*x^2*zeta[3] - 7020*x^3*zeta[3] - 405*zeta[4] + 
              16281*x*zeta[4] + 405*x^2*zeta[4] - 16281*x^3*zeta[4]))/
            (243*(-1 + x)*(1 + x)) + Lp*((-8*(-37 - 11*x + 33*x^2 + 23*x^3)*H[
                3, x])/(3*(-1 + x)*(1 + x)) + 16*(1 + x)*H[4, x] - 
             32*(-3 + 7*x)*H[-3, 0, x] + (16*(3 + 28*x + 21*x^2)*H[-2, 0, x])/
              (1 + x) - (16*(179 + 318*x + 179*x^2)*H[-1, 0, x])/
              (9*(1 + x)) + (128*(2 + 3*x + 2*x^2)*H[-1, 2, x])/(3*(1 + x)) + 
             560*(-1 + x)*H[1, 0, x] + (40*(-1 + x)*H[1, 1, x])/3 + 
             (16*(13 - 30*x + 13*x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (32*(-16 - 3*x + 20*x^2 + 3*x^3)*H[2, 0, x])/(3*(-1 + x)*(1 + 
                x)) + (112*(-1 + 2*x)*H[2, 1, x])/3 - 32*(1 + x)*H[2, 2, x] - 
             64*H[3, 0, x] - 32*(1 + x)*H[3, 1, x] - 128*(-1 + x)*
              H[-2, 0, 0, x] + (64*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) + 
             (32*(31 + 66*x + 31*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
             (16*(-115 - 82*x + 103*x^2 + 82*x^3)*H[0, 0, 0, x])/
              (3*(-1 + x)*(1 + x)) - (8*(31 - 66*x + 31*x^2)*H[1, 0, 0, x])/
              (-1 + x) + (16*(43 - 90*x + 43*x^2)*H[1, 1, 0, x])/
              (3*(-1 + x)) + 80*(-1 + x)*H[1, 1, 1, x] + 112*(1 + x)*
              H[2, 0, 0, x] - 96*(1 + x)*H[2, 1, 0, x] - 32*(1 + x)*
              H[2, 1, 1, x] - 32*(-4 + 5*x)*H[0, 0, 0, 0, x] - 
             (32*(7 + 12*x + 7*x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) - 
             (8*H[2, x]*(629 + 281*x + 36*zeta[2] + 36*x*zeta[2]))/9 + 
             (16*H[1, x]*(-547 + 550*x - 45*zeta[2] + 45*x*zeta[2]))/9 - 
             (8*H[0, 0, x]*(1441 - 1080*x - 1273*x^2 + 1168*x^3 + 
                18*zeta[2] - 18*x*zeta[2] - 18*x^2*zeta[2] + 18*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (8*H[0, x]*(7880 + 10700*x - 7284*x^2 - 
                10104*x^3 - 189*zeta[2] - 117*x*zeta[2] + 153*x^2*zeta[2] + 
                9*x^3*zeta[2] - 864*zeta[3] - 1404*x*zeta[3] + 864*x^2*
                 zeta[3] + 1404*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
             (4*(-95683 + 99785*x + 95683*x^2 - 99785*x^3 + 5418*zeta[2] - 
                16794*x*zeta[2] - 4698*x^2*zeta[2] + 16074*x^3*zeta[2] + 
                15552*zeta[3] - 14796*x*zeta[3] - 17712*x^2*zeta[3] + 
                13500*x^3*zeta[3] + 12231*zeta[4] + 11745*x*zeta[4] - 
                12231*x^2*zeta[4] - 11745*x^3*zeta[4]))/(81*(-1 + x)*(1 + 
                x))) + (2*(341447 - 278821*x - 341447*x^2 + 278821*x^3 - 
              549972*zeta[2] + 157140*x*zeta[2] + 555444*x^2*zeta[2] - 
              164880*x^3*zeta[2] + 2916*x^4*zeta[2] - 32076*zeta[3] - 
              231660*x*zeta[3] - 14040*x^2*zeta[3] + 185544*x^3*zeta[3] + 
              52488*zeta[2]*zeta[3] + 21384*x*zeta[2]*zeta[3] - 
              52488*x^2*zeta[2]*zeta[3] - 21384*x^3*zeta[2]*zeta[3] - 
              229149*zeta[4] + 54189*x*zeta[4] + 233523*x^2*zeta[4] - 
              62451*x^3*zeta[4] - 209952*zeta[5] + 23328*x*zeta[5] + 
              209952*x^2*zeta[5] - 23328*x^3*zeta[5]))/(729*(-1 + x)*
             (1 + x))) + CF^2*((-77*Lp^4*(1 + x))/9 - 
           (4*(-854 - 880*x + 493*x^2 + 1211*x^3)*H[4, x])/
            (9*(-1 + x)*(1 + x)) - (32*(10 - 8*x + 9*x^2)*H[5, x])/
            (3*(1 + x)) + (32*(-11 + 3*x - 19*x^2 + 23*x^3)*H[-4, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-4 + 250*x - 553*x^2 + 127*x^3)*
             H[-3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (32*(-88 + 49*x - 86*x^2 + 47*x^3)*H[-3, 2, x])/
            (3*(-1 + x)*(1 + x)) + (8*(1234 + 2616*x + 1825*x^2)*H[-2, 2, x])/
            (9*(1 + x)) + (8*(-309 + 253*x - 313*x^2 + 257*x^3)*H[-2, 3, x])/
            (3*(-1 + x)*(1 + x)) + (16*(539 + 954*x + 539*x^2)*H[-1, 3, x])/
            (9*(1 + x)) + (368*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
           (4*(685 - 1452*x + 637*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
           (88*(1 + x^2)*H[1, 4, x])/(3*(-1 + x)) - 
           (4*(-365 - 539*x + 187*x^2 + 1141*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) - (8*(-115 + 69*x - 95*x^2 + 89*x^3)*
             H[2, 3, x])/(3*(-1 + x)*(1 + x)) + (8*(16 + x - 449*x^2 + 7*x^3)*
             H[3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (8*(-89 - 147*x + 37*x^2 + 219*x^3)*H[3, 1, x])/
            (9*(-1 + x)*(1 + x)) - (64*(8 - x + 7*x^2)*H[3, 2, x])/
            (3*(1 + x)) + (32*(11 + 17*x^2)*H[4, 0, x])/(3*(-1 + x)*
             (1 + x)) + (32*(-4 + 6*x - 7*x^2 + 3*x^3)*H[4, 1, x])/
            (3*(-1 + x)*(1 + x)) - (16*(71 + 19*x + 55*x^2 + 35*x^3)*
             H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-143 + 91*x - 187*x^2 + 167*x^3)*H[-3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (16*(13 + 3*x + 5*x^2 + 11*x^3)*
             H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(571 + 6*x + 19*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (16*(-301 + 237*x - 297*x^2 + 233*x^3)*H[-2, -1, 2, x])/
            (3*(-1 + x)*(1 + x)) + (4*(-661 - 2081*x + 1508*x^2 + 1090*x^3)*
             H[-2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (32*(-7 - x - 9*x^2 + x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (32*(-17 + 13*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) - 
           (256*(1 + x^2)*H[-1, -3, 0, x])/(1 + x) + 
           (8*(115 - 138*x + 187*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (1424*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
           (16*(329 + 596*x + 329*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (2528*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
           (16*(5 + 6*x + 14*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (16*(127 + 192*x + 127*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           (1552*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) + 
           (8*(31 - 4*x + 31*x^2)*H[-1, 3, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
           (608*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) + 
           (16*(-1 - 22*x + 17*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) - 
           (160*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
           (4*(121 - 318*x + 133*x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
           (752*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) - 
           (4*(395 - 552*x + 485*x^2)*H[1, 2, 0, x])/(9*(-1 + x)) + 
           (4*(61 - 12*x + 91*x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
           (32*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) + 
           (704*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 3, 1, x])/(-1 + x) - 
           (64*(2 + 11*x + x^2 + 10*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*
             (1 + x)) + (4*(523 - 131*x - 452*x^2 + 562*x^3)*H[2, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) - (4*(-54 - 60*x + 15*x^2 + 313*x^3)*
             H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (176*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
           (32*(-8 + 7*x - 5*x^2 + 10*x^3)*H[2, 1, 2, x])/
            ((-1 + x)*(1 + x)) + (8*(-49 + 107*x - 33*x^2 + 123*x^3)*
             H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (56*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) - 
           (8*(-119 + 49*x - 135*x^2 + 49*x^3)*H[3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-27 + 21*x - 39*x^2 + 25*x^3)*
             H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(4 + 3*x^2 + x^3)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-263 + 231*x - 319*x^2 + 287*x^3)*H[-2, -1, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-169 + 81*x - 209*x^2 + 121*x^3)*
             H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (128*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) - 
           (2152*(1 + x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) - 
           (80*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
           (8*(7 + 366*x + 7*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
           (1600*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
           (4*(1555 + 3762*x + 1483*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
           (304*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
           (896*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) + 
           (8*(446 + 1224*x + 419*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) + 
           (32*(11 - 2*x + 11*x^2)*H[-1, 2, 0, 0, x])/(1 + x) + 
           (32*(47 + 6*x + 47*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
           (4*(327 + 337*x - 925*x^2 + 147*x^3)*H[0, 0, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[1, -2, -1, 0, x])/
            (3*(-1 + x)) - (736*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
           (8*(593 - 828*x + 566*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (160*(1 + x^2)*H[1, 1, -2, 0, x])/(-1 + x) + 
           (8*(154 - 429*x + 169*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
           (8*(290 - 753*x + 287*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) + 
           (536*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) + 
           (56*(1 + x^2)*H[1, 2, 1, 0, x])/(-1 + x) - 
           (8*(-133 + 39*x - 113*x^2 + 59*x^3)*H[2, 0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (32*(13 + 9*x + 24*x^2 + 20*x^3)*
             H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-157 + 131*x - 109*x^2 + 179*x^3)*H[2, 1, 1, 0, x])/
            (3*(-1 + x)*(1 + x)) + (736*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
            (1 + x) - (480*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) + 
           (688*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
           (32*(3 + 7*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (400*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) + 
           (352*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) - 
           (8*(-281 + 215*x - 289*x^2 + 223*x^3)*H[-3, x]*zeta[2])/
            (3*(-1 + x)*(1 + x)) + (16*(-103 + 79*x - 101*x^2 + 77*x^3)*
             H[-2, -1, x]*zeta[2])/((-1 + x)*(1 + x)) + 
           (1360*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) + 
           (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(-1 + x) - 
           (1600*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
           (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
           (8*H[-1, 2, x]*(4501 + 8106*x + 4501*x^2 + 54*zeta[2] + 
              216*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) - 
           (2*H[1, 1, 0, x]*(27 + 1354*x - 309*x^2 + 138*zeta[2] + 
              138*x^2*zeta[2]))/(9*(-1 + x)) - (4*H[1, 0, 0, x]*
             (-2135 + 1665*x - 2162*x^2 + 342*zeta[2] + 342*x^2*zeta[2]))/
            (27*(-1 + x)) + (2*H[1, 2, x]*(847 - 2166*x + 295*x^2 + 
              582*zeta[2] + 582*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[-1, -1, 0, x]*(1001 + 1394*x + 929*x^2 + 1128*zeta[2] + 
              1128*x^2*zeta[2]))/(9*(1 + x)) - (4*H[-1, 0, 0, x]*
             (-470 - 3444*x - 470*x^2 + 2655*zeta[2] + 216*x*zeta[2] + 
              2655*x^2*zeta[2]))/(27*(1 + x)) + 
           (2*H[3, x]*(9970 + 10830*x - 8933*x^2 - 13377*x^3 + 1980*zeta[2] + 
              1044*x*zeta[2] + 1836*x^2*zeta[2] + 324*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (4*H[2, 1, x]*(-422 - 237*x + 166*x^2 - 
              19*x^3 - 420*zeta[2] + 396*x*zeta[2] - 324*x^2*zeta[2] + 
              492*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[0, 0, 0, x]*(785 - 3477*x - 7141*x^2 + 5109*x^3 - 
              1782*zeta[2] + 2592*x*zeta[2] - 3078*x^2*zeta[2] + 
              1296*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
           (8*H[-2, 0, x]*(-698 - 1639*x - 1475*x^2 + 3578*x^3 - 
              3465*zeta[2] + 2997*x*zeta[2] - 3537*x^2*zeta[2] + 
              3069*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
           (2*H[2, 0, x]*(602 + 3434*x - 4999*x^2 - 1399*x^3 - 6336*zeta[2] + 
              5004*x*zeta[2] - 4896*x^2*zeta[2] + 6444*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + Lp^3*((-44*Lh*(1 + x))/3 + 
             (4*(-6 + 17*x^2)*H[0, x])/(3*(-1 + x)) + (88*(1 + x)*H[1, x])/
              3 - (8*(1 + x^2)*H[-1, 0, x])/(1 + x) - 
             (8*(1 + x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) + 
             (2*(-11 - 268*x - 257*x^2 + 18*zeta[2] + 72*x*zeta[2] + 
                18*x^2*zeta[2]))/(9*(1 + x))) + 
           (4*Lh*(-1 + x)*(-202 + 189*zeta[3]))/9 - 
           (4*H[1, 1, x]*(475 - 1026*x + 551*x^2 + 328*zeta[2] - 
              780*x*zeta[2] + 292*x^2*zeta[2] - 72*zeta[3] - 72*x^2*zeta[3]))/
            (9*(-1 + x)) + (4*H[-1, -1, x]*(3955*zeta[2] + 7518*x*zeta[2] + 
              3955*x^2*zeta[2] + 2418*zeta[3] + 2418*x^2*zeta[3]))/
            (9*(1 + x)) - (2*H[1, 0, x]*(-25168 + 47589*x - 26941*x^2 + 
              21924*zeta[2] - 39852*x*zeta[2] + 20736*x^2*zeta[2] + 
              4212*zeta[3] + 4212*x^2*zeta[3]))/(81*(-1 + x)) - 
           (2*H[2, x]*(-51679 - 15610*x + 45737*x^2 + 9668*x^3 - 
              6300*zeta[2] - 4572*x*zeta[2] + 3204*x^2*zeta[2] + 
              3852*x^3*zeta[2] + 31212*zeta[3] - 8100*x*zeta[3] + 
              28188*x^2*zeta[3] - 11124*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
           (4*H[-2, x]*(-1897*zeta[2] - 3329*x*zeta[2] + 1595*x^2*zeta[2] + 
              3631*x^3*zeta[2] - 2646*zeta[3] + 1950*x*zeta[3] - 
              2622*x^2*zeta[3] + 1926*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) - 
           (4*H[-1, 0, x]*(864 + 8023*x + 7314*x^2 + 8887*x^3 + 1296*x^4 + 
              21798*x*zeta[2] + 40716*x^2*zeta[2] + 21150*x^3*zeta[2] + 
              6588*x*zeta[3] - 1296*x^2*zeta[3] + 6588*x^3*zeta[3]))/
            (81*x*(1 + x)) + (H[0, 0, x]*(42084 - 5600*x - 83686*x^2 - 
              1074*x^3 + 5184*x^4 - 34641*zeta[2] - 32301*x*zeta[2] + 
              26163*x^2*zeta[2] + 38439*x^3*zeta[2] - 15552*zeta[3] + 
              2592*x*zeta[3] - 32832*x^2*zeta[3] + 7776*x^3*zeta[3]))/
            (81*(-1 + x)*(1 + x)) + Lp^2*((16*(17 + 5*x^2)*H[2, x])/
              (3*(-1 + x)) + (32*(1 + x^2)*H[3, x])/((-1 + x)*(1 + x)) + 
             (8*(1 + 5*x^2)*H[-2, 0, x])/(1 + x) - (4*(29 - 30*x + 29*x^2)*H[
                -1, 0, x])/(3*(1 + x)) + (32*(1 + x^2)*H[-1, 2, x])/(1 + x) + 
             ((-51 + 161*x + 29*x^2 + 169*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + 
                x)) + (8*(19 + 6*x + 19*x^2)*H[1, 0, x])/(3*(-1 + x)) - 
             (4*(1 + x^2)*H[1, 2, x])/(-1 + x) - (8*(1 + x^2)*H[2, 0, x])/
              ((-1 + x)*(1 + x)) - (56*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + 
             (44*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (4*(3 + 11*x^2)*H[0, 0, 
                0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[1, 0, 0, x])/
              (-1 + x) - (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
             (60*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
             (2*H[1, x]*(154 - 1235*x + 144*zeta[2] + 144*x*zeta[2]))/9 + 
             (H[0, x]*(339 - 1161*x + 185*x^2 + 1685*x^3 - 432*zeta[2] - 
                720*x^2*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             Lh*((4*(-23 + x^2)*H[0, x])/(3*(-1 + x)) - (16*(1 + x^2)*
                 H[-1, 0, x])/(1 + x) - (16*(1 + x^2)*H[0, 0, x])/
                ((-1 + x)*(1 + x)) + (2*(77 - 536*x - 613*x^2 + 36*zeta[2] + 
                  144*x*zeta[2] + 36*x^2*zeta[2]))/(9*(1 + x))) - 
             (-1379 + 571*x + 1379*x^2 - 571*x^3 + 9*zeta[2] + 1269*x*
                zeta[2] - 1593*x^2*zeta[2] + 315*x^3*zeta[2] + 2376*zeta[3] + 
               756*x*zeta[3] + 2916*x^2*zeta[3] - 1296*x^3*zeta[3])/
              (27*(-1 + x)*(1 + x))) + (2*H[1, x]*(21916 - 45080*x + 
              23164*x^2 + 3615*zeta[2] - 9273*x*zeta[2] + 5514*x^2*zeta[2] - 
              12462*zeta[3] + 21744*x*zeta[3] - 12462*x^2*zeta[3] - 
              1998*zeta[4] - 1998*x^2*zeta[4]))/(27*(-1 + x)) - 
           (2*H[-1, x]*(11998*zeta[2] + 24060*x*zeta[2] + 12430*x^2*zeta[2] + 
              16356*zeta[3] + 32076*x*zeta[3] + 16680*x^2*zeta[3] + 
              4437*zeta[4] - 216*x*zeta[4] + 4437*x^2*zeta[4]))/
            (27*(1 + x)) + (H[0, x]*(156589 - 61663*x - 179686*x^2 + 
              40510*x^3 - 54975*zeta[2] - 58023*x*zeta[2] + 65805*x^2*zeta[
                2] + 76797*x^3*zeta[2] - 47808*zeta[3] - 5832*x*zeta[3] + 
              31896*x^2*zeta[3] - 1728*x^3*zeta[3] - 46440*zeta[4] + 
              7344*x*zeta[4] - 46224*x^2*zeta[4] + 13176*x^3*zeta[4]))/
            (81*(-1 + x)*(1 + x)) + Lp*((-4*(-237 - 335*x + 75*x^2 + 421*x^3)*
               H[3, x])/(3*(-1 + x)*(1 + x)) - (48*(-3 + 4*x - 5*x^2 + 2*x^3)*
               H[4, x])/((-1 + x)*(1 + x)) + (16*(-5 + x - 11*x^2 + 11*x^3)*H[
                -3, 0, x])/((-1 + x)*(1 + x)) - (8*(-5 - 3*x - 57*x^2 + 
                41*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) + 
             (64*(-9 + 7*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) + 
             (32*(68 + 105*x + 68*x^2)*H[-1, 2, x])/(3*(1 + x)) + 
             (528*(1 + x^2)*H[-1, 3, x])/(1 + x) - 16*x*H[1, 1, x] - 
             (32*(1 + 9*x + x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (112*(1 + x^2)*H[1, 3, x])/(-1 + x) + (8*(-2 - 27*x + 19*x^2)*H[
                2, 0, x])/(3*(1 + x)) - (88*(1 + x^2)*H[2, 1, x])/
              (3*(-1 + x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 2, x])/
              ((-1 + x)*(1 + x)) + (16*(3 + 5*x^2)*H[3, 0, x])/
              ((-1 + x)*(1 + x)) - (16*(9 + 19*x + 3*x^2 + 25*x^3)*H[-2, -1, 
                0, x])/((-1 + x)*(1 + x)) + (8*(-31 + 51*x - 45*x^2 + 65*x^3)*
               H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - (128*(1 + x^2)*H[-1, -2, 
                0, x])/(1 + x) + (16*(31 + 18*x + 31*x^2)*H[-1, -1, 0, x])/
              (3*(1 + x)) - (928*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
             (8*(67 + 240*x + 67*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
             (48*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
             (2*(21 + 89*x - 185*x^2 + 43*x^3)*H[0, 0, 0, x])/
              ((-1 + x)*(1 + x)) - (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
             (4*(265 - 216*x + 265*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
             (32*(1 + 9*x + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
             (48*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) + (48*(1 + x^2)*H[1, 2, 0, 
                x])/(-1 + x) + (32*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
             (16*(9 + 7*x + 5*x^2 + 3*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + 
                x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 1, 0, x])/
              ((-1 + x)*(1 + x)) + (96*(1 + x^2)*H[-1, -1, -1, 0, x])/
              (1 + x) - (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
             (296*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
             (8*(13 + 31*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (184*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
             (144*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
             (48*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) - 
             (24*(-21 + 25*x - 23*x^2 + 27*x^3)*H[-2, x]*zeta[2])/
              ((-1 + x)*(1 + x)) + (976*(1 + x^2)*H[-1, -1, x]*zeta[2])/
              (1 + x) - (8*H[1, 0, x]*(-325 + 297*x - 316*x^2 + 36*zeta[2] + 
                36*x^2*zeta[2]))/(9*(-1 + x)) - (8*H[-1, 0, x]*(136 - 264*x + 
                136*x^2 + 801*zeta[2] + 801*x^2*zeta[2]))/(9*(1 + x)) + 
             (4*H[0, 0, x]*(284 - 647*x - 1001*x^2 + 1002*x^3 - 486*zeta[2] + 
                432*x*zeta[2] - 846*x^2*zeta[2] + 216*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (4*H[2, x]*(-1511 - 602*x + 823*x^2 - 
                86*x^3 - 180*zeta[2] + 324*x*zeta[2] - 108*x^2*zeta[2] + 
                396*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             (4*H[1, x]*(6566 - 14847*x + 8281*x^2 + 270*zeta[2] - 
                540*x*zeta[2] + 270*x^2*zeta[2] - 1296*zeta[3] - 
                2808*x^2*zeta[3]))/(27*(-1 + x)) - (8*H[-1, x]*(241*zeta[2] + 
                402*x*zeta[2] + 241*x^2*zeta[2] + 276*zeta[3] + 
                276*x^2*zeta[3]))/(3*(1 + x)) + (2*H[0, x]*(11402 - 2710*x - 
                13701*x^2 + 2355*x^3 - 5085*zeta[2] - 6669*x*zeta[2] + 
                5499*x^2*zeta[2] + 8019*x^3*zeta[2] - 4860*zeta[3] + 
                648*x*zeta[3] - 5940*x^2*zeta[3] + 1944*x^3*zeta[3]))/
              (27*(-1 + x)*(1 + x)) + Lh*((-2*(379 - 408*x + 181*x^2)*
                 H[0, x])/(9*(-1 + x)) + 4*x*H[1, x] - (16*(1 + x^2)*
                 H[-2, 0, x])/(1 + x) - 24*(1 + x)*H[-1, 0, x] + 
               (2*(-59 + 36*x + x^2)*H[0, 0, x])/(3*(-1 + x)) - 16*(-1 + x)*
                H[1, 0, x] - (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - 
               (16*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*
                 H[-1, -1, 0, x])/(1 + x) - (8*(1 + x^2)*H[-1, 0, 0, x])/
                (1 + x) - (8*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
               (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + (8*(1 + x^2)*H[-1, x]*
                 zeta[2])/(1 + x) + (2*(-2129 + 3745*x + 2129*x^2 - 
                  3745*x^3 + 432*zeta[2] - 108*x*zeta[2] - 432*x^2*zeta[2] + 
                  108*x^3*zeta[2] - 1026*zeta[3] - 1134*x*zeta[3] + 
                  486*x^2*zeta[3] + 378*x^3*zeta[3]))/(27*(-1 + x)*
                 (1 + x))) - (-154952 + 159808*x + 154952*x^2 - 159808*x^3 + 
               41823*zeta[2] + 12951*x*zeta[2] - 61119*x^2*zeta[2] + 6345*x^3*
                zeta[2] + 68490*zeta[3] + 26586*x*zeta[3] - 22050*x^2*
                zeta[3] - 10818*x^3*zeta[3] + 26730*zeta[4] + 25110*x*
                zeta[4] - 162*x^2*zeta[4] - 5670*x^3*zeta[4])/
              (81*(-1 + x)*(1 + x))) - (-241266 + 241266*x + 241266*x^2 - 
             241266*x^3 + 58498*zeta[2] + 51824*x*zeta[2] - 
             75710*x^2*zeta[2] - 34108*x^3*zeta[2] + 5184*x^4*zeta[2] + 
             39054*zeta[3] + 24258*x*zeta[3] + 12792*x^2*zeta[3] + 
             14628*x^3*zeta[3] - 27864*zeta[2]*zeta[3] - 23652*x*zeta[2]*
              zeta[3] - 29268*x^2*zeta[2]*zeta[3] - 29376*x^3*zeta[2]*
              zeta[3] + 74052*zeta[4] + 6282*x*zeta[4] - 15561*x^2*zeta[4] + 
             12897*x^3*zeta[4] + 108108*zeta[5] + 32292*x*zeta[5] + 
             100980*x^2*zeta[5] + 23868*x^3*zeta[5])/(81*(-1 + x)*
             (1 + x))))) + delta[1 - x]*(as*CF*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CF*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CF^2*(2*Lh*Lp^3 + Lp^4/2 + 
           Lp^2*(2*Lh^2 - 7*zeta[2]) + 2*Lh*Lp*zeta[2] + (5*zeta[4])/4) + 
         CA*CF*((-22*Lp^3)/9 + Lp^2*((-11*Lh)/3 + (-67 + 18*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 18*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (2428 - 1809*zeta[2] - 
             1386*zeta[3] + 810*zeta[4])/162)) + 
       as^3*(CF*Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
           Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
           (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
             (64*(5*zeta[2] + 3*zeta[3]))/27) - 
           (8*(64 + 8262*zeta[2] + 3780*zeta[3] + 2673*zeta[4]))/6561) + 
         CF^2*Nf*TF*((-20/9 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-80*Lh)/9 - (8*Lh^2)/3 + (8*(3 + 8*zeta[2]))/9) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(1 + 45*zeta[2]))/27 + 
             (1813 + 2430*zeta[2] - 1548*zeta[3])/81) + 
           Lp*((-224*Lh^2)/27 - (2*Lh*(-1813 + 450*zeta[2] + 1548*zeta[3]))/
              81 + (4*(278*zeta[2] - 45*zeta[4]))/27) + 
           (Lh*(1711 - 112*zeta[2] - 912*zeta[3] - 432*zeta[4]))/27 + 
           (-42727 + 16818*zeta[2] + 20928*zeta[3] - 14472*zeta[2]*zeta[3] + 
             4158*zeta[4] + 12096*zeta[5])/486) + 
         CA*(CF*Nf*TF*((44*Lp^4)/9 + Lp^3*((176*Lh)/27 - (8*(-289 + 
                  36*zeta[2]))/81) + Lp^2*((-4*Lh*(-289 + 36*zeta[2]))/27 + 
               (2*(2051 + 432*zeta[2]))/81) + 
             Lp*((-4*Lh*(-2051 + 360*zeta[2]))/81 + (4*(578*zeta[2] + 
                  264*zeta[3] - 369*zeta[4]))/27) - 
             (2*Lh*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
              729 + (-412765 + 670770*zeta[2] + 660312*zeta[3] + 29160*
                zeta[2]*zeta[3] - 101088*zeta[4] - 402408*zeta[5])/6561) + 
           CF^2*((22*Lp^5)/9 + Lp^4*((77*Lh)/9 + (67 - 18*zeta[2])/9) + 
             Lp^3*((22*Lh^2)/3 - (176*zeta[2])/9 - (4*Lh*(-67 + 18*zeta[2]))/
                9) - (2*Lh*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + (Lh*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81 + 
               (-3232*zeta[2] + 3024*zeta[2]*zeta[3] + 495*zeta[4])/27) + 
             Lp^2*((-4*Lh^2*(-67 + 18*zeta[2]))/9 + (Lh*(404 + 495*zeta[2] - 
                  378*zeta[3]))/27 + (-2428 - 16281*zeta[2] + 1386*zeta[3] + 
                 11340*zeta[4])/162) + (-4856*zeta[2] + 2772*zeta[2]*
                zeta[3] + 9045*zeta[4] - 2835*zeta[6])/324)) + 
         CA^2*CF*((-121*Lp^4)/18 + Lp^3*((-242*Lh)/27 + 
             (8*(-445 + 99*zeta[2]))/81) + Lp^2*((4*Lh*(-445 + 99*zeta[2]))/
              27 + (-15503 + 468*zeta[2] + 7128*zeta[3] - 3564*zeta[4])/
              162) + Lp*((Lh*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 
                3564*zeta[4]))/81 + (-3560*zeta[2] - 1452*zeta[3] + 4059*
                zeta[4])/27) + (Lh*(-297029 + 57528*zeta[2] + 
              332856*zeta[3] - 42768*zeta[2]*zeta[3] + 37422*zeta[4] - 
              139968*zeta[5]))/1458 + (5211949 - 5354658*zeta[2] - 
             8161128*zeta[3] + 1603800*zeta[2]*zeta[3] + 1353024*zeta[3]^2 + 
             1773414*zeta[4] + 2630232*zeta[5] - 1499796*zeta[6])/26244) + 
         CF^3*(-(Lh*Lp^5) - Lp^6/6 + Lp^4*(-2*Lh^2 + (15*zeta[2])/2) + 
           Lp^3*((-4*Lh^3)/3 + 14*Lh*zeta[2] - (64*zeta[3])/3) - 
           (5*Lh*Lp*zeta[4])/2 + Lp^2*(-2*Lh^2*zeta[2] + (75*zeta[4])/4) - 
           (35*zeta[6])/48)))


==> anc/dPDFLarinN.m <==
dPDFLarinN["-"] = 1.*delta[1 - x] + 
     as*(-8. + 8.*x - 2.1932454224643014*delta[1 - x] - 
       1.3333333333333333*Lp^2*delta[1 - x] + 
       Lp*(2.6666666666666665 + 2.6666666666666665*x - 2.6666666666666665*Lh*
          delta[1 - x] - 5.333333333333333*plusD[0, 1 - x])) + 
     as^2*(-72.61543299269196 + 63.08134920634921*x^4 - 
       10.621584699453551*x^5 + 1.6321266968325792*x^6 - 
       30.608535416484305*delta[1 - x] + 7.463334725085424*Lh*delta[1 - x] + 
       0.8888888888888888*Lp^4*delta[1 - x] + 22.22222222222222*Log[1 - x] - 
       7.111111111111111*Log[1 - x]^2 + 1.*(1 - x)^2*
        (-14.639850327408793*Log[1 - x] - 2.344106463878327*Log[1 - x]^2) + 
       1.*(1 - x)^3*(-7.639275766016713*Log[1 - x] - 1.2753277711561382*
          Log[1 - x]^2) + 1.*(1 - x)*(-99.02280932949363 - 
         17.77777777777778*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) - 
       110.66666666666667*Log[x] - 16.22222222222222*Log[x]^2 - 
       0.5925925925925926*Log[x]^3 + x^2*(164.32219827586206 + 
         22.588344125809435*Log[x] - 7.284027777777778*Log[x]^2 - 
         2.073365231259968*Log[x]^3) + x*(24.741114592273444 - 
         18.22222222222222*Log[x] + 6.888888888888889*Log[x]^2 - 
         0.8888888888888888*Log[x]^3) + x^3*(-169.98175965665237 + 
         36.30432372505543*Log[x] - 41.85244956772334*Log[x]^2 + 
         2.642311886586696*Log[x]^3) + Lp*(99.4780168344415 + 
         55.8293795620438*x^4 - 10.604754829123328*x^5 + 
         1.5933371625502584*x^6 + Lh*(21.333333333333332 - 
           21.333333333333332*x - 27.387956026079134*delta[1 - x]) - 
         48.25139929421464*delta[1 - x] - 28.444444444444443*Log[1 - x] - 
         9.483989021043001*(1 - x)^2*Log[1 - x] - 4.285500747384155*(1 - x)^3*
          Log[1 - x] + 1.*(1 - x)*(-155.90327715265062 + 56.888888888888886*
            Log[1 - x]) - 43.55555555555556*Log[x] - 3.5555555555555554*
          Log[x]^2 + x^2*(-18.58732057416268 - 57.12628487518355*Log[x] - 
           14.565819861431871*Log[x]^2) + x^3*(33.5363748458693 - 
           74.87468030690538*Log[x] - 10.06803594351733*Log[x]^2) + 
         x*(-69.13578753015936 - 4.444444444444445*Log[x] - 
           5.333333333333333*Log[x]^2) - 54.77591205215827*plusD[0, 1 - x]) + 
       14.926669450170849*plusD[0, 1 - x] + Lp^3*(-3.5555555555555554 - 
         3.5555555555555554*x - 9.777777777777779*delta[1 - x] + 
         3.5555555555555554*Lh*delta[1 - x] + 7.111111111111111*
          plusD[0, 1 - x]) + Nf*(-7.901234567901236 + 10.17283950617284*
          (1 - x) - 0.6579352850539292*x^4 + 0.09077598828696926*x^5 - 
         0.010077519379844961*x^6 + 3.4489756184793317*delta[1 - x] + 
         2.765432098765432*Lh*delta[1 - x] + 0.5925925925925926*Lp^3*
          delta[1 - x] + 5.037037037037037*Log[x] + 0.4444444444444444*
          Log[x]^2 + x^3*(-3.462487153134635 + 1.838678328474247*Log[x] + 
           0.15935334872979215*Log[x]^2) + x*(2.370172373631493 - 
           2.074074074074074*Log[x] + 0.4444444444444444*Log[x]^2) + 
         x^2*(1.076959619952494 + 3.300049431537321*Log[x] + 
           0.9187675070028011*Log[x]^2) + 5.530864197530864*plusD[0, 1 - x] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - x) + 
           1.4814814814814814*delta[1 - x] + 0.8888888888888888*Lh*
            delta[1 - x] + 1.7777777777777777*plusD[0, 1 - x]) + 
         Lp*(-7.703703703703703 + 6.518518518518518*(1 - x) - 
           1.1491395793499044*x^4 + 0.2727668845315904*x^5 - 
           0.042899408284023666*x^6 + 2.9243272299524024*delta[1 - x] + 
           2.962962962962963*Lh*delta[1 - x] + 1.7777777777777777*Log[x] + 
           x*(1.777067478437342 + 1.7777777777777777*Log[x]) + 
           x^3*(-2.354634831460674 + 2.2942206654991244*Log[x]) + 
           x^2*(-0.2809394760614273 + 3.488997555012225*Log[x]) + 
           5.925925925925926*plusD[0, 1 - x])) + 
       Lp^2*(54.22222222222222 + 5.750064020486556*x^4 - 
         1.6077537058152793*x^5 + 0.33859095688748686*x^6 - 
         37.088595852658784*delta[1 - x] + 3.5555555555555554*Lh^2*
          delta[1 - x] - 28.444444444444443*Log[1 - x] - 
         0.04628330995792426*(1 - x)^2*Log[1 - x] - 0.48483316481294236*
          (1 - x)^3*Log[1 - x] + 1.*(1 - x)*(-36. + 14.222222222222221*
            Log[1 - x]) + x^2*(2.157766990291262 - 14.022810890360558*
            Log[x]) + x^3*(8.11289513296538 - 9.761156505342552*Log[x]) + 
         x*(-25.418229166666663 - 3.5555555555555554*Log[x]) - 
         3.5555555555555554*Log[x] - 29.333333333333332*plusD[0, 1 - x] + 
         Lh*(-7.111111111111111 - 7.111111111111111*x - 14.666666666666666*
            delta[1 - x] + 14.222222222222221*plusD[0, 1 - x]) + 
         28.444444444444443*plusD[1, 1 - x])) + 
     as^3*(-2121.8961060479105 - 37937.888733102875*x^4 + 
       1170.38050860616*x^5 - 66.77588274514001*x^6 - 
       2288.3131081781535*delta[1 - x] - 0.3950617283950617*Lp^6*
        delta[1 - x] + Lh*(-59.7066778006834 + 59.7066778006834*x + 
         53.699084514520536*delta[1 - x]) + 589.1040858653803*Log[1 - x] + 
       10.506040485317314*Log[1 - x]^2 - 34.76543209876543*Log[1 - x]^3 + 
       (1 - x)^2*(-2.1932454224643014*(-14.639850327408793*Log[1 - x] - 
           2.344106463878327*Log[1 - x]^2) + 
         1.*(-370.307027027027*Log[1 - x] - 43.10470085470085*Log[1 - x]^2 - 
           10.83298755186722*Log[1 - x]^3)) + 
       (1 - x)*(-2.1932454224643014*(-99.02280932949363 - 17.77777777777778*
            Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) + 
         1.*(-3493.10967382485 - 922.8769373799427*Log[1 - x] + 
           9.50849651512577*Log[1 - x]^2 - 7.901234567901234*Log[1 - x]^3)) + 
       (1 - x)^3*(-2.1932454224643014*(-7.639275766016713*Log[1 - x] - 
           1.2753277711561382*Log[1 - x]^2) + 
         1.*(175.44920634920635*Log[1 - x] - 61.83506343713956*Log[1 - x]^2 + 
           2.6102564102564103*Log[1 - x]^3)) - 4114.575516811401*Log[x] - 
       1277.4273750241277*Log[x]^2 - 212.63035460927568*Log[x]^3 - 
       15.506172839506172*Log[x]^4 - 0.3160493827160494*Log[x]^5 + 
       x^2*(17299.92568930064 - 18673.23672283117*Log[x] - 
         8534.109472837328*Log[x]^2 - 1335.0688213277826*Log[x]^3 - 
         131.09485714285714*Log[x]^4 - 4.94988344988345*Log[x]^5) + 
       x*(2751.180500765064 - 710.1728304438124*Log[x] + 
         323.0173289823313*Log[x]^2 - 7.300356869787155*Log[x]^3 - 
         5.037037037037037*Log[x]^4 - 0.28641975308641976*Log[x]^5) + 
       x^3*(20060.150435599124 + 72021.93439138046*Log[x] - 
         2460.8448924644917*Log[x]^2 + 10523.5457629032*Log[x]^3 + 
         41.17186311787072*Log[x]^4 + 241.68768472906405*Log[x]^5) + 
       Nf^2*(15.809293262763294 - 13.633042060347204*(1 - x) + 
         0.5536303630363036*x^4 - 0.07609130957148579*x^5 + 
         0.006720430107526882*x^6 - 8.57238037207872*delta[1 - x] - 
         4.546622307260784*Lh*delta[1 - x] - 0.2962962962962963*Lp^4*
          delta[1 - x] - 8.296296296296296*Log[x] - 3.2263374485596708*
          Log[x]^2 - 0.3292181069958848*Log[x]^3 + 
         x^2*(15.277945619335348 - 1.4443207126948776*Log[x] - 
           2.597393193338161*Log[x]^2 - 0.6256299496040317*Log[x]^3) + 
         x*(-6.71584865078213 + 1.448559670781893*Log[x] - 
           0.06584362139917696*Log[x]^2 - 0.3292181069958848*Log[x]^3) + 
         x^3*(-8.914670658682635 + 9.321633237822349*Log[x] - 
           3.5026223776223775*Log[x]^2 + 0.4310322989233692*Log[x]^3) + 
         Lp*(12.905349794238683 - 13.563786008230453*(1 - x) + 
           1.7544943820224719*x^4 - 0.24207011686143573*x^5 + 
           0.026871401151631478*x^6 - 9.34782502219845*delta[1 - x] - 
           3.292181069958847*Lh*delta[1 - x] - 6.320987654320987*Log[x] - 
           1.1851851851851851*Log[x]^2 + x^2*(-2.8718905472636815 - 
             8.800130633572829*Log[x] - 2.450046685340803*Log[x]^2) + 
           x*(-6.320457971723099 - 1.5802469135802468*Log[x] - 
             1.1851851851851851*Log[x]^2) + x^3*(9.233300099700898 - 
             4.903144654088051*Log[x] - 0.42493946731234866*Log[x]^2) - 
           6.584362139917696*plusD[0, 1 - x]) + 
         Lp^2*(5.135802469135802 - 4.345679012345679*(1 - x) + 
           0.7660944206008584*x^4 - 0.18184480234260614*x^5 + 
           0.028599605522682446*x^6 - 3.5956420216143585*delta[1 - x] - 
           1.9753086419753085*Lh*delta[1 - x] + x^2*(0.18729372937293728 - 
             2.3259972489683634*Log[x]) + x^3*(1.56975505857295 - 
             1.5294797687861272*Log[x]) + x*(-1.1847116522915613 - 
             1.1851851851851851*Log[x]) - 1.1851851851851851*Log[x] - 
           3.950617283950617*plusD[0, 1 - x]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*(1 - x) - 
           1.3168724279835389*delta[1 - x] - 0.3950617283950617*Lh*
            delta[1 - x] - 0.7901234567901234*plusD[0, 1 - x]) - 
         9.09324461452157*plusD[0, 1 - x]) + 
       Lp^5*(2.3703703703703702 + 2.3703703703703702*x + 
         13.03703703703704*delta[1 - x] - 2.3703703703703702*Lh*
          delta[1 - x] - 4.7407407407407405*plusD[0, 1 - x]) + 
       107.39816902903988*plusD[0, 1 - x] + Nf*(-167.35681391095036 + 
         887.0163648308226*x^4 - 14.744417761787263*x^5 - 
         2.183502802303822*x^6 + 306.7976732366431*delta[1 - x] - 
         0.7901234567901234*Lp^5*delta[1 - x] + 
         Lh*(-22.123456790123456 + 22.123456790123456*x + 71.06334487294696*
            delta[1 - x]) - 10.4457965355425*Log[1 - x] + 
         10.37037037037037*Log[1 - x]^2 + 2.1069958847736627*Log[1 - x]^3 + 
         1.*(1 - x)^2*(53.63029827315542*Log[1 - x] + 8.526817640047677*
            Log[1 - x]^2 + 0.8543451652386781*Log[1 - x]^3) + 
         1.*(1 - x)^3*(86.07058001397624*Log[1 - x] + 1.3567681007345225*
            Log[1 - x]^2 + 5.495118549511855*Log[1 - x]^3) + 
         (1 - x)*(-22.311533680377586 + 1.*(680.4522199635434 - 
             4.970620828073116*Log[1 - x] - 7.604938271604938*Log[1 - x]^2 - 
             1.0534979423868314*Log[1 - x]^3)) + 434.67127891346627*Log[x] + 
         135.11770317890557*Log[x]^2 + 18.897119341563787*Log[x]^3 + 
         0.7242798353909465*Log[x]^4 + x^3*(-14684.138880910255 + 
           7695.680364317628*Log[x] - 2896.446275196204*Log[x]^2 + 
           298.27483640690065*Log[x]^3 - 72.55037313432835*Log[x]^4) + 
         x*(164.26026624288417 - 12.990712841055146*Log[x] - 
           6.013352523284743*Log[x]^2 + 4.587105624142661*Log[x]^3 + 
           0.9876543209876543*Log[x]^4) + x^2*(13477.590885321282 + 
           5381.962335654963*Log[x] + 876.1010149319328*Log[x]^2 + 
           85.42492917847025*Log[x]^3 + 4.587145969498911*Log[x]^4) + 
         Lp^4*(3.950617283950617 - 1.1851851851851851*(1 - x) + 
           1.5802469135802468*x + 7.80246913580247*delta[1 - x] - 
           2.765432098765432*Lh*delta[1 - x] - 5.530864197530864*
            plusD[0, 1 - x]) + 142.12668974589383*plusD[0, 1 - x] + 
         Lp^2*(-219.44228182245897 - 44.99910534893376*x^4 + 
           8.861701072722287*x^5 - 1.4118400602610677*x^6 + 
           179.71640628041797*delta[1 - x] - 7.901234567901234*Lh^2*
            delta[1 - x] + (1 - x)*(-15.513337494865388 + 
             1.*(244.67625884250782 - 74.27160493827161*Log[1 - x])) + 
           101.1358024691358*Log[1 - x] + 12.627766599597585*(1 - x)^2*
            Log[1 - x] + 5.480017006802721*(1 - x)^3*Log[1 - x] + 
           52.148148148148145*Log[x] + 4.148148148148148*Log[x]^2 + 
           x^3*(-113.47375840074515 + 101.46342411981848*Log[x] + 
             1.157419876534664*Log[x]^2) + x*(137.7309482832885 + 
             40.2962962962963*Log[x] + 5.333333333333333*Log[x]^2) + 
           x^2*(24.671571322580824 + 123.24832503288071*Log[x] + 
             18.353603937955143*Log[x]^2) + Lh*(21.333333333333332 - 
             17.382716049382715*(1 - x) + 3.064372211599745*x^4 - 
             0.7273783587509077*x^5 + 0.11439842209072977*x^6 + 
             58.204221573942185*delta[1 - x] + x^2*(0.7491719361638061 - 
               9.303993480032599*Log[x]) + x^3*(6.279026217228464 - 
               6.117921774664332*Log[x]) + x*(10.2734990698461 - 
               4.7407407407407405*Log[x]) - 4.7407407407407405*Log[x] - 
             31.604938271604937*plusD[0, 1 - x]) + 116.4084431478844*
            plusD[0, 1 - x] - 63.20987654320987*plusD[1, 1 - x]) + 
         Lp*(-491.2681323239976 - 112.95929657162934*x^4 + 
           26.516656535833736*x^5 - 4.347733689170911*x^6 + 
           311.2094570786569*delta[1 - x] - 7.3744855967078164*Lh^2*
            delta[1 - x] + 108.37860082304526*Log[1 - x] + 
           9.481481481481481*Log[1 - x]^2 + 1.*(1 - x)^2*
            (44.751535836177474*Log[1 - x] + 3.02784222737819*Log[1 - x]^2) + 
           1.*(1 - x)^3*(14.200442967884829*Log[1 - x] + 3.9641203703703702*
              Log[1 - x]^2) + (1 - x)*(-14.29671090198952 + 
             1.*(712.0921976655477 - 153.9423868312757*Log[1 - x] - 
               4.7407407407407405*Log[1 - x]^2)) + 269.9528667846685*Log[x] + 
           59.65432098765432*Log[x]^2 + 3.5555555555555554*Log[x]^3 + 
           x^3*(510.2883946297787 - 328.1472312515895*Log[x] + 
             162.58229166666666*Log[x]^2 - 28.067017082785807*Log[x]^3) + 
           x*(289.5974253663545 + 21.407525313493977*Log[x] + 
             31.604938271604937*Log[x]^2 + 4.7407407407407405*Log[x]^3) + 
           x^2*(-698.7204666729557 - 8.303362922493417*Log[x] + 
             76.63851044504996*Log[x]^2 + 12.732605729877218*Log[x]^3) + 
           Lh*(4.740740740740744 - 27.127572016460906*(1 - x) + 
             1.7544940934771445*x^4 - 0.24206930209858468*x^5 + 
             0.026873385012919894*x^6 + 126.78633515573378*delta[1 - x] - 
             13.432098765432098*Log[x] - 1.1851851851851851*Log[x]^2 + 
             x^2*(-2.871892319873317 - 8.800131817432856*Log[x] - 
               2.4500466853408027*Log[x]^2) + x*(24.757729637394206 + 
               5.530864197530864*Log[x] - 1.1851851851851851*Log[x]^2) + 
             x^3*(9.233299075025693 - 4.903142209264658*Log[x] - 
               0.42494226327944573*Log[x]^2) - 29.497942386831273*
              plusD[0, 1 - x]) + 253.57267031146756*plusD[0, 1 - x] - 
           58.99588477366255*plusD[1, 1 - x]) + 
         Lp^3*(-26.07407407407408 + 16.156308419650475*x - 
           2.3011899516213017*x^4 + 0.7081466245013991*x^5 - 
           0.16852894429444096*x^6 + 58.15708913236683*delta[1 - x] - 
           2.3703703703703702*Lh^2*delta[1 - x] + 
           (1 - x)*(-8.691358024691358 + 1.*(27.25925925925926 - 
               9.481481481481481*Log[1 - x])) + 18.962962962962962*
            Log[1 - x] + 0.030855539971949508*(1 - x)^2*Log[1 - x] + 
           0.32322175732217573*(1 - x)^3*Log[1 - x] + 
           x^3*(-2.2690837293304322 + 3.4484771291967595*Log[x]) + 
           x^2*(-1.0639253587789383 + 4.696543405969102*Log[x]) + 
           Lh*(7.111111111111111 - 2.3703703703703702*(1 - x) + 
             2.3703703703703702*x + 5.135802469135802*delta[1 - x] - 
             9.481481481481481*plusD[0, 1 - x]) + 10.271604938271604*
            plusD[0, 1 - x] - 18.962962962962962*plusD[1, 1 - x])) + 
       Lp*(980.0654183003485 - 12123.818236407596*x^4 + 
         324.605806729517*x^5 + 4.85604145295582*x^6 - 1189.0889508086368*
          delta[1 - x] - 19.90222593356113*Lh^2*delta[1 - x] - 
         205.91159557421622*Log[1 - x] - 274.962962962963*Log[1 - x]^2 + 
         37.925925925925924*Log[1 - x]^3 + (1 - x)^3*
          (9.39915489716764*Log[1 - x] + 1.*(-836.1819595645412*Log[1 - x] + 
             32.40235910878113*Log[1 - x]^2 - 36.19463087248322*
              Log[1 - x]^3)) + (1 - x)*(-2.1932454224643014*
            (-155.90327715265062 + 56.888888888888886*Log[1 - x]) + 
           1.*(-4498.660047818874 + 993.8821629592733*Log[1 - x] + 
             116.14814814814815*Log[1 - x]^2 - 18.962962962962962*
              Log[1 - x]^3)) + (1 - x)^2*(20.800715507104254*Log[1 - x] + 
           1.*(-1011.071608040201*Log[1 - x] - 22.201851851851853*
              Log[1 - x]^2 + 11.198643410852712*Log[1 - x]^3)) - 
         2670.797331098257*Log[x] - 628.5360585086521*Log[x]^2 - 
         68.14814814814815*Log[x]^3 - 1.9753086419753085*Log[x]^4 + 
         x^2*(-150992.39668486363 - 58985.879917233804*Log[x] - 
           9256.195002382818*Log[x]^2 - 866.560446780552*Log[x]^3 - 
           34.56161137440758*Log[x]^4) + x*(-2289.580667194534 - 
           262.84978022748*Log[x] - 105.89079679818107*Log[x]^2 - 
           37.135802469135804*Log[x]^3 - 2.0246913580246915*Log[x]^4) + 
         x^3*(165740.36158520076 - 84651.70243108484*Log[x] + 
           33484.767122662735*Log[x]^2 - 3222.141638225256*Log[x]^3 + 
           852.6849757673667*Log[x]^4) + Lh*(479.43626446861117 - 
           168.21693121693121*x^4 + 28.32422586520947*x^5 - 
           4.352337858220211*x^6 - 268.73696704558654*delta[1 - x] - 
           59.25925925925925*Log[1 - x] + 18.962962962962962*Log[1 - x]^2 - 
           2.6666666666666665*(1 - x)^2*(-14.639850327408793*Log[1 - x] - 
             2.344106463878327*Log[1 - x]^2) - 2.6666666666666665*(1 - x)^3*
            (-7.639275766016713*Log[1 - x] - 1.2753277711561382*
              Log[1 - x]^2) - 2.6666666666666665*(1 - x)*
            (-99.02280932949363 - 17.77777777777778*Log[1 - x] + 
             3.5555555555555554*Log[1 - x]^2) + 295.1111111111111*Log[x] + 
           43.25925925925925*Log[x]^2 + 1.5802469135802468*Log[x]^3 + 
           x^3*(453.2846924177396 - 96.81152993348115*Log[x] + 
             111.60653218059556*Log[x]^2 - 7.046165030897855*Log[x]^3) + 
           x*(-311.9669635337062 + 48.59259259259259*Log[x] - 
             18.37037037037037*Log[x]^2 + 2.3703703703703702*Log[x]^3) + 
           x^2*(-438.19252873563215 - 60.23558433549182*Log[x] + 
             19.424074074074074*Log[x]^2 + 5.528973950026581*Log[x]^3) - 
           79.60890373424454*plusD[0, 1 - x]) - 537.4739340911725*
          plusD[0, 1 - x] - 159.21780746848913*plusD[1, 1 - x]) + 
       Lp^4*(-91.25925925925927 - 7.6667520273154075*x^4 + 
         2.1436716077537055*x^5 - 0.4514546091833158*x^6 - 
         29.265654043153358*delta[1 - x] - 4.7407407407407405*Lh^2*
          delta[1 - x] + 37.925925925925924*Log[1 - x] + 
         0.061711079943899017*(1 - x)^2*Log[1 - x] + 0.6464442197505897*
          (1 - x)^3*Log[1 - x] - 1.3333333333333333*(1 - x)*
          (-36. + 14.222222222222221*Log[1 - x]) + 4.7407407407407405*
          Log[x] + x*(0.7057870370370303 + 4.7407407407407405*Log[x]) + 
         x^3*(-10.817193510620505 + 13.014875340456735*Log[x]) + 
         x^2*(-2.8770226537216823 + 18.69708118714741*Log[x]) + 
         Lh*(9.481481481481481 + 9.481481481481481*x + 45.629629629629626*
            delta[1 - x] - 18.962962962962962*plusD[0, 1 - x]) + 
         91.25925925925927*plusD[0, 1 - x] - 37.925925925925924*
          plusD[1, 1 - x]) + Lp^2*(1841.940113211522 + 1304.4872463743861*
          x^4 - 212.44082992336297*x^5 + 28.602469007014378*x^6 - 
         1196.9920877250138*delta[1 - x] + Lh^2*(-28.444444444444443 + 
           28.444444444444443*x + 80.83275534941743*delta[1 - x]) - 
         1188.291672424969*Log[1 - x] + 161.18518518518516*Log[1 - x]^2 + 
         (1 - x)*(-2.1932454224643014*(-36. + 14.222222222222221*
              Log[1 - x]) + 1.*(-2414.4972822970135 + 1475.7090303690138*
              Log[1 - x] - 189.62962962962962*Log[1 - x]^2) - 
           1.3333333333333333*(-99.02280932949363 - 17.77777777777778*
              Log[1 - x] + 3.5555555555555554*Log[1 - x]^2)) + 
         (1 - x)^3*(1.063358119384866*Log[1 - x] - 1.3333333333333333*
            (-7.639275766016713*Log[1 - x] - 1.2753277711561382*
              Log[1 - x]^2) + 1.*(-123.40116703136397*Log[1 - x] + 
             13.28565179352581*Log[1 - x]^2)) + (1 - x)^2*
          (0.1015106577017138*Log[1 - x] - 1.3333333333333333*
            (-14.639850327408793*Log[1 - x] - 2.344106463878327*
              Log[1 - x]^2) + 1.*(-426.37161430119176*Log[1 - x] + 
             51.45109780439122*Log[1 - x]^2)) - 505.94901742734294*Log[x] - 
         70.81481481481481*Log[x]^2 - 2.3703703703703702*Log[x]^3 + 
         x^2*(1526.315997746382 - 180.19828851749048*Log[x] - 
           260.7074952875847*Log[x]^2 - 18.26500740700918*Log[x]^3) + 
         x*(-1629.575933759063 - 21.826448414771193*Log[x] - 
           102.22222222222223*Log[x]^2 - 3.5555555555555554*Log[x]^3) + 
         x^3*(-1694.0885485068716 - 198.3945613507838*Log[x] - 
           720.3279482536304*Log[x]^2 + 40.68910022566782*Log[x]^3) - 
         701.4316613304434*plusD[0, 1 - x] + Lh*(-236.57233952113455 - 
           148.87834549878346*x^4 + 28.27934621099554*x^5 - 
           4.248899100134022*x^6 - 350.7158306652217*delta[1 - x] + 
           75.85185185185185*Log[1 - x] + 25.290637389448*(1 - x)^2*
            Log[1 - x] + 11.428001993024413*(1 - x)^3*Log[1 - x] - 
           2.6666666666666665*(1 - x)*(-155.90327715265062 + 
             56.888888888888886*Log[1 - x]) + 116.14814814814815*Log[x] + 
           9.481481481481481*Log[x]^2 + x*(-21.602194548865555 + 
             11.851851851851851*Log[x] + 14.222222222222221*Log[x]^2) + 
           x^3*(-89.43033292231812 + 199.66581415174767*Log[x] + 
             26.848095849379547*Log[x]^2) + x^2*(49.56618819776714 + 
             152.33675966715612*Log[x] + 38.842186297151656*Log[x]^2) + 
           323.3310213976697*plusD[0, 1 - x]) + 646.6620427953393*
          plusD[1, 1 - x]) + Lp^3*(186.39168615739885 - 
         63.5004892507443*x^4 + 10.728544821108281*x^5 - 
         1.2444166823595335*x^6 - 566.7478358117281*delta[1 - x] - 
         3.1604938271604937*Lh^3*delta[1 - x] - 350.81481481481484*
          Log[1 - x] + 75.85185185185185*Log[1 - x]^2 + 
         (1 - x)*(-1.3333333333333333*(-155.90327715265062 + 
             56.888888888888886*Log[1 - x]) + 1.*(-368.33040181039814 + 
             270.22222222222223*Log[1 - x] - 37.925925925925924*
              Log[1 - x]^2)) + (1 - x)^3*(5.7140009965122065*Log[1 - x] + 
           1.*(-8.019616584930896*Log[1 - x] - 1.1469147894221352*
              Log[1 - x]^2)) + (1 - x)^2*(12.645318694724*Log[1 - x] + 
           1.*(-24.295550847457626*Log[1 - x] + 0.09271284271284272*
              Log[1 - x]^2)) + 9.481481481481481*Log[x] + 
         3.1604938271604937*Log[x]^2 + x*(-300.87351058839 - 
           42.66666666666667*Log[x] + 5.530864197530864*Log[x]^2) + 
         x^2*(-3.066058443489311 - 146.91114004639192*Log[x] + 
           5.981281447163589*Log[x]^2) + x^3*(206.90521758610828 - 
           40.52693387840051*Log[x] + 36.87135734173013*Log[x]^2) + 
         Lh^2*(9.481481481481481 + 9.481481481481481*x + 39.11111111111111*
            delta[1 - x] - 18.962962962962962*plusD[0, 1 - x]) + 
         71.32569473235957*plusD[0, 1 - x] + Lh*(-183.7037037037037 - 
           15.333504054630815*x^4 + 4.287343215507411*x^5 - 
           0.9029092183666316*x^6 + 35.66284736617976*delta[1 - x] + 
           75.85185185185185*Log[1 - x] + 0.12342215988779803*(1 - x)^2*
            Log[1 - x] + 1.2928884395011795*(1 - x)^3*Log[1 - x] - 
           2.6666666666666665*(1 - x)*(-36. + 14.222222222222221*
              Log[1 - x]) + 9.481481481481481*Log[x] + 
           x*(28.670833333333327 + 9.481481481481481*Log[x]) + 
           x^3*(-21.63438702124101 + 26.02975068091347*Log[x]) + 
           x^2*(-5.754045307443365 + 37.39416237429482*Log[x]) + 
           156.44444444444443*plusD[0, 1 - x] - 75.85185185185185*
            plusD[1, 1 - x]) + 312.8888888888889*plusD[1, 1 - x] - 
         75.85185185185185*plusD[2, 1 - x]))
 
dPDFLarinN["+"] = 1.*delta[1 - x] + 
     as*(-8. + 8.*x - 2.1932454224643014*delta[1 - x] - 
       1.3333333333333333*Lp^2*delta[1 - x] + 
       Lp*(2.6666666666666665 + 2.6666666666666665*x - 2.6666666666666665*Lh*
          delta[1 - x] - 5.333333333333333*plusD[0, 1 - x])) + 
     as^2*(-76.44300460156694 - 42.48880597014925*x^4 + 
       7.948553054662379*x^5 - 1.1334519572953736*x^6 - 
       30.608535416484305*delta[1 - x] + 7.463334725085424*Lh*delta[1 - x] + 
       0.8888888888888888*Lp^4*delta[1 - x] + 22.22222222222222*Log[1 - x] - 
       7.111111111111111*Log[1 - x]^2 + 1.*(1 - x)^2*
        (-15.715617715617716*Log[1 - x] - 2.439353099730458*Log[1 - x]^2) + 
       1.*(1 - x)^3*(-5.293865905848787*Log[1 - x] + 0.7900326797385621*
          Log[1 - x]^2) + 1.*(1 - x)*(-101.68947599616031 - 
         17.77777777777778*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) - 
       118.66666666666667*Log[x] - 19.77777777777778*Log[x]^2 - 
       0.8888888888888888*Log[x]^3 + x^2*(18.308372093023255 - 
         34.42017474185862*Log[x] - 18.15060395785145*Log[x]^2 - 
         3.0858164481525625*Log[x]^3) + x*(30.865535382209114 - 12.*Log[x] + 
         5.111111111111111*Log[x]^2 - 0.5925925925925926*Log[x]^3) + 
       x^3*(63.50081300813008 + 26.568959674686546*Log[x] + 
         8.43899018232819*Log[x]^2 + 0.3955938697318008*Log[x]^3) + 
       Lp*(98.21556018323521 - 21.66156462585034*x^4 + 4.508528784648187*
          x^5 - 0.5072142064372919*x^6 + Lh*(21.333333333333332 - 
           21.333333333333332*x - 27.387956026079134*delta[1 - x]) - 
         48.25139929421464*delta[1 - x] - 28.444444444444443*Log[1 - x] - 
         9.428005284015851*(1 - x)^2*Log[1 - x] - 3.5448354143019296*
          (1 - x)^3*Log[1 - x] + 1.*(1 - x)*(-155.90327715265062 + 
           56.888888888888886*Log[1 - x]) - 47.111111111111114*Log[x] - 
         5.333333333333333*Log[x]^2 + x^2*(-9.107165109034268 - 
           70.13679890560876*Log[x] - 18.272411396803335*Log[x]^2) + 
         x*(-74.18851097615439 - 0.8888888888888888*Log[x] - 
           3.5555555555555554*Log[x]^2) + x^3*(94.849609375 - 
           12.711395101171458*Log[x] + 6.32172131147541*Log[x]^2) - 
         54.77591205215827*plusD[0, 1 - x]) + 14.926669450170849*
        plusD[0, 1 - x] + Lp^3*(-3.5555555555555554 - 3.5555555555555554*x - 
         9.777777777777779*delta[1 - x] + 3.5555555555555554*Lh*
          delta[1 - x] + 7.111111111111111*plusD[0, 1 - x]) + 
       Nf*(-7.901234567901236 + 10.17283950617284*(1 - x) - 
         0.6579352850539292*x^4 + 0.09077598828696926*x^5 - 
         0.010077519379844961*x^6 + 3.4489756184793317*delta[1 - x] + 
         2.765432098765432*Lh*delta[1 - x] + 0.5925925925925926*Lp^3*
          delta[1 - x] + 5.037037037037037*Log[x] + 0.4444444444444444*
          Log[x]^2 + x^3*(-3.462487153134635 + 1.838678328474247*Log[x] + 
           0.15935334872979215*Log[x]^2) + x*(2.370172373631493 - 
           2.074074074074074*Log[x] + 0.4444444444444444*Log[x]^2) + 
         x^2*(1.076959619952494 + 3.300049431537321*Log[x] + 
           0.9187675070028011*Log[x]^2) + 5.530864197530864*plusD[0, 1 - x] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - x) + 
           1.4814814814814814*delta[1 - x] + 0.8888888888888888*Lh*
            delta[1 - x] + 1.7777777777777777*plusD[0, 1 - x]) + 
         Lp*(-7.703703703703703 + 6.518518518518518*(1 - x) - 
           1.1491395793499044*x^4 + 0.2727668845315904*x^5 - 
           0.042899408284023666*x^6 + 2.9243272299524024*delta[1 - x] + 
           2.962962962962963*Lh*delta[1 - x] + 1.7777777777777777*Log[x] + 
           x*(1.777067478437342 + 1.7777777777777777*Log[x]) + 
           x^3*(-2.354634831460674 + 2.2942206654991244*Log[x]) + 
           x^2*(-0.2809394760614273 + 3.488997555012225*Log[x]) + 
           5.925925925925926*plusD[0, 1 - x])) + 
       Lp^2*(54.22222222222222 + 5.750064020486556*x^4 - 
         1.6077537058152793*x^5 + 0.33859095688748686*x^6 - 
         37.088595852658784*delta[1 - x] + 3.5555555555555554*Lh^2*
          delta[1 - x] - 28.444444444444443*Log[1 - x] - 
         0.04628330995792426*(1 - x)^2*Log[1 - x] - 0.48483316481294236*
          (1 - x)^3*Log[1 - x] + 1.*(1 - x)*(-36. + 14.222222222222221*
            Log[1 - x]) + x^2*(2.157766990291262 - 14.022810890360558*
            Log[x]) + x^3*(8.11289513296538 - 9.761156505342552*Log[x]) + 
         x*(-25.418229166666663 - 3.5555555555555554*Log[x]) - 
         3.5555555555555554*Log[x] - 29.333333333333332*plusD[0, 1 - x] + 
         Lh*(-7.111111111111111 - 7.111111111111111*x - 14.666666666666666*
            delta[1 - x] + 14.222222222222221*plusD[0, 1 - x]) + 
         28.444444444444443*plusD[1, 1 - x])) + 
     as^3*(-2222.0340790465775 + 34371.264510887246*x^4 - 
       1091.635749771602*x^5 + 61.39530086672208*x^6 - 
       2288.3131081781535*delta[1 - x] - 0.3950617283950617*Lp^6*
        delta[1 - x] + Lh*(-59.7066778006834 + 59.7066778006834*x + 
         53.699084514520536*delta[1 - x]) + 589.1040858653803*Log[1 - x] + 
       10.506040485317314*Log[1 - x]^2 - 34.76543209876543*Log[1 - x]^3 + 
       (1 - x)^2*(-2.1932454224643014*(-15.715617715617716*Log[1 - x] - 
           2.439353099730458*Log[1 - x]^2) + 
         1.*(-378.2587117212249*Log[1 - x] - 42.672203765227025*
            Log[1 - x]^2 - 10.800132362673725*Log[1 - x]^3)) + 
       (1 - x)*(-2.1932454224643014*(-101.68947599616031 - 
           17.77777777777778*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) + 
         1.*(-3514.7313528893656 - 973.1987542456501*Log[1 - x] + 
           9.50849651512577*Log[1 - x]^2 - 7.901234567901234*Log[1 - x]^3)) + 
       (1 - x)^3*(-2.1932454224643014*(-5.293865905848787*Log[1 - x] + 
           0.7900326797385621*Log[1 - x]^2) + 
         1.*(125.64699205448355*Log[1 - x] - 72.81089743589743*Log[1 - x]^2 - 
           0.05844675740592474*Log[1 - x]^3)) - 4447.947729272762*Log[x] - 
       1494.3524593419033*Log[x]^2 - 264.35385481217395*Log[x]^3 - 
       19.25925925925926*Log[x]^4 - 0.28641975308641976*Log[x]^5 + 
       x^3*(-17367.838574586764 - 61099.23273217187*Log[x] + 
         61.364855253183535*Log[x]^2 - 8824.49188594095*Log[x]^3 - 
         156.49784017278617*Log[x]^4 - 192.87762669962916*Log[x]^5) + 
       x^2*(-15464.023861892354 + 13374.209834850926*Log[x] + 
         5446.54279279054*Log[x]^2 + 746.7268313041486*Log[x]^3 + 
         9.1623006833713*Log[x]^4 - 0.9722943722943723*Log[x]^5) + 
       x*(2867.9488630421565 - 303.54037153063683*Log[x] + 
         293.37969347607066*Log[x]^2 + 5.838781193193441*Log[x]^3 - 
         3.654320987654321*Log[x]^4 - 0.3160493827160494*Log[x]^5) + 
       Nf^2*(15.809293262763294 - 13.633042060347204*(1 - x) + 
         0.5536303630363036*x^4 - 0.07609130957148579*x^5 + 
         0.006720430107526882*x^6 - 8.57238037207872*delta[1 - x] - 
         4.546622307260784*Lh*delta[1 - x] - 0.2962962962962963*Lp^4*
          delta[1 - x] - 8.296296296296296*Log[x] - 3.2263374485596708*
          Log[x]^2 - 0.3292181069958848*Log[x]^3 + 
         x^2*(15.277945619335348 - 1.4443207126948776*Log[x] - 
           2.597393193338161*Log[x]^2 - 0.6256299496040317*Log[x]^3) + 
         x*(-6.71584865078213 + 1.448559670781893*Log[x] - 
           0.06584362139917696*Log[x]^2 - 0.3292181069958848*Log[x]^3) + 
         x^3*(-8.914670658682635 + 9.321633237822349*Log[x] - 
           3.5026223776223775*Log[x]^2 + 0.4310322989233692*Log[x]^3) + 
         Lp*(12.905349794238683 - 13.563786008230453*(1 - x) + 
           1.7544943820224719*x^4 - 0.24207011686143573*x^5 + 
           0.026871401151631478*x^6 - 9.34782502219845*delta[1 - x] - 
           3.292181069958847*Lh*delta[1 - x] - 6.320987654320987*Log[x] - 
           1.1851851851851851*Log[x]^2 + x^2*(-2.8718905472636815 - 
             8.800130633572829*Log[x] - 2.450046685340803*Log[x]^2) + 
           x*(-6.320457971723099 - 1.5802469135802468*Log[x] - 
             1.1851851851851851*Log[x]^2) + x^3*(9.233300099700898 - 
             4.903144654088051*Log[x] - 0.42493946731234866*Log[x]^2) - 
           6.584362139917696*plusD[0, 1 - x]) + 
         Lp^2*(5.135802469135802 - 4.345679012345679*(1 - x) + 
           0.7660944206008584*x^4 - 0.18184480234260614*x^5 + 
           0.028599605522682446*x^6 - 3.5956420216143585*delta[1 - x] - 
           1.9753086419753085*Lh*delta[1 - x] + x^2*(0.18729372937293728 - 
             2.3259972489683634*Log[x]) + x^3*(1.56975505857295 - 
             1.5294797687861272*Log[x]) + x*(-1.1847116522915613 - 
             1.1851851851851851*Log[x]) - 1.1851851851851851*Log[x] - 
           3.950617283950617*plusD[0, 1 - x]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*(1 - x) - 
           1.3168724279835389*delta[1 - x] - 0.3950617283950617*Lh*
            delta[1 - x] - 0.7901234567901234*plusD[0, 1 - x]) - 
         9.09324461452157*plusD[0, 1 - x]) + 
       Lp^5*(2.3703703703703702 + 2.3703703703703702*x + 
         13.03703703703704*delta[1 - x] - 2.3703703703703702*Lh*
          delta[1 - x] - 4.7407407407407405*plusD[0, 1 - x]) + 
       107.39816902903988*plusD[0, 1 - x] + Nf*(-147.10045120082586 - 
         780.7898631601065*x^4 + 14.889460699353599*x^5 + 
         1.801436974125297*x^6 + 306.7976732366431*delta[1 - x] - 
         0.7901234567901234*Lp^5*delta[1 - x] + 
         Lh*(-22.123456790123456 + 22.123456790123456*x + 71.06334487294696*
            delta[1 - x]) - 10.4457965355425*Log[1 - x] + 
         10.37037037037037*Log[1 - x]^2 + 2.1069958847736627*Log[1 - x]^3 + 
         1.*(1 - x)^3*(-75.32333767926988*Log[1 - x] + 2.3993197278911564*
            Log[1 - x]^2 - 4.6997863247863245*Log[1 - x]^3) + 
         1.*(1 - x)^2*(2.8528455284552847*Log[1 - x] + 2.0263620386643235*
            Log[1 - x]^2 + 0.5500927643784786*Log[1 - x]^3) + 
         (1 - x)*(-22.311533680377586 + 1.*(681.6374051487286 - 
             2.6002504577027423*Log[1 - x] - 7.604938271604938*Log[1 - x]^2 - 
             1.0534979423868314*Log[1 - x]^3)) + 464.6552867398585*Log[x] + 
         149.59090488673706*Log[x]^2 + 21.838134430727024*Log[x]^3 + 
         0.9876543209876543*Log[x]^4 + x*(-59.760015676683146 - 
           36.035323925272195*Log[x] - 11.268447235231461*Log[x]^2 + 
           3.8847736625514404*Log[x]^3 + 0.7242798353909465*Log[x]^4) + 
         x^2*(-10188.031424511742 - 3728.285315100383*Log[x] - 
           503.25726224559173*Log[x]^2 - 12.165616561656165*Log[x]^3 + 
           2.0967710562147444*Log[x]^4) + x^3*(10819.434757674082 - 
           5657.3198908724235*Log[x] + 2209.8765971885587*Log[x]^2 - 
           194.48736462093862*Log[x]^3 + 53.45119305856833*Log[x]^4) + 
         Lp^4*(3.950617283950617 - 1.1851851851851851*(1 - x) + 
           1.5802469135802468*x + 7.80246913580247*delta[1 - x] - 
           2.765432098765432*Lh*delta[1 - x] - 5.530864197530864*
            plusD[0, 1 - x]) + 142.12668974589383*plusD[0, 1 - x] + 
         Lp^2*(-218.60064405498807 + 6.661524926080437*x^4 - 
           1.213822504275779*x^5 - 0.011474339522009804*x^6 + 
           179.71640628041797*delta[1 - x] - 7.901234567901234*Lh^2*
            delta[1 - x] + (1 - x)*(-15.513337494865388 + 
             1.*(244.67625884250782 - 74.27160493827161*Log[1 - x])) + 
           101.1358024691358*Log[1 - x] + 12.590445859872611*(1 - x)^2*
            Log[1 - x] + 4.986238532110092*(1 - x)^3*Log[1 - x] + 
           54.51851851851852*Log[x] + 5.333333333333333*Log[x]^2 + 
           x^3*(-154.34924705214613 + 60.021234495798474*Log[x] - 
             9.769084888253479*Log[x]^2) + x*(141.09943013481958 + 
             37.925925925925924*Log[x] + 4.148148148148148*Log[x]^2) + 
           x^2*(18.351468806049734 + 131.92200168571696*Log[x] + 
             20.824663812279912*Log[x]^2) + Lh*(21.333333333333332 - 
             17.382716049382715*(1 - x) + 3.064372211599745*x^4 - 
             0.7273783587509077*x^5 + 0.11439842209072977*x^6 + 
             58.204221573942185*delta[1 - x] + x^2*(0.7491719361638061 - 
               9.303993480032599*Log[x]) + x^3*(6.279026217228464 - 
               6.117921774664332*Log[x]) + x*(10.2734990698461 - 
               4.7407407407407405*Log[x]) - 4.7407407407407405*Log[x] - 
             31.604938271604937*plusD[0, 1 - x]) + 116.4084431478844*
            plusD[0, 1 - x] - 63.20987654320987*plusD[1, 1 - x]) + 
         Lp*(-480.5482055272691 + 90.74082876371801*x^4 - 20.29132941398345*
            x^5 + 3.20906477625599*x^6 + 311.2094570786569*delta[1 - x] - 
           7.3744855967078164*Lh^2*delta[1 - x] + 108.37860082304526*
            Log[1 - x] + 9.481481481481481*Log[1 - x]^2 + 
           1.*(1 - x)^3*(7.312767780634105*Log[1 - x] - 2.2043399638336347*
              Log[1 - x]^2) + 1.*(1 - x)^2*(47.98654104979811*Log[1 - x] + 
             3.314629258517034*Log[1 - x]^2) + (1 - x)*(-14.29671090198952 + 
             1.*(712.0921976655477 - 153.9423868312757*Log[1 - x] - 
               4.7407407407407405*Log[1 - x]^2)) + 286.4939450665804*Log[x] + 
           67.1604938271605*Log[x]^2 + 4.7407407407407405*Log[x]^3 + 
           x^3*(-351.68430267593766 - 45.49871504276787*Log[x] + 
             10.34503950834065*Log[x]^2 - 2.9763888888888888*Log[x]^3) + 
           x*(281.55854673994827 + 4.866447031582133*Log[x] + 
             26.469135802469136*Log[x]^2 + 3.5555555555555554*Log[x]^3) + 
           x^2*(-3.8777534320724567 + 287.22003485720296*Log[x] + 
             127.010183299389*Log[x]^2 + 16.857774968394438*Log[x]^3) + 
           Lh*(4.740740740740744 - 27.127572016460906*(1 - x) + 
             1.7544940934771445*x^4 - 0.24206930209858468*x^5 + 
             0.026873385012919894*x^6 + 126.78633515573378*delta[1 - x] - 
             13.432098765432098*Log[x] - 1.1851851851851851*Log[x]^2 + 
             x^2*(-2.871892319873317 - 8.800131817432856*Log[x] - 
               2.4500466853408027*Log[x]^2) + x*(24.757729637394206 + 
               5.530864197530864*Log[x] - 1.1851851851851851*Log[x]^2) + 
             x^3*(9.233299075025693 - 4.903142209264658*Log[x] - 
               0.42494226327944573*Log[x]^2) - 29.497942386831273*
              plusD[0, 1 - x]) + 253.57267031146756*plusD[0, 1 - x] - 
           58.99588477366255*plusD[1, 1 - x]) + 
         Lp^3*(-26.07407407407408 + 16.156308419650475*x - 
           2.3011899516213017*x^4 + 0.7081466245013991*x^5 - 
           0.16852894429444096*x^6 + 58.15708913236683*delta[1 - x] - 
           2.3703703703703702*Lh^2*delta[1 - x] + 
           (1 - x)*(-8.691358024691358 + 1.*(27.25925925925926 - 
               9.481481481481481*Log[1 - x])) + 18.962962962962962*
            Log[1 - x] + 0.030855539971949508*(1 - x)^2*Log[1 - x] + 
           0.32322175732217573*(1 - x)^3*Log[1 - x] + 
           x^3*(-2.2690837293304322 + 3.4484771291967595*Log[x]) + 
           x^2*(-1.0639253587789383 + 4.696543405969102*Log[x]) + 
           Lh*(7.111111111111111 - 2.3703703703703702*(1 - x) + 
             2.3703703703703702*x + 5.135802469135802*delta[1 - x] - 
             9.481481481481481*plusD[0, 1 - x]) + 10.271604938271604*
            plusD[0, 1 - x] - 18.962962962962962*plusD[1, 1 - x])) + 
       Lp*(944.5125908358856 + 10074.37796942963*x^4 - 282.23578718319834*
          x^5 - 8.468546499059736*x^6 - 1189.0889508086368*delta[1 - x] - 
         19.90222593356113*Lh^2*delta[1 - x] - 205.91159557421622*
          Log[1 - x] - 274.962962962963*Log[1 - x]^2 + 37.925925925925924*
          Log[1 - x]^3 + (1 - x)*(-2.1932454224643014*(-155.90327715265062 + 
             56.888888888888886*Log[1 - x]) + 1.*(-4512.882270041095 + 
             1008.1043851814954*Log[1 - x] + 116.14814814814815*
              Log[1 - x]^2 - 18.962962962962962*Log[1 - x]^3)) + 
         (1 - x)^2*(20.677929432137013*Log[1 - x] + 
           1.*(-524.4003795066413*Log[1 - x] + 40.19195305951383*
              Log[1 - x]^2 + 14.123815967523681*Log[1 - x]^3)) + 
         (1 - x)^3*(7.774694045807053*Log[1 - x] + 
           1.*(707.4033412887828*Log[1 - x] + 15.182666666666666*
              Log[1 - x]^2 + 60.22407170294494*Log[1 - x]^3)) - 
         2864.7128125054387*Log[x] - 771.9648708722551*Log[x]^2 - 
         89.28395061728395*Log[x]^3 - 2.0246913580246915*Log[x]^4 + 
         x^3*(-127580.91544175692 + 64821.319457684745*Log[x] - 
           25984.040304140686*Log[x]^2 + 2190.5382462686566*Log[x]^3 - 
           630.0326433121019*Log[x]^4) + x^2*(118493.15685187366 + 
           44234.54527766215*Log[x] + 6340.609107937054*Log[x]^2 + 
           220.24803387779795*Log[x]^3 - 2.6382575757575757*Log[x]^4) + 
         x*(3.6656322633343734 + 258.45250471985185*Log[x] - 
           20.536058508652147*Log[x]^2 - 30.22222222222222*Log[x]^3 - 
           1.9753086419753085*Log[x]^4) + Lh*(489.64312209227774 + 
           113.30348258706466*x^4 - 21.196141479099676*x^5 + 
           3.0225385527876627*x^6 - 268.73696704558654*delta[1 - x] - 
           59.25925925925925*Log[1 - x] + 18.962962962962962*Log[1 - x]^2 - 
           2.6666666666666665*(1 - x)^2*(-15.715617715617716*Log[1 - x] - 
             2.439353099730458*Log[1 - x]^2) - 2.6666666666666665*(1 - x)^3*
            (-5.293865905848787*Log[1 - x] + 0.7900326797385621*
              Log[1 - x]^2) - 2.6666666666666665*(1 - x)*
            (-101.68947599616031 - 17.77777777777778*Log[1 - x] + 
             3.5555555555555554*Log[1 - x]^2) + 316.44444444444446*Log[x] + 
           52.74074074074074*Log[x]^2 + 2.3703703703703702*Log[x]^3 + 
           x^3*(-169.33550135501355 - 70.85055913249745*Log[x] - 
             22.50397381954184*Log[x]^2 - 1.0549169859514687*Log[x]^3) + 
           x*(-328.298752306868 + 32.*Log[x] - 13.629629629629628*Log[x]^2 + 
             1.5802469135802468*Log[x]^3) + x^2*(-48.82232558139535 + 
             91.7871326449563*Log[x] + 48.40161055427053*Log[x]^2 + 
             8.228843861740167*Log[x]^3) - 79.60890373424454*
            plusD[0, 1 - x]) - 537.4739340911725*plusD[0, 1 - x] - 
         159.21780746848913*plusD[1, 1 - x]) + 
       Lp^4*(-91.25925925925927 - 7.6667520273154075*x^4 + 
         2.1436716077537055*x^5 - 0.4514546091833158*x^6 - 
         29.265654043153358*delta[1 - x] - 4.7407407407407405*Lh^2*
          delta[1 - x] + 37.925925925925924*Log[1 - x] + 
         0.061711079943899017*(1 - x)^2*Log[1 - x] + 0.6464442197505897*
          (1 - x)^3*Log[1 - x] - 1.3333333333333333*(1 - x)*
          (-36. + 14.222222222222221*Log[1 - x]) + 4.7407407407407405*
          Log[x] + x*(0.7057870370370303 + 4.7407407407407405*Log[x]) + 
         x^3*(-10.817193510620505 + 13.014875340456735*Log[x]) + 
         x^2*(-2.8770226537216823 + 18.69708118714741*Log[x]) + 
         Lh*(9.481481481481481 + 9.481481481481481*x + 45.629629629629626*
            delta[1 - x] - 18.962962962962962*plusD[0, 1 - x]) + 
         91.25925925925927*plusD[0, 1 - x] - 37.925925925925924*
          plusD[1, 1 - x]) + Lp^2*(1865.2794372257058 - 
         1752.106455373223*x^4 + 233.46176000317507*x^5 - 
         31.676301449625715*x^6 - 1196.9920877250138*delta[1 - x] + 
         Lh^2*(-28.444444444444443 + 28.444444444444443*x + 
           80.83275534941743*delta[1 - x]) - 1188.291672424969*Log[1 - x] + 
         161.18518518518516*Log[1 - x]^2 + (1 - x)*
          (-2.1932454224643014*(-36. + 14.222222222222221*Log[1 - x]) + 
           1.*(-2414.4972822970135 + 1475.7090303690138*Log[1 - x] - 
             189.62962962962962*Log[1 - x]^2) - 1.3333333333333333*
            (-101.68947599616031 - 17.77777777777778*Log[1 - x] + 
             3.5555555555555554*Log[1 - x]^2)) + (1 - x)^2*
          (0.1015106577017138*Log[1 - x] - 1.3333333333333333*
            (-15.715617715617716*Log[1 - x] - 2.439353099730458*
              Log[1 - x]^2) + 1.*(-447.8092566619916*Log[1 - x] + 
             49.55651237890204*Log[1 - x]^2)) + (1 - x)^3*
          (1.063358119384866*Log[1 - x] - 1.3333333333333333*
            (-5.293865905848787*Log[1 - x] + 0.7900326797385621*
              Log[1 - x]^2) + 1.*(-75.11639344262295*Log[1 - x] + 
             54.846769887880406*Log[1 - x]^2)) - 525.5301521184749*Log[x] - 
         95.11111111111111*Log[x]^2 - 3.5555555555555554*Log[x]^3 + 
         x^2*(984.7542752833658 - 598.311951766804*Log[x] - 
           410.20775503414876*Log[x]^2 - 27.850283951482858*Log[x]^3) + 
         x*(-1802.2172601959555 - 37.80086927919481*Log[x] - 
           70.81481481481481*Log[x]^2 - 2.3703703703703702*Log[x]^3) + 
         x^3*(1667.7450600666118 + 1784.0626055848797*Log[x] + 
           268.4098418275295*Log[x]^2 + 133.9604847694356*Log[x]^3) - 
         701.4316613304434*plusD[0, 1 - x] + Lh*(-233.20578845125107 + 
           57.764172335600904*x^4 - 12.0227434257285*x^5 + 
           1.3525712171661115*x^6 - 350.7158306652217*delta[1 - x] + 
           75.85185185185185*Log[1 - x] + 25.14134742404227*(1 - x)^2*
            Log[1 - x] + 9.452894438138479*(1 - x)^3*Log[1 - x] - 
           2.6666666666666665*(1 - x)*(-155.90327715265062 + 
             56.888888888888886*Log[1 - x]) + 125.62962962962963*Log[x] + 
           14.222222222222221*Log[x]^2 + x^3*(-252.93229166666666 + 
             33.89705360312389*Log[x] - 16.85792349726776*Log[x]^2) + 
           x*(-8.12826535954548 + 2.3703703703703702*Log[x] + 
             9.481481481481481*Log[x]^2) + x^2*(24.28577362409138 + 
             187.03146374829*Log[x] + 48.72643039147556*Log[x]^2) + 
           323.3310213976697*plusD[0, 1 - x]) + 646.6620427953393*
          plusD[1, 1 - x]) + Lp^3*(188.0749616923406 + 39.82076966644788*
          x^4 - 9.42249999725374*x^5 + 1.556318476290533*x^6 - 
         566.7478358117281*delta[1 - x] - 3.1604938271604937*Lh^3*
          delta[1 - x] - 350.81481481481484*Log[1 - x] + 
         75.85185185185185*Log[1 - x]^2 + (1 - x)*
          (-1.3333333333333333*(-155.90327715265062 + 56.888888888888886*
              Log[1 - x]) + 1.*(-368.33040181039814 + 270.22222222222223*
              Log[1 - x] - 37.925925925925924*Log[1 - x]^2)) + 
         (1 - x)^3*(4.7264472190692395*Log[1 - x] + 
           1.*(-8.019616584930896*Log[1 - x] - 1.1469147894221352*
              Log[1 - x]^2)) + (1 - x)^2*(12.570673712021135*Log[1 - x] + 
           1.*(-24.295550847457626*Log[1 - x] + 0.09271284271284272*
              Log[1 - x]^2)) + 14.222222222222221*Log[x] + 
         5.530864197530864*Log[x]^2 + x*(-294.13654599373 - 
           47.40740740740741*Log[x] + 3.1604938271604937*Log[x]^2) + 
         x^2*(-15.70626573032719 - 129.56378800582496*Log[x] + 
           10.923403494325541*Log[x]^2) + x^3*(125.15423821393402 - 
           123.41131415271241*Log[x] + 15.018347668406479*Log[x]^2) + 
         Lh^2*(9.481481481481481 + 9.481481481481481*x + 39.11111111111111*
            delta[1 - x] - 18.962962962962962*plusD[0, 1 - x]) + 
         71.32569473235957*plusD[0, 1 - x] + Lh*(-183.7037037037037 - 
           15.333504054630815*x^4 + 4.287343215507411*x^5 - 
           0.9029092183666316*x^6 + 35.66284736617976*delta[1 - x] + 
           75.85185185185185*Log[1 - x] + 0.12342215988779803*(1 - x)^2*
            Log[1 - x] + 1.2928884395011795*(1 - x)^3*Log[1 - x] - 
           2.6666666666666665*(1 - x)*(-36. + 14.222222222222221*
              Log[1 - x]) + 9.481481481481481*Log[x] + 
           x*(28.670833333333327 + 9.481481481481481*Log[x]) + 
           x^3*(-21.63438702124101 + 26.02975068091347*Log[x]) + 
           x^2*(-5.754045307443365 + 37.39416237429482*Log[x]) + 
           156.44444444444443*plusD[0, 1 - x] - 75.85185185185185*
            plusD[1, 1 - x]) + 312.8888888888889*plusD[1, 1 - x] - 
         75.85185185185185*plusD[2, 1 - x]))
 
dPDFLarinN["dabc2"] = as^3*Nf*(246.5275956981195 - 466.5558935361217*x^4 + 
      21.00936768149883*x^5 - 1.7017716535433072*x^6 + 
      1.*(1 - x)*(30.707022558973048 - 0.7744867914814151*Log[1 - x] - 
        0.42943427214289276*Log[1 - x]^2) + 1.*(1 - x)^2*
       (7.395950506186726*Log[1 - x] + 0.0297029702970297*Log[1 - x]^2) + 
      1.*(1 - x)^3*(6.9905325443786985*Log[1 - x] + 0.137524557956778*
         Log[1 - x]^2) + 308.78490743957593*Log[x] + 
      109.66227112321509*Log[x]^2 + 14.621636149762011*Log[x]^3 + 
      x*(-327.508993073337 - 168.70169595600925*Log[x] + 
        17.337114611355346*Log[x]^2 + 13.633981828774356*Log[x]^3 + 
        2.7160493827160495*Log[x]^4 - 0.2962962962962963*Log[x]^5) + 
      x^2*(251.42155525238744 - 97.18748349617111*Log[x] - 
        87.65447667087011*Log[x]^2 - 12.615036231884059*Log[x]^3 - 
        0.7878260869565218*Log[x]^4 - 0.022458628841607566*Log[x]^5) + 
      x^3*(276.8081370449679 + 722.7332015810276*Log[x] + 
        52.4377967711301*Log[x]^2 + 97.34747145187602*Log[x]^3 + 
        2.2683870967741937*Log[x]^4 + 2.0286195286195285*Log[x]^5) + 
      Lp*(140.3547075789629 - 1009.4267015706806*x^4 + 
        52.944142746314974*x^5 - 4.604244694132334*x^6 + 
        1.*(1 - x)*(17.198241782619366 - 2.5766056328573548*Log[1 - x]) - 
        0.06697674418604652*(1 - x)^2*Log[1 - x] + 7.485143692157818*
         (1 - x)^3*Log[1 - x] + 131.59472534785812*Log[x] + 
        43.864908449286034*Log[x]^2 + x^2*(-12377.348960456584 - 
          4885.133977900552*Log[x] - 764.414273281114*Log[x]^2 - 
          57.20847651775487*Log[x]^3 - 1.7571381686905152*Log[x]^4) + 
        x*(-272.5286265431106 - 83.34667419571781*Log[x] - 
          6.891819251189943*Log[x]^2 + 20.74074074074074*Log[x]^3 - 
          1.4814814814814814*Log[x]^4) + x^3*(13470.609682299546 - 
          6747.104612850082*Log[x] + 2590.4659161976233*Log[x]^2 - 
          248.9455732946299*Log[x]^3 + 57.992280285035626*Log[x]^4)))
 
dPDFLarinN["gg"] = 1.*delta[1 - x] + 
     as*(-24. + 24.*x - 4.934802200544679*delta[1 - x] - 
       3.*Lp^2*delta[1 - x] + Lp*(-12. + 24.*x - 6.*Lh*delta[1 - x] - 
         12.*plusD[0, 1 - x])) + as^2*(-623.0153778205226 + 
       1053.2456597222222*x^4 - 185.597503900156*x^5 + 
       29.54353233830846*x^6 - 62.104684476395086*delta[1 - x] + 
       16.792503131442203*Lh*delta[1 - x] + 4.5*Lp^4*delta[1 - x] + 
       6.*Log[1 - x] - 36.*Log[1 - x]^2 + 1.*(1 - x)^2*
        (-137.23211169284468*Log[1 - x] - 65.38064236111111*Log[1 - x]^2) + 
       1.*(1 - x)^3*(-79.57169811320755*Log[1 - x] - 43.32229185317816*
          Log[1 - x]^2) + 1.*(1 - x)*(-549.6123610676952 - 6.*Log[1 - x] + 
         18.*Log[1 - x]^2) - 1109.*Log[x] - 303.*Log[x]^2 - 24.*Log[x]^3 + 
       x*(-61.51686784523889 - 281.*Log[x] - 87.*Log[x]^2 - 12.*Log[x]^3) + 
       x^2*(2771.9415094339624 + 630.6404593639576*Log[x] + 
         86.9416135881104*Log[x]^2 + 4.4003868471953576*Log[x]^3) + 
       x^3*(-2887.7507055503293 + 359.55815039701076*Log[x] - 
         541.1466165413534*Log[x]^2 + 29.003161222339305*Log[x]^3) + 
       Lp*(-400.08813345689657 + 858.6291666666667*x^4 - 
         169.65087040618957*x^5 + 26.909516380655226*x^6 + 
         Lh*(144. - 144.*x - 45.17356039019579*delta[1 - x]) - 
         108.56564841198295*delta[1 - x] - 144.*Log[1 - x] - 
         263.5144329896907*(1 - x)^2*Log[1 - x] - 112.69678089304257*
          (1 - x)^3*Log[1 - x] + 1.*(1 - x)*(-1001.1294943738554 + 
           360.*Log[1 - x]) - 924.*Log[x] - 144.*Log[x]^2 + 
         x^3*(-821.7470725995316 - 661.7179916317991*Log[x] - 
           184.99287410926365*Log[x]^2) + x*(-25.082493299653663 - 
           60.*Log[x] - 72.*Log[x]^2) + x^2*(621.3770034843205 + 
           27.130914826498422*Log[x] + 1.9944258639910815*Log[x]^2) - 
         90.34712078039158*plusD[0, 1 - x]) + 33.585006262884406*
        plusD[0, 1 - x] + Lp^3*(36. - 72.*x - 22.*delta[1 - x] + 
         18.*Lh*delta[1 - x] + 36.*plusD[0, 1 - x]) + 
       Nf*(97.55555555555556 + 7.760195141578497*delta[1 - x] + 
         6.222222222222221*Lh*delta[1 - x] + 1.3333333333333333*Lp^3*
          delta[1 - x] - 2.*Log[1 - x] + 1.*(1 - x)*(74.55555555555556 + 
           2.*Log[1 - x]) + x^2*(3.247512405497389*^-6 + 
           1.245381192502307*^-6*Log[x]) + x^3*(-2.696638909263494*^-6 + 
           2.516527292996756*^-6*Log[x]) + 78.66666666666667*Log[x] + 
         14.*Log[x]^2 + 0.8888888888888888*Log[x]^3 + 
         x*(-113.99999999999999 + 35.333333333333336*Log[x] + 
           11.333333333333334*Log[x]^2 + 0.8888888888888888*Log[x]^3) + 
         12.444444444444445*plusD[0, 1 - x] + Lp^2*(6.666666666666664 + 
           10.666666666666666*(1 - x) + 3.3333333333333335*delta[1 - x] + 
           2.*Lh*delta[1 - x] + 5.333333333333333*Log[x] + 
           x*(-10.666666666666666 + 5.333333333333333*Log[x]) + 
           4.*plusD[0, 1 - x]) + Lp*(56. + 56.*(1 - x) + 6.579736267392906*
            delta[1 - x] + 6.666666666666667*Lh*delta[1 - x] + 
           45.333333333333336*Log[x] + 5.333333333333333*Log[x]^2 + 
           x*(-69.33333333333333 + 24.*Log[x] + 5.333333333333333*Log[x]^2) + 
           13.333333333333334*plusD[0, 1 - x])) + 
       Lp^2*(-114.00000383984764 + 29.10969387755102*x^4 - 
         8.139252336448598*x^5 + 1.7141162514827994*x^6 - 
         141.02203300817018*delta[1 - x] + 18.*Lh^2*delta[1 - x] - 
         144.*Log[1 - x] - 0.23431294678316125*(1 - x)^2*Log[1 - x] - 
         2.4544715447154473*(1 - x)^3*Log[1 - x] + 1.*(1 - x)*
          (-456. + 288.*Log[1 - x]) + x*(177.32021857923496 - 72.*Log[x]) + 
         x^2*(10.92369020501139 - 70.9904831625183*Log[x]) + 
         x^3*(41.071537290715376 - 49.41585233441911*Log[x]) - 288.*Log[x] - 
         66.*plusD[0, 1 - x] + Lh*(72. - 144.*x - 33.*delta[1 - x] + 
           72.*plusD[0, 1 - x]) + 144.*plusD[1, 1 - x])) + 
     as^3*(-126520.51816086505 + 1.1681912631741243*^6*x^4 - 
       68706.10193583553*x^5 + 6471.829290825832*x^6 - 
       4961.132012905556*delta[1 - x] - 4.5*Lp^6*delta[1 - x] + 
       Lh*(-403.02007515461287 + 403.02007515461287*x + 
         74.78533937673132*delta[1 - x]) + 1112.5042671869244*Log[1 - x] - 
       662.1708567150301*Log[1 - x]^2 - 176.*Log[1 - x]^3 + 
       (1 - x)^3*(-4.934802200544679*(-79.57169811320755*Log[1 - x] - 
           43.32229185317816*Log[1 - x]^2) + 
         1.*(-46538.65180722892*Log[1 - x] - 3476.839297332466*Log[1 - x]^2 - 
           3508.607334525939*Log[1 - x]^3)) + 
       (1 - x)^2*(-4.934802200544679*(-137.23211169284468*Log[1 - x] - 
           65.38064236111111*Log[1 - x]^2) + 
         1.*(-19904.27978723404*Log[1 - x] - 3498.5911559348333*
            Log[1 - x]^2 - 389.1472814865795*Log[1 - x]^3)) + 
       (1 - x)*(-4.934802200544679*(-549.6123610676952 - 6.*Log[1 - x] + 
           18.*Log[1 - x]^2) + 1.*(-25927.056896918963 - 1432.2179718512616*
            Log[1 - x] - 3.5674508620934375*Log[1 - x]^2 - 
           200.*Log[1 - x]^3)) - 146517.06576421176*Log[x] - 
       57872.77105472957*Log[x]^2 - 14739.730196551625*Log[x]^3 - 
       1948.*Log[x]^4 - 100.8*Log[x]^5 + x^3*(-540415.8942827259 - 
         1.1325505455317493*^6*Log[x] - 523326.32122610824*Log[x]^2 - 
         96603.4582906315*Log[x]^3 - 24717.1536*Log[x]^4 - 
         1069.5684340320593*Log[x]^5) + x^2*(-506354.3903287063 - 
         536814.0807559909*Log[x] - 155809.62531420166*Log[x]^2 - 
         22077.895108626857*Log[x]^3 - 1618.5866336633662*Log[x]^4 - 
         48.31945788964182*Log[x]^5) + x*(74870.87356419273 + 
         5411.5183736577765*Log[x] - 4911.241776666736*Log[x]^2 + 
         1362.4958099516366*Log[x]^3 - 26.*Log[x]^4 + 28.8*Log[x]^5) + 
       Lp^5*(-54. + 108.*x + 66.*delta[1 - x] - 27.*Lh*delta[1 - x] - 
         54.*plusD[0, 1 - x]) + Nf^2*(-203.0242790288985 + 
         1.8075990299110751*x^4 + 0.018694765465669613*x^5 + 
         0.01627906976744186*x^6 - 19.287855837177126*delta[1 - x] - 
         10.229900191336764*Lh*delta[1 - x] - 0.6666666666666666*Lp^4*
          delta[1 - x] + 6.222222222222222*Log[1 - x] + 0.8888888888888888*
          Log[1 - x]^2 + 1.*(1 - x)^3*(0.24080882352941177*Log[1 - x] - 
           0.34985207100591714*Log[1 - x]^2 - 0.4362934362934363*
            Log[1 - x]^3) + 1.*(1 - x)^2*(-7.53625*Log[1 - x] + 
           1.1036639857015191*Log[1 - x]^2 - 0.0033821871476888386*
            Log[1 - x]^3) + 1.*(1 - x)*(-116.73888550052452 - 
           18.878526841582627*Log[1 - x] - 2.6790123456790123*Log[1 - x]^2 + 
           0.19753086419753085*Log[1 - x]^3) - 127.91459336518275*Log[x] - 
         10.977292273681392*Log[x]^2 + 0.757201646090535*Log[x]^3 + 
         0.09876543209876543*Log[x]^4 + x^3*(-2.084730803177405 + 
           1.5338521400778211*Log[x] - 0.48311156601842375*Log[x]^2 - 
           0.002214022140221402*Log[x]^3 - 0.002911208151382824*Log[x]^4) + 
         x^2*(20.29374337221633 + 10.637469586374696*Log[x] + 
           0.04874213836477988*Log[x]^2 + 0.0037285607755406414*Log[x]^3 + 
           0.00011532695190866105*Log[x]^4) + x*(212.00576902692734 - 
           138.01732606069368*Log[x] - 33.03902066874312*Log[x]^2 - 
           1.2181069958847737*Log[x]^3 + 0.09876543209876543*Log[x]^4) + 
         Lp*(-188.33760074867723 - 6.549389567147614*x^4 + 
           1.357634112792297*x^5 - 0.402321083172147*x^6 - 
           21.032606299946515*delta[1 - x] - 7.4074074074074066*Lh*
            delta[1 - x] + 1.*(1 - x)*(-102.06767929017998 - 
             15.777777777777779*Log[1 - x]) + 2.6666666666666665*Log[1 - x] - 
           0.07644110275689223*(1 - x)^2*Log[1 - x] + 5.759670781893004*
            (1 - x)^3*Log[1 - x] - 117.02424746924885*Log[x] - 
           11.851851851851851*Log[x]^2 + x*(199.40794516531184 - 
             110.2835067285081*Log[x] - 26.074074074074073*Log[x]^2) + 
           x^2*(-6.743192291579389 - 1.3215859030837005*Log[x] - 
             0.12412412412412413*Log[x]^2) + x^3*(21.41507177033493 + 
             0.2864721485411141*Log[x] + 1.9631949882537196*Log[x]^2) - 
           14.814814814814815*plusD[0, 1 - x]) + 
         Lp^2*(-72.73434595684665 - 1.083358501963153*x^4 + 
           0.22936660268714013*x^5 - 0.06683804627249357*x^6 - 
           8.090194548632308*delta[1 - x] - 4.444444444444445*Lh*
            delta[1 - x] + 1.*(1 - x)*(-39.7037037037037 - 3.5555555555555554*
              Log[1 - x]) - 0.01314459049544995*(1 - x)^2*Log[1 - x] + 
           0.845984598459846*(1 - x)^3*Log[1 - x] - 42.074074074074076*
            Log[x] - 3.5555555555555554*Log[x]^2 + 
           x*(80.39496105050912 - 42.074074074074076*Log[x] - 
             3.5555555555555554*Log[x]^2) + x^2*(-0.9758961681087762 - 
             0.21724137931034482*Log[x] - 0.02044989775051125*Log[x]^2) + 
           x^3*(3.1250022589681032 + 0.13495072024260804*Log[x] + 
             0.3147230977037371*Log[x]^2) - 8.88888888888889*
            plusD[0, 1 - x]) + Lp^3*(-7.703703703703703 - 5.925925925925926*
            (1 - x) - 2.962962962962963*delta[1 - x] - 0.8888888888888888*Lh*
            delta[1 - x] + x*(9.481481481481481 - 4.7407407407407405*
              Log[x]) - 4.7407407407407405*Log[x] - 1.7777777777777777*
            plusD[0, 1 - x]) - 20.45980038267353*plusD[0, 1 - x]) + 
       149.57067875345635*plusD[0, 1 - x] + 
       Nf*(26847.548239280564 + 52943.56646216769*x^4 - 
         1513.691983122363*x^5 + 21.405330882352942*x^6 + 
         669.0197491928262*delta[1 - x] - 4.*Lp^5*delta[1 - x] + 
         Lh*(-149.33333333333331 + 149.33333333333331*x + 142.83395045607492*
            delta[1 - x]) - 34.01488894434796*Log[1 - x] + 
         64.53627106775602*Log[1 - x]^2 + 10.666666666666666*Log[1 - x]^3 + 
         1.*(1 - x)^2*(-8942.47092469018*Log[1 - x] - 1286.4130808950085*
            Log[1 - x]^2 - 93.54446308724832*Log[1 - x]^3 - 
           3.2102206736353076*Log[1 - x]^4) + 1.*(1 - x)^3*
          (-12994.855477855477*Log[1 - x] + 6158.373207701761*Log[1 - x]^2 - 
           444.5841968911917*Log[1 - x]^3 + 150.34097035040432*
            Log[1 - x]^4) + (1 - x)*(-4.934802200544679*(74.55555555555556 + 
             2.*Log[1 - x]) + 1.*(5571.801273151777 + 277.9307621403534*
              Log[1 - x] + 13.813771269969632*Log[1 - x]^2 - 
             5.432098765432099*Log[1 - x]^3 - 0.49382716049382713*
              Log[1 - x]^4)) + 26628.70303625084*Log[x] + 
         8978.507851783766*Log[x]^2 + 1589.2684145769365*Log[x]^3 + 
         146.87654320987653*Log[x]^4 + 5.674074074074074*Log[x]^5 + 
         x^3*(-16384.72094797433 - 123190.34704601398*Log[x] + 
           8038.350570852921*Log[x]^2 - 16467.01894317049*Log[x]^3 - 
           45.25417075564279*Log[x]^4 - 362.7111897390535*Log[x]^5) + 
         x*(-49211.72837189091 + 2858.7155301934454*Log[x] + 
           1034.4626452538978*Log[x]^2 - 10.188375546520115*Log[x]^3 - 
           21.185185185185187*Log[x]^4 - 3.7925925925925927*Log[x]^5) + 
         x^2*(-13902.694521520338 + 15726.192725131823*Log[x] + 
           9748.688708036623*Log[x]^2 + 1606.518105849582*Log[x]^3 + 
           116.34142857142857*Log[x]^4 + 3.3078703703703702*Log[x]^5) + 
         Lp^4*(-35.99999999999999 - 32.*(1 - x) + 12.*delta[1 - x] - 
           14.*Lh*delta[1 - x] + x*(64. - 16.*Log[x]) - 16.*Log[x] - 
           28.*plusD[0, 1 - x]) + 285.6679009121497*plusD[0, 1 - x] + 
         Lp^2*(5513.625931424693 - 602.0150414937759*x^4 + 
           120.80754996299038*x^5 - 20.69336143308746*x^6 + 
           528.5060944656618*delta[1 - x] - 40.*Lh^2*delta[1 - x] + 
           422.*Log[1 - x] + 207.15749235474007*(1 - x)^2*Log[1 - x] + 
           126.21347031963471*(1 - x)^3*Log[1 - x] + 
           (1 - x)*(-52.63789013914324 + 1.*(2487.58060063184 - 
               1098.6666666666667*Log[1 - x]) - 3.*(74.55555555555556 + 2.*
                Log[1 - x])) + 5045.171594528459*Log[x] + 930.4444444444445*
            Log[x]^2 + 66.07407407407408*Log[x]^3 + 
           x*(-5423.419949585246 + 1202.8422561941084*Log[x] + 
             250.44444444444446*Log[x]^2 - 40.59259259259259*Log[x]^3) + 
           x^3*(537.925236707453 + 513.0703206486767*Log[x] + 
             115.97625570776256*Log[x]^2 - 0.3247663551401869*Log[x]^3) + 
           x^2*(-460.57749023306116 + 135.81673167929543*Log[x] - 
             2.084710743801653*Log[x]^2 - 0.01829652996845426*Log[x]^3) + 
           Lh*(-464. - 336.*(1 - x) + 93.17356039019579*delta[1 - x] - 
             272.*Log[x] - 32.*Log[x]^2 + x*(624. - 144.*Log[x] - 32.*
                Log[x]^2) - 160.*plusD[0, 1 - x]) + 186.34712078039155*
            plusD[0, 1 - x] - 320.*plusD[1, 1 - x]) + 
         Lp*(18844.400363076355 + 15406.574991686066*x^4 - 
           468.9035418236624*x^5 + 0.2386685552407932*x^6 + 
           818.6511619295711*delta[1 - x] - 37.33333333333333*Lh^2*
            delta[1 - x] + 614.6666666666666*Log[1 - x] + 72.*Log[1 - x]^2 + 
           1.*(1 - x)^2*(1168.5334742776604*Log[1 - x] + 118.06061927605757*
              Log[1 - x]^2 + 1.467408585055644*Log[1 - x]^3) + 
           1.*(1 - x)^3*(1020.4975391498881*Log[1 - x] - 28.111048478015782*
              Log[1 - x]^2 + 40.7907133243607*Log[1 - x]^3) + 
           (1 - x)*(-276.348923230502 + 1.*(5963.761735262948 - 
               1331.7840390468489*Log[1 - x] - 39.111111111111114*
                Log[1 - x]^2 - 2.962962962962963*Log[1 - x]^3)) + 
           18449.92647689835*Log[x] + 5185.625831420979*Log[x]^2 + 
           693.1851851851852*Log[x]^3 + 36.96296296296296*Log[x]^4 + 
           x^3*(-184093.2144128114 + 91758.47280122014*Log[x] - 
             37634.49072929542*Log[x]^2 + 3215.166776099803*Log[x]^3 - 
             948.0248579545455*Log[x]^4) + x*(-17060.263570868385 + 
             2646.2641043445897*Log[x] + 1002.3016897190179*Log[x]^2 + 
             16.88888888888889*Log[x]^3 - 23.703703703703702*Log[x]^4) + 
           x^2*(166414.1922953451 + 64717.79457364341*Log[x] + 
             9771.585708550783*Log[x]^2 + 711.7024456521739*Log[x]^3 + 
             20.872773536895675*Log[x]^4) + Lh*(-820. + 241.12489177460347*
              delta[1 - x] + 12.*Log[1 - x] - 6.*(1 - x)*(74.55555555555556 + 
               2.*Log[1 - x]) + x^3*(0.000016179833455580964 - 
               0.000015099163757980536*Log[x]) + 
             x^2*(-0.000019485074432984333 - 7.472287155013842*^-6*Log[x]) - 
             472.*Log[x] - 84.*Log[x]^2 - 5.333333333333333*Log[x]^3 + 
             x*(993.3333333333333 - 212.*Log[x] - 68.*Log[x]^2 - 
               5.333333333333333*Log[x]^3) - 149.33333333333331*
              plusD[0, 1 - x]) + 482.2497835492069*plusD[0, 1 - x] - 
           298.6666666666667*plusD[1, 1 - x]) + 
         Lp^3*(530.2197345880627 - 6.4309576837416484*x^4 + 
           1.7445600756859034*x^5 - 0.5153473344103393*x^6 + 
           160.09672284734938*delta[1 - x] - 12.*Lh^2*delta[1 - x] + 
           (1 - x)*(-168. + 1.*(394.962962962963 - 218.07407407407408*
                Log[1 - x])) + 96.*Log[1 - x] - 0.09439124487004104*(1 - x)^2*
            Log[1 - x] + 6.228102189781022*(1 - x)^3*Log[1 - x] + 
           442.3703703703703*Log[x] + 29.037037037037038*Log[x]^2 + 
           x*(-517.8681432219832 + 232.*Log[x] - 34.96296296296296*
              Log[x]^2) + x^3*(-32.076584507042256 + 27.280269058295964*
              Log[x] - 3.7310975609756096*Log[x]^2) + 
           x^2*(-1.7399289099526067 + 48.02094818081588*Log[x] - 
             0.01678445229681979*Log[x]^2) + Lh*(-63.999999999999986 - 
             64.*(1 - x) - 10.666666666666666*delta[1 - x] + 
             x*(112. - 32.*Log[x]) - 32.*Log[x] - 48.*plusD[0, 1 - x]) - 
           21.333333333333336*plusD[0, 1 - x] - 96.*plusD[1, 1 - x])) + 
       Lp*(-126725.81567182181 + 851759.5174042811*x^4 - 
         62302.93926573765*x^5 + 6770.355170656051*x^6 - 
         2009.5104438013373*delta[1 - x] - 100.75501878865326*Lh^2*
          delta[1 - x] - 4927.34833281234*Log[1 - x] - 864.*Log[1 - x]^2 + 
         432.*Log[1 - x]^3 + (1 - x)^3*(556.136322345288*Log[1 - x] + 
           1.*(-67666.05818181818*Log[1 - x] - 977.0656912511197*
              Log[1 - x]^2 - 3639.491869918699*Log[1 - x]^3)) + 
         (1 - x)*(-4.934802200544679*(-1001.1294943738554 + 
             360.*Log[1 - x]) + 1.*(-31836.993511944034 + 10717.639081232512*
              Log[1 - x] - 180.*Log[1 - x]^2 - 216.*Log[1 - x]^3)) + 
         (1 - x)^2*(1300.391603792809*Log[1 - x] + 
           1.*(-39091.370357014064*Log[1 - x] - 3127.6040781648258*
              Log[1 - x]^2 + 673.77*Log[1 - x]^3)) - 127644.03572574271*
          Log[x] - 45791.43876370193*Log[x]^2 - 8472.*Log[x]^3 - 
         648.*Log[x]^4 + x^3*(-1.91209144866736*^6 - 28298.656289440805*
            Log[x] - 544634.0159823162*Log[x]^2 - 33890.93647912885*
            Log[x]^3 - 16737.473776223775*Log[x]^4) + 
         x^2*(1.2178023272243112*^6 + 310463.837952197*Log[x] + 
           34141.99015494282*Log[x]^2 + 1856.331375838926*Log[x]^3 + 
           16.70733012306046*Log[x]^4) + x*(27347.02830697036 - 
           21439.457409816823*Log[x] + 1540.9748597098192*Log[x]^2 - 
           996.*Log[x]^3 + 180.*Log[x]^4) + Lh*(5331.359195588962 - 
           6319.473958333333*x^4 + 1113.585023400936*x^5 - 
           177.26119402985074*x^6 - 210.66115828700453*delta[1 - x] - 
           36.*Log[1 - x] + 216.*Log[1 - x]^2 - 6.*(1 - x)^2*
            (-137.23211169284468*Log[1 - x] - 65.38064236111111*
              Log[1 - x]^2) - 6.*(1 - x)^3*(-79.57169811320755*Log[1 - x] - 
             43.32229185317816*Log[1 - x]^2) - 6.*(1 - x)*
            (-549.6123610676952 - 6.*Log[1 - x] + 18.*Log[1 - x]^2) + 
           6654.*Log[x] + 1818.*Log[x]^2 + 144.*Log[x]^3 + 
           x^3*(17326.504233301974 - 2157.348902382065*Log[x] + 
             3246.8796992481202*Log[x]^2 - 174.01896733403584*Log[x]^3) + 
           x^2*(-16631.649056603776 - 3783.842756183745*Log[x] - 
             521.6496815286624*Log[x]^2 - 26.402321083172147*Log[x]^3) + 
           x*(-1022.6556840170865 + 1686.*Log[x] + 522.*Log[x]^2 + 
             72.*Log[x]^3) - 403.02007515461287*plusD[0, 1 - x]) - 
         421.32231657401076*plusD[0, 1 - x] - 806.0401503092262*
          plusD[1, 1 - x]) + Lp^4*(714.0000115195429 - 87.32908163265306*
          x^4 + 24.41775700934579*x^5 - 5.142348754448398*x^6 + 
         263.7727089269616*delta[1 - x] - 54.*Lh^2*delta[1 - x] + 
         432.*Log[1 - x] + 0.7029388403494837*(1 - x)^2*Log[1 - x] + 
         7.363414634146341*(1 - x)^3*Log[1 - x] - 3.*(1 - x)*
          (-456. + 288.*Log[1 - x]) + 864.*Log[x] + 
         x^3*(-123.21461187214612 + 148.24755700325733*Log[x]) + 
         x^2*(-32.77107061503417 + 212.9714494875549*Log[x]) + 
         x*(-1167.9606557377049 + 216.*Log[x]) + 
         Lh*(-216. + 432.*x + 231.*delta[1 - x] - 216.*plusD[0, 1 - x]) + 
         462.*plusD[0, 1 - x] - 432.*plusD[1, 1 - x]) + 
       Lp^2*(-32803.00761450469 + 57635.18679033401*x^4 - 
         7884.84960145746*x^5 + 968.947295397903*x^6 - 3667.387939639137*
          delta[1 - x] + Lh^2*(-432. + 432.*x + 359.8678019509789*
            delta[1 - x]) - 4480.942415607831*Log[1 - x] + 
         1836.*Log[1 - x]^2 + (1 - x)*(-4.934802200544679*
            (-456. + 288.*Log[1 - x]) + 1.*(-22025.2516849359 + 
             18843.10786497253*Log[1 - x] - 2592.*Log[1 - x]^2) - 
           3.*(-549.6123610676952 - 6.*Log[1 - x] + 18.*Log[1 - x]^2)) + 
         (1 - x)^3*(12.112331580036086*Log[1 - x] - 
           3.*(-79.57169811320755*Log[1 - x] - 43.32229185317816*
              Log[1 - x]^2) + 1.*(-3602.3702064896756*Log[1 - x] + 
             1020.3241919686582*Log[1 - x]^2)) + (1 - x)^2*
          (1.1562880454016524*Log[1 - x] - 3.*(-137.23211169284468*
              Log[1 - x] - 65.38064236111111*Log[1 - x]^2) + 
           1.*(-11160.987001733101*Log[1 - x] + 3202.0790540540543*
              Log[1 - x]^2)) - 43554.88483121566*Log[x] - 11763.*Log[x]^2 - 
         1080.*Log[x]^3 + x^3*(-45348.20212750179 - 50469.08842292078*
            Log[x] - 16680.140730281535*Log[x]^2 - 2984.162043750612*
            Log[x]^3) + x^2*(1862.0540188671548 - 597.4646016809635*Log[x] + 
           294.2707689917664*Log[x]^2 + 25.864993304567772*Log[x]^3) + 
         x*(24505.073144570983 + 2359.197893466687*Log[x] - 2763.*Log[x]^2 + 
           324.*Log[x]^3) - 729.4825116651141*plusD[0, 1 - x] + 
         Lh*(4089.917283862946 - 5151.775000000001*x^4 + 1017.9052224371374*
            x^5 - 161.45709828393137*x^6 - 364.74125583255693*delta[1 - x] + 
           864.*Log[1 - x] + 1581.0865979381442*(1 - x)^2*Log[1 - x] + 
           676.1806853582555*(1 - x)^3*Log[1 - x] - 6.*(1 - x)*
            (-1001.1294943738554 + 360.*Log[1 - x]) + 5544.*Log[x] + 
           864.*Log[x]^2 + x^2*(-3728.2620209059232 - 162.78548895899053*
              Log[x] - 11.96655518394649*Log[x]^2) + 
           x*(-2436.2820064452108 + 360.*Log[x] + 432.*Log[x]^2) + 
           x^3*(4930.48243559719 + 3970.3079497907947*Log[x] + 
             1109.957244655582*Log[x]^2) + 1439.4712078039158*
            plusD[0, 1 - x]) + 2878.942415607831*plusD[1, 1 - x]) + 
       Lp^3*(-8913.818325289709 - 2443.221482473223*x^4 + 
         473.1188902883361*x^5 - 70.6586872410721*x^6 - 
         2313.314036534525*delta[1 - x] - 36.*Lh^3*delta[1 - x] - 
         2016.*Log[1 - x] + 864.*Log[1 - x]^2 + 
         (1 - x)*(-3.*(-1001.1294943738554 + 360.*Log[1 - x]) + 
           1.*(-5289.553932486265 + 7056.*Log[1 - x] - 1728.*Log[1 - x]^2)) + 
         (1 - x)^2*(790.5432989690721*Log[1 - x] + 
           1.*(-1604.7540919719409*Log[1 - x] - 1.6036988110964332*
              Log[1 - x]^2)) + (1 - x)^3*(338.09034267912773*Log[1 - x] + 
           1.*(-687.7730125523012*Log[1 - x] + 98.6495983935743*
              Log[1 - x]^2)) - 7308.*Log[x] - 720.*Log[x]^2 + 
         x^2*(837.6907108585137 - 945.8533505401014*Log[x] - 
           155.8962063518677*Log[x]^2) + x*(6579.803078790443 - 
           2340.*Log[x] + 360.*Log[x]^2) + x^3*(2672.12718990688 + 
           1083.4500668494204*Log[x] + 678.7356179095289*Log[x]^2) + 
         Lh^2*(-216. + 432.*x + 198.*delta[1 - x] - 216.*plusD[0, 1 - x]) + 
         1656.9586376588254*plusD[0, 1 - x] + Lh*(1080.0000230390858 - 
           174.65816326530611*x^4 + 48.83551401869158*x^5 - 
           10.284697508896796*x^6 + 828.4793188294127*delta[1 - x] + 
           864.*Log[1 - x] + 1.4058776806989675*(1 - x)^2*Log[1 - x] + 
           14.726829268292683*(1 - x)^3*Log[1 - x] - 6.*(1 - x)*
            (-456. + 288.*Log[1 - x]) + 1728.*Log[x] + 
           x^3*(-246.42922374429224 + 296.49511400651465*Log[x]) + 
           x^2*(-65.54214123006834 + 425.9428989751098*Log[x]) + 
           x*(-1855.9213114754098 + 432.*Log[x]) + 792.*plusD[0, 1 - x] - 
           864.*plusD[1, 1 - x]) + 1584.*plusD[1, 1 - x] - 
         864.*plusD[2, 1 - x]))
 
dPDFLarinN["gq"] = as*(-5.333333333333333 + 5.333333333333333*x + 
       Lp*(-5.333333333333334 + 2.6666666666666665*x)) + 
     as^2*(-229.96257324297682 + Lp^3*(16.000000000000004 - 8.*x) + 
       68.61761158021713*x^4 - 9.290632506004805*x^5 + 
       1.8816901408450704*x^6 - 39.111111111111114*Log[1 - x] - 
       9.333333333333334*Log[1 - x]^2 - 1.4814814814814814*Log[1 - x]^3 + 
       1.*(1 - x)^3*(-43.476367006487486*Log[1 - x] - 2.9932773109243698*
          Log[1 - x]^2 - 1.8511210762331838*Log[1 - x]^3) + 
       1.*(1 - x)*(-87.75062698762319 - 58.666666666666664*Log[1 - x] - 
         26.22222222222222*Log[1 - x]^2 - 1.4814814814814814*Log[1 - x]^3) + 
       1.*(1 - x)^2*(-44.46197502837684*Log[1 - x] - 13.638240574506284*
          Log[1 - x]^2 - 0.07891156462585033*Log[1 - x]^3) + 
       Nf*(5.530864197530864 + Lp^2*(1.7777777777777777 + 1.7777777777777777*
            (1 - x)) + 2.962962962962963*Log[1 - x] + 0.8888888888888888*
          Log[1 - x]^2 + 1.*(1 - x)*(7.901234567901234 + 6.518518518518518*
            Log[1 - x] + 0.8888888888888888*Log[1 - x]^2) + 
         Lp*(5.925925925925926 + 3.5555555555555554*Log[1 - x] + 
           1.*(1 - x)*(5.925925925925926 + 3.5555555555555554*Log[1 - x]))) + 
       Lp^2*(-91.55555555555554 + Lh*(32.00000000000001 - 16.*x) + 
         23.11111111111111*Log[1 - x] + 1.*(1 - x)*(-47.111111111111114 + 
           23.11111111111111*Log[1 - x]) + x*(67.55555555555556 - 
           12.444444444444445*Log[x]) - 71.11111111111111*Log[x]) - 
       290.6666666666667*Log[x] - 81.77777777777777*Log[x]^2 - 
       6.518518518518518*Log[x]^3 + x*(6.485548072356828 - 
         34.666666666666664*Log[x] - 12.88888888888889*Log[x]^2 - 
         2.074074074074074*Log[x]^3) + x^3*(-171.9025590551181 - 
         33.81902985074627*Log[x] - 15.330821917808219*Log[x]^2 - 
         0.677797833935018*Log[x]^3) + x^2*(297.78239845261123 + 
         7.1838204150783564*Log[x] + 1.0451388888888888*Log[x]^2 + 
         0.05525846702317291*Log[x]^3) + Lp*(-225.77777852353142 + 
         Lh*(32. - 32.*x) + 16.18180362005446*x^4 - 3.6238159675236807*x^5 + 
         0.7224749772520473*x^6 - 37.333333333333336*Log[1 - x] - 
         8.88888888888889*Log[1 - x]^2 + 1.*(1 - x)*(-162.12549937487285 - 
           5.333333333333333*Log[1 - x] - 8.88888888888889*Log[1 - x]^2) + 
         1.*(1 - x)^2*(-48.239401496259354*Log[1 - x] - 0.01557632398753894*
            Log[1 - x]^2) + 1.*(1 - x)^3*(-18.0777027027027*Log[1 - x] + 
           1.8380634390651085*Log[1 - x]^2) - 248.88888888888889*Log[x] - 
         39.111111111111114*Log[x]^2 + x*(48.87123635988736 - 
           1.7777777777777777*Log[x] - 12.444444444444445*Log[x]^2) + 
         x^3*(-48.13120269133726 - 14.242881072026801*Log[x] - 
           0.8879892037786775*Log[x]^2) + x^2*(148.12458745874588 + 
           0.08032128514056225*Log[x] + 0.002777777777777778*Log[x]^2))) + 
     as^3*(-39838.25549466351 + 120250.06064823203*x^4 - 
       4477.154759247372*x^5 + 569.9058166264443*x^6 + 
       Lp^5*(-24.000000000000007 + 12.*x) + 
       Lh*(-89.56001670102508 + 89.56001670102508*x) - 
       2347.8971508741906*Log[1 - x] - 914.4704953144382*Log[1 - x]^2 - 
       220.10412877571258*Log[1 - x]^3 - 32.22222222222222*Log[1 - x]^4 - 
       2.4691358024691357*Log[1 - x]^5 + (1 - x)^3*
        (-4.934802200544679*(-43.476367006487486*Log[1 - x] - 
           2.9932773109243698*Log[1 - x]^2 - 1.8511210762331838*
            Log[1 - x]^3) + 1.*(-33832.79341657208*Log[1 - x] - 
           3816.9487648673376*Log[1 - x]^2 - 5359.366967871486*Log[1 - x]^3 - 
           148.37802419354838*Log[1 - x]^4 - 110.20092024539878*
            Log[1 - x]^5)) + (1 - x)*(-4.934802200544679*
          (-87.75062698762319 - 58.666666666666664*Log[1 - x] - 
           26.22222222222222*Log[1 - x]^2 - 1.4814814814814814*
            Log[1 - x]^3) + 1.*(-1802.4251975121424 - 3933.727536393378*
            Log[1 - x] - 1711.0782070204166*Log[1 - x]^2 - 
           453.7523954102644*Log[1 - x]^3 - 60.041152263374485*Log[1 - x]^4 - 
           2.4691358024691357*Log[1 - x]^5)) + 
       (1 - x)^2*(-4.934802200544679*(-44.46197502837684*Log[1 - x] - 
           13.638240574506284*Log[1 - x]^2 - 0.07891156462585033*
            Log[1 - x]^3) + 1.*(12119.584045584046*Log[1 - x] + 
           3671.6650898770104*Log[1 - x]^2 + 267.18834688346885*
            Log[1 - x]^3 + 7.5515818431911965*Log[1 - x]^4 + 
           1.1328630217519107*Log[1 - x]^5)) + 
       Nf^2*(-13.639867845175893 + Lp^3*(-1.1851851851851851 - 
           1.1851851851851851*(1 - x)) - 5.880038571604018*^-7*x + 
         Lp^2*(-5.925925925925927 + 1.*(1 - x)*(-5.925925925925926 - 
             3.5555555555555554*Log[1 - x]) - 3.5555555555555554*
            Log[1 - x]) - 10.271604938271604*Log[1 - x] - 
         4.938271604938271*Log[1 - x]^2 - 0.9876543209876543*Log[1 - x]^3 + 
         1.*(1 - x)*(-11.269496551411983 - 11.851851851851851*Log[1 - x] - 
           6.1234567901234565*Log[1 - x]^2 - 0.9876543209876543*
            Log[1 - x]^3) + Lp*(-9.876543209876544 - 11.851851851851851*
            Log[1 - x] - 3.5555555555555554*Log[1 - x]^2 + 
           1.*(1 - x)*(-9.876543209876543 - 11.851851851851851*Log[1 - x] - 
             3.5555555555555554*Log[1 - x]^2))) - 39518.088467187285*Log[x] - 
       15455.981986782752*Log[x]^2 - 3936.39872842342*Log[x]^3 - 
       531.0123456790124*Log[x]^4 - 27.897942386831275*Log[x]^5 + 
       x^3*(-49174.07447669498 - 178819.273482656*Log[x] - 
         8262.556708315122*Log[x]^2 - 19175.0004726483*Log[x]^3 - 
         805.7916913946588*Log[x]^4 - 344.3696*Log[x]^5) + 
       x^2*(-43988.96327732198 - 21732.981032013166*Log[x] + 
         53.383055448292126*Log[x]^2 + 412.51786729606175*Log[x]^3 + 
         34.43474576271186*Log[x]^4 + 1.0525925925925925*Log[x]^5) + 
       x*(13814.05722343202 - 608.745773595727*Log[x] - 1735.4272382798545*
          Log[x]^2 + 113.68499329763598*Log[x]^3 - 20.625514403292183*
          Log[x]^4 + 5.293827160493827*Log[x]^5) + 
       Lp^4*(416. + Lh*(-96.00000000000003 + 48.*x) - 69.33333333333333*
          Log[1 - x] - 3.*(1 - x)*(-47.111111111111114 + 23.11111111111111*
            Log[1 - x]) + 213.33333333333334*Log[x] + 
         x*(-285.33333333333337 + 37.333333333333336*Log[x])) + 
       Lp^3*(-1688.586603718419 - 45.90044771520024*x^4 + 
         9.630414904005763*x^5 - 1.5942606422685563*x^6 + 
         Lh^2*(-96.00000000000003 + 48.*x) + 436.74074074074076*Log[1 - x] - 
         78.41975308641975*Log[1 - x]^2 + (1 - x)*
          (1.*(-699.1397681850358 + 534.9135802469136*Log[1 - x] - 
             105.08641975308642*Log[1 - x]^2) - 3.*(-162.12549937487285 - 
             5.333333333333333*Log[1 - x] - 8.88888888888889*Log[1 - x]^2)) + 
         (1 - x)^2*(1.*(-280.8184357541899*Log[1 - x] - 0.4789325842696629*
              Log[1 - x]^2) - 3.*(-48.239401496259354*Log[1 - x] - 
             0.01557632398753894*Log[1 - x]^2)) + 
         (1 - x)^3*(-3.*(-18.0777027027027*Log[1 - x] + 1.8380634390651085*
              Log[1 - x]^2) + 1.*(-126.89052890528906*Log[1 - x] + 
             22.076266363118954*Log[1 - x]^2)) - 1656.0987654320988*Log[x] - 
         170.27160493827162*Log[x]^2 + x^2*(325.4450961845564 - 
           0.04398917603990443*Log[x] + 0.015507726269315675*Log[x]^2) + 
         x^3*(-99.30689782818047 + 32.47039357476046*Log[x] + 
           3.6441571031534314*Log[x]^2) + x*(1731.7808465311966 - 
           493.6296296296297*Log[x] + 63.80246913580247*Log[x]^2) + 
         Lh*(725.3333333333333 - 138.66666666666666*Log[1 - x] - 
           6.*(1 - x)*(-47.111111111111114 + 23.11111111111111*Log[1 - x]) + 
           426.6666666666667*Log[x] + x*(-493.33333333333337 + 
             74.66666666666667*Log[x]))) + Lp^2*(-10195.947967749471 + 
         1213.6818802852554*x^4 - 161.23740480756697*x^5 + 
         29.427256621489946*x^6 + Lh^2*(-96. + 96.*x) + 162.09227467451774*
          Log[1 - x] + 222.66666666666666*Log[1 - x]^2 + 
         81.48148148148148*Log[1 - x]^3 + (1 - x)^3*
          (1.*(-1852.738379814077*Log[1 - x] + 312.25999497108376*
              Log[1 - x]^2 - 94.49933774834437*Log[1 - x]^3) - 
           3.*(-43.476367006487486*Log[1 - x] - 2.9932773109243698*
              Log[1 - x]^2 - 1.8511210762331838*Log[1 - x]^3)) + 
         (1 - x)^2*(1.*(-2220.497861420017*Log[1 - x] + 457.3260504201681*
              Log[1 - x]^2 - 2.6231599607458294*Log[1 - x]^3) - 
           3.*(-44.46197502837684*Log[1 - x] - 13.638240574506284*
              Log[1 - x]^2 - 0.07891156462585033*Log[1 - x]^3)) + 
         (1 - x)*(-4.934802200544679*(-47.111111111111114 + 23.11111111111111*
              Log[1 - x]) - 3.*(-87.75062698762319 - 58.666666666666664*
              Log[1 - x] - 26.22222222222222*Log[1 - x]^2 - 
             1.4814814814814814*Log[1 - x]^3) + 1.*(-3861.357210002579 + 
             936.8817773834021*Log[1 - x] + 10.962962962962964*Log[1 - x]^2 + 
             77.03703703703704*Log[1 - x]^3)) - 11576.251518881427*Log[x] - 
         3114.6666666666665*Log[x]^2 - 287.01234567901236*Log[x]^3 + 
         x^3*(-3443.1229262829215 - 818.947549623019*Log[x] - 
           238.2047976445229*Log[x]^2 - 22.134744965167748*Log[x]^3) + 
         x^2*(6215.933184013832 + 211.545751049261*Log[x] + 
           9.749591851220897*Log[x]^2 + 0.5713448102911154*Log[x]^3) + 
         x*(5052.770691306702 + 393.3220615760757*Log[x] - 
           599.5555555555555*Log[x]^2 + 59.160493827160494*Log[x]^3) + 
         Lh*(1929.505996972996 - 97.09082172032676*x^4 + 21.742895805142084*
            x^5 - 4.334849863512284*x^6 + 224.*Log[1 - x] + 
           53.333333333333336*Log[1 - x]^2 - 6.*(1 - x)*
            (-162.12549937487285 - 5.333333333333333*Log[1 - x] - 
             8.88888888888889*Log[1 - x]^2) - 6.*(1 - x)^2*
            (-48.239401496259354*Log[1 - x] - 0.01557632398753894*
              Log[1 - x]^2) - 6.*(1 - x)^3*(-18.0777027027027*Log[1 - x] + 
             1.8380634390651085*Log[1 - x]^2) + 1493.3333333333333*Log[x] + 
           234.66666666666669*Log[x]^2 + x^2*(-888.7475247524753 - 
             0.4819277108433735*Log[x] - 0.016666666666666666*Log[x]^2) + 
           x^3*(288.78721614802356 + 85.4572864321608*Log[x] + 
             5.327935222672065*Log[x]^2) + x*(-668.6470810752278 + 
             10.666666666666666*Log[x] + 74.66666666666667*Log[x]^2))) + 
       Lp*(-36809.911303694535 + 35875.49557971891*x^4 - 
         2114.6583265754557*x^5 + 318.66929390645*x^6 - 2184.4130321715047*
          Log[1 - x] - 407.9608302076975*Log[1 - x]^2 - 
         45.03703703703704*Log[1 - x]^3 + 2.962962962962963*Log[1 - x]^4 + 
         (1 - x)^3*(-4.934802200544679*(-18.0777027027027*Log[1 - x] + 
             1.8380634390651085*Log[1 - x]^2) + 
           1.*(29536.50164654226*Log[1 - x] - 14655.368154158215*
              Log[1 - x]^2 + 1000.6770356816103*Log[1 - x]^3 - 
             354.28214285714284*Log[1 - x]^4)) + 
         (1 - x)*(-4.934802200544679*(-162.12549937487285 - 5.333333333333333*
              Log[1 - x] - 8.88888888888889*Log[1 - x]^2) + 
           1.*(-4860.799569752615 - 3064.3880853901755*Log[1 - x] - 
             1101.3072201384648*Log[1 - x]^2 + 33.18518518518518*
              Log[1 - x]^3 + 2.962962962962963*Log[1 - x]^4)) + 
         (1 - x)^2*(-4.934802200544679*(-48.239401496259354*Log[1 - x] - 
             0.01557632398753894*Log[1 - x]^2) + 
           1.*(20062.48031026253*Log[1 - x] + 2926.1922160444797*
              Log[1 - x]^2 + 255.1179906542056*Log[1 - x]^3 + 
             7.137485311398355*Log[1 - x]^4)) - 34413.500888178096*Log[x] - 
         12255.110113432263*Log[x]^2 - 2265.0864197530864*Log[x]^3 - 
         178.46913580246914*Log[x]^4 + x^3*(-50728.696149876465 + 
           14299.273835044369*Log[x] - 23052.335930811878*Log[x]^2 - 
           370.7129735935706*Log[x]^3 - 617.0068870523417*Log[x]^4) + 
         x^2*(-31046.79568368686 + 21828.441405548117*Log[x] + 
           3108.9072224486677*Log[x]^2 + 195.88202594193947*Log[x]^3 + 
           5.120242214532872*Log[x]^4) + x*(81618.30439478539 - 
           4638.12731193455*Log[x] + 23.02109922477947*Log[x]^2 - 
           256.*Log[x]^3 + 33.08641975308642*Log[x]^4) + 
         Lh*(1689.054748588643 - 411.7056694813028*x^4 + 55.74379503602883*
            x^5 - 11.290140845070422*x^6 + 234.66666666666669*Log[1 - x] + 
           56.*Log[1 - x]^2 + 8.88888888888889*Log[1 - x]^3 - 
           6.*(1 - x)^3*(-43.476367006487486*Log[1 - x] - 2.9932773109243698*
              Log[1 - x]^2 - 1.8511210762331838*Log[1 - x]^3) - 
           6.*(1 - x)*(-87.75062698762319 - 58.666666666666664*Log[1 - x] - 
             26.22222222222222*Log[1 - x]^2 - 1.4814814814814814*
              Log[1 - x]^3) - 6.*(1 - x)^2*(-44.46197502837684*Log[1 - x] - 
             13.638240574506284*Log[1 - x]^2 - 0.07891156462585033*
              Log[1 - x]^3) + 1744.*Log[x] + 490.66666666666663*Log[x]^2 + 
           39.11111111111111*Log[x]^3 + x^2*(-1786.6943907156674 - 
             43.102922490470135*Log[x] - 6.270833333333333*Log[x]^2 - 
             0.3315508021390374*Log[x]^3) + x^3*(1031.4153543307086 + 
             202.91417910447763*Log[x] + 91.9849315068493*Log[x]^2 + 
             4.066787003610108*Log[x]^3) + x*(-392.9726059154357 + 
             208.*Log[x] + 77.33333333333334*Log[x]^2 + 12.444444444444443*
              Log[x]^3))) + Nf*(4446.235986080924 + 1250.2732984293193*x^4 - 
         37.55150554675119*x^5 + 1.346777233320769*x^6 + 
         Lp^4*(-12.444444444444446 - 5.333333333333333*(1 - x) + 
           3.5555555555555554*x) + Lh*(-33.18518518518518 + 
           33.18518518518518*x) + 400.36633982689943*Log[1 - x] + 
         138.5318064989698*Log[1 - x]^2 + 30.002743484224965*Log[1 - x]^3 + 
         2.880658436213992*Log[1 - x]^4 + 1.*(1 - x)^3*
          (99.14330708661417*Log[1 - x] - 28.686813186813186*Log[1 - x]^2 + 
           10.633898305084745*Log[1 - x]^3 - 2.169956140350877*
            Log[1 - x]^4) + 1.*(1 - x)^2*(53.86792666364871*Log[1 - x] + 
           76.8025078369906*Log[1 - x]^2 + 23.086393088552917*Log[1 - x]^3 + 
           0.010951403148528405*Log[1 - x]^4) + 
         (1 - x)*(-4.934802200544679*(7.901234567901234 + 6.518518518518518*
              Log[1 - x] + 0.8888888888888888*Log[1 - x]^2) + 
           1.*(527.1745184303213 + 483.0471281145598*Log[1 - x] + 
             215.11582820809593*Log[1 - x]^2 + 49.953360768175585*
              Log[1 - x]^3 + 2.880658436213992*Log[1 - x]^4)) + 
         4003.8960941216437*Log[x] + 1333.3725713238694*Log[x]^2 + 
         232.7133058984911*Log[x]^3 + 22.386831275720166*Log[x]^4 + 
         0.9481481481481482*Log[x]^5 + x^3*(-1055.5383806519453 - 
           1832.718172983479*Log[x] - 121.03692762186115*Log[x]^2 - 
           305.73136246786635*Log[x]^3 - 7.813874788494078*Log[x]^4 - 
           6.955265610438024*Log[x]^5) + x*(-3240.4966702029105 + 
           493.46703493349173*Log[x] + 228.00187497080967*Log[x]^2 + 
           10.030178326474623*Log[x]^3 - 1.6131687242798354*Log[x]^4 - 
           0.4740740740740741*Log[x]^5) + x^2*(-936.7164351851852 + 
           835.8710743801653*Log[x] + 246.28076463560333*Log[x]^2 + 
           36.660565723793674*Log[x]^3 + 2.4854014598540144*Log[x]^4 + 
           0.06786850477200425*Log[x]^5) + Lp^3*(115.35802469135804 + 
           Lh*(-21.333333333333336 - 10.666666666666666*(1 - x) + 
             5.333333333333333*x) - 32.79012345679012*Log[1 - x] + 
           (1 - x)*(1.*(55.30864197530864 - 22.123456790123456*Log[1 - x]) - 
             3.*(5.925925925925926 + 3.5555555555555554*Log[1 - x])) + 
           93.23456790123457*Log[x] + 4.7407407407407405*Log[x]^2 + 
           x*(-108.83950617283952 + 31.604938271604937*Log[x] - 
             2.3703703703703702*Log[x]^2)) + Lp^2*(980.5650598549493 + 
           5.320618556701031*x^4 + 1.0335515548281506*x^5 - 
           0.2532855436081243*x^6 + 2.962962962962962*Log[1 - x] - 
           24.592592592592595*Log[1 - x]^2 + 1.*(1 - x)^2*
            (8.659937888198758*Log[1 - x] - 0.01950585175552666*
              Log[1 - x]^2) + 1.*(1 - x)^3*(-0.30428134556574926*Log[1 - x] + 
             0.6616600790513834*Log[1 - x]^2) + Lh*(-81.77777777777779 + 
             28.444444444444443*x - 21.333333333333332*Log[1 - x] - 
             6.*(1 - x)*(5.925925925925926 + 3.5555555555555554*
                Log[1 - x])) + (1 - x)*(-8.772981689857207 + 
             1.*(298.9415580067673 + 53.333333333333336*Log[1 - x] - 
               21.925925925925927*Log[1 - x]^2) - 3.*(7.901234567901234 + 
               6.518518518518518*Log[1 - x] + 0.8888888888888888*
                Log[1 - x]^2)) + 738.3703703703703*Log[x] + 
           123.25925925925925*Log[x]^2 + 9.481481481481481*Log[x]^3 + 
           x*(-745.7445240207863 + 122.66666666666667*Log[x] + 
             34.370370370370374*Log[x]^2 - 4.7407407407407405*Log[x]^3) + 
           x^3*(50.81720430107527 - 40.123684210526314*Log[x] + 
             4.820009808729769*Log[x]^2 - 3.2413145539906103*Log[x]^3) + 
           x^2*(-98.52341920374707 - 20.180482686253935*Log[x] - 
             2.642070484581498*Log[x]^2 - 0.12685185185185185*Log[x]^3)) + 
         Lp*(3213.6792290846133 + 246.52760942760943*x^4 - 
           11.917266187050359*x^5 + 0.5244791666666667*x^6 + 
           265.8219494133353*Log[1 - x] + 75.85185185185185*Log[1 - x]^2 + 
           3.1604938271604937*Log[1 - x]^3 + 1.*(1 - x)^3*
            (-55.27117794486215*Log[1 - x] + 25.87440982058546*Log[1 - x]^2 - 
             4.383275261324042*Log[1 - x]^3) + 1.*(1 - x)^2*
            (-14.270807453416149*Log[1 - x] + 62.27397501319726*
              Log[1 - x]^2 - 0.07573415765069552*Log[1 - x]^3) + 
           Lh*(-101.92592592592592 + 52.14814814814815*x - 17.77777777777778*
              Log[1 - x] - 5.333333333333333*Log[1 - x]^2 - 
             6.*(1 - x)*(7.901234567901234 + 6.518518518518518*Log[1 - x] + 
               0.8888888888888888*Log[1 - x]^2)) + 
           (1 - x)*(-4.934802200544679*(5.925925925925926 + 
               3.5555555555555554*Log[1 - x]) + 1.*(684.8610281956038 + 
               354.47902390416084*Log[1 - x] + 97.18518518518519*
                Log[1 - x]^2 + 3.1604938271604937*Log[1 - x]^3)) + 
           2641.7041198569095*Log[x] + 737.5802469135803*Log[x]^2 + 
           98.76543209876543*Log[x]^3 + 5.925925925925926*Log[x]^4 + 
           x^3*(-1489.4037558685445 + 567.5733281188893*Log[x] - 
             340.4320486815416*Log[x]^2 + 13.259489302967564*Log[x]^3 - 
             9.148293963254593*Log[x]^4) + x*(-2452.4112362805745 + 
             398.0277708438852*Log[x] + 123.06172839506173*Log[x]^2 + 
             6.320987654320987*Log[x]^3 - 2.962962962962963*Log[x]^4) + 
           x^2*(968.4974823766364 + 502.4374034003091*Log[x] + 
             67.40869565217392*Log[x]^2 + 4.713525026624068*Log[x]^3 + 
             0.13280212483399734*Log[x]^4))))
 
dPDFLarinN["qg"] = as*Nf*(4. + Lp*(2. - 4.*x) - 4.*x) + 
     as^2*Nf*(51.120459760465025 + 121.87495940240338*x^4 - 
       14.027093596059114*x^5 + 2.295364238410596*x^6 + 
       Lp^3*(-2.6666666666666665 + 5.333333333333333*x) - 
       3.3333333333333335*Log[1 - x] + 1.1111111111111112*Log[1 - x]^3 + 
       1.*(1 - x)^3*(-48.783962264150944*Log[1 - x] + 1.4225781845919145*
          Log[1 - x]^2 - 3.468247895944912*Log[1 - x]^3) + 
       1.*(1 - x)*(117.81831865413257 + 10.*Log[1 - x] - 
         9.333333333333334*Log[1 - x]^2 - 2.2222222222222223*Log[1 - x]^3) + 
       1.*(1 - x)^2*(5.411413969335605*Log[1 - x] + 1.8316582914572865*
          Log[1 - x]^2 - 0.10168674698795181*Log[1 - x]^3) + 
       145.33333333333334*Log[x] + 41.666666666666664*Log[x]^2 + 
       2.4444444444444446*Log[x]^3 + x^3*(-141.78223740392826 - 
         114.99619565217391*Log[x] - 25.33367139959432*Log[x]^2 - 
         5.327510917030568*Log[x]^3) + x^2*(-68.30547337278107 + 
         39.376411543287325*Log[x] + 3.972228930210094*Log[x]^2 - 
         0.03776824034334764*Log[x]^3) + x*(17.881086985829512 + 52.*Log[x] + 
         14.*Log[x]^2 + 3.111111111111111*Log[x]^3) + 
       Lp^2*(36. + Lh*(-5.333333333333333 + 10.666666666666666*x) + 
         1.*(1 - x)*(42.666666666666664 - 34.666666666666664*Log[1 - x]) + 
         17.333333333333332*Log[1 - x] + 26.666666666666668*Log[x] + 
         x*(-40.00000000000001 + 18.666666666666668*Log[x])) + 
       Lp*(31.82613939631034 + 27.923946557040082*x^4 - 
         5.162601626016261*x^5 + 0.7888730385164051*x^6 + 
         Lh*(-10.666666666666666 + 10.666666666666666*x) + 
         6.666666666666667*Log[1 - x]^2 + 1.*(1 - x)*(92.3864908449286 - 
           32.*Log[1 - x] - 13.333333333333334*Log[1 - x]^2) + 
         1.*(1 - x)^3*(4.031154551007941*Log[1 - x] - 1.4644644644644644*
            Log[1 - x]^2) + 1.*(1 - x)^2*(16.623042505592842*Log[1 - x] + 
           0.054491899852724596*Log[1 - x]^2) + 102.66666666666667*Log[x] + 
         14.666666666666666*Log[x]^2 + x^3*(-1.4007177033492824 - 
           32.667447306791566*Log[x] - 3.162589928057554*Log[x]^2) + 
         x^2*(-67.3544776119403 + 20.83041958041958*Log[x] + 
           0.06499133448873484*Log[x]^2) + x*(-9.761251888266697 - 
           24.*Log[x] + 18.666666666666668*Log[x]^2))) + 
     as^3*(Nf^2*(-2593.9835855550646 + Lh*(11.061728395061728 - 
           11.061728395061728*x) + Lp^4*(1.1851851851851851 - 
           2.3703703703703702*x) - 339.5489443378119*x^4 + 
         30.38700947225981*x^5 - 5.021556886227545*x^6 + 
         44.50367176239234*Log[1 - x] + 2.962622532171402*Log[1 - x]^2 - 
         1.646090534979424*Log[1 - x]^3 - 0.30864197530864196*Log[1 - x]^4 + 
         1.*(1 - x)^2*(-394.6383307573416*Log[1 - x] - 66.33313106796116*
            Log[1 - x]^2 - 5.218185240963855*Log[1 - x]^3 - 
           0.10851648351648352*Log[1 - x]^4) + 1.*(1 - x)*
          (-550.8619891707423 - 37.82970793069126*Log[1 - x] + 
           7.704384565286826*Log[1 - x]^2 + 4.773662551440329*Log[1 - x]^3 + 
           0.6172839506172839*Log[1 - x]^4) + 1.*(1 - x)^3*
          (-449.1473829201102*Log[1 - x] + 226.6310734463277*Log[1 - x]^2 - 
           13.9728*Log[1 - x]^3 + 5.828516377649326*Log[1 - x]^4) - 
         2436.0974909068545*Log[x] - 766.1042423816025*Log[x]^2 - 
         126.62551440329219*Log[x]^3 - 10.765432098765432*Log[x]^4 - 
         0.35555555555555557*Log[x]^5 + x^3*(759.8489535941766 - 
           861.896540027137*Log[x] + 476.2231111111111*Log[x]^2 - 
           89.96*Log[x]^3 + 11.882969432314411*Log[x]^4 - 2.3351831298557157*
            Log[x]^5) + x^2*(687.7597989949749 - 171.72277936962752*Log[x] + 
           35.75364806866953*Log[x]^2 + 10.778064516129032*Log[x]^3 + 
           0.9451530612244898*Log[x]^4 + 0.029523809523809525*Log[x]^5) + 
         x*(1621.5841025113043 - 584.3402863948605*Log[x] - 
           117.06445184139422*Log[x]^2 + 9.794238683127572*Log[x]^3 + 
           2.123456790123457*Log[x]^4 + 0.7111111111111111*Log[x]^5) + 
         Lp^3*(-40.59259259259259 + Lh*(1.7777777777777777 - 
             3.5555555555555554*x) - 5.037037037037037*Log[1 - x] + 
           1.*(1 - x)*(-11.851851851851851 + 10.074074074074074*Log[1 - x]) - 
           22.51851851851852*Log[x] - 1.7777777777777777*Log[x]^2 + 
           x*(38.51851851851851 - 24.296296296296298*Log[x] + 
             3.5555555555555554*Log[x]^2)) + Lp^2*(-432.22222172806016 + 
           Lh*(9.481481481481481 - 15.407407407407407*x) - 
           2.6506189821182944*x^4 + 1.004746835443038*x^5 - 
           0.15473887814313347*x^6 - 19.25925925925926*Log[1 - x] - 
           2.2222222222222223*Log[1 - x]^2 + 1.*(1 - x)^2*
            (-5.453686200378072*Log[1 - x] - 0.010248901903367497*
              Log[1 - x]^2) + 1.*(1 - x)^3*(-1.4728340675477238*Log[1 - x] + 
             0.3380035026269702*Log[1 - x]^2) + 1.*(1 - x)*
            (-82.344657719971 + 49.18518518518518*Log[1 - x] + 
             4.444444444444445*Log[1 - x]^2) - 311.85185185185185*Log[x] - 
           57.77777777777778*Log[x]^2 - 3.5555555555555554*Log[x]^3 + 
           x^3*(10.927308447937131 - 5.65265760197775*Log[x] + 
             2.312451057165231*Log[x]^2 - 1.1088*Log[x]^3) + 
           x^2*(-3.4204119850187267 - 8.947873799725652*Log[x] - 
             1.0063657407407407*Log[x]^2 - 0.048818897637795275*Log[x]^3) + 
           x*(438.1359070935342 - 148.74074074074073*Log[x] - 
             17.77777777777778*Log[x]^2 + 7.111111111111111*Log[x]^3)) + 
         Lp*(-1647.3921664122058 + Lh*(17.382716049382715 - 22.91358024691358*
              x) + 42.24517593643587*x^4 + 7.164616840113529*x^5 - 
           1.3906785469499656*x^6 - 3.2849719096586334*Log[1 - x] - 
           7.407407407407407*Log[1 - x]^2 - 1.4814814814814814*Log[1 - x]^3 + 
           1.*(1 - x)^2*(-29.12514220705347*Log[1 - x] - 4.297725024727992*
              Log[1 - x]^2 + 0.047716428084526245*Log[1 - x]^3) + 
           1.*(1 - x)^3*(20.42353203840143*Log[1 - x] - 0.7895392278953923*
              Log[1 - x]^2 + 1.9304257528556594*Log[1 - x]^3) + 
           1.*(1 - x)*(-351.22356485685054 + 59.45883270820615*Log[1 - x] + 
             18.37037037037037*Log[1 - x]^2 + 2.962962962962963*
              Log[1 - x]^3) - 1408.5377028702007*Log[x] - 382.51851851851853*
            Log[x]^2 - 47.851851851851855*Log[x]^3 - 2.2222222222222223*
            Log[x]^4 + x^3*(-2175.5718370264476 + 1264.062105263158*Log[x] - 
             406.7584345479082*Log[x]^2 + 47.530880420499344*Log[x]^3 - 
             10.325847846012833*Log[x]^4) + x^2*(2252.7825 + 
             775.4889058913542*Log[x] + 123.39936102236422*Log[x]^2 + 
             9.17022202873313*Log[x]^3 + 0.27341389728096677*Log[x]^4) + 
           x*(1619.777967527274 - 451.5939242589202*Log[x] - 
             74.07407407407408*Log[x]^2 + 1.4814814814814814*Log[x]^3 + 
             4.444444444444445*Log[x]^4))) + 
       Nf*(16119.753252866443 + Lh*(29.853338900341697 - 29.853338900341697*
            x) + Lp^5*(1.7777777777777777 - 3.5555555555555554*x) + 
         104600.54394961566*x^4 - 3776.0134217229515*x^5 + 
         369.8056462339939*x^6 - 199.74204644094115*Log[1 - x] - 
         68.42259568613471*Log[1 - x]^2 + 25.865011520392272*Log[1 - x]^3 + 
         4.722222222222222*Log[1 - x]^4 - 1.8518518518518519*Log[1 - x]^5 + 
         (1 - x)^3*(-2.1932454224643014*(-48.783962264150944*Log[1 - x] + 
             1.4225781845919145*Log[1 - x]^2 - 3.468247895944912*
              Log[1 - x]^3) + 1.*(-26827.75905292479*Log[1 - x] + 
             522.5885057471264*Log[1 - x]^2 - 2982.6940966010734*
              Log[1 - x]^3 - 60.24826629680999*Log[1 - x]^4 - 
             58.22115384615385*Log[1 - x]^5)) + (1 - x)^2*
          (-2.1932454224643014*(5.411413969335605*Log[1 - x] + 
             1.8316582914572865*Log[1 - x]^2 - 0.10168674698795181*
              Log[1 - x]^3) + 1.*(-533.570652173913*Log[1 - x] + 
             1083.7681233933163*Log[1 - x]^2 + 129.38257575757575*
              Log[1 - x]^3 + 0.8106026280018124*Log[1 - x]^4 + 
             0.362874251497006*Log[1 - x]^5)) + 
         (1 - x)*(-2.1932454224643014*(117.81831865413257 + 10.*Log[1 - x] - 
             9.333333333333334*Log[1 - x]^2 - 2.2222222222222223*
              Log[1 - x]^3) + 1.*(4982.840228182349 + 170.1805934416501*
              Log[1 - x] - 214.1108216556711*Log[1 - x]^2 - 75.66563015243361*
              Log[1 - x]^3 + 2.1604938271604937*Log[1 - x]^4 + 
             3.7037037037037037*Log[1 - x]^5)) + 
         Lp^4*(-71.11111111111111 + Lh*(7.111111111111111 - 
             14.222222222222221*x) - 1.3333333333333333*(1 - x)*
            (42.666666666666664 - 34.666666666666664*Log[1 - x]) - 
           23.111111111111107*Log[1 - x] + x*(96.00000000000001 - 
             24.88888888888889*Log[x]) - 35.55555555555556*Log[x]) + 
         20667.14444695095*Log[x] + 8367.081105445392*Log[x]^2 + 
         1953.4076984638784*Log[x]^3 + 238.40740740740742*Log[x]^4 + 
         10.264197530864198*Log[x]^5 + x^3*(-38659.64974859287 - 
           175812.9566178696*Log[x] - 4711.807532971904*Log[x]^2 - 
           20232.081516113965*Log[x]^3 - 691.7411988582303*Log[x]^4 - 
           381.295631825273*Log[x]^5) + x*(-47344.88137544127 - 
           2547.100050388638*Log[x] + 1316.9958559285421*Log[x]^2 - 
           343.94076626970974*Log[x]^3 + 34.76543209876543*Log[x]^4 - 
           7.940740740740741*Log[x]^5) + x^2*(-32602.33029819116 - 
           15397.123332427589*Log[x] + 3820.0653490193868*Log[x]^2 + 
           842.0035328790898*Log[x]^3 + 70.63288888888889*Log[x]^4 + 
           1.879979570990807*Log[x]^5) + Lp^3*(1691.1319809288755 + 
           Lh^2*(7.111111111111111 - 14.222222222222221*x) - 
           34.731546771749905*x^4 + 6.540495495330011*x^5 - 
           1.0234827219319418*x^6 + 122.22222222222223*Log[1 - x] - 
           87.7037037037037*Log[1 - x]^2 + (1 - x)^3*
            (1.*(29.683788121990368*Log[1 - x] - 6.607284768211921*
                Log[1 - x]^2) - 1.3333333333333333*(4.031154551007941*
                Log[1 - x] - 1.4644644644644644*Log[1 - x]^2)) + 
           (1 - x)^2*(-1.3333333333333333*(16.623042505592842*Log[1 - x] + 
               0.054491899852724596*Log[1 - x]^2) + 1.*(32.05298507462687*
                Log[1 - x] + 0.15135542168674698*Log[1 - x]^2)) + 
           (1 - x)*(-1.3333333333333333*(92.3864908449286 - 32.*Log[1 - x] - 
               13.333333333333334*Log[1 - x]^2) + 1.*(261.5985411664426 - 
               559.7037037037037*Log[1 - x] + 157.62962962962962*
                Log[1 - x]^2)) + Lh*(-125.33333333333334 - 2.6666666666666665*
              (1 - x)*(42.666666666666664 - 34.666666666666664*Log[1 - x]) - 
             46.222222222222214*Log[1 - x] + x*(165.33333333333337 - 
               49.77777777777778*Log[x]) - 71.11111111111111*Log[x]) + 
           901.037037037037*Log[x] + 88.29629629629629*Log[x]^2 + 
           x*(-1759.2726365771878 + 530.6666666666667*Log[x] - 
             64.5925925925926*Log[x]^2) + x^2*(140.07680639105186 - 
             147.5755894865121*Log[x] - 0.21851042186984948*Log[x]^2) + 
           x^3*(131.01362184545076 + 8.201966779425788*Log[x] + 
             9.523433096423163*Log[x]^2)) + Lp^2*(3186.3734613315814 + 
           Lh^2*(14.222222222222221 - 14.222222222222221*x) + 
           2304.3091513044915*x^4 - 252.56337142691697*x^5 + 
           38.501733239340595*x^6 + 611.1111111111111*Log[1 - x] + 
           50.*Log[1 - x]^2 - 59.25925925925926*Log[1 - x]^3 + 
           (1 - x)^3*(1.*(-510.71331636980494*Log[1 - x] - 71.2053592053592*
                Log[1 - x]^2 - 49.45517043826984*Log[1 - x]^3) - 
             1.3333333333333333*(-48.783962264150944*Log[1 - x] + 
               1.4225781845919145*Log[1 - x]^2 - 3.468247895944912*
                Log[1 - x]^3)) + (1 - x)^2*(1.*(394.24930362116993*
                Log[1 - x] - 154.96999531176746*Log[1 - x]^2 - 
               1.388455538221529*Log[1 - x]^3) - 1.3333333333333333*
              (5.411413969335605*Log[1 - x] + 1.8316582914572865*
                Log[1 - x]^2 - 0.10168674698795181*Log[1 - x]^3)) + 
           (1 - x)*(-2.1932454224643014*(42.666666666666664 - 
               34.666666666666664*Log[1 - x]) - 1.3333333333333333*
              (117.81831865413257 + 10.*Log[1 - x] - 9.333333333333334*
                Log[1 - x]^2 - 2.2222222222222223*Log[1 - x]^3) + 
             1.*(1501.5116031112898 - 1543.588063534318*Log[1 - x] - 
               66.22222222222223*Log[1 - x]^2 + 115.55555555555556*
                Log[1 - x]^3)) + 4783.413001102364*Log[x] + 1356.*Log[x]^2 + 
           111.7037037037037*Log[x]^3 + x^3*(-939.0916846746533 - 
             2737.8425008011964*Log[x] - 429.105681854173*Log[x]^2 - 
             125.45220097193449*Log[x]^3) + x*(-3931.2703504230435 - 
             1417.660015298834*Log[x] + 675.5555555555555*Log[x]^2 - 
             83.55555555555556*Log[x]^3) + x^2*(-550.2573608041635 - 
             716.4921259601555*Log[x] + 11.138249733541864*Log[x]^2 - 
             1.7943466996851531*Log[x]^3) + Lh*(-210.00959269546212 - 
             74.46385748544022*x^4 + 13.766937669376695*x^5 - 
             2.1036614360437467*x^6 - 17.77777777777778*Log[1 - x]^2 - 
             2.6666666666666665*(1 - x)*(92.3864908449286 - 32.*Log[1 - x] - 
               13.333333333333334*Log[1 - x]^2) - 2.6666666666666665*
              (1 - x)^3*(4.031154551007941*Log[1 - x] - 1.4644644644644644*
                Log[1 - x]^2) - 2.6666666666666665*(1 - x)^2*
              (16.623042505592842*Log[1 - x] + 0.054491899852724596*
                Log[1 - x]^2) - 273.77777777777777*Log[x] - 39.11111111111111*
              Log[x]^2 + x*(217.6431136459803 + 64.*Log[x] - 
               49.77777777777778*Log[x]^2) + x^2*(179.61194029850745 - 
               55.547785547785544*Log[x] - 0.1733102253032929*Log[x]^2) + 
             x^3*(3.7352472089314195 + 87.11319281811083*Log[x] + 
               8.43357314148681*Log[x]^2))) + Lp*(19423.329677059188 + 
           39643.23558319943*x^4 - 2229.5478189938253*x^5 + 
           253.18625690553029*x^6 + 13.255517591616467*Log[1 - x] + 
           207.2462026618251*Log[1 - x]^2 + 24.444444444444443*Log[1 - x]^3 - 
           17.037037037037038*Log[1 - x]^4 + (1 - x)^3*
            (-2.1932454224643014*(4.031154551007941*Log[1 - x] - 
               1.4644644644644644*Log[1 - x]^2) + 1.*(12201.050541516246*
                Log[1 - x] - 6802.9586056644885*Log[1 - x]^2 + 
               315.0829853862213*Log[1 - x]^3 - 176.37100949094045*
                Log[1 - x]^4)) + (1 - x)^2*(-2.1932454224643014*
              (16.623042505592842*Log[1 - x] + 0.054491899852724596*
                Log[1 - x]^2) + 1.*(11359.773516642546*Log[1 - x] + 
               1506.404024767802*Log[1 - x]^2 + 35.97817836812144*
                Log[1 - x]^3 + 3.060565275908479*Log[1 - x]^4)) + 
           (1 - x)*(-2.1932454224643014*(92.3864908449286 - 32.*Log[1 - x] - 
               13.333333333333334*Log[1 - x]^2) + 1.*(3677.6518220619473 - 
               1447.6783711649657*Log[1 - x] - 533.5134554009519*
                Log[1 - x]^2 + 24.59259259259259*Log[1 - x]^3 + 
               34.074074074074076*Log[1 - x]^4)) + 16233.961491680617*
            Log[x] + 5616.577232864462*Log[x]^2 + 1001.8518518518518*
            Log[x]^3 + 65.44444444444444*Log[x]^4 + 
           x^3*(-143620.79911803067 + 48321.44667106816*Log[x] - 
             38316.87879616569*Log[x]^2 + 632.1738095238095*Log[x]^3 - 
             998.2316513761468*Log[x]^4) + x*(1364.6405580174055 + 
             5106.258355223432*Log[x] - 1170.523785390222*Log[x]^2 + 
             341.77777777777777*Log[x]^3 - 49.629629629629626*Log[x]^4) + 
           x^2*(84427.48063519744 + 42352.265734902605*Log[x] + 
             7397.628839632081*Log[x]^2 + 499.25185388629495*Log[x]^3 + 
             12.779794790844514*Log[x]^4) + Lh*(-254.34099852167162 - 
             324.99989173974234*x^4 + 37.4055829228243*x^5 - 
             6.120971302428256*x^6 + 8.88888888888889*Log[1 - x] - 
             2.962962962962963*Log[1 - x]^3 - 2.6666666666666665*(1 - x)^3*
              (-48.783962264150944*Log[1 - x] + 1.4225781845919145*
                Log[1 - x]^2 - 3.468247895944912*Log[1 - x]^3) - 
             2.6666666666666665*(1 - x)*(117.81831865413257 + 10.*
                Log[1 - x] - 9.333333333333334*Log[1 - x]^2 - 
               2.2222222222222223*Log[1 - x]^3) - 2.6666666666666665*
              (1 - x)^2*(5.411413969335605*Log[1 - x] + 1.8316582914572865*
                Log[1 - x]^2 - 0.10168674698795181*Log[1 - x]^3) - 
             387.55555555555554*Log[x] - 111.1111111111111*Log[x]^2 - 
             6.518518518518519*Log[x]^3 + x*(55.41020441471535 - 
               138.66666666666666*Log[x] - 37.33333333333333*Log[x]^2 - 
               8.296296296296296*Log[x]^3) + x^2*(182.14792899408283 - 
               105.00376411543286*Log[x] - 10.59261048056025*Log[x]^2 + 
               0.10071530758226035*Log[x]^3) + x^3*(378.08596641047535 + 
               306.6565217391304*Log[x] + 67.55645706558485*Log[x]^2 + 
               14.20669577874818*Log[x]^3)))))
 
dPDFLarinN["qq"] = 1.*delta[1 - x] + 
     as*(-8. + 8.*x - 2.1932454224643014*delta[1 - x] - 
       1.3333333333333333*Lp^2*delta[1 - x] + 
       Lp*(2.6666666666666665 + 2.6666666666666665*x - 2.6666666666666665*Lh*
          delta[1 - x] - 5.333333333333333*plusD[0, 1 - x])) + 
     as^2*(-76.44300460156694 - 42.48880597014925*x^4 + 
       7.948553054662379*x^5 - 1.1334519572953736*x^6 - 
       30.608535416484305*delta[1 - x] + 7.463334725085424*Lh*delta[1 - x] + 
       0.8888888888888888*Lp^4*delta[1 - x] + 22.22222222222222*Log[1 - x] - 
       7.111111111111111*Log[1 - x]^2 + 1.*(1 - x)^2*
        (-15.715617715617716*Log[1 - x] - 2.439353099730458*Log[1 - x]^2) + 
       1.*(1 - x)^3*(-5.293865905848787*Log[1 - x] + 0.7900326797385621*
          Log[1 - x]^2) + 1.*(1 - x)*(-101.68947599616031 - 
         17.77777777777778*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) - 
       118.66666666666667*Log[x] - 19.77777777777778*Log[x]^2 - 
       0.8888888888888888*Log[x]^3 + x^2*(18.308372093023255 - 
         34.42017474185862*Log[x] - 18.15060395785145*Log[x]^2 - 
         3.0858164481525625*Log[x]^3) + x*(30.865535382209114 - 12.*Log[x] + 
         5.111111111111111*Log[x]^2 - 0.5925925925925926*Log[x]^3) + 
       x^3*(63.50081300813008 + 26.568959674686546*Log[x] + 
         8.43899018232819*Log[x]^2 + 0.3955938697318008*Log[x]^3) + 
       Lp*(98.21556018323521 - 21.66156462585034*x^4 + 4.508528784648187*
          x^5 - 0.5072142064372919*x^6 + Lh*(21.333333333333332 - 
           21.333333333333332*x - 27.387956026079134*delta[1 - x]) - 
         48.25139929421464*delta[1 - x] - 28.444444444444443*Log[1 - x] - 
         9.428005284015851*(1 - x)^2*Log[1 - x] - 3.5448354143019296*
          (1 - x)^3*Log[1 - x] + 1.*(1 - x)*(-155.90327715265062 + 
           56.888888888888886*Log[1 - x]) - 47.111111111111114*Log[x] - 
         5.333333333333333*Log[x]^2 + x^2*(-9.107165109034268 - 
           70.13679890560876*Log[x] - 18.272411396803335*Log[x]^2) + 
         x*(-74.18851097615439 - 0.8888888888888888*Log[x] - 
           3.5555555555555554*Log[x]^2) + x^3*(94.849609375 - 
           12.711395101171458*Log[x] + 6.32172131147541*Log[x]^2) - 
         54.77591205215827*plusD[0, 1 - x]) + 14.926669450170849*
        plusD[0, 1 - x] + Lp^3*(-3.5555555555555554 - 3.5555555555555554*x - 
         9.777777777777779*delta[1 - x] + 3.5555555555555554*Lh*
          delta[1 - x] + 7.111111111111111*plusD[0, 1 - x]) + 
       Nf*(38.55280205238435 + 15.506172839506172*(1 - x) + 
         0.6737611181702668*x^4 - 0.031017369727047148*x^5 + 
         0.0018331805682859762*x^6 + 3.4489756184793317*delta[1 - x] + 
         2.765432098765432*Lh*delta[1 - x] + 0.5925925925925926*Lp^3*
          delta[1 - x] + 45.03703703703704*Log[x] + 12.444444444444445*
          Log[x]^2 + 0.8888888888888888*Log[x]^3 + 
         x^3*(-4.730442978322338 + 0.05131128848346636*Log[x] + 
           0.1099476439790576*Log[x]^2 - 0.22302504816955684*Log[x]^3) + 
         x^2*(-9.543758967001434 + 7.797289334119034*Log[x] + 
           0.8311735061195105*Log[x]^2 - 0.002398081534772182*Log[x]^3) + 
         x*(-33.41700522312019 + 11.25925925925926*Log[x] + 
           1.7777777777777777*Log[x]^2 + 0.8888888888888888*Log[x]^3) + 
         5.530864197530864*plusD[0, 1 - x] + Lp^2*(8.88888888888889 + 
           3.5555555555555554*(1 - x) + 1.4814814814814814*delta[1 - x] + 
           0.8888888888888888*Lh*delta[1 - x] + 5.333333333333333*Log[x] + 
           x*(-10.666666666666666 + 5.333333333333333*Log[x]) + 
           1.7777777777777777*plusD[0, 1 - x]) + 
         Lp*(13.62962962962963 + 11.851851851851851*(1 - x) + 
           0.15190217391304348*x^4 - 0.004172461752433936*x^5 - 
           0.00022311468094600624*x^6 + 2.9243272299524024*delta[1 - x] + 
           2.962962962962963*Lh*delta[1 - x] + 28.444444444444443*Log[x] + 
           5.333333333333333*Log[x]^2 + x^3*(-4.146460537021969 + 
             1.9460020768431983*Log[x] - 0.46338535414165666*Log[x]^2) + 
           x^2*(0.4434589800443459 + 3.687786960514233*Log[x] + 
             0.011095700416088766*Log[x]^2) + x*(-19.555613335644537 - 
             3.5555555555555554*Log[x] + 5.333333333333333*Log[x]^2) + 
           5.925925925925926*plusD[0, 1 - x])) + 
       Lp^2*(54.22222222222222 + 5.750064020486556*x^4 - 
         1.6077537058152793*x^5 + 0.33859095688748686*x^6 - 
         37.088595852658784*delta[1 - x] + 3.5555555555555554*Lh^2*
          delta[1 - x] - 28.444444444444443*Log[1 - x] - 
         0.04628330995792426*(1 - x)^2*Log[1 - x] - 0.48483316481294236*
          (1 - x)^3*Log[1 - x] + 1.*(1 - x)*(-36. + 14.222222222222221*
            Log[1 - x]) + x^2*(2.157766990291262 - 14.022810890360558*
            Log[x]) + x^3*(8.11289513296538 - 9.761156505342552*Log[x]) + 
         x*(-25.418229166666663 - 3.5555555555555554*Log[x]) - 
         3.5555555555555554*Log[x] - 29.333333333333332*plusD[0, 1 - x] + 
         Lh*(-7.111111111111111 - 7.111111111111111*x - 14.666666666666666*
            delta[1 - x] + 14.222222222222221*plusD[0, 1 - x]) + 
         28.444444444444443*plusD[1, 1 - x])) + 
     as^3*(-2222.0340790465775 + 34371.264510887246*x^4 - 
       1091.635749771602*x^5 + 61.39530086672208*x^6 - 
       2288.3131081781535*delta[1 - x] - 0.3950617283950617*Lp^6*
        delta[1 - x] + Lh*(-59.7066778006834 + 59.7066778006834*x + 
         53.699084514520536*delta[1 - x]) + 589.1040858653803*Log[1 - x] + 
       10.506040485317314*Log[1 - x]^2 - 34.76543209876543*Log[1 - x]^3 + 
       (1 - x)^2*(-2.1932454224643014*(-15.715617715617716*Log[1 - x] - 
           2.439353099730458*Log[1 - x]^2) + 
         1.*(-378.2587117212249*Log[1 - x] - 42.672203765227025*
            Log[1 - x]^2 - 10.800132362673725*Log[1 - x]^3)) + 
       (1 - x)*(-2.1932454224643014*(-101.68947599616031 - 
           17.77777777777778*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) + 
         1.*(-3514.7313528893656 - 973.1987542456501*Log[1 - x] + 
           9.50849651512577*Log[1 - x]^2 - 7.901234567901234*Log[1 - x]^3)) + 
       (1 - x)^3*(-2.1932454224643014*(-5.293865905848787*Log[1 - x] + 
           0.7900326797385621*Log[1 - x]^2) + 
         1.*(125.64699205448355*Log[1 - x] - 72.81089743589743*Log[1 - x]^2 - 
           0.05844675740592474*Log[1 - x]^3)) - 4447.947729272762*Log[x] - 
       1494.3524593419033*Log[x]^2 - 264.35385481217395*Log[x]^3 - 
       19.25925925925926*Log[x]^4 - 0.28641975308641976*Log[x]^5 + 
       x^3*(-17367.838574586764 - 61099.23273217187*Log[x] + 
         61.364855253183535*Log[x]^2 - 8824.49188594095*Log[x]^3 - 
         156.49784017278617*Log[x]^4 - 192.87762669962916*Log[x]^5) + 
       x^2*(-15464.023861892354 + 13374.209834850926*Log[x] + 
         5446.54279279054*Log[x]^2 + 746.7268313041486*Log[x]^3 + 
         9.1623006833713*Log[x]^4 - 0.9722943722943723*Log[x]^5) + 
       x*(2867.9488630421565 - 303.54037153063683*Log[x] + 
         293.37969347607066*Log[x]^2 + 5.838781193193441*Log[x]^3 - 
         3.654320987654321*Log[x]^4 - 0.3160493827160494*Log[x]^5) + 
       Nf^2*(-187.5140045653629 - 8.454976303317535*x^4 + 
         0.355877616747182*x^5 - 0.04643449419568822*x^6 - 
         8.57238037207872*delta[1 - x] - 4.546622307260784*Lh*delta[1 - x] - 
         0.2962962962962963*Lp^4*delta[1 - x] + 1.*(1 - x)^3*
          (-0.7780040733197556*Log[1 - x] + 1.1079497907949791*Log[1 - x]^2 - 
           0.21207865168539325*Log[1 - x]^3) + 1.*(1 - x)*
          (-35.58091586007286 - 11.588477366255145*Log[1 - x] - 
           1.5802469135802468*Log[1 - x]^2 - 0.19753086419753085*
            Log[1 - x]^3) + 1.*(1 - x)^2*(6.794554455445544*Log[1 - x] + 
           1.6675062972292192*Log[1 - x]^2 - 0.0048543689320388345*
            Log[1 - x]^3) - 180.62343167699612*Log[x] - 
         48.62125121402945*Log[x]^2 - 7.111111111111111*Log[x]^3 - 
         0.49382716049382713*Log[x]^4 + x*(173.61283585560807 - 
           56.13872274672886*Log[x] - 25.312609238720807*Log[x]^2 - 
           2.3703703703703702*Log[x]^3 - 0.49382716049382713*Log[x]^4) + 
         x^2*(-41.76046511627907 - 30.917587939698493*Log[x] - 
           10.227244582043344*Log[x]^2 - 0.8966861598440545*Log[x]^3 - 
           0.00680015111446921*Log[x]^4) + x^3*(79.74814585908528 - 
           29.33746556473829*Log[x] + 13.825619834710745*Log[x]^2 - 
           1.016973125884017*Log[x]^3 + 0.4846938775510204*Log[x]^4) + 
         Lp*(-130.18706409963022 - 5.3861892583120206*x^4 + 
           0.4604267033723331*x^5 - 0.10044843049327354*x^6 - 
           9.34782502219845*delta[1 - x] - 3.292181069958847*Lh*
            delta[1 - x] + 1.*(1 - x)*(-34.10699588477366 - 9.481481481481481*
              Log[1 - x] - 1.7777777777777777*Log[1 - x]^2) + 
           1.*(1 - x)^3*(4.03521878335112*Log[1 - x] - 0.039383561643835614*
              Log[1 - x]^2) + 1.*(1 - x)^2*(7.308747855917667*Log[1 - x] + 
             0.016267123287671232*Log[1 - x]^2) - 106.35758080258218*Log[x] - 
           23.703703703703702*Log[x]^2 - 2.3703703703703702*Log[x]^3 + 
           x*(128.04776845492523 - 56.579803024804406*Log[x] - 
             9.481481481481481*Log[x]^2 - 2.3703703703703702*Log[x]^3) + 
           x^2*(7.987377279102384 - 10.877064220183486*Log[x] - 
             1.8448349764252037*Log[x]^2 + 0.024520255863539446*Log[x]^3) + 
           x^3*(13.66372657111356 + 8.64612676056338*Log[x] - 
             0.9479979199167967*Log[x]^2 + 1.0264550264550265*Log[x]^3) - 
           6.584362139917696*plusD[0, 1 - x]) + Lp^2*(-23.154099043266395 - 
           1.158*x^4 + 0.22625215889464595*x^5 - 0.0655893536121673*x^6 - 
           3.5956420216143585*delta[1 - x] - 1.9753086419753085*Lh*
            delta[1 - x] + 1.*(1 - x)*(-10.271604938271604 - 
             3.5555555555555554*Log[1 - x]) - 0.013245033112582781*(1 - x)^2*
            Log[1 - x] + 0.844776119402985*(1 - x)^3*Log[1 - x] - 
           23.703703703703702*Log[x] - 3.5555555555555554*Log[x]^2 + 
           x*(25.875165485489994 - 9.481481481481481*Log[x] - 
             3.5555555555555554*Log[x]^2) + x^2*(-1.243268337975859 - 
             2.6672879776328053*Log[x] - 0.0270239710538218*Log[x]^2) + 
           x^3*(5.840525328330206 - 1.1633624107850913*Log[x] + 
             0.6129092961987204*Log[x]^2) - 3.950617283950617*
            plusD[0, 1 - x]) + Lp^3*(-3.950617283950617 - 1.5802469135802468*
            (1 - x) - 1.3168724279835389*delta[1 - x] - 0.3950617283950617*Lh*
            delta[1 - x] + x*(4.7407407407407405 - 2.3703703703703702*
              Log[x]) - 2.3703703703703702*Log[x] - 0.7901234567901234*
            plusD[0, 1 - x]) - 9.09324461452157*plusD[0, 1 - x]) + 
       Lp^5*(2.3703703703703702 + 2.3703703703703702*x + 
         13.03703703703704*delta[1 - x] - 2.3703703703703702*Lh*
          delta[1 - x] - 4.7407407407407405*plusD[0, 1 - x]) + 
       107.39816902903988*plusD[0, 1 - x] + 
       Nf*(5196.177214160206 - 1359.8698138837415*x^4 + 23.371965712044744*
          x^5 + 3.510643528913273*x^6 + 306.7976732366431*delta[1 - x] - 
         0.7901234567901234*Lp^5*delta[1 - x] + 
         Lh*(-22.123456790123456 + 22.123456790123456*x + 71.06334487294696*
            delta[1 - x]) - 10.4457965355425*Log[1 - x] + 
         10.37037037037037*Log[1 - x]^2 + 2.1069958847736627*Log[1 - x]^3 + 
         1.*(1 - x)^3*(886.5969101123595*Log[1 - x] - 422.5821917808219*
            Log[1 - x]^2 + 32.61507936507937*Log[1 - x]^3 - 
           10.307453416149068*Log[1 - x]^4) + 1.*(1 - x)^2*
          (624.1529562982005*Log[1 - x] + 103.3960591133005*Log[1 - x]^2 + 
           6.273561301084237*Log[1 - x]^3 + 0.22219207813347802*
            Log[1 - x]^4) + (1 - x)*(-34.008842600187194 + 
           1.*(1039.771474755206 + 99.0677494885654*Log[1 - x] + 
             13.642508207299816*Log[1 - x]^2 - 0.9547325102880658*
              Log[1 - x]^3 + 0.49382716049382713*Log[1 - x]^4)) + 
         5988.580406666802*Log[x] + 2429.720021353725*Log[x]^2 + 
         548.8904182259948*Log[x]^3 + 64.29629629629629*Log[x]^4 + 
         2.5481481481481483*Log[x]^5 + x*(-4236.663568224588 - 
           303.8892207395528*Log[x] + 350.6662554365386*Log[x]^2 - 
           58.19874501131655*Log[x]^3 + 13.761316872427983*Log[x]^4 - 
           1.1851851851851851*Log[x]^5) + x^2*(13.034881311701302 - 
           746.8555645987188*Log[x] - 167.08026929563698*Log[x]^2 - 
           35.488732407970254*Log[x]^3 - 1.5703592814371257*Log[x]^4 - 
           0.14423076923076922*Log[x]^5) + x^3*(20.882581803682243 + 
           4539.259420036465*Log[x] - 701.7883918142585*Log[x]^2 + 
           612.5180602306186*Log[x]^3 - 13.962496249624962*Log[x]^4 + 
           13.543121149897331*Log[x]^5) + Lp^4*(-10.271604938271604 - 
           4.7407407407407405*(1 - x) + 7.80246913580247*delta[1 - x] - 
           2.765432098765432*Lh*delta[1 - x] + x*(15.802469135802468 - 
             7.111111111111111*Log[x]) - 7.111111111111111*Log[x] - 
           5.530864197530864*plusD[0, 1 - x]) + 142.12668974589383*
          plusD[0, 1 - x] + Lp^2*(730.9282210716409 - 218.29776222006035*
            x^4 + 21.873728518924693*x^5 - 3.443661391518434*x^6 + 
           179.71640628041797*delta[1 - x] - 7.901234567901234*Lh^2*
            delta[1 - x] + (1 - x)*(-28.4731030658813 + 
             1.*(407.9483076695553 - 65.38271604938272*Log[1 - x])) + 
           101.1358024691358*Log[1 - x] + 72.88018979833926*(1 - x)^2*
            Log[1 - x] + 36.804788213627994*(1 - x)^3*Log[1 - x] + 
           1275.2848383948358*Log[x] + 371.55555555555554*Log[x]^2 + 
           29.629629629629626*Log[x]^3 + x*(-761.8611393034851 - 
             242.52598142099657*Log[x] + 187.25925925925924*Log[x]^2 - 
             13.037037037037036*Log[x]^3) + x^2*(707.5467077166004 + 
             427.3263260855814*Log[x] + 61.94009212990771*Log[x]^2 + 
             2.073651987500908*Log[x]^3) + x^3*(-684.8088548938742 + 
             745.2449789668942*Log[x] - 77.94776859060505*Log[x]^2 + 
             41.96621204679688*Log[x]^3) + Lh*(-35.55555555555556 - 
             31.604938271604937*(1 - x) - 0.4050724637681159*x^4 + 
             0.011126564673157162*x^5 + 0.0005949724825226833*x^6 + 
             58.204221573942185*delta[1 - x] - 75.85185185185185*Log[x] - 
             14.222222222222221*Log[x]^2 + x*(67.16064790739777 + 
               9.481481481481481*Log[x] - 14.222222222222221*Log[x]^2) + 
             x^2*(-1.1825572801182558 - 9.834098561371288*Log[x] - 
               0.029588534442903373*Log[x]^2) + x^3*(11.05722809872525 - 
               5.189338871581862*Log[x] + 1.2356942777110844*Log[x]^2) - 
             31.604938271604937*plusD[0, 1 - x]) + 116.4084431478844*
            plusD[0, 1 - x] - 63.20987654320987*plusD[1, 1 - x]) + 
         Lp*(4834.4750316956015 - 309.8644812533976*x^4 - 5.446349043756865*
            x^5 + 2.290019259782584*x^6 + 311.2094570786569*delta[1 - x] - 
           7.3744855967078164*Lh^2*delta[1 - x] + 108.37860082304526*
            Log[1 - x] + 9.481481481481481*Log[1 - x]^2 + 
           1.*(1 - x)^3*(-107.12904938927244*Log[1 - x] + 21.556910569105693*
              Log[1 - x]^2 - 4.031901840490797*Log[1 - x]^3) + 
           1.*(1 - x)^2*(-0.5911528150134048*Log[1 - x] + 8.446455505279035*
              Log[1 - x]^2 - 0.12781561026715557*Log[1 - x]^3) + 
           (1 - x)*(-25.994019821799128 + 1.*(1022.6920402137631 - 
               63.79104129118053*Log[1 - x] + 5.037037037037037*Log[1 - x]^
                 2 + 2.962962962962963*Log[1 - x]^3)) + 4495.678963569691*
            Log[x] + 1602.4642495440323*Log[x]^2 + 275.55555555555554*
            Log[x]^3 + 16.59259259259259*Log[x]^4 + 
           x*(-5239.858022740821 + 1096.438297486235*Log[x] - 
             222.42055417535775*Log[x]^2 + 103.11111111111111*Log[x]^3 - 
             7.407407407407407*Log[x]^4) + x^2*(-7524.656340068923 - 
             2766.648022534623*Log[x] - 303.7915249789476*Log[x]^2 - 
             17.615449202350966*Log[x]^3 - 1.02007299270073*Log[x]^4) + 
           x^3*(7762.166978490622 - 4537.25737448374*Log[x] + 
             1570.3988819093724*Log[x]^2 - 181.89482470784642*Log[x]^3 + 
             36.141599413059424*Log[x]^4) + Lh*(-119.13669024668748 - 
             41.349794238683124*(1 - x) - 1.7966963151207116*x^4 + 
             0.0827129859387924*x^5 - 0.00488848151542927*x^6 + 
             126.78633515573378*delta[1 - x] - 120.09876543209876*Log[x] - 
             33.18518518518518*Log[x]^2 - 2.3703703703703702*Log[x]^3 + 
             x*(120.19020322873203 - 30.02469135802469*Log[x] - 
               4.7407407407407405*Log[x]^2 - 2.3703703703703702*Log[x]^3) + 
             x^2*(25.45002391200382 - 20.792771557650756*Log[x] - 
               2.216462682985361*Log[x]^2 + 0.006394884092725818*Log[x]^3) + 
             x^3*(12.614514608859567 - 0.13683010262257694*Log[x] - 
               0.2931937172774869*Log[x]^2 + 0.5947334617854849*Log[x]^3) - 
             29.497942386831273*plusD[0, 1 - x]) + 253.57267031146756*
            plusD[0, 1 - x] - 58.99588477366255*plusD[1, 1 - x]) + 
         Lp^3*(316.53006426922695 - 6.0425754860548135*x^4 + 
           1.3176606338040087*x^5 - 0.3834329985574239*x^6 + 
           58.15708913236683*delta[1 - x] - 2.3703703703703702*Lh^2*
            delta[1 - x] + (1 - x)*(-15.802469135802468 + 
             1.*(70.51851851851852 - 29.62962962962963*Log[1 - x])) + 
           18.962962962962962*Log[1 - x] - 0.07409274193548387*(1 - x)^2*
            Log[1 - x] + 4.7986942328618065*(1 - x)^3*Log[1 - x] + 
           193.1851851851852*Log[x] + 18.962962962962962*Log[x]^2 + 
           x*(-333.7567535899396 + 135.11111111111111*Log[x] - 
             13.037037037037036*Log[x]^2) + x^2*(-5.05141531431881 + 
             3.6522236959947403*Log[x] - 0.10437221726451801*Log[x]^2) + 
           x^3*(12.374102306470165 + 3.3632622031223027*Log[x] + 
             1.2083742587944268*Log[x]^2) + Lh*(-21.333333333333332 - 
             9.481481481481481*(1 - x) + 5.135802469135802*delta[1 - x] + 
             x*(30.814814814814813 - 14.222222222222221*Log[x]) - 
             14.222222222222221*Log[x] - 9.481481481481481*plusD[0, 1 - x]) + 
           10.271604938271604*plusD[0, 1 - x] - 18.962962962962962*
            plusD[1, 1 - x])) + Lp*(944.5125908358856 + 
         10074.37796942963*x^4 - 282.23578718319834*x^5 - 
         8.468546499059736*x^6 - 1189.0889508086368*delta[1 - x] - 
         19.90222593356113*Lh^2*delta[1 - x] - 205.91159557421622*
          Log[1 - x] - 274.962962962963*Log[1 - x]^2 + 37.925925925925924*
          Log[1 - x]^3 + (1 - x)*(-2.1932454224643014*(-155.90327715265062 + 
             56.888888888888886*Log[1 - x]) + 1.*(-4512.882270041095 + 
             1008.1043851814954*Log[1 - x] + 116.14814814814815*
              Log[1 - x]^2 - 18.962962962962962*Log[1 - x]^3)) + 
         (1 - x)^2*(20.677929432137013*Log[1 - x] + 
           1.*(-524.4003795066413*Log[1 - x] + 40.19195305951383*
              Log[1 - x]^2 + 14.123815967523681*Log[1 - x]^3)) + 
         (1 - x)^3*(7.774694045807053*Log[1 - x] + 
           1.*(707.4033412887828*Log[1 - x] + 15.182666666666666*
              Log[1 - x]^2 + 60.22407170294494*Log[1 - x]^3)) - 
         2864.7128125054387*Log[x] - 771.9648708722551*Log[x]^2 - 
         89.28395061728395*Log[x]^3 - 2.0246913580246915*Log[x]^4 + 
         x^3*(-127580.91544175692 + 64821.319457684745*Log[x] - 
           25984.040304140686*Log[x]^2 + 2190.5382462686566*Log[x]^3 - 
           630.0326433121019*Log[x]^4) + x^2*(118493.15685187366 + 
           44234.54527766215*Log[x] + 6340.609107937054*Log[x]^2 + 
           220.24803387779795*Log[x]^3 - 2.6382575757575757*Log[x]^4) + 
         x*(3.6656322633343734 + 258.45250471985185*Log[x] - 
           20.536058508652147*Log[x]^2 - 30.22222222222222*Log[x]^3 - 
           1.9753086419753085*Log[x]^4) + Lh*(489.64312209227774 + 
           113.30348258706466*x^4 - 21.196141479099676*x^5 + 
           3.0225385527876627*x^6 - 268.73696704558654*delta[1 - x] - 
           59.25925925925925*Log[1 - x] + 18.962962962962962*Log[1 - x]^2 - 
           2.6666666666666665*(1 - x)^2*(-15.715617715617716*Log[1 - x] - 
             2.439353099730458*Log[1 - x]^2) - 2.6666666666666665*(1 - x)^3*
            (-5.293865905848787*Log[1 - x] + 0.7900326797385621*
              Log[1 - x]^2) - 2.6666666666666665*(1 - x)*
            (-101.68947599616031 - 17.77777777777778*Log[1 - x] + 
             3.5555555555555554*Log[1 - x]^2) + 316.44444444444446*Log[x] + 
           52.74074074074074*Log[x]^2 + 2.3703703703703702*Log[x]^3 + 
           x^3*(-169.33550135501355 - 70.85055913249745*Log[x] - 
             22.50397381954184*Log[x]^2 - 1.0549169859514687*Log[x]^3) + 
           x*(-328.298752306868 + 32.*Log[x] - 13.629629629629628*Log[x]^2 + 
             1.5802469135802468*Log[x]^3) + x^2*(-48.82232558139535 + 
             91.7871326449563*Log[x] + 48.40161055427053*Log[x]^2 + 
             8.228843861740167*Log[x]^3) - 79.60890373424454*
            plusD[0, 1 - x]) - 537.4739340911725*plusD[0, 1 - x] - 
         159.21780746848913*plusD[1, 1 - x]) + 
       Lp^4*(-91.25925925925927 - 7.6667520273154075*x^4 + 
         2.1436716077537055*x^5 - 0.4514546091833158*x^6 - 
         29.265654043153358*delta[1 - x] - 4.7407407407407405*Lh^2*
          delta[1 - x] + 37.925925925925924*Log[1 - x] + 
         0.061711079943899017*(1 - x)^2*Log[1 - x] + 0.6464442197505897*
          (1 - x)^3*Log[1 - x] - 1.3333333333333333*(1 - x)*
          (-36. + 14.222222222222221*Log[1 - x]) + 4.7407407407407405*
          Log[x] + x*(0.7057870370370303 + 4.7407407407407405*Log[x]) + 
         x^3*(-10.817193510620505 + 13.014875340456735*Log[x]) + 
         x^2*(-2.8770226537216823 + 18.69708118714741*Log[x]) + 
         Lh*(9.481481481481481 + 9.481481481481481*x + 45.629629629629626*
            delta[1 - x] - 18.962962962962962*plusD[0, 1 - x]) + 
         91.25925925925927*plusD[0, 1 - x] - 37.925925925925924*
          plusD[1, 1 - x]) + Lp^2*(1865.2794372257058 - 
         1752.106455373223*x^4 + 233.46176000317507*x^5 - 
         31.676301449625715*x^6 - 1196.9920877250138*delta[1 - x] + 
         Lh^2*(-28.444444444444443 + 28.444444444444443*x + 
           80.83275534941743*delta[1 - x]) - 1188.291672424969*Log[1 - x] + 
         161.18518518518516*Log[1 - x]^2 + (1 - x)*
          (-2.1932454224643014*(-36. + 14.222222222222221*Log[1 - x]) + 
           1.*(-2414.4972822970135 + 1475.7090303690138*Log[1 - x] - 
             189.62962962962962*Log[1 - x]^2) - 1.3333333333333333*
            (-101.68947599616031 - 17.77777777777778*Log[1 - x] + 
             3.5555555555555554*Log[1 - x]^2)) + (1 - x)^2*
          (0.1015106577017138*Log[1 - x] - 1.3333333333333333*
            (-15.715617715617716*Log[1 - x] - 2.439353099730458*
              Log[1 - x]^2) + 1.*(-447.8092566619916*Log[1 - x] + 
             49.55651237890204*Log[1 - x]^2)) + (1 - x)^3*
          (1.063358119384866*Log[1 - x] - 1.3333333333333333*
            (-5.293865905848787*Log[1 - x] + 0.7900326797385621*
              Log[1 - x]^2) + 1.*(-75.11639344262295*Log[1 - x] + 
             54.846769887880406*Log[1 - x]^2)) - 525.5301521184749*Log[x] - 
         95.11111111111111*Log[x]^2 - 3.5555555555555554*Log[x]^3 + 
         x^2*(984.7542752833658 - 598.311951766804*Log[x] - 
           410.20775503414876*Log[x]^2 - 27.850283951482858*Log[x]^3) + 
         x*(-1802.2172601959555 - 37.80086927919481*Log[x] - 
           70.81481481481481*Log[x]^2 - 2.3703703703703702*Log[x]^3) + 
         x^3*(1667.7450600666118 + 1784.0626055848797*Log[x] + 
           268.4098418275295*Log[x]^2 + 133.9604847694356*Log[x]^3) - 
         701.4316613304434*plusD[0, 1 - x] + Lh*(-233.20578845125107 + 
           57.764172335600904*x^4 - 12.0227434257285*x^5 + 
           1.3525712171661115*x^6 - 350.7158306652217*delta[1 - x] + 
           75.85185185185185*Log[1 - x] + 25.14134742404227*(1 - x)^2*
            Log[1 - x] + 9.452894438138479*(1 - x)^3*Log[1 - x] - 
           2.6666666666666665*(1 - x)*(-155.90327715265062 + 
             56.888888888888886*Log[1 - x]) + 125.62962962962963*Log[x] + 
           14.222222222222221*Log[x]^2 + x^3*(-252.93229166666666 + 
             33.89705360312389*Log[x] - 16.85792349726776*Log[x]^2) + 
           x*(-8.12826535954548 + 2.3703703703703702*Log[x] + 
             9.481481481481481*Log[x]^2) + x^2*(24.28577362409138 + 
             187.03146374829*Log[x] + 48.72643039147556*Log[x]^2) + 
           323.3310213976697*plusD[0, 1 - x]) + 646.6620427953393*
          plusD[1, 1 - x]) + Lp^3*(188.0749616923406 + 39.82076966644788*
          x^4 - 9.42249999725374*x^5 + 1.556318476290533*x^6 - 
         566.7478358117281*delta[1 - x] - 3.1604938271604937*Lh^3*
          delta[1 - x] - 350.81481481481484*Log[1 - x] + 
         75.85185185185185*Log[1 - x]^2 + (1 - x)*
          (-1.3333333333333333*(-155.90327715265062 + 56.888888888888886*
              Log[1 - x]) + 1.*(-368.33040181039814 + 270.22222222222223*
              Log[1 - x] - 37.925925925925924*Log[1 - x]^2)) + 
         (1 - x)^3*(4.7264472190692395*Log[1 - x] + 
           1.*(-8.019616584930896*Log[1 - x] - 1.1469147894221352*
              Log[1 - x]^2)) + (1 - x)^2*(12.570673712021135*Log[1 - x] + 
           1.*(-24.295550847457626*Log[1 - x] + 0.09271284271284272*
              Log[1 - x]^2)) + 14.222222222222221*Log[x] + 
         5.530864197530864*Log[x]^2 + x*(-294.13654599373 - 
           47.40740740740741*Log[x] + 3.1604938271604937*Log[x]^2) + 
         x^2*(-15.70626573032719 - 129.56378800582496*Log[x] + 
           10.923403494325541*Log[x]^2) + x^3*(125.15423821393402 - 
           123.41131415271241*Log[x] + 15.018347668406479*Log[x]^2) + 
         Lh^2*(9.481481481481481 + 9.481481481481481*x + 39.11111111111111*
            delta[1 - x] - 18.962962962962962*plusD[0, 1 - x]) + 
         71.32569473235957*plusD[0, 1 - x] + Lh*(-183.7037037037037 - 
           15.333504054630815*x^4 + 4.287343215507411*x^5 - 
           0.9029092183666316*x^6 + 35.66284736617976*delta[1 - x] + 
           75.85185185185185*Log[1 - x] + 0.12342215988779803*(1 - x)^2*
            Log[1 - x] + 1.2928884395011795*(1 - x)^3*Log[1 - x] - 
           2.6666666666666665*(1 - x)*(-36. + 14.222222222222221*
              Log[1 - x]) + 9.481481481481481*Log[x] + 
           x*(28.670833333333327 + 9.481481481481481*Log[x]) + 
           x^3*(-21.63438702124101 + 26.02975068091347*Log[x]) + 
           x^2*(-5.754045307443365 + 37.39416237429482*Log[x]) + 
           156.44444444444443*plusD[0, 1 - x] - 75.85185185185185*
            plusD[1, 1 - x]) + 312.8888888888889*plusD[1, 1 - x] - 
         75.85185185185185*plusD[2, 1 - x]))


==> anc/dPDFMSb.m <==
dPDFMSb["-"] = as*CF*(-2*(-1 + x) + 2*Lp*(1 + x)) + delta[1 - x] - 
     32*as^3*CF^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + x))/3 - (4*(37 + 19*x))/27 - 
         (20*(1 + x^2)*H[0, x])/(9*(-1 + x)) + Lp*((-16*(1 + 4*x))/9 - 
           (8*(1 + x^2)*H[0, x])/(3*(-1 + x))) - (4*(1 + x^2)*H[0, 0, x])/
          (3*(-1 + x))) + CA*CF*((11*Lp^2*(1 + x))/3 + 
         ((85 + 67*x^2)*H[0, x])/(9*(-1 + x)) - 2*x*H[1, x] - 
         (8*(1 + x^2)*H[-2, 0, x])/(1 + x) + 4*(1 + x)*H[-1, 0, x] - 
         ((-11 - 12*x + x^2)*H[0, 0, x])/(3*(-1 + x)) + 
         (4*(1 + x^2)*H[1, 2, x])/(-1 + x) + (8*x*(1 + x^2)*H[2, 0, x])/
          ((-1 + x)*(1 + x)) + (8*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
         (4*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (4*x*(1 + x^2)*H[0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + 
         (4*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*((22*(1 + x^2)*H[0, x])/(3*(-1 + x)) - (8*(1 + x^2)*H[-1, 0, x])/
            (1 + x) + (8*x*(1 + x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) - 
           (4*(-8 - 67*x - 59*x^2 + 18*zeta[2] + 18*x*zeta[2] + 
              18*x^2*zeta[2]))/(9*(1 + x))) + (-395 - 413*x + 395*x^2 + 
           413*x^3 - 108*x*zeta[2] + 108*x^3*zeta[2] + 756*zeta[3] + 
           648*x*zeta[3] - 108*x^3*zeta[3])/(27*(-1 + x)*(1 + x))) + 
       CF^2*(-2*Lp^3*(1 + x) - (2*(8 - 5*x + 5*x^2)*H[0, x])/(-1 + x) + 
         2*x*H[1, x] + Lp^2*(6*(-1 + x) - 4*Lh*(1 + x) + 
           (2*(1 + 3*x^2)*H[0, x])/(-1 + x) + 8*(1 + x)*H[1, x]) - 
         4*(-1 + x)*H[2, x] + (16*(1 + x^2)*H[-2, 0, x])/(1 + x) - 
         8*(1 + x)*H[-1, 0, x] + (2*(-3 - 2*x + 2*x^2)*H[0, 0, x])/(-1 + x) - 
         4*(-1 + x)*H[1, 0, x] - (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - 
         (16*x*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(1 + x^2)*H[2, 1, x])/(-1 + x) - (16*(1 + x^2)*H[-1, -1, 0, x])/
          (1 + x) + (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - 
         (2*(-1 + x)^2*H[0, 0, 0, x])/(1 + x) + (4*(1 + x^2)*H[1, 0, 0, x])/
          (-1 + x) - (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
         (8*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(4*Lh*(-1 + x) - (4*(2 + x^2)*H[0, x])/(-1 + x) - 
           8*(-1 + x)*H[1, x] + (8*(1 + x^2)*H[2, x])/(-1 + x) + 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) - (4*(-1 + x)^2*H[0, 0, x])/
            (1 + x) + (8*(1 + x^2)*H[1, 0, x])/(-1 + x) + 
           (2*(6 - 6*x^2 + 3*zeta[2] - 2*x*zeta[2] + 3*x^2*zeta[2]))/
            (1 + x)) - (2*(4 - 4*x - 4*x^2 + 4*x^3 - 3*zeta[2] - x*zeta[2] + 
            3*x^2*zeta[2] + x^3*zeta[2] + 14*zeta[3] + 10*x*zeta[3] + 
            14*x^2*zeta[3] + 10*x^3*zeta[3]))/((-1 + x)*(1 + x)))) + 
     plusD[1, 1 - x]*(16*as^2*CF^2*Lp^2 + 
       as^3*(CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - x]*
      (-4*as*CF*Lp + as^2*(CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF*Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((154*Lp^4)/9 + Lp^3*((88*Lh)/3 - (8*(-67 + 18*zeta[2]))/
                9) + Lp^2*((-16*Lh*(-67 + 18*zeta[2]))/9 + 
               (2*(404 + 495*zeta[2] - 378*zeta[3]))/27) - 
             (4*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + (2*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81)) + 
           CF*Nf*TF*((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^3*(-8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           Lp^3*(-8*Lh^2 + 28*zeta[2]) - 5*Lp*zeta[4]) + 
         CF^2*Nf*TF*((-160/9 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(1 + 45*zeta[2]))/27) + 
           Lp*((-896*Lh)/27 - (4*(-1813 + 450*zeta[2] + 1548*zeta[3]))/81) - 
           (2*(-1711 + 112*zeta[2] + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + x))/27 + 
         (32*(43 - 34*x + 43*x^2)*H[0, x])/(81*(-1 + x)) + 
         Lp^2*((64*(1 + 4*x))/27 + (32*(1 + x^2)*H[0, x])/(9*(-1 + x))) + 
         (32*(37 - 24*x + 37*x^2)*H[0, 0, x])/(81*(-1 + x)) + 
         Lp*((160*(-1 + 11*x))/81 + (128*(4 - 3*x + 4*x^2)*H[0, x])/
            (27*(-1 + x)) + (64*(1 + x^2)*H[0, 0, x])/(9*(-1 + x))) + 
         (160*(1 + x^2)*H[0, 0, 0, x])/(27*(-1 + x)) + 
         (64*(-41 + 157*x + 81*zeta[3] + 81*x*zeta[3]))/729) + 
       CF^2*Nf*TF*((-224*Lh*(-1 + x))/27 + (28*Lp^4*(1 + x))/9 + 
         Lp^3*((16*Lh*(1 + x))/3 + (40*(3 + x))/9 - (16*x^2*H[0, x])/
            (3*(-1 + x)) - (32*(1 + x)*H[1, x])/3) - 
         (16*(-9 + 43*x + 18*x^2 + 46*x^3)*H[3, x])/(27*(-1 + x)*(1 + x)) - 
         (64*(-1 + 4*x)*(1 + x^2)*H[4, x])/(9*(-1 + x)*(1 + x)) - 
         (640*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) - 
         (64*(35 + 18*x + 53*x^2)*H[-2, 0, x])/(27*(1 + x)) + 
         (448*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) + 
         (64*(7 - 6*x + 7*x^2)*H[-1, 2, x])/(27*(1 + x)) + 
         (256*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) + 
         (32*(19 - 18*x + 19*x^2)*H[1, 2, x])/(9*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 3, x])/(9*(-1 + x)) + 
         (16*(-5 + 43*x - 26*x^2 + 166*x^3)*H[2, 0, x])/
          (27*(-1 + x)*(1 + x)) + (64*(2 - x + 4*x^2)*H[2, 1, x])/
          (9*(-1 + x)) - (64*(-5 + x)*(1 + x^2)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (64*(-1 + 8*x)*(1 + x^2)*H[3, 0, x])/
          (9*(-1 + x)*(1 + x)) + (128*x*(1 + x^2)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) + (640*(1 + x^2)*H[-2, -1, 0, x])/
          (9*(1 + x)) - (544*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) + 
         (640*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) + 
         (128*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) - 
         (128*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
         (32*(49 + 18*x + 49*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) - 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (8*(3 - 323*x + 93*x^2 + 19*x^3)*H[0, 0, 0, x])/
          (27*(-1 + x)*(1 + x)) - (80*(11 + 6*x + 11*x^2)*H[1, 0, 0, x])/
          (27*(-1 + x)) + (64*(9 - 8*x + 9*x^2)*H[1, 1, 0, x])/(9*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 2, 0, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
         (64*(-5 + 4*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(-5 + 3*x)*(1 + x^2)*H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) - 
         (512*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (16*(11 - 21*x + 33*x^2 + x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) - (416*(1 + x^2)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)) + (128*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
         (256*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) - 
         (32*H[1, 1, x]*(4 - 7*x + 3*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/
          (9*(-1 + x)) - (128*H[-1, 0, x]*(7 - 42*x + 7*x^2 + 9*zeta[2] + 
            9*x^2*zeta[2]))/(81*(1 + x)) - 
         (16*H[1, 0, x]*(19 + 168*x + 37*x^2 + 54*zeta[2] + 54*x^2*zeta[2]))/
          (81*(-1 + x)) - (8*H[2, x]*(107 + 713*x + 404*x^2 - 202*x^3 - 
            144*zeta[2] + 288*x*zeta[2] - 144*x^2*zeta[2] + 288*x^3*zeta[2]))/
          (81*(-1 + x)*(1 + x)) + (4*H[0, 0, x]*(1240 + 1104*x - 624*x^2 + 
            1304*x^3 - 117*zeta[2] + 459*x*zeta[2] - 117*x^2*zeta[2] + 
            459*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
         Lp^2*((-4*(21 - 60*x + 73*x^2)*H[0, x])/(9*(-1 + x)) + 
           Lh*((8*(17 + 23*x))/9 + (16*(1 + x^2)*H[0, x])/(3*(-1 + x))) - 
           (16*(17 + 23*x)*H[1, x])/9 - (64*(1 + x^2)*H[2, x])/(3*(-1 + x)) - 
           (64*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (4*(7 - 9*x + 23*x^2 + 7*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) - 
           (4*(-160 - 2*x + 158*x^2 + 27*zeta[2] - 90*x*zeta[2] + 
              27*x^2*zeta[2]))/(27*(1 + x))) - 
         (8*H[1, x]*(122 - 283*x + 161*x^2 + 12*zeta[2] - 24*x*zeta[2] + 
            12*x^2*zeta[2] - 12*zeta[3] - 12*x^2*zeta[3]))/(27*(-1 + x)) + 
         (64*H[-1, x]*(14*zeta[2] + 18*x*zeta[2] + 14*x^2*zeta[2] - 
            3*zeta[3] - 3*x^2*zeta[3]))/(27*(1 + x)) + 
         (4*H[0, x]*(1646 + 594*x - 677*x^2 + 375*x^3 - 63*zeta[2] + 
            321*x*zeta[2] + 261*x^2*zeta[2] + 357*x^3*zeta[2] + 
            1512*zeta[3] + 1656*x*zeta[3] + 1512*x^2*zeta[3] + 
            1656*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((16*(-167 + 46*x)*H[1, x])/27 - (16*(19 - 12*x + 43*x^2)*
             H[2, x])/(9*(-1 + x)) - (16*(1 + 9*x)*(1 + x^2)*H[3, x])/
            (3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[-2, 0, x])/(1 + x) - 
           (64*(13 + 6*x + 13*x^2)*H[-1, 0, x])/(9*(1 + x)) + 
           (128*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (16*(8 - 59*x + 15*x^2 + 2*x^3)*H[0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           Lh*((8*(95 + 17*x))/27 + (40*(1 + x^2)*H[0, x])/(9*(-1 + x)) + 
             (8*(1 + x^2)*H[0, 0, x])/(3*(-1 + x))) - 
           (400*(1 + x^2)*H[1, 0, x])/(9*(-1 + x)) + 
           (64*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) + (64*(1 + x^2)*H[2, 0, x])/
            (3*(1 + x)) + (32*(1 + x^2)*H[2, 1, x])/(3*(-1 + x)) + 
           (128*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (8*(3 - 5*x + 9*x^2 + x^3)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (176*(1 + x^2)*H[1, 0, 0, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (64*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
           (8*H[0, x]*(119 - 79*x - 42*x^2 + 156*x^3 + 27*zeta[2] + 
              99*x*zeta[2] + 27*x^2*zeta[2] + 99*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) - (2*(-2473 - 1153*x + 2473*x^2 + 
              1153*x^3 - 882*zeta[2] + 2646*x*zeta[2] - 1998*x^2*zeta[2] + 
              234*x^3*zeta[2] - 1476*zeta[3] - 3204*x*zeta[3] - 
              4572*x^2*zeta[3] - 6300*x^3*zeta[3]))/(81*(-1 + x)*(1 + x))) - 
         (-7951 - 2315*x + 7951*x^2 + 2315*x^3 - 592*zeta[2] + 
           976*x*zeta[2] - 3496*x^2*zeta[2] + 2104*x^3*zeta[2] - 
           10680*zeta[3] - 5064*x*zeta[3] - 9816*x^2*zeta[3] - 
           15432*x^3*zeta[3] - 3384*zeta[4] + 72*x*zeta[4] - 
           5976*x^2*zeta[4] - 2520*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
       CA^2*CF*((242*Lp^3*(1 + x))/27 - (4*(-171 - 112*x - 27*x^2 + 134*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) - (4*(-45 + 5*x - 27*x^2 + 19*x^3)*
           H[5, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + 15*x - 9*x^2 + 17*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-35 + 197*x - 113*x^2 + 41*x^3)*H[-3, 0, x])/
          (9*(-1 + x)*(1 + x)) + (8*(-41 + 105*x - 39*x^2 + 103*x^3)*
           H[-3, 2, x])/(3*(-1 + x)*(1 + x)) + (8*(53 + 129*x + 230*x^2)*
           H[-2, 2, x])/(9*(1 + x)) + (4*(-121 + 169*x - 123*x^2 + 171*x^3)*
           H[-2, 3, x])/(3*(-1 + x)*(1 + x)) + (352*(1 + x^2)*H[-1, 3, x])/
          (9*(1 + x)) + (96*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
         (4*(4 + 25*x + 13*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(1 + x^2)*H[1, 4, x])/(-1 + x) - 
         (8*(-130 - 97*x + 11*x^2 + 110*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) - (4*(-57 + 31*x - 75*x^2 + 13*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) - (4*x*(-142 - 3*x + x^2)*
           H[3, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (4*(-69 - 34*x - 15*x^2 + 38*x^3)*H[3, 1, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(-23 + 11*x - 21*x^2 + 9*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) - 
         (32*x*(1 + x^2)*H[4, 0, x])/((-1 + x)*(1 + x)) + 
         (4*(-15 + x - 9*x^2 + 7*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-3 + 27*x + x^2 + 23*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (4*(-13 + 69*x - 39*x^2 + 79*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(-3 + 19*x - x^2 + 17*x^3)*H[-2, -2, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-185 + 75*x + 13*x^2)*H[-2, -1, 0, x])/
          (9*(1 + x)) - (8*(-123 + 179*x - 121*x^2 + 177*x^3)*
           H[-2, -1, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (4*(-304 + 168*x + 89*x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
         (8*(1 + 15*x - x^2 + 17*x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(-3 + 5*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) - 
         (160*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) + 
         (8*(74 - 9*x + 110*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
         (400*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
         (16*(9 - 4*x + 9*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
         (224*(1 + x^2)*H[-1, -1, 3, x])/(1 + x) - 
         (8*(-2 - 8*x + 7*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
         (16*(29 + 36*x + 29*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
         (464*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) + 
         (4*(65 + 6*x + 65*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (96*(1 + x^2)*H[1, -3, 0, x])/(-1 + x) - 
         (16*(6 - 23*x + 14*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) + 
         (32*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
         (4*(170 - 237*x + 155*x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) - 
         (8*(24 - 55*x + 17*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (4*(9 - x + 14*x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) - 
         (176*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) - 
         (16*(-17 - x - 15*x^2 + x^3)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-116 - 281*x + 283*x^2 + 160*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) - (4*(-238 - 259*x - 88*x^2 + 389*x^3)*
           H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (4*(-35 + 69*x - 53*x^2 + 51*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (16*(-14 + 12*x - 15*x^2 + 11*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 2, 1, x])/
          (3*(-1 + x)) - (8*(-11 + 24*x - 7*x^2 + 22*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(-17 + 5*x - 27*x^2 + 15*x^3)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(1 + x)^2*H[-2, -1, -1, 0, x])/(3*(-1 + x)) - 
         (4*(-95 + 127*x - 117*x^2 + 149*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (8*(-9 + 41*x - 17*x^2 + 49*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) - 
         (152*(1 + x^2)*H[-1, -2, 0, 0, x])/(1 + x) - 
         (48*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) - 
         (8*(88 + 3*x + 91*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
         (4*(202 + 129*x + 235*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
         (112*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
         (8*(98 + 66*x + 107*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) + 
         (8*(37 + 6*x + 37*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) + 
         (8*(53 - 6*x + 53*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (8*x*(136 + 67*x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(1 + x^2)*H[1, -2, -1, 0, x])/(-1 + x) + 
         (256*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
         (4*(95 - 348*x + 113*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
         (160*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) + 
         (4*(109 - 96*x + 97*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
         (32*(41 - 60*x + 41*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) - 
         (16*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) + 
         (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) - 
         (40*(1 + x^2)*H[1, 2, 0, 0, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) - 
         (4*(-9 + 79*x - 11*x^2 + 77*x^3)*H[2, 0, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(35 + 27*x + 53*x^2 + 45*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (4*(-63 + 97*x - 93*x^2 + 67*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) - (304*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) - 
         (8*x*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) - 
         (112*(1 + x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) - 
         (16*(-19 + 39*x - 20*x^2 + 40*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) + (16*(-61 + 91*x - 59*x^2 + 89*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) + 
         (368*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
         (4*H[1, 0, 0, x]*(472 - 1093*x + 463*x^2 + 6*zeta[2] + 
            6*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, 2, x]*(385 + 1074*x + 385*x^2 + 9*zeta[2] + 54*x*zeta[2] + 
            9*x^2*zeta[2]))/(27*(1 + x)) - (2*H[1, 1, 0, x]*
           (-711 + 822*x - 647*x^2 + 72*zeta[2] + 72*x^2*zeta[2]))/
          (9*(-1 + x)) - (2*H[1, 2, x]*(-1043 + 1674*x - 1167*x^2 + 
            240*zeta[2] + 240*x^2*zeta[2]))/(9*(-1 + x)) + 
         (8*H[-1, -1, 0, x]*(361 + 430*x + 337*x^2 + 285*zeta[2] + 
            285*x^2*zeta[2]))/(9*(1 + x)) - (4*H[-1, 0, 0, x]*
           (2228 + 3348*x + 2228*x^2 + 585*zeta[2] - 54*x*zeta[2] + 
            585*x^2*zeta[2]))/(27*(1 + x)) + 
         (4*H[2, 1, x]*(-28 - 27*x + 28*x^2 + 27*x^3 - 36*zeta[2] + 
            36*x*zeta[2] - 52*x^2*zeta[2] + 20*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + (2*H[2, 0, x]*(-8*x - 87*x^2 + 993*x^3 - 
            534*zeta[2] + 426*x*zeta[2] - 690*x^2*zeta[2] + 270*x^3*zeta[2]))/
          (9*(-1 + x)*(1 + x)) + (2*H[0, 0, 0, x]*(605 - 419*x + 605*x^2 + 
            4849*x^3 - 810*zeta[2] + 198*x*zeta[2] - 486*x^2*zeta[2] + 
            522*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (8*H[-2, 0, x]*(-370 - 242*x - 505*x^2 + 1279*x^3 - 738*zeta[2] + 
            954*x*zeta[2] - 738*x^2*zeta[2] + 954*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (2*H[3, x]*(-492 + 362*x - 789*x^2 - 
            427*x^3 + 558*zeta[2] + 954*x*zeta[2] + 234*x^2*zeta[2] + 
            990*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         Lp^2*((242*(1 + x^2)*H[0, x])/(9*(-1 + x)) - 
           (88*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) + 
           (88*x*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (2*(-329 - 1780*x - 1451*x^2 + 396*zeta[2] + 396*x*zeta[2] + 
              396*x^2*zeta[2]))/(27*(1 + x))) + 
         (4*H[-1, 0, x]*(433 + 4422*x + 433*x^2 + 90*zeta[2] + 
            1161*x*zeta[2] + 360*x^2*zeta[2] - 1350*zeta[3] - 324*x*zeta[3] - 
            1350*x^2*zeta[3]))/(81*(1 + x)) - 
         (2*H[1, 0, x]*(18 - 203*x + 117*x^2 + 394*zeta[2] - 828*x*zeta[2] + 
            454*x^2*zeta[2] - 228*zeta[3] - 228*x^2*zeta[3]))/(9*(-1 + x)) - 
         (4*H[1, 1, x]*(140 - 241*x + 101*x^2 + 170*zeta[2] - 270*x*zeta[2] + 
            188*x^2*zeta[2] + 36*zeta[3] + 36*x^2*zeta[3]))/(9*(-1 + x)) + 
         (4*H[-1, -1, x]*(20*zeta[2] - 51*x*zeta[2] + 17*x^2*zeta[2] + 
            678*zeta[3] + 678*x^2*zeta[3]))/(9*(1 + x)) - 
         (2*H[2, x]*(790 + 1963*x - 827*x^2 - 2000*x^3 + 218*zeta[2] + 
            242*x*zeta[2] - 286*x^2*zeta[2] + 74*x^3*zeta[2] + 138*zeta[3] - 
            918*x*zeta[3] + 198*x^2*zeta[3] - 858*x^3*zeta[3]))/
          (9*(-1 + x)*(1 + x)) - (4*H[-2, x]*(79*zeta[2] - 412*x*zeta[2] - 
            140*x^2*zeta[2] + 473*x^3*zeta[2] - 498*zeta[3] + 786*x*zeta[3] - 
            486*x^2*zeta[3] + 774*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) + 
         (2*H[0, 0, x]*(6739 - 8563*x + 2224*x^2 + 24638*x^3 - 3078*zeta[2] - 
            1818*x*zeta[2] + 324*x^2*zeta[2] + 1908*x^3*zeta[2] + 
            1188*x*zeta[3] + 3996*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
         (2*H[-1, x]*(3706*zeta[2] + 6876*x*zeta[2] + 3562*x^2*zeta[2] + 
            462*zeta[3] + 882*x*zeta[3] + 318*x^2*zeta[3] - 1251*zeta[4] - 
            54*x*zeta[4] - 1251*x^2*zeta[4]))/(27*(1 + x)) - 
         (2*H[1, x]*(3314 - 6909*x + 3595*x^2 + 713*zeta[2] - 
            1574*x*zeta[2] + 861*x^2*zeta[2] + 794*zeta[3] - 1716*x*zeta[3] + 
            818*x^2*zeta[3] - 126*zeta[4] - 126*x^2*zeta[4]))/(9*(-1 + x)) - 
         (H[0, x]*(-26724 - 67588*x - 2230*x^2 + 37986*x^3 + 2952*zeta[2] - 
            8016*x*zeta[2] + 6354*x^2*zeta[2] + 15618*x^3*zeta[2] + 
            3888*zeta[3] + 8712*x*zeta[3] - 1620*x^2*zeta[3] - 
            4788*x^3*zeta[3] + 1701*zeta[4] - 10773*x*zeta[4] + 
            1971*x^2*zeta[4] - 8667*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((-4*(-69 - 25*x + 3*x^2 + 47*x^3)*H[3, x])/(3*(-1 + x)*
             (1 + x)) - (4*(-15 + x - 9*x^2 + 7*x^3)*H[4, x])/
            ((-1 + x)*(1 + x)) + (8*(1 + 3*x - x^2 + 5*x^3)*H[-3, 0, x])/
            ((-1 + x)*(1 + x)) - (8*(-5 + 19*x - 11*x^2 + 9*x^3)*H[-2, 0, x])/
            ((-1 + x)*(1 + x)) + (32*(-3 + 5*x)*(1 + x^2)*H[-2, 2, x])/
            ((-1 + x)*(1 + x)) + (16*(29 + 36*x + 29*x^2)*H[-1, 2, x])/
            (3*(1 + x)) + (128*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           (88*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) + (64*(1 + x^2)*H[1, 3, x])/
            (-1 + x) + (176*x*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(3 + 2*x + 3*x^2)*H[-2, -1, 0, x])/(-1 + x) + 
           (8*(-9 + 5*x - 11*x^2 + 7*x^3)*H[-2, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(1 + 24*x + x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) - (256*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (32*(2 + 15*x + 2*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (8*x*(19 + 9*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (88*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) - 
           (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
           (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (8*x*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) - 
           (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) + 
           (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) - 
           (16*(1 + x^2)*H[1, 0, x]*zeta[2])/(-1 + x) - 
           (8*H[2, x]*(14 + 28*x + 14*x^2 + 3*zeta[2] - 2*x*zeta[2] + 
              3*x^2*zeta[2]))/(1 + x) - (8*H[-1, 0, x]*(149 + 30*x + 
              149*x^2 + 198*zeta[2] + 198*x^2*zeta[2]))/(9*(1 + x)) + 
           (4*H[0, 0, x]*(121 + 611*x + 121*x^2 + 167*x^3 - 135*zeta[2] + 
              63*x*zeta[2] - 81*x^2*zeta[2] + 153*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (8*H[-1, x]*(59*zeta[2] + 96*x*zeta[2] + 
              59*x^2*zeta[2] + 72*zeta[3] + 72*x^2*zeta[3]))/(3*(1 + x)) + 
           (4*H[1, x]*(132 - 253*x + 121*x^2 + 24*zeta[2] - 48*x*zeta[2] + 
              24*x^2*zeta[2] + 108*zeta[3] + 108*x^2*zeta[3]))/(3*(-1 + x)) + 
           (4*H[0, x]*(1451 - 499*x + 266*x^2 + 2540*x^3 - 621*zeta[2] - 
              855*x*zeta[2] + 27*x^2*zeta[2] + 333*x^3*zeta[2] + 
              756*x*zeta[3] + 972*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) - 
           (-5455 + 36461*x + 5455*x^2 - 36461*x^3 - 576*zeta[2] + 
             7992*x*zeta[2] - 9072*x^2*zeta[2] + 1656*x^3*zeta[2] - 
             8424*zeta[3] - 2160*x*zeta[3] - 15768*x^3*zeta[3] + 
             567*zeta[4] - 5103*x*zeta[4] - 2511*x^2*zeta[4] - 
             9801*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) - 
         (-141325 + 735383*x + 141325*x^2 - 735383*x^3 - 371016*zeta[2] - 
           504684*x*zeta[2] + 232956*x^2*zeta[2] + 622656*x^3*zeta[2] - 
           402624*zeta[3] - 747360*x*zeta[3] - 27540*x^2*zeta[3] + 
           293868*x^3*zeta[3] + 223560*zeta[2]*zeta[3] + 145800*x*zeta[2]*
            zeta[3] + 157464*x^2*zeta[2]*zeta[3] + 33048*x^3*zeta[2]*
            zeta[3] + 252234*zeta[4] - 166698*x*zeta[4] - 
           381024*x^2*zeta[4] - 126360*x^3*zeta[4] + 118584*zeta[5] - 
           114696*x*zeta[5] - 103032*x^2*zeta[5] - 188568*x^3*zeta[5])/
          (1458*(-1 + x)*(1 + x))) + CF^3*(Lp^5*(1 + x) + 
         Lp^4*(-5*(-1 + x) + 4*Lh*(1 + x) - (2*(1 + 3*x^2)*H[0, x])/
            (-1 + x) - 8*(1 + x)*H[1, x]) - (8*(-53 - 15*x + 23*x^2 + 69*x^3)*
           H[4, x])/(3*(-1 + x)*(1 + x)) - (32*(-18 + 13*x - 18*x^2 + 11*x^3)*
           H[5, x])/(3*(-1 + x)*(1 + x)) + (32*(-7 + 7*x - 37*x^2 + 21*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + (16*(-18 + 34*x + 25*x^2)*
           H[-3, 0, x])/(3*(1 + x)) + (32*(-57 + 71*x - 55*x^2 + 69*x^3)*
           H[-3, 2, x])/(3*(-1 + x)*(1 + x)) + (16*(16 + 106*x + 135*x^2)*
           H[-2, 2, x])/(3*(1 + x)) + (32*(-66 + 70*x - 67*x^2 + 71*x^3)*
           H[-2, 3, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(3 + 2*x + 3*x^2)*H[-1, 3, x])/(1 + x) + 
         (352*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
         (8*(1 - 28*x + 3*x^2)*H[1, 3, x])/(3*(-1 + x)) - 
         (8*(-91 - 107*x + 46*x^2 + 146*x^3)*H[2, 2, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-25 + 71*x - 31*x^2 + 65*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) - (8*(7 - 43*x + x^2 + 29*x^3)*
           H[3, 0, x])/((-1 + x)*(1 + x)) + (8*(-29 - 19*x + 11*x^2 + 25*x^3)*
           H[3, 1, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(-6 + 11*x - 3*x^2 + 12*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(-1 + 9*x - 3*x^2 + 19*x^3)*H[4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-13 + 11*x - 15*x^2 + 9*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(25 + 17*x + 33*x^2 + 9*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-39 + 37*x - 64*x^2 + 54*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + 2*x^2)*H[-2, -2, 0, x])/(1 + x) - 
         (16*(-51 + 20*x + 41*x^2)*H[-2, -1, 0, x])/(3*(1 + x)) - 
         (64*(-57 + 61*x - 56*x^2 + 60*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (8*(35 - 73*x - 10*x^2 + 64*x^3)*
           H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - (32*(-1 + x)*H[-2, 2, 0, x])/
          3 - (448*(1 + x^2)*H[-2, 2, 1, x])/(3*(1 + x)) - 
         (896*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) + 
         (16*(37 + 56*x + 37*x^2)*H[-1, -2, 0, x])/(3*(1 + x)) - 
         (1248*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
         (32*(23 + 28*x + 23*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
         (2368*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
         (352*(1 + x)*H[-1, 2, 0, x])/3 - (32*(5 + 8*x + 5*x^2)*
           H[-1, 2, 1, x])/(1 + x) + (416*(1 + x^2)*H[-1, 2, 2, x])/(1 + x) + 
         (32*(20 + 3*x + 20*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) - 
         (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (64*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) - 
         (32*(-15 + 17*x)*H[1, -2, 0, x])/3 + (64*(1 + x^2)*H[1, -2, 2, x])/
          (-1 + x) - (8*(-63 + 61*x)*H[1, 1, 2, x])/3 - 
         (256*(1 + x^2)*H[1, 1, 3, x])/(-1 + x) - 
         (16*(29 - 78*x + 28*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) + 
         (32*(-2 + x)*H[1, 2, 1, x])/3 - (112*(1 + x^2)*H[1, 2, 2, x])/
          (-1 + x) - (608*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (64*(5 + 3*x)*(1 + x^2)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-79 - 121*x + 139*x^2 + 157*x^3)*H[2, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-26 - 89*x - 13*x^2 + 92*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-13 + 6*x - 16*x^2 + 3*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (64*(14 + x + 18*x^2 + 5*x^3)*H[2, 2, 0, x])/
          (3*(-1 + x)*(1 + x)) - (256*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) - 
         (16*(-31 + 67*x - 43*x^2 + 83*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-1 + 25*x + 7*x^2 + 29*x^3)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[3, 1, 1, x])/
          (-1 + x) + (64*(-1 + 5*x)*(1 + x^2)*H[-2, -1, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (544*(4 + 5*x^2)*H[-2, -1, 0, 0, x])/
          (3*(1 + x)) + (16*(-21 + 29*x - 29*x^2 + 37*x^3)*H[-2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (2480*(1 + x^2)*H[-1, -2, 0, 0, x])/
          (3*(1 + x)) + (32*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) - 
         (16*(19 + 17*x)*H[-1, -1, -1, 0, x])/3 + 
         (1408*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
         (8*(35 + 36*x + 37*x^2)*H[-1, -1, 0, 0, x])/(3*(1 + x)) + 
         (160*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(1 + x) - 
         (16*(22 + 20*x + 25*x^2)*H[-1, 0, 0, 0, x])/(3*(1 + x)) + 
         (32*(41 + 6*x + 41*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) + 
         (32*(29 - 6*x + 29*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) - 
         (4*(11 - 51*x + 25*x^2 + 27*x^3)*H[0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (64*(1 + x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) + (448*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
         (16*(52 - 134*x + 55*x^2)*H[1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (320*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (8*(-5 + 11*x)*H[1, 1, 0, 0, x])/3 - 
         (8*(-119 + 117*x)*H[1, 1, 1, 0, x])/3 - 
         (160*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
         (544*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) - 
         (32*(-6 + 8*x - 9*x^2 + 5*x^3)*H[2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (32*(3 + 15*x + 13*x^2 + 25*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(-73 + 55*x - 91*x^2 + 37*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) + (832*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) - (1664*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) + 
         (288*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(1 + x) - 
         (16*(-1 + 5*x - 7*x^2 + 11*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (448*(1 + x^2)*H[1, 1, 0, 0, 0, x])/
          (3*(-1 + x)) - (128*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) - 
         (16*(-139 + 125*x - 143*x^2 + 129*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) + (32*(-115 + 127*x - 113*x^2 + 125*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) + 
         (1248*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (160*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) - 
         (1408*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (4*H[1, 0, 0, x]*(-439 + 1010*x - 439*x^2 + 3*zeta[2] + 
            3*x^2*zeta[2]))/(3*(-1 + x)) - 
         (16*H[-1, 2, x]*(65 + 162*x + 65*x^2 + 16*zeta[2] + 12*x*zeta[2] + 
            16*x^2*zeta[2]))/(3*(1 + x)) - 
         (4*H[1, 2, x]*(-297 + 668*x - 363*x^2 + 30*zeta[2] + 
            30*x^2*zeta[2]))/(3*(-1 + x)) + 
         (4*H[1, 1, 0, x]*(203 - 366*x + 163*x^2 + 38*zeta[2] + 
            38*x^2*zeta[2]))/(3*(-1 + x)) - (8*H[-1, 0, 0, x]*
           (286 + 540*x + 286*x^2 + 141*zeta[2] - 12*x*zeta[2] + 
            141*x^2*zeta[2]))/(3*(1 + x)) + (16*H[-1, -1, 0, x]*
           (97 + 186*x + 89*x^2 + 186*zeta[2] + 186*x^2*zeta[2]))/
          (3*(1 + x)) + (8*H[3, x]*(1 - 16*x + 43*x^2 - 4*x^3 + 8*zeta[2] + 
            12*x^2*zeta[2] + 12*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         (4*H[2, 1, x]*(-71 - 99*x + 67*x^2 + 95*x^3 - 105*zeta[2] + 
            151*x*zeta[2] - 129*x^2*zeta[2] + 127*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + (8*H[2, 0, x]*(-14 - 125*x - 34*x^2 + 
            77*x^3 - 126*zeta[2] + 184*x*zeta[2] - 162*x^2*zeta[2] + 
            148*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) - 
         (16*H[-2, 0, x]*(-15 - 118*x - 6*x^2 + 129*x^3 - 169*zeta[2] + 
            173*x*zeta[2] - 177*x^2*zeta[2] + 181*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) + (2*H[0, 0, 0, x]*(-60 - 756*x - 54*x^2 + 
            986*x^3 - 291*zeta[2] + 233*x*zeta[2] - 297*x^2*zeta[2] + 
            227*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         Lp^3*(4*Lh^2*(1 + x) + (4*(3 - 4*x + 4*x^2)*H[0, x])/(-1 + x) + 
           24*(-1 + x)*H[1, x] + Lh*(-12*(-1 + x) - (4*(1 + 3*x^2)*H[0, x])/
              (-1 + x) - 16*(1 + x)*H[1, x]) + (16*x^2*H[2, x])/(-1 + x) - 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) + (8*(-1 + 5*x)*(1 + x^2)*
             H[0, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[1, 0, x])/
            (-1 + x) + 32*(1 + x)*H[1, 1, x] - 
           (2*(10 - 10*x^2 + 15*zeta[2] + 22*x*zeta[2] + 15*x^2*zeta[2]))/
            (1 + x)) - (8*H[1, 1, x]*(73 - 140*x + 67*x^2 + 64*zeta[2] - 
            128*x*zeta[2] + 64*x^2*zeta[2] + 36*zeta[3] + 36*x^2*zeta[3]))/
          (3*(-1 + x)) - (4*H[1, 0, x]*(-36 + 28*x - 16*x^2 + 241*zeta[2] - 
            578*x*zeta[2] + 253*x^2*zeta[2] + 136*zeta[3] + 136*x^2*zeta[3]))/
          (3*(-1 + x)) - (8*H[-1, 0, x]*(-63 - 138*x - 63*x^2 + 26*zeta[2] + 
            18*x*zeta[2] + 22*x^2*zeta[2] + 192*zeta[3] + 24*x*zeta[3] + 
            192*x^2*zeta[3]))/(3*(1 + x)) + 
         (8*H[-1, -1, x]*(73*zeta[2] + 76*x*zeta[2] + 75*x^2*zeta[2] + 
            354*zeta[3] + 354*x^2*zeta[3]))/(3*(1 + x)) + 
         (2*H[0, 0, x]*(70 - 1566*x + 6*x^2 + 1690*x^3 - 203*zeta[2] - 
            101*x*zeta[2] + 68*x^2*zeta[2] + 278*x^3*zeta[2] - 224*zeta[3] + 
            272*x*zeta[3] - 672*x^2*zeta[3] + 240*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) - (8*H[-2, x]*(19*zeta[2] - 251*x*zeta[2] - 
            79*x^2*zeta[2] + 311*x^3*zeta[2] - 318*zeta[3] + 358*x*zeta[3] - 
            318*x^2*zeta[3] + 358*x^3*zeta[3]))/(3*(-1 + x)*(1 + x)) + 
         (2*H[2, x]*(-611 - 1643*x + 628*x^2 + 1660*x^3 - 274*zeta[2] - 
            118*x*zeta[2] + 310*x^2*zeta[2] + 106*x^3*zeta[2] - 712*zeta[3] + 
            792*x*zeta[3] - 904*x^2*zeta[3] + 600*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + Lp^2*(-4*Lh^2*(-1 + x) + 
           (4*(-3 - 10*x + x^2)*H[2, x])/(-1 + x) + 
           (32*(1 - x + 3*x^2 + x^3)*H[3, x])/((-1 + x)*(1 + x)) + 
           (16*(1 + 5*x^2)*H[-2, 0, x])/(1 + x) + 72*(1 + x)*H[-1, 0, x] + 
           (64*(1 + x^2)*H[-1, 2, x])/(1 + x) - (2*(-1 - 6*x + 28*x^2)*
             H[0, 0, x])/(-1 + x) - (4*(1 + 10*x + x^2)*H[1, 0, x])/
            (-1 + x) - 32*(-1 + x)*H[1, 1, x] + (72*(1 + x^2)*H[1, 2, x])/
            (-1 + x) + (16*(3 + 4*x + 5*x^2 + 6*x^3)*H[2, 0, x])/
            ((-1 + x)*(1 + x)) + (68*(1 + x^2)*H[2, 1, x])/(-1 + x) - 
           (112*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + 
           (88*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - 
           (2*(3 - 6*x + 19*x^2)*H[0, 0, 0, x])/(1 + x) + 
           (28*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (72*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
           (120*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
           2*H[1, x]*(-24 + 25*x + 4*zeta[2] + 4*x*zeta[2]) + 
           (2*H[0, x]*(-2 + 13*x + 10*x^2 - 5*x^3 - 17*zeta[2] + 
              31*x*zeta[2] - 51*x^2*zeta[2] + 29*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) + Lh*((8*(2 + x^2)*H[0, x])/(-1 + x) + 
             16*(-1 + x)*H[1, x] - (16*(1 + x^2)*H[2, x])/(-1 + x) - 
             (32*(1 + x^2)*H[-1, 0, x])/(1 + x) + (8*(-1 + x)^2*H[0, 0, x])/
              (1 + x) - (16*(1 + x^2)*H[1, 0, x])/(-1 + x) - 
             (4*(6 - 6*x^2 + 3*zeta[2] - 2*x*zeta[2] + 3*x^2*zeta[2]))/
              (1 + x)) + (2*(-20 + 20*x + 20*x^2 - 20*x^3 - 9*zeta[2] - 
              19*x*zeta[2] + 9*x^2*zeta[2] + 19*x^3*zeta[2] + 14*zeta[3] + 
              74*x*zeta[3] - 34*x^2*zeta[3] + 122*x^3*zeta[3]))/
            ((-1 + x)*(1 + x))) + (4*H[-1, x]*(454*zeta[2] + 1020*x*zeta[2] + 
            438*x^2*zeta[2] - 64*zeta[3] - 48*x*zeta[3] - 68*x^2*zeta[3] - 
            239*zeta[4] - 12*x*zeta[4] - 239*x^2*zeta[4]))/(3*(1 + x)) - 
         (2*H[1, x]*(2736 - 5513*x + 2777*x^2 + 562*zeta[2] - 
            1291*x*zeta[2] + 713*x^2*zeta[2] + 664*zeta[3] - 1728*x*zeta[3] + 
            632*x^2*zeta[3] - 36*zeta[4] - 36*x^2*zeta[4]))/(3*(-1 + x)) - 
         (H[0, x]*(-25 - 5305*x + 122*x^2 + 5354*x^3 - 40*zeta[2] - 
            1170*x*zeta[2] + 464*x^2*zeta[2] + 1258*x^3*zeta[2] - 
            96*zeta[3] + 720*x*zeta[3] - 264*x^2*zeta[3] - 1176*x^3*zeta[3] + 
            512*zeta[4] - 1624*x*zeta[4] + 1344*x^2*zeta[4] - 
            1480*x^3*zeta[4]))/(3*(-1 + x)*(1 + x)) + 
         Lp*((-8*(-18 - 20*x + 9*x^2 + 35*x^3)*H[3, x])/((-1 + x)*(1 + x)) - 
           (8*(-27 + 25*x - 33*x^2 + 19*x^3)*H[4, x])/((-1 + x)*(1 + x)) + 
           (64*(-1 + x - 5*x^2 + 3*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (16*(1 + 20*x + 13*x^2)*H[-2, 0, x])/(1 + x) + 
           (512*(1 + x^2)*H[-2, 2, x])/(1 + x) + (64*(7 + 11*x + 7*x^2)*
             H[-1, 2, x])/(1 + x) + (544*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           16*x*H[1, 1, x] - 80*(-1 + x)*H[1, 2, x] + 
           (112*(1 + x^2)*H[1, 3, x])/(-1 + x) - (32*(2 - 2*x + 3*x^2)*
             H[2, 0, x])/(-1 + x) - 40*(-1 + x)*H[2, 1, x] - 
           (32*(-1 + x + 2*x^3)*H[2, 2, x])/((-1 + x)*(1 + x)) - 
           (32*(-2 + x - 4*x^2 + x^3)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(7 + 5*x^2)*H[3, 1, x])/(-1 + x) - 
           (32*(-13 + x - 15*x^2 + 3*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) + (16*(-33 + 21*x - 43*x^2 + 31*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (256*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) - 160*(1 + x)*
            H[-1, -1, 0, x] - (832*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (48*(7 + 16*x + 7*x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (96*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) - 
           (8*(5 - 45*x + 16*x^2 + 30*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (108*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - 80*(-1 + x)*
            H[1, 1, 0, x] - (96*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (80*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (8*(-1 - 9*x + 13*x^2 + 5*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(-1 + x + 2*x^3)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[2, 1, 1, x])/(-1 + x) + 
           (192*(1 + x^2)*H[-1, -1, -1, 0, x])/(1 + x) - 
           (768*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
           (400*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (4*(-5 + 23*x - 35*x^2 + 49*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (96*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) - 
           (16*(-45 + 33*x - 47*x^2 + 35*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) + (928*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) + 4*(-1 + x)*H[1, x]*(139 + 26*zeta[2]) - 
           (8*H[1, 0, x]*(7 - 5*x + 6*x^2 + 3*zeta[2] + 3*x^2*zeta[2]))/
            (-1 + x) - (16*H[-1, 0, x]*(2 + 4*x + 2*x^2 + 45*zeta[2] + 
              45*x^2*zeta[2]))/(1 + x) - (4*H[2, x]*(-55 - 90*x + 71*x^2 + 
              106*x^3 - 34*zeta[2] + 14*x*zeta[2] - 34*x^2*zeta[2] + 
              14*x^3*zeta[2]))/((-1 + x)*(1 + x)) + 
           (4*H[0, 0, x]*(-8 + 92*x + 5*x^2 - 95*x^3 - 55*zeta[2] + 
              61*x*zeta[2] - 69*x^2*zeta[2] + 63*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) - (16*H[-1, x]*(33*zeta[2] + 54*x*zeta[2] + 
              33*x^2*zeta[2] + 44*zeta[3] + 44*x^2*zeta[3]))/(1 + x) + 
           (2*H[0, x]*(-39 - 239*x + 12*x^2 + 260*x^3 - 68*zeta[2] - 
              196*x*zeta[2] + 38*x^2*zeta[2] + 214*x^3*zeta[2] - 80*zeta[3] + 
              104*x*zeta[3] - 240*x^2*zeta[3] + 56*x^3*zeta[3]))/
            ((-1 + x)*(1 + x)) + Lh*((4*(8 - 5*x + 5*x^2)*H[0, x])/(-1 + x) - 
             4*x*H[1, x] + 8*(-1 + x)*H[2, x] - (32*(1 + x^2)*H[-2, 0, x])/
              (1 + x) + 16*(1 + x)*H[-1, 0, x] - (4*(-3 - 2*x + 2*x^2)*H[0, 
                0, x])/(-1 + x) + 8*(-1 + x)*H[1, 0, x] + 
             (16*(1 + x^2)*H[1, 2, x])/(-1 + x) + (32*x*(1 + x^2)*H[2, 0, x])/
              ((-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 1, x])/(-1 + x) + 
             (32*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
             (16*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (4*(-1 + x)^2*H[0, 0, 0, 
                x])/(1 + x) - (8*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
             (16*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + (16*(1 + x^2)*H[-1, 
                x]*zeta[2])/(1 + x) + (4*(4 - 4*x - 4*x^2 + 4*x^3 - 
                3*zeta[2] - x*zeta[2] + 3*x^2*zeta[2] + x^3*zeta[2] + 
                14*zeta[3] + 10*x*zeta[3] + 14*x^2*zeta[3] + 10*x^3*zeta[3]))/
              ((-1 + x)*(1 + x))) + (-148 + 148*x + 148*x^2 - 148*x^3 - 
             432*zeta[2] - 792*x*zeta[2] + 432*x^2*zeta[2] + 
             792*x^3*zeta[2] - 456*zeta[3] - 744*x*zeta[3] + 
             264*x^2*zeta[3] + 1128*x^3*zeta[3] + 615*zeta[4] + 
             135*x*zeta[4] - 327*x^2*zeta[4] - 775*x^3*zeta[4])/
            (2*(-1 + x)*(1 + x))) - (608 - 608*x - 608*x^2 + 608*x^3 - 
           2684*zeta[2] - 5468*x*zeta[2] + 2464*x^2*zeta[2] + 
           5440*x^3*zeta[2] + 1648*zeta[3] - 1856*x*zeta[3] - 
           352*x^2*zeta[3] + 1616*x^3*zeta[3] + 216*zeta[2]*zeta[3] + 
           2120*x*zeta[2]*zeta[3] + 344*x^2*zeta[2]*zeta[3] + 
           2376*x^3*zeta[2]*zeta[3] + 3655*zeta[4] - 3015*x*zeta[4] - 
           3955*x^2*zeta[4] - 21*x^3*zeta[4] - 2400*zeta[5] - 
           9792*x*zeta[5] - 672*x^2*zeta[5] - 10688*x^3*zeta[5])/
          (6*(-1 + x)*(1 + x))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + x))/27 + 
           (8*(-66 + 7*x + 15*x^2 + 22*x^3)*H[3, x])/(27*(-1 + x)*(1 + x)) + 
           (16*(-9 - 2*x - 9*x^2 + 4*x^3)*H[4, x])/(9*(-1 + x)*(1 + x)) + 
           (320*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) + 
           (32*(35 + 18*x + 53*x^2)*H[-2, 0, x])/(27*(1 + x)) - 
           (224*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) - 
           (32*(7 - 6*x + 7*x^2)*H[-1, 2, x])/(27*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) - 
           (8*(49 - 51*x + 42*x^2)*H[1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 3, x])/(-1 + x) - (8*x*(23 + 3*x + 60*x^2)*
             H[2, 0, x])/(9*(-1 + x)*(1 + x)) - (16*(1 + x)*H[2, 1, x])/3 + 
           (16*(-10 - x - 10*x^2 + 5*x^3)*H[2, 2, x])/(9*(-1 + x)*(1 + x)) - 
           (16*x*(5 + 7*x^2)*H[3, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(-3 + x)*(1 + x^2)*H[3, 1, x])/(9*(-1 + x)*(1 + x)) - 
           (320*(1 + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
           (272*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
           (320*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (64*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) + 
           (64*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
           (16*(49 + 18*x + 49*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) + 
           (32*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
           (64*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
           (16*(55 + 126*x + 55*x^2 + 84*x^3)*H[0, 0, 0, x])/
            (27*(-1 + x)*(1 + x)) + (16*(1 + 8*x + x^2)*H[1, 0, 0, x])/
            (9*(-1 + x)) - (8*(33 - 33*x + 40*x^2)*H[1, 1, 0, x])/
            (9*(-1 + x)) + (64*(1 + x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 2, 0, x])/(3*(-1 + x)) + 
           (16*(1 + x^2)*H[1, 2, 1, x])/(3*(-1 + x)) - 
           (32*(-4 + 5*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (16*(-14 + 13*x - 14*x^2 + 7*x^3)*H[2, 1, 0, x])/
            (9*(-1 + x)*(1 + x)) + (256*(1 + x^2)*H[-1, -1, -1, 0, x])/
            (9*(1 + x)) - (224*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
           (176*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
           (256*x*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (128*(1 + x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
           (80*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (128*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
           (64*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) - 
           (64*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
           (16*H[1, 0, x]*(-2*x + 3*x^2 + 7*zeta[2] + 7*x^2*zeta[2]))/
            (9*(-1 + x)) + (8*H[1, 1, x]*(11 - 19*x + 8*x^2 + 8*zeta[2] + 
              8*x^2*zeta[2]))/(9*(-1 + x)) + (64*H[-1, 0, x]*
             (7 - 42*x + 7*x^2 + 9*zeta[2] + 9*x^2*zeta[2]))/(81*(1 + x)) + 
           (8*H[2, x]*(-13 + 20*x + 14*x^2 - 19*x^3 - 8*zeta[2] + 
              22*x*zeta[2] - 8*x^2*zeta[2] + 10*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (8*H[0, 0, x]*(1054 + 612*x + 409*x^2 + 
              1299*x^3 - 162*zeta[2] - 72*x*zeta[2] - 162*x^2*zeta[2] + 
              36*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((-176*(1 + x^2)*H[0, x])/(9*(-1 + x)) + 
             (32*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
             (32*x*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
             (4*(-121 - 578*x - 457*x^2 + 72*zeta[2] + 72*x*zeta[2] + 
                72*x^2*zeta[2]))/(27*(1 + x))) - 
           (32*H[-1, x]*(14*zeta[2] + 18*x*zeta[2] + 14*x^2*zeta[2] - 
              3*zeta[3] - 3*x^2*zeta[3]))/(27*(1 + x)) + 
           (8*H[1, x]*(22 - 60*x + 38*x^2 + 13*zeta[2] - 19*x*zeta[2] + 
              6*x^2*zeta[2] + 10*zeta[3] + 10*x^2*zeta[3]))/(9*(-1 + x)) - 
           (8*H[0, x]*(1724 + 658*x + 316*x^2 + 1382*x^3 - 198*zeta[2] - 
              39*x*zeta[2] + 45*x^2*zeta[2] + 6*x^3*zeta[2] + 216*zeta[3] + 
              414*x*zeta[3] + 216*x^2*zeta[3] + 90*x^3*zeta[3]))/
            (81*(-1 + x)*(1 + x)) + Lp*((-16*(-6 + 5*x)*H[1, x])/3 + 
             16*(1 + x)*H[2, x] + (16*(-3 + x)*(1 + x^2)*H[3, x])/
              (3*(-1 + x)*(1 + x)) + (32*(1 + x^2)*H[-2, 0, x])/(1 + x) + 
             (32*(13 + 6*x + 13*x^2)*H[-1, 0, x])/(9*(1 + x)) - 
             (64*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
             (16*(22 + 45*x + 22*x^2 + 39*x^3)*H[0, 0, x])/(9*(-1 + x)*(1 + 
                x)) - (32*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (64*x*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) - 
             (64*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) + 
             (64*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
             (32*x*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (16*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (32*(1 + x^2)*H[1, 1, 0, 
                x])/(3*(-1 + x)) + (32*(1 + x^2)*H[-1, x]*zeta[2])/
              (3*(1 + x)) + (8*H[0, x]*(-457 - 49*x - 139*x^2 - 547*x^3 + 
                54*zeta[2] + 18*x*zeta[2] + 54*x^2*zeta[2] + 18*x^3*zeta[2]))/
              (27*(-1 + x)*(1 + x)) + (4*(-583 + 4685*x + 583*x^2 - 
                4685*x^3 - 396*zeta[2] + 108*x*zeta[2] - 324*x^2*zeta[2] + 
                612*x^3*zeta[2] - 648*zeta[3] - 1080*x*zeta[3] - 
                648*x^2*zeta[3] - 1080*x^3*zeta[3]))/(81*(-1 + x)*(1 + x))) + 
           (2*(-17161 + 79787*x + 17161*x^2 - 79787*x^3 - 3204*zeta[2] + 
              216*x*zeta[2] - 4536*x^2*zeta[2] + 8172*x^3*zeta[2] - 
              43524*zeta[3] - 38016*x*zeta[3] - 2592*x^2*zeta[3] - 
              8100*x^3*zeta[3] - 2430*zeta[4] + 12150*x*zeta[4] - 
              7290*x^2*zeta[4] - 6318*x^3*zeta[4]))/(729*(-1 + x)*(1 + x))) + 
         CF^2*((-77*Lp^4*(1 + x))/9 + (4*(-422 - 148*x + 91*x^2 + 509*x^3)*
             H[4, x])/(9*(-1 + x)*(1 + x)) + (32*(18 + 8*x + 17*x^2)*H[5, x])/
            (3*(1 + x)) - (32*(-3 + 11*x - 23*x^2 + 19*x^3)*H[-4, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-124 + 550*x - 253*x^2 + 7*x^3)*
             H[-3, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (32*(-49 + 88*x - 47*x^2 + 86*x^3)*H[-3, 2, x])/
            (3*(-1 + x)*(1 + x)) - (8*(154 + 576*x + 865*x^2)*H[-2, 2, x])/
            (9*(1 + x)) - (8*(-253 + 309*x - 257*x^2 + 313*x^3)*H[-2, 3, x])/
            (3*(-1 + x)*(1 + x)) - (16*(71 + 18*x + 71*x^2)*H[-1, 3, x])/
            (9*(1 + x)) - (368*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
           (4*(35 + 12*x + 83*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
           (88*(1 + x^2)*H[1, 4, x])/(3*(-1 + x)) + 
           (4*(-793 - 631*x + 191*x^2 + 809*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) + (8*(-69 + 115*x - 89*x^2 + 95*x^3)*
             H[2, 3, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(22 - 629*x + 22*x^2 + 160*x^3)*H[3, 0, x])/
            (9*(-1 + x)*(1 + x)) - (8*(-81 - 67*x + 9*x^2 + 119*x^3)*
             H[3, 1, x])/(9*(-1 + x)*(1 + x)) + (64*(9 + x + 8*x^2)*
             H[3, 2, x])/(3*(1 + x)) + (32*x*(11 + 17*x^2)*H[4, 0, x])/
            (3*(-1 + x)*(1 + x)) - (32*(-6 + 4*x - 3*x^2 + 7*x^3)*H[4, 1, x])/
            (3*(-1 + x)*(1 + x)) - (16*(19 + 71*x + 35*x^2 + 55*x^3)*
             H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-91 + 143*x - 167*x^2 + 187*x^3)*H[-3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (16*(3 + 13*x + 11*x^2 + 5*x^3)*
             H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-523 + 210*x + 149*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
           (16*(-237 + 301*x - 233*x^2 + 297*x^3)*H[-2, -1, 2, x])/
            (3*(-1 + x)*(1 + x)) - (4*(923 - 1601*x + 68*x^2 + 754*x^3)*
             H[-2, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (32*(1 + 7*x - x^2 + 9*x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (32*(-13 + 17*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) + 
           (256*(1 + x^2)*H[-1, -3, 0, x])/(1 + x) - 
           (8*(259 + 150*x + 331*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) + 
           (1424*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
           (16*(41 + 20*x + 41*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
           (2528*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) + 
           (16*(9 + 14*x + 18*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
           (16*(103 + 144*x + 103*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
           (1552*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
           (8*(35 + 4*x + 35*x^2)*H[-1, 3, 0, x])/(1 + x) + 
           (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
           (608*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) + 
           (16*(9 - 26*x + 15*x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (160*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) + 
           (4*(191 - 306*x + 179*x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
           (752*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) + 
           (4*(397 - 1032*x + 307*x^2)*H[1, 2, 0, x])/(9*(-1 + x)) + 
           (4*(61 - 12*x + 91*x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
           (32*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) + 
           (704*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 3, 1, x])/(-1 + x) - 
           (64*(11 + 2*x + 10*x^2 + x^3)*H[2, -2, 0, x])/(3*(-1 + x)*
             (1 + x)) + (4*(-449 - 887*x + 1024*x^2 + 814*x^3)*H[2, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (4*(-228 - 362*x - 73*x^2 + 449*x^3)*
             H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (176*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) - 
           (32*(-7 + 8*x - 10*x^2 + 5*x^3)*H[2, 1, 2, x])/
            ((-1 + x)*(1 + x)) - (8*(-107 + 49*x - 123*x^2 + 33*x^3)*
             H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (56*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) + 
           (8*(-49 + 119*x - 49*x^2 + 135*x^3)*H[3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-21 + 27*x - 25*x^2 + 39*x^3)*
             H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*x*(4 + x + 3*x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-231 + 263*x - 287*x^2 + 319*x^3)*H[-2, -1, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-81 + 169*x - 121*x^2 + 209*x^3)*
             H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (128*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
           (2152*(1 + x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) + 
           (80*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
           (8*(233 + 114*x + 233*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
           (1600*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
           (4*(509 + 366*x + 581*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
           (304*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
           (896*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) + 
           (8*(262 + 192*x + 289*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
           (32*(13 + 2*x + 13*x^2)*H[-1, 2, 0, 0, x])/(1 + x) - 
           (32*(41 - 6*x + 41*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
           (4*(121 - 765*x + 363*x^2 + 167*x^3)*H[0, 0, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[1, -2, -1, 0, x])/
            (3*(-1 + x)) - (736*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
           (8*(223 - 804*x + 250*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (160*(1 + x^2)*H[1, 1, -2, 0, x])/(-1 + x) - 
           (8*(86 - 51*x + 71*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (8*(502 - 831*x + 505*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) + 
           (536*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) + 
           (56*(1 + x^2)*H[1, 2, 1, 0, x])/(-1 + x) + 
           (8*(-39 + 133*x - 59*x^2 + 113*x^3)*H[2, 0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (32*(9 + 13*x + 20*x^2 + 24*x^3)*
             H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-131 + 157*x - 179*x^2 + 109*x^3)*H[2, 1, 1, 0, x])/
            (3*(-1 + x)*(1 + x)) - (736*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
            (1 + x) + (480*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) - 
           (688*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
           (32*x*(3 + 7*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (400*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) + 
           (352*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) + 
           (8*(-215 + 281*x - 223*x^2 + 289*x^3)*H[-3, x]*zeta[2])/
            (3*(-1 + x)*(1 + x)) - (16*(-79 + 103*x - 77*x^2 + 101*x^3)*
             H[-2, -1, x]*zeta[2])/((-1 + x)*(1 + x)) - 
           (1360*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) + 
           (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(-1 + x) + 
           (1600*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
           (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) - 
           (2*H[1, 1, 0, x]*(2103 - 2798*x + 1767*x^2 + 138*zeta[2] + 
              138*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[-1, 2, x]*(1355 + 3606*x + 1355*x^2 + 162*zeta[2] + 
              216*x*zeta[2] + 162*x^2*zeta[2]))/(27*(1 + x)) - 
           (4*H[1, 0, 0, x]*(4141 - 10887*x + 4114*x^2 + 342*zeta[2] + 
              342*x^2*zeta[2]))/(27*(-1 + x)) + 
           (2*H[1, 2, x]*(-2717 + 4962*x - 3269*x^2 + 582*zeta[2] + 
              582*x^2*zeta[2]))/(9*(-1 + x)) - (8*H[-1, -1, 0, x]*
             (1013 + 1418*x + 941*x^2 + 1128*zeta[2] + 1128*x^2*zeta[2]))/
            (9*(1 + x)) + (4*H[-1, 0, 0, x]*(7030 + 11556*x + 7030*x^2 + 
              2439*zeta[2] - 216*x*zeta[2] + 2439*x^2*zeta[2]))/
            (27*(1 + x)) - (4*H[2, 1, x]*(-86 - 175*x + 342*x^2 + 431*x^3 - 
              396*zeta[2] + 420*x*zeta[2] - 492*x^2*zeta[2] + 
              324*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[3, x]*(-342 + 1642*x - 2205*x^2 - 605*x^3 + 1044*zeta[2] + 
              1980*x*zeta[2] + 324*x^2*zeta[2] + 1836*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) - (2*H[0, 0, 0, x]*(-393 - 5543*x - 
              1239*x^2 + 11899*x^3 - 2592*zeta[2] + 1782*x*zeta[2] - 
              1296*x^2*zeta[2] + 3078*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
           (8*H[-2, 0, x]*(-875 - 1546*x - 1064*x^2 + 3719*x^3 - 
              2997*zeta[2] + 3465*x*zeta[2] - 3069*x^2*zeta[2] + 
              3537*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
           (2*H[2, 0, x]*(-350 - 3218*x - 1685*x^2 + 7615*x^3 - 
              5004*zeta[2] + 6336*x*zeta[2] - 6444*x^2*zeta[2] + 
              4896*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
           Lp^3*((-44*Lh*(1 + x))/3 + (44*x^2*H[0, x])/(3*(-1 + x)) + 
             (88*(1 + x)*H[1, x])/3 + (8*(1 + x^2)*H[-1, 0, x])/(1 + x) - 
             (8*x*(1 + x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) + 
             (2*(-171 - 268*x - 97*x^2 + 54*zeta[2] + 72*x*zeta[2] + 
                54*x^2*zeta[2]))/(9*(1 + x))) - 
           (4*Lh*(-1 + x)*(-202 + 189*zeta[3]))/27 - 
           (4*H[-1, 0, x]*(2567 + 12570*x + 2567*x^2 - 522*zeta[2] + 
              1836*x*zeta[2] + 126*x^2*zeta[2] - 7884*zeta[3] - 
              1296*x*zeta[3] - 7884*x^2*zeta[3]))/(81*(1 + x)) + 
           (2*H[1, 0, x]*(1312 + 123*x + 3085*x^2 + 13824*zeta[2] - 
              31644*x*zeta[2] + 15012*x^2*zeta[2] - 4212*zeta[3] - 
              4212*x^2*zeta[3]))/(81*(-1 + x)) + 
           (4*H[1, 1, x]*(445 - 814*x + 369*x^2 + 488*zeta[2] - 
              852*x*zeta[2] + 524*x^2*zeta[2] + 72*zeta[3] + 72*x^2*zeta[3]))/
            (9*(-1 + x)) - (4*H[-1, -1, x]*(259*zeta[2] + 126*x*zeta[2] + 
              259*x^2*zeta[2] + 2418*zeta[3] + 2418*x^2*zeta[3]))/
            (9*(1 + x)) + (2*H[2, x]*(26515 + 61414*x - 20573*x^2 - 
              55472*x^3 + 7704*zeta[2] + 4464*x*zeta[2] - 9576*x^2*zeta[2] + 
              1224*x^3*zeta[2] + 8100*zeta[3] - 31212*x*zeta[3] + 
              11124*x^2*zeta[3] - 28188*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           (4*H[-2, x]*(215*zeta[2] - 1577*x*zeta[2] - 517*x^2*zeta[2] + 
              1879*x^3*zeta[2] - 1950*zeta[3] + 2646*x*zeta[3] - 
              1926*x^2*zeta[3] + 2622*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) - 
           (H[0, 0, x]*(14312 - 79620*x - 7638*x^2 + 116038*x^3 - 
              14895*zeta[2] - 5427*x*zeta[2] + 6165*x^2*zeta[2] + 
              16497*x^3*zeta[2] - 2592*zeta[3] + 15552*x*zeta[3] - 
              7776*x^2*zeta[3] + 32832*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((176*(1 + x^2)*H[2, x])/(3*(-1 + x)) + 
             (32*x*(1 + x^2)*H[3, x])/((-1 + x)*(1 + x)) - 
             (8*(1 + 5*x^2)*H[-2, 0, x])/(1 + x) + (4*(17 - 54*x + 17*x^2)*H[
                -1, 0, x])/(3*(1 + x)) - (32*(1 + x^2)*H[-1, 2, x])/(1 + x) + 
             ((77 - 207*x + 253*x^2 + 185*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + 
                x)) + (176*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) - 
             (4*(1 + x^2)*H[1, 2, x])/(-1 + x) - (8*x*(1 + x^2)*H[2, 0, x])/
              ((-1 + x)*(1 + x)) + (56*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
             (44*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (4*x*(3 + 11*x^2)*H[0, 
                0, 0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[1, 0, 0, x])/
              (-1 + x) - (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + 
             (60*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
             (2*H[1, x]*(-398 - 683*x + 144*zeta[2] + 144*x*zeta[2]))/9 - 
             (H[0, x]*(-321 + 483*x - 203*x^2 - 1007*x^3 + 432*x*zeta[2] + 
                720*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             Lh*((-44*(1 + x^2)*H[0, x])/(3*(-1 + x)) + (16*(1 + x^2)*
                 H[-1, 0, x])/(1 + x) - (16*x*(1 + x^2)*H[0, 0, x])/
                ((-1 + x)*(1 + x)) + (2*(-199 - 536*x - 337*x^2 + 
                  108*zeta[2] + 144*x*zeta[2] + 108*x^2*zeta[2]))/
                (9*(1 + x))) - (-2837 + 2029*x + 2837*x^2 - 2029*x^3 + 405*
                zeta[2] - 2367*x*zeta[2] + 1179*x^2*zeta[2] + 783*x^3*
                zeta[2] + 756*zeta[3] + 2376*x*zeta[3] - 1296*x^2*zeta[3] + 
               2916*x^3*zeta[3])/(27*(-1 + x)*(1 + x))) - 
           (2*H[-1, x]*(11498*zeta[2] + 22932*x*zeta[2] + 11066*x^2*zeta[2] + 
              348*zeta[3] + 1332*x*zeta[3] + 24*x^2*zeta[3] - 4653*zeta[4] - 
              216*x*zeta[4] - 4653*x^2*zeta[4]))/(27*(1 + x)) + 
           (2*H[1, x]*(31144 - 63536*x + 32392*x^2 + 6027*zeta[2] - 
              14097*x*zeta[2] + 7926*x^2*zeta[2] + 7986*zeta[3] - 
              19152*x*zeta[3] + 7986*x^2*zeta[3] - 1998*zeta[4] - 
              1998*x^2*zeta[4]))/(27*(-1 + x)) + 
           (H[0, x]*(-29827 - 193311*x + 8674*x^2 + 170214*x^3 + 
              1287*zeta[2] - 36129*x*zeta[2] + 17487*x^2*zeta[2] + 
              46959*x^3*zeta[2] + 2376*zeta[3] + 29952*x*zeta[3] - 
              15120*x^2*zeta[3] - 40680*x^3*zeta[3] + 7344*zeta[4] - 
              46440*x*zeta[4] + 13176*x^2*zeta[4] - 46224*x^3*zeta[4]))/
            (81*(-1 + x)*(1 + x)) + Lp*((4*(-151 - 93*x + 65*x^2 + 255*x^3)*H[
                3, x])/(3*(-1 + x)*(1 + x)) + (48*(-4 + 3*x - 2*x^2 + 5*x^3)*
               H[4, x])/((-1 + x)*(1 + x)) - (16*(-1 + 5*x - 11*x^2 + 11*x^3)*
               H[-3, 0, x])/((-1 + x)*(1 + x)) + (8*(-9 + 57*x - 29*x^2 + 
                5*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) - 
             (64*(-7 + 9*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) - 
             (32*(50 + 69*x + 50*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
             (528*(1 + x^2)*H[-1, 3, x])/(1 + x) - 16*x*H[1, 1, x] - 
             (32*(4 + 3*x + 4*x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (112*(1 + x^2)*H[1, 3, x])/(-1 + x) - (8*(22 - 9*x + 13*x^2)*H[
                2, 0, x])/(3*(1 + x)) - (88*(1 + x^2)*H[2, 1, x])/
              (3*(-1 + x)) + (8*(1 + 5*x + 3*x^2 + 7*x^3)*H[2, 2, x])/
              ((-1 + x)*(1 + x)) + (16*x*(3 + 5*x^2)*H[3, 0, x])/
              ((-1 + x)*(1 + x)) - (16*(19 + 9*x + 25*x^2 + 3*x^3)*H[-2, -1, 
                0, x])/((-1 + x)*(1 + x)) - (8*(-51 + 31*x - 65*x^2 + 45*x^3)*
               H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[-1, -2, 
                0, x])/(1 + x) + (16*(17 + 78*x + 17*x^2)*H[-1, -1, 0, x])/
              (3*(1 + x)) + (928*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
             (8*(79 + 264*x + 79*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
             (48*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
             (2*(33 - 243*x + 99*x^2 + 79*x^3)*H[0, 0, 0, x])/
              ((-1 + x)*(1 + x)) - (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
             (4*(193 - 72*x + 193*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
             (32*(4 + 3*x + 4*x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
             (48*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) + (48*(1 + x^2)*H[1, 2, 0, 
                x])/(-1 + x) + (32*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
             (16*(7 + 9*x + 3*x^2 + 5*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + 
                x)) + (8*(1 + 5*x + 3*x^2 + 7*x^3)*H[2, 1, 0, x])/
              ((-1 + x)*(1 + x)) - (96*(1 + x^2)*H[-1, -1, -1, 0, x])/
              (1 + x) + (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
             (296*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
             (8*x*(13 + 31*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (184*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
             (144*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
             (48*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
             (24*(-25 + 21*x - 27*x^2 + 23*x^3)*H[-2, x]*zeta[2])/
              ((-1 + x)*(1 + x)) - (976*(1 + x^2)*H[-1, -1, x]*zeta[2])/
              (1 + x) - (8*H[1, 0, x]*(-181 + 9*x - 172*x^2 + 36*zeta[2] + 
                36*x^2*zeta[2]))/(9*(-1 + x)) + (8*H[-1, 0, x]*(316 + 96*x + 
                316*x^2 + 801*zeta[2] + 801*x^2*zeta[2]))/(9*(1 + x)) + 
             (4*H[2, x]*(-307 - 520*x + 995*x^2 + 1208*x^3 - 324*zeta[2] + 
                180*x*zeta[2] - 396*x^2*zeta[2] + 108*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (4*H[0, 0, x]*(-163 + 1444*x - 192*x^2 - 
                727*x^3 - 432*zeta[2] + 486*x*zeta[2] - 216*x^2*zeta[2] + 
                846*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             (8*H[-1, x]*(217*zeta[2] + 354*x*zeta[2] + 217*x^2*zeta[2] + 
                276*zeta[3] + 276*x^2*zeta[3]))/(3*(1 + x)) - 
             (4*H[1, x]*(5044 - 8373*x + 3329*x^2 + 594*zeta[2] - 
                1188*x*zeta[2] + 594*x^2*zeta[2] + 1296*zeta[3] + 
                2808*x^2*zeta[3]))/(27*(-1 + x)) - (2*H[0, x]*(1366 - 
                5294*x - 1011*x^2 + 7593*x^3 - 2619*zeta[2] - 5715*x*
                 zeta[2] + 1269*x^2*zeta[2] + 5301*x^3*zeta[2] - 
                648*zeta[3] + 4860*x*zeta[3] - 1944*x^2*zeta[3] + 
                5940*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
             Lh*((-2*(85 + 67*x^2)*H[0, x])/(9*(-1 + x)) + 4*x*H[1, x] + 
               (16*(1 + x^2)*H[-2, 0, x])/(1 + x) - 8*(1 + x)*H[-1, 0, x] + 
               (2*(-11 - 12*x + x^2)*H[0, 0, x])/(3*(-1 + x)) - (8*(1 + x^2)*
                 H[1, 2, x])/(-1 + x) - (16*x*(1 + x^2)*H[2, 0, x])/
                ((-1 + x)*(1 + x)) - (16*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + 
               (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - (8*x*(1 + x^2)*
                 H[0, 0, 0, x])/((-1 + x)*(1 + x)) - (8*(1 + x^2)*
                 H[1, 1, 0, x])/(-1 + x) - (8*(1 + x^2)*H[-1, x]*zeta[2])/
                (1 + x) - (2*(-1201 - 415*x + 1201*x^2 + 415*x^3 + 
                  108*zeta[2] - 216*x*zeta[2] - 108*x^2*zeta[2] + 
                  216*x^3*zeta[2] + 1134*zeta[3] + 1026*x*zeta[3] - 
                  378*x^2*zeta[3] - 486*x^3*zeta[3]))/(27*(-1 + x)*
                 (1 + x))) - (7120 - 2264*x - 7120*x^2 + 2264*x^3 - 14697*
                zeta[2] - 42417*x*zeta[2] + 33993*x^2*zeta[2] + 23121*x^3*
                zeta[2] - 1278*zeta[3] - 30654*x*zeta[3] + 17046*x^2*
                zeta[3] + 77094*x^3*zeta[3] + 25110*zeta[4] + 26730*x*
                zeta[4] - 5670*x^2*zeta[4] - 162*x^3*zeta[4])/
              (81*(-1 + x)*(1 + x))) + (-15842 + 15842*x + 15842*x^2 - 
             15842*x^3 - 52772*zeta[2] - 87454*x*zeta[2] + 
             35056*x^2*zeta[2] + 99482*x^3*zeta[2] + 8646*zeta[3] - 
             49782*x*zeta[3] - 47532*x^2*zeta[3] - 2064*x^3*zeta[3] + 
             23652*zeta[2]*zeta[3] + 27864*x*zeta[2]*zeta[3] + 
             29376*x^2*zeta[2]*zeta[3] + 29268*x^3*zeta[2]*zeta[3] + 
             47826*zeta[4] - 37872*x*zeta[4] - 68301*x^2*zeta[4] - 
             19323*x^3*zeta[4] - 32292*zeta[5] - 108108*x*zeta[5] - 
             23868*x^2*zeta[5] - 100980*x^3*zeta[5])/(81*(-1 + x)*
             (1 + x))))) + delta[1 - x]*(as*CF*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CF*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CF^2*(2*Lh*Lp^3 + Lp^4/2 + 
           Lp^2*(2*Lh^2 - 7*zeta[2]) + 2*Lh*Lp*zeta[2] + (5*zeta[4])/4) + 
         CA*CF*((-22*Lp^3)/9 + Lp^2*((-11*Lh)/3 + (-67 + 18*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 18*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (2428 - 1809*zeta[2] - 
             1386*zeta[3] + 810*zeta[4])/162)) + 
       as^3*(CF*Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
           Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
           (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
             (64*(5*zeta[2] + 3*zeta[3]))/27) - 
           (8*(64 + 8262*zeta[2] + 3780*zeta[3] + 2673*zeta[4]))/6561) + 
         CF^2*Nf*TF*((-20/9 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-80*Lh)/9 - (8*Lh^2)/3 + (8*(3 + 8*zeta[2]))/9) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(1 + 45*zeta[2]))/27 + 
             (1813 + 2430*zeta[2] - 1548*zeta[3])/81) + 
           Lp*((-224*Lh^2)/27 - (2*Lh*(-1813 + 450*zeta[2] + 1548*zeta[3]))/
              81 + (4*(278*zeta[2] - 45*zeta[4]))/27) + 
           (Lh*(1711 - 112*zeta[2] - 912*zeta[3] - 432*zeta[4]))/27 + 
           (-42727 + 16818*zeta[2] + 20928*zeta[3] - 14472*zeta[2]*zeta[3] + 
             4158*zeta[4] + 12096*zeta[5])/486) + 
         CA*(CF*Nf*TF*((44*Lp^4)/9 + Lp^3*((176*Lh)/27 - (8*(-289 + 
                  36*zeta[2]))/81) + Lp^2*((-4*Lh*(-289 + 36*zeta[2]))/27 + 
               (2*(2051 + 432*zeta[2]))/81) + 
             Lp*((-4*Lh*(-2051 + 360*zeta[2]))/81 + (4*(578*zeta[2] + 
                  264*zeta[3] - 369*zeta[4]))/27) - 
             (2*Lh*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
              729 + (-412765 + 670770*zeta[2] + 660312*zeta[3] + 29160*
                zeta[2]*zeta[3] - 101088*zeta[4] - 402408*zeta[5])/6561) + 
           CF^2*((22*Lp^5)/9 + Lp^4*((77*Lh)/9 + (67 - 18*zeta[2])/9) + 
             Lp^3*((22*Lh^2)/3 - (176*zeta[2])/9 - (4*Lh*(-67 + 18*zeta[2]))/
                9) - (2*Lh*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + (Lh*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81 + 
               (-3232*zeta[2] + 3024*zeta[2]*zeta[3] + 495*zeta[4])/27) + 
             Lp^2*((-4*Lh^2*(-67 + 18*zeta[2]))/9 + (Lh*(404 + 495*zeta[2] - 
                  378*zeta[3]))/27 + (-2428 - 16281*zeta[2] + 1386*zeta[3] + 
                 11340*zeta[4])/162) + (-4856*zeta[2] + 2772*zeta[2]*
                zeta[3] + 9045*zeta[4] - 2835*zeta[6])/324)) + 
         CA^2*CF*((-121*Lp^4)/18 + Lp^3*((-242*Lh)/27 + 
             (8*(-445 + 99*zeta[2]))/81) + Lp^2*((4*Lh*(-445 + 99*zeta[2]))/
              27 + (-15503 + 468*zeta[2] + 7128*zeta[3] - 3564*zeta[4])/
              162) + Lp*((Lh*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 
                3564*zeta[4]))/81 + (-3560*zeta[2] - 1452*zeta[3] + 4059*
                zeta[4])/27) + (Lh*(-297029 + 57528*zeta[2] + 
              332856*zeta[3] - 42768*zeta[2]*zeta[3] + 37422*zeta[4] - 
              139968*zeta[5]))/1458 + (5211949 - 5354658*zeta[2] - 
             8161128*zeta[3] + 1603800*zeta[2]*zeta[3] + 1353024*zeta[3]^2 + 
             1773414*zeta[4] + 2630232*zeta[5] - 1499796*zeta[6])/26244) + 
         CF^3*(-(Lh*Lp^5) - Lp^6/6 + Lp^4*(-2*Lh^2 + (15*zeta[2])/2) + 
           Lp^3*((-4*Lh^3)/3 + 14*Lh*zeta[2] - (64*zeta[3])/3) - 
           (5*Lh*Lp*zeta[4])/2 + Lp^2*(-2*Lh^2*zeta[2] + (75*zeta[4])/4) - 
           (35*zeta[6])/48)))
 
dPDFMSb["+"] = as*CF*(-2*(-1 + x) + 2*Lp*(1 + x)) + delta[1 - x] - 
     32*as^3*CF^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + x))/3 - (4*(37 + 19*x))/27 - 
         (20*(1 + x^2)*H[0, x])/(9*(-1 + x)) + Lp*((-16*(1 + 4*x))/9 - 
           (8*(1 + x^2)*H[0, x])/(3*(-1 + x))) - (4*(1 + x^2)*H[0, 0, x])/
          (3*(-1 + x))) + CA*CF*((11*Lp^2*(1 + x))/3 + 
         ((31 - 144*x + 265*x^2)*H[0, x])/(9*(-1 + x)) - 2*x*H[1, x] + 
         (8*(1 + x^2)*H[-2, 0, x])/(1 + x) - 4*(1 + x)*H[-1, 0, x] - 
         ((-11 - 12*x + x^2)*H[0, 0, x])/(3*(-1 + x)) + 
         8*(-1 + x)*H[1, 0, x] + (4*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
         (8*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + (4*(1 + x^2)*H[-1, 0, 0, x])/
          (1 + x) + (4*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
         (4*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*((-2*(-23 + x^2)*H[0, x])/(3*(-1 + x)) + 
           (8*(1 + x^2)*H[-1, 0, x])/(1 + x) + (8*(1 + x^2)*H[0, 0, x])/
            ((-1 + x)*(1 + x)) + (4*(-28 + 67*x + 95*x^2 - 18*x*zeta[2]))/
            (9*(1 + x))) + (-1205 + 397*x + 1205*x^2 - 397*x^3 + 
           324*zeta[2] - 216*x*zeta[2] - 324*x^2*zeta[2] + 216*x^3*zeta[2] + 
           648*zeta[3] + 756*x*zeta[3] - 108*x^2*zeta[3])/
          (27*(-1 + x)*(1 + x))) + CF^2*(-2*Lp^3*(1 + x) - 
         (2*(-2 + 3*x)*(-1 + 9*x)*H[0, x])/(-1 + x) + 2*x*H[1, x] + 
         Lp^2*(6*(-1 + x) - 4*Lh*(1 + x) + (2*(1 + 3*x^2)*H[0, x])/(-1 + x) + 
           8*(1 + x)*H[1, x]) - 4*(-1 + x)*H[2, x] - 
         (16*(1 + x^2)*H[-2, 0, x])/(1 + x) + 8*(1 + x)*H[-1, 0, x] + 
         (2*(-3 - 2*x + 2*x^2)*H[0, 0, x])/(-1 + x) - 
         20*(-1 + x)*H[1, 0, x] - (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - 
         (16*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(1 + x^2)*H[2, 1, x])/(-1 + x) + (16*(1 + x^2)*H[-1, -1, 0, x])/
          (1 + x) - (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
         (2*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) + 
         (4*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (8*(1 + x^2)*H[1, 1, 0, x])/
          (-1 + x) + (8*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(4*Lh*(-1 + x) + (12*(-2 + x^2)*H[0, x])/(-1 + x) - 
           8*(-1 + x)*H[1, x] + (8*(1 + x^2)*H[2, x])/(-1 + x) - 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) + (4*(3 + 2*x + 3*x^2)*
             H[0, 0, x])/(1 + x) + (8*(1 + x^2)*H[1, 0, x])/(-1 + x) - 
           (2*(-22 + 22*x^2 + 5*zeta[2] + 2*x*zeta[2] + 5*x^2*zeta[2]))/
            (1 + x)) - (2*(-26 + 26*x + 26*x^2 - 26*x^3 + 9*zeta[2] - 
            5*x*zeta[2] - 9*x^2*zeta[2] + 5*x^3*zeta[2] + 10*zeta[3] + 
            14*x*zeta[3] + 10*x^2*zeta[3] + 14*x^3*zeta[3]))/
          ((-1 + x)*(1 + x)))) + plusD[1, 1 - x]*(16*as^2*CF^2*Lp^2 + 
       as^3*(CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - x]*
      (-4*as*CF*Lp + as^2*(CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF*Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((154*Lp^4)/9 + Lp^3*((88*Lh)/3 - (8*(-67 + 18*zeta[2]))/
                9) + Lp^2*((-16*Lh*(-67 + 18*zeta[2]))/9 + 
               (2*(404 + 495*zeta[2] - 378*zeta[3]))/27) - 
             (4*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + (2*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81)) + 
           CF*Nf*TF*((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^3*(-8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           Lp^3*(-8*Lh^2 + 28*zeta[2]) - 5*Lp*zeta[4]) + 
         CF^2*Nf*TF*((-160/9 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(1 + 45*zeta[2]))/27) + 
           Lp*((-896*Lh)/27 - (4*(-1813 + 450*zeta[2] + 1548*zeta[3]))/81) - 
           (2*(-1711 + 112*zeta[2] + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + x))/27 + 
         (32*(43 - 34*x + 43*x^2)*H[0, x])/(81*(-1 + x)) + 
         Lp^2*((64*(1 + 4*x))/27 + (32*(1 + x^2)*H[0, x])/(9*(-1 + x))) + 
         (32*(37 - 24*x + 37*x^2)*H[0, 0, x])/(81*(-1 + x)) + 
         Lp*((160*(-1 + 11*x))/81 + (128*(4 - 3*x + 4*x^2)*H[0, x])/
            (27*(-1 + x)) + (64*(1 + x^2)*H[0, 0, x])/(9*(-1 + x))) + 
         (160*(1 + x^2)*H[0, 0, 0, x])/(27*(-1 + x)) + 
         (64*(-41 + 157*x + 81*zeta[3] + 81*x*zeta[3]))/729) + 
       CF^2*Nf*TF*((-224*Lh*(-1 + x))/27 + (28*Lp^4*(1 + x))/9 + 
         Lp^3*((16*Lh*(1 + x))/3 + (40*(3 + x))/9 - (16*x^2*H[0, x])/
            (3*(-1 + x)) - (32*(1 + x)*H[1, x])/3) + 
         (16*(-67 - 39*x - 22*x^2 + 30*x^3)*H[3, x])/(27*(-1 + x)*(1 + x)) + 
         (64*(-4 + x)*(1 + x^2)*H[4, x])/(9*(-1 + x)*(1 + x)) + 
         (640*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) + 
         (64*(35 + 18*x + 53*x^2)*H[-2, 0, x])/(27*(1 + x)) - 
         (448*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) - 
         (64*(7 - 6*x + 7*x^2)*H[-1, 2, x])/(27*(1 + x)) - 
         (256*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) + 
         (32*(7 + 6*x + 7*x^2)*H[1, 2, x])/(9*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 3, x])/(9*(-1 + x)) + 
         (16*(151 - 41*x + 58*x^2 + 10*x^3)*H[2, 0, x])/
          (27*(-1 + x)*(1 + x)) + (64*(4 - x + 2*x^2)*H[2, 1, x])/
          (9*(-1 + x)) + (64*(-1 + 5*x)*(1 + x^2)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) - (64*(-8 + x)*(1 + x^2)*H[3, 0, x])/
          (9*(-1 + x)*(1 + x)) + (128*(1 + x^2)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) - (640*(1 + x^2)*H[-2, -1, 0, x])/
          (9*(1 + x)) + (544*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
         (640*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
         (128*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (32*(49 + 18*x + 49*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) + 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (8*(-341 - 267*x + 37*x^2 + 363*x^3)*H[0, 0, 0, x])/
          (27*(-1 + x)*(1 + x)) + (16*(53 - 246*x + 53*x^2)*H[1, 0, 0, x])/
          (27*(-1 + x)) - (64*(3 - 16*x + 3*x^2)*H[1, 1, 0, x])/
          (9*(-1 + x)) - (64*(1 + x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
         (160*(1 + x^2)*H[1, 2, 0, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 2, 1, x])/(9*(-1 + x)) - 
         (64*(-4 + 5*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (32*(-3 + 5*x)*(1 + x^2)*H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
         (512*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (16*(-21 + 11*x + x^2 + 33*x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) - (416*(1 + x^2)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)) + (128*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
         (256*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (128*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) - 
         (128*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) - 
         (32*H[1, 1, x]*(-4 + 9*x - 5*x^2 + 2*zeta[2] + 2*x^2*zeta[2]))/
          (9*(-1 + x)) + (128*H[-1, 0, x]*(7 - 42*x + 7*x^2 + 9*zeta[2] + 
            9*x^2*zeta[2]))/(81*(1 + x)) - 
         (16*H[1, 0, x]*(-125 + 456*x - 107*x^2 + 54*zeta[2] + 
            54*x^2*zeta[2]))/(81*(-1 + x)) - 
         (4*H[0, 0, x]*(-2784 + 872*x + 376*x^2 - 1488*x^3 - 459*zeta[2] + 
            117*x*zeta[2] - 459*x^2*zeta[2] + 117*x^3*zeta[2]))/
          (81*(-1 + x)*(1 + x)) + (8*H[2, x]*(-275 - 17*x - 236*x^2 - 
            494*x^3 - 288*zeta[2] + 144*x*zeta[2] - 288*x^2*zeta[2] + 
            144*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
         Lp^2*((-4*(-27 - 60*x + 121*x^2)*H[0, x])/(9*(-1 + x)) + 
           Lh*((8*(17 + 23*x))/9 + (16*(1 + x^2)*H[0, x])/(3*(-1 + x))) - 
           (16*(17 + 23*x)*H[1, x])/9 - (64*(1 + x^2)*H[2, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (4*(-9 + 7*x + 7*x^2 + 23*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(1 + x^2)*H[1, 0, x])/(3*(-1 + x)) + 
           (4*(-128 + 2*x + 130*x^2 + 117*zeta[2] + 90*x*zeta[2] + 
              117*x^2*zeta[2]))/(27*(1 + x))) - 
         (8*H[1, x]*(-58 + 103*x - 45*x^2 + 52*zeta[2] - 104*x*zeta[2] + 
            52*x^2*zeta[2] - 4*zeta[3] - 4*x^2*zeta[3]))/(9*(-1 + x)) - 
         (64*H[-1, x]*(14*zeta[2] + 18*x*zeta[2] + 14*x^2*zeta[2] - 
            3*zeta[3] - 3*x^2*zeta[3]))/(27*(1 + x)) + 
         (4*H[0, x]*(1294 - 910*x - 325*x^2 + 1879*x^3 + 1041*zeta[2] + 
            81*x*zeta[2] - 363*x^2*zeta[2] + 117*x^3*zeta[2] + 1656*zeta[3] + 
            1512*x*zeta[3] + 1656*x^2*zeta[3] + 1512*x^3*zeta[3]))/
          (81*(-1 + x)*(1 + x)) + Lp*((-16*(23 + 98*x)*H[1, x])/27 - 
           (16*(43 - 12*x + 19*x^2)*H[2, x])/(9*(-1 + x)) - 
           (16*(9 + x)*(1 + x^2)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
           (64*(1 + x^2)*H[-2, 0, x])/(1 + x) + (64*(13 + 6*x + 13*x^2)*
             H[-1, 0, x])/(9*(1 + x)) - (128*(1 + x^2)*H[-1, 2, x])/
            (3*(1 + x)) - (16*(-68 - 55*x + 11*x^2 + 78*x^3)*H[0, 0, x])/
            (9*(-1 + x)*(1 + x)) + Lh*((8*(95 + 17*x))/27 + 
             (40*(1 + x^2)*H[0, x])/(9*(-1 + x)) + (8*(1 + x^2)*H[0, 0, x])/
              (3*(-1 + x))) - (16*(1 + 48*x + x^2)*H[1, 0, x])/(9*(-1 + x)) + 
           (64*(1 + x^2)*H[1, 2, x])/(3*(-1 + x)) - (64*(1 + x^2)*H[2, 0, x])/
            (3*(1 + x)) + (32*(1 + x^2)*H[2, 1, x])/(3*(-1 + x)) - 
           (128*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) + 
           (128*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (8*(-5 + 3*x + x^2 + 9*x^3)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (176*(1 + x^2)*H[1, 0, 0, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
           (8*H[0, x]*(503 + 17*x - 426*x^2 + 60*x^3 + 99*zeta[2] + 
              27*x*zeta[2] + 99*x^2*zeta[2] + 27*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (2*(4777 - 1151*x - 4777*x^2 + 1151*x^3 + 
              594*zeta[2] - 630*x*zeta[2] - 3474*x^2*zeta[2] + 
              3510*x^3*zeta[2] + 3204*zeta[3] + 1476*x*zeta[3] + 
              6300*x^2*zeta[3] + 4572*x^3*zeta[3]))/(81*(-1 + x)*(1 + x))) + 
         (6383 + 3883*x - 6383*x^2 - 3883*x^3 + 3344*zeta[2] - 
           2576*x*zeta[2] - 6424*x^2*zeta[2] + 6664*x^3*zeta[2] + 
           9528*zeta[3] + 3912*x*zeta[3] + 10968*x^2*zeta[3] + 
           16584*x^3*zeta[3] - 72*zeta[4] + 3384*x*zeta[4] + 
           2520*x^2*zeta[4] + 5976*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
       CF^3*(Lp^5*(1 + x) + Lp^4*(-5*(-1 + x) + 4*Lh*(1 + x) - 
           (2*(1 + 3*x^2)*H[0, x])/(-1 + x) - 8*(1 + x)*H[1, x]) + 
         (8*(-59 - 73*x + 5*x^2 + 103*x^3)*H[4, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-13 + 18*x - 11*x^2 + 18*x^3)*H[5, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(-7 + 7*x - 21*x^2 + 37*x^3)*H[-4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-18 + 10*x + x^2)*H[-3, 0, x])/(3*(1 + x)) - 
         (32*(-71 + 57*x - 69*x^2 + 55*x^3)*H[-3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (80*(8 + 26*x + 27*x^2)*H[-2, 2, x])/
          (3*(1 + x)) - (32*(-70 + 66*x - 71*x^2 + 67*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (32*(13 + 14*x + 13*x^2)*H[-1, 3, x])/
          (3*(1 + x)) - (352*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (8*(191 - 356*x + 189*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(-55 - 59*x + 16*x^2 + 104*x^3)*H[2, 2, x])/
          (3*(-1 + x)*(1 + x)) + (16*(-71 + 25*x - 65*x^2 + 31*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-3 - 17*x - 27*x^2 + 29*x^3)*H[3, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-23 - 57*x + 17*x^2 + 75*x^3)*H[3, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-11 + 6*x - 12*x^2 + 3*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-9 + x - 19*x^2 + 3*x^3)*H[4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-11 + 13*x - 9*x^2 + 15*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(17 + 25*x + 9*x^2 + 33*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-37 + 39*x - 54*x^2 + 64*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + 2*x^2)*H[-2, -2, 0, x])/(1 + x) - 
         (16*(43 + 52*x + 39*x^2)*H[-2, -1, 0, x])/(3*(1 + x)) + 
         (64*(-61 + 57*x - 60*x^2 + 56*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(17 - 99*x + 10*x^2 + 24*x^3)*
           H[-2, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 + (448*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(1 + x)) + (896*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) - 
         (16*(37 + 56*x + 37*x^2)*H[-1, -2, 0, x])/(3*(1 + x)) + 
         (1248*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (32*(31 + 44*x + 31*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (2368*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) + 
         (352*(1 + x)*H[-1, 2, 0, x])/3 + (32*(5 + 8*x + 5*x^2)*
           H[-1, 2, 1, x])/(1 + x) - (416*(1 + x^2)*H[-1, 2, 2, x])/(1 + x) - 
         (32*(17 - 3*x + 17*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (64*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) - 
         (32*(-19 + 21*x)*H[1, -2, 0, x])/3 + (64*(1 + x^2)*H[1, -2, 2, x])/
          (-1 + x) + (8*(-89 + 91*x)*H[1, 1, 2, x])/3 - 
         (256*(1 + x^2)*H[1, 1, 3, x])/(-1 + x) + 
         (16*(23 - 26*x + 24*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) + 
         (32*(-2 + x)*H[1, 2, 1, x])/3 - (112*(1 + x^2)*H[1, 2, 2, x])/
          (-1 + x) - (608*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (64*(3 + 5*x)*(1 + x^2)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(121 - 17*x - 61*x^2 + 53*x^3)*H[2, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (16*(-1 - 12*x + 10*x^2 + 39*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(-6 + 13*x - 3*x^2 + 16*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + 14*x + 5*x^2 + 18*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (256*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) + 
         (16*(-67 + 31*x - 83*x^2 + 43*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(25 - x + 29*x^2 + 7*x^3)*H[3, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[3, 1, 1, x])/(-1 + x) - 
         (64*(-5 + x)*(1 + x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (544*(4 + 5*x^2)*H[-2, -1, 0, 0, x])/(3*(1 + x)) - 
         (16*(-29 + 21*x - 37*x^2 + 29*x^3)*H[-2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (2480*(1 + x^2)*H[-1, -2, 0, 0, x])/
          (3*(1 + x)) - (32*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (16*(3 + x)*H[-1, -1, -1, 0, x])/3 - 
         (1408*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
         (8*(35 + 36*x + 37*x^2)*H[-1, -1, 0, 0, x])/(3*(1 + x)) - 
         (160*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(1 + x) + 
         (16*(-2 - 28*x + x^2)*H[-1, 0, 0, 0, x])/(3*(1 + x)) - 
         (32*(35 - 6*x + 35*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (32*(35 + 6*x + 35*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (4*(9 - 73*x + 15*x^2 + 37*x^3)*H[0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (64*(1 + x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) + (448*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (16*(32 - 34*x + 29*x^2)*H[1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (320*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (8*(-53 + 59*x)*H[1, 1, 0, 0, x])/3 + 
         (8*(-137 + 139*x)*H[1, 1, 1, 0, x])/3 - 
         (160*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
         (544*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (32*(-8 + 6*x - 5*x^2 + 9*x^3)*H[2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (32*(15 + 3*x + 25*x^2 + 13*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-55 + 73*x - 37*x^2 + 91*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (832*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (1664*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (288*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(1 + x) + 
         (16*(-5 + x - 11*x^2 + 7*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (448*(1 + x^2)*H[1, 1, 0, 0, 0, x])/
          (3*(-1 + x)) - (128*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) + 
         (16*(-125 + 139*x - 129*x^2 + 143*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (32*(-127 + 115*x - 125*x^2 + 113*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (1248*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (160*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (1408*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (4*H[1, 0, 0, x]*(257 - 382*x + 257*x^2 + 3*zeta[2] + 
            3*x^2*zeta[2]))/(3*(-1 + x)) + 
         (16*H[-1, 2, x]*(33 + 98*x + 33*x^2 + 4*zeta[2] - 12*x*zeta[2] + 
            4*x^2*zeta[2]))/(3*(1 + x)) - 
         (4*H[1, 2, x]*(107 - 140*x + 41*x^2 + 30*zeta[2] + 30*x^2*zeta[2]))/
          (3*(-1 + x)) + (4*H[1, 1, 0, x]*(143 - 246*x + 103*x^2 + 
            38*zeta[2] + 38*x^2*zeta[2]))/(3*(-1 + x)) + 
         (8*H[-1, 0, 0, x]*(74 + 116*x + 74*x^2 + 153*zeta[2] + 
            12*x*zeta[2] + 153*x^2*zeta[2]))/(3*(1 + x)) - 
         (16*H[-1, -1, 0, x]*(5 + 2*x - 3*x^2 + 186*zeta[2] + 
            186*x^2*zeta[2]))/(3*(1 + x)) + 
         (8*H[3, x]*(-59 + 218*x + 39*x^2 - 174*x^3 + 8*x*zeta[2] + 
            12*x^2*zeta[2] + 12*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) - 
         (4*H[2, 1, x]*(-81 + 11*x + 85*x^2 - 7*x^3 - 151*zeta[2] + 
            105*x*zeta[2] - 127*x^2*zeta[2] + 129*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) - (8*H[2, 0, x]*(-20 + 13*x + 68*x^2 + 
            35*x^3 - 184*zeta[2] + 126*x*zeta[2] - 148*x^2*zeta[2] + 
            162*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         (16*H[-2, 0, x]*(-12 - 17*x + x^2 + 38*x^3 - 173*zeta[2] + 
            169*x*zeta[2] - 181*x^2*zeta[2] + 177*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) - (2*H[0, 0, 0, x]*(-204 - 396*x - 26*x^2 + 
            510*x^3 - 233*zeta[2] + 291*x*zeta[2] - 227*x^2*zeta[2] + 
            297*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         Lp^3*(4*Lh^2*(1 + x) - (4*(-7 + 4*x)*H[0, x])/(-1 + x) + 
           24*(-1 + x)*H[1, x] + Lh*(-12*(-1 + x) - (4*(1 + 3*x^2)*H[0, x])/
              (-1 + x) - 16*(1 + x)*H[1, x]) + (16*x^2*H[2, x])/(-1 + x) + 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) - (8*(-5 + x)*(1 + x^2)*
             H[0, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[1, 0, x])/
            (-1 + x) + 32*(1 + x)*H[1, 1, x] - 
           (2*(26 - 26*x^2 + 7*zeta[2] + 22*x*zeta[2] + 7*x^2*zeta[2]))/
            (1 + x)) + (4*H[1, 0, x]*(276 - 508*x + 256*x^2 + 379*zeta[2] - 
            662*x*zeta[2] + 367*x^2*zeta[2] - 136*zeta[3] - 136*x^2*zeta[3]))/
          (3*(-1 + x)) + (8*H[1, 1, x]*(47 - 100*x + 53*x^2 + 64*zeta[2] - 
            128*x*zeta[2] + 64*x^2*zeta[2] - 36*zeta[3] - 36*x^2*zeta[3]))/
          (3*(-1 + x)) - (8*H[-1, -1, x]*(121*zeta[2] + 172*x*zeta[2] + 
            123*x^2*zeta[2] + 354*zeta[3] + 354*x^2*zeta[3]))/(3*(1 + x)) + 
         (8*H[-1, 0, x]*(4 - 53*x - 122*x^2 - 45*x^3 + 8*x^4 + 34*x*zeta[2] + 
            34*x^2*zeta[2] + 30*x^3*zeta[2] + 168*x*zeta[3] - 
            24*x^2*zeta[3] + 168*x^3*zeta[3]))/(3*x*(1 + x)) + 
         (8*H[-2, x]*(-37*zeta[2] - 171*x*zeta[2] - 23*x^2*zeta[2] + 
            231*x^3*zeta[2] - 358*zeta[3] + 318*x*zeta[3] - 358*x^2*zeta[3] + 
            318*x^3*zeta[3]))/(3*(-1 + x)*(1 + x)) - 
         (2*H[0, 0, x]*(-146 - 1038*x - 10*x^2 + 962*x^3 + 32*x^4 - 
            149*zeta[2] - 379*x*zeta[2] + 20*x^2*zeta[2] + 466*x^3*zeta[2] - 
            272*zeta[3] + 224*x*zeta[3] - 240*x^2*zeta[3] + 672*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) - (2*H[2, x]*(-213 + 3*x + 196*x^2 - 20*x^3 - 
            102*zeta[2] - 50*x*zeta[2] + 18*x^2*zeta[2] + 110*x^3*zeta[2] - 
            792*zeta[3] + 712*x*zeta[3] - 600*x^2*zeta[3] + 904*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + Lp^2*(-4*Lh^2*(-1 + x) + 
           (4*(-19 - 10*x + 17*x^2)*H[2, x])/(-1 + x) + 
           (32*(-1 + x + x^2 + 3*x^3)*H[3, x])/((-1 + x)*(1 + x)) - 
           (16*(1 + 5*x^2)*H[-2, 0, x])/(1 + x) - 72*(1 + x)*H[-1, 0, x] - 
           (64*(1 + x^2)*H[-1, 2, x])/(1 + x) + (2*(-31 - 26*x + 36*x^2)*
             H[0, 0, x])/(-1 + x) + (12*(1 - 6*x + x^2)*H[1, 0, x])/
            (-1 + x) - 32*(-1 + x)*H[1, 1, x] + (72*(1 + x^2)*H[1, 2, x])/
            (-1 + x) + (16*(4 + 3*x + 6*x^2 + 5*x^3)*H[2, 0, x])/
            ((-1 + x)*(1 + x)) + (68*(1 + x^2)*H[2, 1, x])/(-1 + x) + 
           (112*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
           (88*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (2*(9 + 6*x + 25*x^2)*H[0, 0, 0, x])/(1 + x) + 
           (28*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (72*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + 
           (120*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
           2*H[1, x]*(-88 + 89*x + 4*zeta[2] + 4*x*zeta[2]) - 
           (2*H[0, x]*(72 + 9*x - 80*x^2 - 17*x^3 - 31*zeta[2] + 
              17*x*zeta[2] - 29*x^2*zeta[2] + 51*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) + Lh*((-24*(-2 + x^2)*H[0, x])/(-1 + x) + 
             16*(-1 + x)*H[1, x] - (16*(1 + x^2)*H[2, x])/(-1 + x) + 
             (32*(1 + x^2)*H[-1, 0, x])/(1 + x) - (8*(3 + 2*x + 3*x^2)*H[0, 
                0, x])/(1 + x) - (16*(1 + x^2)*H[1, 0, x])/(-1 + x) + 
             (4*(-22 + 22*x^2 + 5*zeta[2] + 2*x*zeta[2] + 5*x^2*zeta[2]))/
              (1 + x)) - (2*(178 - 178*x - 178*x^2 + 178*x^3 - 67*zeta[2] - 
              41*x*zeta[2] + 67*x^2*zeta[2] + 41*x^3*zeta[2] - 74*zeta[3] - 
              14*x*zeta[3] - 122*x^2*zeta[3] + 34*x^3*zeta[3]))/
            ((-1 + x)*(1 + x))) - (4*H[-1, x]*(142*zeta[2] + 396*x*zeta[2] + 
            126*x^2*zeta[2] - 144*zeta[3] - 208*x*zeta[3] - 148*x^2*zeta[3] - 
            227*zeta[4] + 12*x*zeta[4] - 227*x^2*zeta[4]))/(3*(1 + x)) + 
         (2*H[1, x]*(328 - 615*x + 287*x^2 + 470*zeta[2] - 773*x*zeta[2] + 
            319*x^2*zeta[2] + 840*zeta[3] - 1280*x*zeta[3] + 
            872*x^2*zeta[3] + 36*zeta[4] + 36*x^2*zeta[4]))/(3*(-1 + x)) + 
         (H[0, x]*(-967 - 4951*x + 918*x^2 + 4854*x^3 + 484*zeta[2] - 
            1858*x*zeta[2] - 572*x^2*zeta[2] + 1434*x^3*zeta[2] + 
            880*zeta[3] + 736*x*zeta[3] - 232*x^2*zeta[3] - 568*x^3*zeta[3] + 
            1624*zeta[4] - 512*x*zeta[4] + 1480*x^2*zeta[4] - 
            1344*x^3*zeta[4]))/(3*(-1 + x)*(1 + x)) + 
         Lp*((8*(-34 - 56*x + 19*x^2 + 65*x^3)*H[3, x])/((-1 + x)*(1 + x)) + 
           (8*(-25 + 27*x - 19*x^2 + 33*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (64*(-1 + x - 3*x^2 + 5*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (16*(3 + 4*x + 7*x^2)*H[-2, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-2, 2, x])/(1 + x) - (64*(7 + 11*x + 7*x^2)*
             H[-1, 2, x])/(1 + x) - (544*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           16*x*H[1, 1, x] - 144*(-1 + x)*H[1, 2, x] + 
           (112*(1 + x^2)*H[1, 3, x])/(-1 + x) - (32*(6 - 4*x + x^2)*
             H[2, 0, x])/(-1 + x) - 40*(-1 + x)*H[2, 1, x] - 
           (32*(1 - x + 2*x^2)*H[2, 2, x])/((-1 + x)*(1 + x)) + 
           (32*(-1 + 2*x - x^2 + 4*x^3)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(7 + 5*x^2)*H[3, 1, x])/(-1 + x) + 
           (32*(-1 + 13*x - 3*x^2 + 15*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(-21 + 33*x - 31*x^2 + 43*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (256*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) - 224*(1 + x)*
            H[-1, -1, 0, x] + (832*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (48*(3 + 8*x + 3*x^2)*H[-1, 0, 0, x])/(1 + x) - 
           (96*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
           (24*(-1 - 15*x + 6*x^2 + 8*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(43 - 32*x + 43*x^2)*H[1, 0, 0, x])/(-1 + x) - 
           144*(-1 + x)*H[1, 1, 0, x] - (96*(1 + x^2)*H[1, 1, 2, x])/
            (-1 + x) - (32*(1 + x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (80*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (8*(-9 - x + 5*x^2 + 13*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(1 - x + 2*x^2)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[2, 1, 1, x])/(-1 + x) - 
           (192*(1 + x^2)*H[-1, -1, -1, 0, x])/(1 + x) + 
           (768*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (400*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
           (4*(-23 + 5*x - 49*x^2 + 35*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (96*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
           (16*(-33 + 45*x - 35*x^2 + 47*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (928*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) - 4*(-1 + x)*H[1, x]*(41 + 22*zeta[2]) - 
           (8*H[1, 0, x]*(39 - 69*x + 38*x^2 + 3*zeta[2] + 3*x^2*zeta[2]))/
            (-1 + x) + (80*H[-1, 0, x]*(2 + 4*x + 2*x^2 + 9*zeta[2] + 
              9*x^2*zeta[2]))/(1 + x) + (4*H[2, x]*(-85 + 46*x + 69*x^2 - 
              62*x^3 - 14*zeta[2] + 34*x*zeta[2] - 14*x^2*zeta[2] + 
              34*x^3*zeta[2]))/((-1 + x)*(1 + x)) - 
           (4*H[0, 0, x]*(22 - 46*x - 19*x^2 + 49*x^3 - 61*zeta[2] + 
              55*x*zeta[2] - 63*x^2*zeta[2] + 69*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) + (16*H[-1, x]*(21*zeta[2] + 30*x*zeta[2] + 
              21*x^2*zeta[2] + 44*zeta[3] + 44*x^2*zeta[3]))/(1 + x) - 
           (2*H[0, x]*(39 - 329*x - 60*x^2 + 356*x^3 - 92*zeta[2] - 
              268*x*zeta[2] + 74*x^2*zeta[2] + 298*x^3*zeta[2] - 
              104*zeta[3] + 80*x*zeta[3] - 56*x^2*zeta[3] + 240*x^3*zeta[3]))/
            ((-1 + x)*(1 + x)) + Lh*((4*(-2 + 3*x)*(-1 + 9*x)*H[0, x])/
              (-1 + x) - 4*x*H[1, x] + 8*(-1 + x)*H[2, x] + 
             (32*(1 + x^2)*H[-2, 0, x])/(1 + x) - 16*(1 + x)*H[-1, 0, x] - 
             (4*(-3 - 2*x + 2*x^2)*H[0, 0, x])/(-1 + x) + 40*(-1 + x)*
              H[1, 0, x] + (16*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
             (32*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + 
             (8*(1 + x^2)*H[2, 1, x])/(-1 + x) - (32*(1 + x^2)*H[-1, -1, 0, 
                x])/(1 + x) + (16*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - 
             (4*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) - 
             (8*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + (16*(1 + x^2)*H[1, 1, 0, 
                x])/(-1 + x) - (16*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
             (4*(-26 + 26*x + 26*x^2 - 26*x^3 + 9*zeta[2] - 5*x*zeta[2] - 
                9*x^2*zeta[2] + 5*x^3*zeta[2] + 10*zeta[3] + 14*x*zeta[3] + 
                10*x^2*zeta[3] + 14*x^3*zeta[3]))/((-1 + x)*(1 + x))) + 
           (780 - 780*x - 780*x^2 + 780*x^3 + 176*zeta[2] - 312*x*zeta[2] - 
             176*x^2*zeta[2] + 312*x^3*zeta[2] - 40*zeta[3] + 888*x*zeta[3] + 
             424*x^2*zeta[3] - 1080*x^3*zeta[3] + 135*zeta[4] + 
             615*x*zeta[4] - 775*x^2*zeta[4] - 327*x^3*zeta[4])/
            (2*(-1 + x)*(1 + x))) + (-10960 + 10960*x + 10960*x^2 - 
           10960*x^3 + 1476*zeta[2] - 1068*x*zeta[2] - 1576*x^2*zeta[2] + 
           1288*x^3*zeta[2] + 128*x^4*zeta[2] + 320*zeta[3] - 
           6000*x*zeta[3] - 80*x^2*zeta[3] + 4704*x^3*zeta[3] - 
           2120*zeta[2]*zeta[3] - 216*x*zeta[2]*zeta[3] - 2376*x^2*zeta[2]*
            zeta[3] - 344*x^3*zeta[2]*zeta[3] + 6801*zeta[4] + 
           959*x*zeta[4] - 3669*x^2*zeta[4] - 755*x^3*zeta[4] + 
           9792*zeta[5] + 2400*x*zeta[5] + 10688*x^2*zeta[5] + 
           672*x^3*zeta[5])/(6*(-1 + x)*(1 + x))) + 
       CA^2*CF*((242*Lp^3*(1 + x))/27 + (4*(-35 - 54*x + 13*x^2 + 252*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) + (4*(-5 + 45*x - 19*x^2 + 27*x^3)*
           H[5, x])/(3*(-1 + x)*(1 + x)) - (8*(-15 - x - 17*x^2 + 9*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(-83 - x - 155*x^2 + 149*x^3)*H[-3, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(-105 + 41*x - 103*x^2 + 39*x^3)*H[-3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(149 + 393*x + 398*x^2)*H[-2, 2, x])/
          (9*(1 + x)) - (4*(-169 + 121*x - 171*x^2 + 123*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (32*(29 + 36*x + 29*x^2)*H[-1, 3, x])/
          (9*(1 + x)) - (96*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (4*(28 - 67*x + 25*x^2)*H[1, 3, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 4, x])/(-1 + x) + 
         (8*(-32 - 89*x + 19*x^2 + 208*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-31 + 57*x - 13*x^2 + 75*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) + (4*(10 - 4*x + 35*x^2 + 7*x^3)*
           H[3, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(-23 - 66*x + 19*x^2 + 150*x^3)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) + (8*(-11 + 23*x - 9*x^2 + 21*x^3)*H[3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (32*(1 + x^2)*H[4, 0, x])/
          ((-1 + x)*(1 + x)) - (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, 1, x])/
          (3*(-1 + x)*(1 + x)) + (16*(27 - 3*x + 23*x^2 + x^3)*
           H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-69 + 13*x - 79*x^2 + 39*x^3)*H[-3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-19 + 3*x - 17*x^2 + x^3)*
           H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(137 + 93*x + 203*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
         (8*(-179 + 123*x - 177*x^2 + 121*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (4*(64 - 168*x + 151*x^2)*H[-2, 0, 0, x])/
          (9*(1 + x)) + (8*(-15 - x - 17*x^2 + x^3)*H[-2, 2, 0, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[-1, -3, 0, x])/
          (3*(1 + x)) - (8*(122 + 87*x + 158*x^2)*H[-1, -2, 0, x])/
          (9*(1 + x)) + (400*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (16*(37 + 52*x + 37*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (224*(1 + x^2)*H[-1, -1, 3, x])/(1 + x) + 
         (8*(14 + 24*x + 23*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (16*(41 + 60*x + 41*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (464*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
         (4*(59 - 6*x + 59*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (96*(1 + x^2)*H[1, -3, 0, x])/(-1 + x) - 
         (16*(22 - 55*x + 30*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) + 
         (32*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) + 
         (4*(142 - 387*x + 157*x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) + 
         (56*(4 - 7*x + 5*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (4*(9 - x + 14*x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) - 
         (176*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (16*(1 + 17*x - x^2 + 15*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-50 + 61*x - 35*x^2 + 70*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-68 - 107*x - 26*x^2 + 397*x^3)*
           H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (4*(-69 + 35*x - 51*x^2 + 53*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-12 + 14*x - 11*x^2 + 15*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 2, 1, x])/
          (3*(-1 + x)) + (8*(-3 + x)*(8 - x + 7*x^2)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (4*(-1 + 3*x)*(5 - 2*x + 9*x^2)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(3 - 2*x + 3*x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)) + 
         (4*(-127 + 95*x - 149*x^2 + 117*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-41 + 9*x - 49*x^2 + 17*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
         (152*(1 + x^2)*H[-1, -2, 0, 0, x])/(1 + x) + 
         (48*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (8*(64 - 45*x + 67*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
         (4*(106 - 63*x + 139*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
         (112*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) + 
         (8*(2 - 126*x + 11*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (8*(31 - 6*x + 31*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (8*(59 + 6*x + 59*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (8*(64 + 139*x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(1 + x^2)*H[1, -2, -1, 0, x])/(-1 + x) + 
         (256*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (4*(169 - 180*x + 151*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
         (160*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) + 
         (4*(133 - 144*x + 121*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
         (32*(19 - 60*x + 19*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) - 
         (16*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) + 
         (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) - 
         (40*(1 + x^2)*H[1, 2, 0, 0, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (4*(-79 + 9*x - 77*x^2 + 11*x^3)*H[2, 0, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(27 + 35*x + 45*x^2 + 53*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-97 + 63*x - 67*x^2 + 93*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (160*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (304*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) - 
         (8*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) - 
         (112*(1 + x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) + 
         (16*(-39 + 19*x - 40*x^2 + 20*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (16*(-91 + 61*x - 89*x^2 + 59*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (368*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
         (4*H[1, 0, 0, x]*(226 - 601*x + 217*x^2 + 6*zeta[2] + 
            6*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, 2, x]*(-133 - 570*x - 133*x^2 + 45*zeta[2] + 54*x*zeta[2] + 
            45*x^2*zeta[2]))/(27*(1 + x)) - 
         (2*H[1, 1, 0, x]*(93 - 786*x + 157*x^2 + 72*zeta[2] + 
            72*x^2*zeta[2]))/(9*(-1 + x)) - 
         (2*H[1, 2, x]*(-11 - 390*x - 135*x^2 + 240*zeta[2] + 
            240*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, -1, 0, x]*(97 - 98*x + 73*x^2 + 285*zeta[2] + 
            285*x^2*zeta[2]))/(9*(1 + x)) + (4*H[-1, 0, 0, x]*
           (608 + 108*x + 608*x^2 + 639*zeta[2] + 54*x*zeta[2] + 
            639*x^2*zeta[2]))/(27*(1 + x)) - 
         (4*H[2, 1, x]*(-56 - 59*x + 56*x^2 + 59*x^3 - 108*zeta[2] + 
            108*x*zeta[2] - 60*x^2*zeta[2] + 156*x^3*zeta[2]))/
          (9*(-1 + x)*(1 + x)) - (2*H[3, x]*(692 - 1146*x - 757*x^2 - 
            135*x^3 + 954*zeta[2] + 558*x*zeta[2] + 990*x^2*zeta[2] + 
            234*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[0, 0, 0, x]*(-2485 - 1589*x - 1945*x^2 + 379*x^3 - 
            198*zeta[2] + 810*x*zeta[2] - 522*x^2*zeta[2] + 486*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (2*H[2, 0, x]*(-464 + 340*x - 521*x^2 - 
            253*x^3 - 426*zeta[2] + 534*x*zeta[2] - 270*x^2*zeta[2] + 
            690*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
         (8*H[-2, 0, x]*(-613 + 739*x - 424*x^2 + 136*x^3 - 954*zeta[2] + 
            738*x*zeta[2] - 954*x^2*zeta[2] + 738*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) + Lp^2*((-22*(-23 + x^2)*H[0, x])/
            (9*(-1 + x)) + (88*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) + 
           (88*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (2*(-463 + 1780*x + 2243*x^2 - 396*x*zeta[2]))/(27*(1 + x))) - 
         (2*H[0, 0, x]*(-11105 + 3749*x - 5618*x^2 - 12712*x^3 + 648*x^4 + 
            738*zeta[2] - 486*x*zeta[2] - 504*x^2*zeta[2] + 
            2916*x^3*zeta[2] - 1188*zeta[3] - 3996*x^2*zeta[3]))/
          (81*(-1 + x)*(1 + x)) + (4*H[1, 1, x]*(140 - 319*x + 179*x^2 + 
            46*zeta[2] - 162*x*zeta[2] + 28*x^2*zeta[2] - 36*zeta[3] - 
            36*x^2*zeta[3]))/(9*(-1 + x)) + 
         (2*H[1, 0, x]*(-154 + 475*x - 253*x^2 + 566*zeta[2] - 
            1092*x*zeta[2] + 506*x^2*zeta[2] + 228*zeta[3] + 
            228*x^2*zeta[3]))/(9*(-1 + x)) - 
         (4*H[-1, -1, x]*(380*zeta[2] + 669*x*zeta[2] + 377*x^2*zeta[2] + 
            678*zeta[3] + 678*x^2*zeta[3]))/(9*(1 + x)) + 
         (4*H[-2, x]*(-161*zeta[2] - 532*x*zeta[2] + 100*x^2*zeta[2] + 
            593*x^3*zeta[2] - 786*zeta[3] + 498*x*zeta[3] - 774*x^2*zeta[3] + 
            486*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) - 
         (2*H[2, x]*(614 - 1087*x - 725*x^2 + 976*x^3 + 546*zeta[2] - 
            174*x*zeta[2] + 186*x^2*zeta[2] + 186*x^3*zeta[2] - 
            2754*zeta[3] + 414*x*zeta[3] - 2574*x^2*zeta[3] + 
            594*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
         (4*H[-1, 0, x]*(162 + 3347*x + 2976*x^2 + 3671*x^3 + 324*x^4 + 
            1206*x*zeta[2] + 1431*x^2*zeta[2] + 936*x^3*zeta[2] + 
            1026*x*zeta[3] - 324*x^2*zeta[3] + 1026*x^3*zeta[3]))/
          (81*x*(1 + x)) - (2*H[-1, x]*(1114*zeta[2] + 1692*x*zeta[2] + 
            970*x^2*zeta[2] - 1266*zeta[3] - 2574*x*zeta[3] - 
            1410*x^2*zeta[3] - 1197*zeta[4] + 54*x*zeta[4] - 
            1197*x^2*zeta[4]))/(27*(1 + x)) - 
         (2*H[1, x]*(-890 + 937*x - 47*x^2 + 447*zeta[2] - 1338*x*zeta[2] + 
            891*x^2*zeta[2] - 786*zeta[3] + 1188*x*zeta[3] - 
            714*x^2*zeta[3] - 378*zeta[4] - 378*x^2*zeta[4]))/(27*(-1 + x)) + 
         (H[0, x]*(33596 + 42420*x - 3994*x^2 - 13466*x^3 - 2424*zeta[2] - 
            10224*x*zeta[2] - 5178*x^2*zeta[2] + 918*x^3*zeta[2] - 
            5256*zeta[3] - 5832*x*zeta[3] + 2628*x^2*zeta[3] + 
            2268*x^3*zeta[3] + 10773*zeta[4] - 1701*x*zeta[4] + 
            8667*x^2*zeta[4] - 1971*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((4*(-23 - 75*x + x^2 + 141*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
           (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (8*(-3 - x - 5*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(-7 - 7*x - 21*x^2 + 23*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) - 
           (16*(41 + 60*x + 41*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 3, x])/(1 + x) + (88*(1 + x^2)*H[1, 2, x])/
            (3*(-1 + x)) + (64*(1 + x^2)*H[1, 3, x])/(-1 + x) + 
           (176*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(5 - 2*x + 5*x^2)*H[-2, -1, 0, x])/(-1 + x) - 
           (8*(-5 + 9*x - 7*x^2 + 11*x^3)*H[-2, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(23 + 24*x + 23*x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) + (256*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (32*(1 - 9*x + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (56*(1 + 3*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (88*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) + 
           (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (8*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
           (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) - 
           (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) - 
           (16*H[1, 0, x]*(-11 + 22*x - 11*x^2 + 3*zeta[2] + 3*x^2*zeta[2]))/
            (3*(-1 + x)) + (8*H[2, x]*(28 + 56*x + 28*x^2 + 15*zeta[2] + 
              6*x*zeta[2] + 15*x^2*zeta[2]))/(3*(1 + x)) + 
           (8*H[-1, 0, x]*(131 - 6*x + 131*x^2 + 198*zeta[2] + 
              198*x^2*zeta[2]))/(9*(1 + x)) - 
           (4*H[0, 0, x]*(-425 - 307*x - 353*x^2 + 65*x^3 - 63*zeta[2] + 
              135*x*zeta[2] - 153*x^2*zeta[2] + 81*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[0, x]*(-1031 + 307*x - 1010*x^2 - 
              2024*x^3 - 225*zeta[2] - 675*x*zeta[2] + 747*x^2*zeta[2] + 
              1269*x^3*zeta[2] - 756*zeta[3] - 972*x^2*zeta[3]))/
            (27*(-1 + x)*(1 + x)) - (4*H[1, x]*(148 - 307*x + 159*x^2 + 
              24*zeta[2] - 48*x*zeta[2] + 24*x^2*zeta[2] - 108*zeta[3] - 
              108*x^2*zeta[3]))/(3*(-1 + x)) + 
           (8*H[-1, x]*(59*zeta[2] + 96*x*zeta[2] + 59*x^2*zeta[2] + 
              72*zeta[3] + 72*x^2*zeta[3]))/(3*(1 + x)) - 
           (25577 + 5429*x - 25577*x^2 - 5429*x^3 - 11016*zeta[2] - 
             10944*x*zeta[2] + 20664*x^2*zeta[2] + 1296*x^3*zeta[2] - 
             29376*zeta[3] - 12312*x*zeta[3] + 11448*x^2*zeta[3] + 
             3888*x^3*zeta[3] - 5103*zeta[4] + 567*x*zeta[4] - 
             9801*x^2*zeta[4] - 2511*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
         (943837 - 1537895*x - 943837*x^2 + 1537895*x^3 - 111456*zeta[2] + 
           101988*x*zeta[2] - 29844*x^2*zeta[2] + 36072*x^3*zeta[2] + 
           23328*x^4*zeta[2] + 68904*zeta[3] + 697464*x*zeta[3] + 
           384588*x^2*zeta[3] - 267300*x^3*zeta[3] - 145800*zeta[2]*zeta[3] - 
           223560*x*zeta[2]*zeta[3] - 33048*x^2*zeta[2]*zeta[3] - 
           157464*x^3*zeta[2]*zeta[3] + 18954*zeta[4] + 137538*x*zeta[4] + 
           279936*x^2*zeta[4] - 14580*x^3*zeta[4] + 114696*zeta[5] - 
           118584*x*zeta[5] + 188568*x^2*zeta[5] + 103032*x^3*zeta[5])/
          (1458*(-1 + x)*(1 + x))) + 
       CA*(CF*Nf*TF*((-176*Lp^3*(1 + x))/27 - 
           (8*(-10 - 3*x - 19*x^2 + 54*x^3)*H[3, x])/(27*(-1 + x)*(1 + x)) - 
           (16*(-1 + 12*x - x^2 + 6*x^3)*H[4, x])/(9*(-1 + x)*(1 + x)) - 
           (320*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) - 
           (32*(35 + 18*x + 53*x^2)*H[-2, 0, x])/(27*(1 + x)) + 
           (224*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) + 
           (32*(7 - 6*x + 7*x^2)*H[-1, 2, x])/(27*(1 + x)) + 
           (128*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) - 
           (8*(25 - 3*x + 18*x^2)*H[1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 3, x])/(-1 + x) - 
           (8*(52 - 5*x + 31*x^2 + 8*x^3)*H[2, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (16*(1 + x)*H[2, 1, x])/9 - (16*(-2 + 13*x - 2*x^2 + 7*x^3)*
             H[2, 2, x])/(9*(-1 + x)*(1 + x)) - (16*(6 - x + 6*x^2 + x^3)*
             H[3, 0, x])/(3*(-1 + x)*(1 + x)) + (16*(-1 + 3*x)*(1 + x^2)*
             H[3, 1, x])/(9*(-1 + x)*(1 + x)) + 
           (320*(1 + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (272*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) + 
           (320*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) + 
           (64*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) - 
           (64*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (16*(49 + 18*x + 49*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) - 
           (32*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (64*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           (16*(-141 - 112*x - 69*x^2 + 2*x^3)*H[0, 0, 0, x])/
            (27*(-1 + x)*(1 + x)) - (16*(17 - 44*x + 17*x^2)*H[1, 0, 0, x])/
            (9*(-1 + x)) + (8*(15 - 63*x + 8*x^2)*H[1, 1, 0, x])/
            (9*(-1 + x)) + (64*(1 + x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[1, 2, 0, x])/(3*(-1 + x)) + 
           (16*(1 + x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
           (32*(-5 + 4*x)*(1 + x^2)*H[2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (16*(-10 + 11*x - 10*x^2 + 17*x^3)*H[2, 1, 0, x])/
            (9*(-1 + x)*(1 + x)) - (256*(1 + x^2)*H[-1, -1, -1, 0, x])/
            (9*(1 + x)) + (224*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
           (176*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
           (256*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (128*(1 + x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
           (80*(1 + x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (128*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[-2, x]*zeta[2])/(9*(1 + x)) + 
           (64*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
           (16*H[1, 0, x]*(-8 + 14*x - 5*x^2 + 7*zeta[2] + 7*x^2*zeta[2]))/
            (9*(-1 + x)) + (8*H[1, 1, x]*(-5 + 13*x - 8*x^2 + 8*zeta[2] + 
              8*x^2*zeta[2]))/(9*(-1 + x)) - (64*H[-1, 0, x]*
             (7 - 42*x + 7*x^2 + 9*zeta[2] + 9*x^2*zeta[2]))/(81*(1 + x)) - 
           (8*H[2, x]*(11 + 56*x - 14*x^2 - 59*x^3 - 48*zeta[2] + 
              6*x*zeta[2] - 48*x^2*zeta[2] + 42*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (8*H[0, 0, x]*(-1440 - 118*x - 471*x^2 - 
              1345*x^3 + 18*zeta[2] + 216*x*zeta[2] + 18*x^2*zeta[2] + 
              108*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((-16*(17 + 5*x^2)*H[0, x])/(9*(-1 + x)) - 
             (32*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
             (32*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
             (4*(-23 + 578*x + 601*x^2 - 72*x*zeta[2]))/(27*(1 + x))) + 
           (32*H[-1, x]*(14*zeta[2] + 18*x*zeta[2] + 14*x^2*zeta[2] - 
              3*zeta[3] - 3*x^2*zeta[3]))/(27*(1 + x)) + 
           (8*H[1, x]*(-82 + 116*x - 34*x^2 + 111*zeta[2] - 201*x*zeta[2] + 
              90*x^2*zeta[2] + 30*zeta[3] + 30*x^2*zeta[3]))/(27*(-1 + x)) + 
           (8*H[0, x]*(-1636 - 282*x - 404*x^2 - 1758*x^3 - 78*zeta[2] + 
              99*x*zeta[2] + 111*x^2*zeta[2] + 54*x^3*zeta[2] - 252*zeta[3] - 
              378*x*zeta[3] - 252*x^2*zeta[3] - 54*x^3*zeta[3]))/
            (81*(-1 + x)*(1 + x)) + Lp*((16*(-2 + 3*x)*H[1, x])/3 - 
             (16*(1 + x)*H[2, x])/3 - (16*(-1 + 3*x)*(1 + x^2)*H[3, x])/
              (3*(-1 + x)*(1 + x)) - (32*(1 + x^2)*H[-2, 0, x])/(1 + x) - 
             (32*(13 + 6*x + 13*x^2)*H[-1, 0, x])/(9*(1 + x)) + 
             (64*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
             (16*(60 + 43*x + 24*x^2 + x^3)*H[0, 0, x])/(9*(-1 + x)*(1 + 
                x)) - (64*(-1 + x)*H[1, 0, x])/3 - (32*(1 + x^2)*H[1, 2, x])/
              (3*(-1 + x)) - (64*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
             (64*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) - 
             (64*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
             (32*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (16*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (32*(1 + x^2)*H[1, 1, 0, 
                x])/(3*(-1 + x)) - (32*(1 + x^2)*H[-1, x]*zeta[2])/
              (3*(1 + x)) + (8*H[0, x]*(-649 - 97*x + 53*x^2 - 499*x^3 + 
                18*zeta[2] + 54*x*zeta[2] + 18*x^2*zeta[2] + 54*x^3*zeta[2]))/
              (27*(-1 + x)*(1 + x)) - (4*(1159 - 5261*x - 1159*x^2 + 
                5261*x^3 + 324*zeta[2] + 396*x*zeta[2] - 1044*x^2*zeta[2] + 
                324*x^3*zeta[2] + 1080*zeta[3] + 648*x*zeta[3] + 
                1080*x^2*zeta[3] + 648*x^3*zeta[3]))/(81*(-1 + x)*(1 + x))) - 
           (2*(13633 - 76259*x - 13633*x^2 + 76259*x^3 + 9396*zeta[2] - 
              3816*x*zeta[2] - 17784*x^2*zeta[2] + 11556*x^3*zeta[2] + 
              40932*zeta[3] + 35424*x*zeta[3] + 5184*x^2*zeta[3] + 
              10692*x^3*zeta[3] - 5346*zeta[4] - 4374*x*zeta[4] - 
              486*x^2*zeta[4] + 14094*x^3*zeta[4]))/(729*(-1 + x)*(1 + x))) + 
         CF^2*((-77*Lp^4*(1 + x))/9 - (4*(-326 - 448*x - 35*x^2 + 779*x^3)*
             H[4, x])/(9*(-1 + x)*(1 + x)) - (32*(10 - 8*x + 9*x^2)*H[5, x])/
            (3*(1 + x)) + (32*(-11 + 3*x - 19*x^2 + 23*x^3)*H[-4, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-220 + 82*x - 337*x^2 + 295*x^3)*
             H[-3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (32*(-88 + 49*x - 86*x^2 + 47*x^3)*H[-3, 2, x])/
            (3*(-1 + x)*(1 + x)) + (8*(418 + 1176*x + 1201*x^2)*H[-2, 2, x])/
            (9*(1 + x)) + (8*(-309 + 253*x - 313*x^2 + 257*x^3)*H[-2, 3, x])/
            (3*(-1 + x)*(1 + x)) + (496*(5 + 6*x + 5*x^2)*H[-1, 3, x])/
            (9*(1 + x)) + (368*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
           (4*(1069 - 2220*x + 1021*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
           (88*(1 + x^2)*H[1, 4, x])/(3*(-1 + x)) - 
           (4*(-293 - 611*x + 115*x^2 + 1213*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) - (8*(-115 + 69*x - 95*x^2 + 89*x^3)*
             H[2, 3, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-104 + x - 329*x^2 + 7*x^3)*H[3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (8*(-89 - 147*x + 37*x^2 + 219*x^3)*H[3, 1, x])/
            (9*(-1 + x)*(1 + x)) - (64*(8 - x + 7*x^2)*H[3, 2, x])/
            (3*(1 + x)) + (32*(11 + 17*x^2)*H[4, 0, x])/(3*(-1 + x)*
             (1 + x)) + (32*(-4 + 6*x - 7*x^2 + 3*x^3)*H[4, 1, x])/
            (3*(-1 + x)*(1 + x)) - (16*(71 + 19*x + 55*x^2 + 35*x^3)*
             H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-143 + 91*x - 187*x^2 + 167*x^3)*H[-3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (16*(13 + 3*x + 5*x^2 + 11*x^3)*
             H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(403 + 342*x + 523*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (16*(-301 + 237*x - 297*x^2 + 233*x^3)*H[-2, -1, 2, x])/
            (3*(-1 + x)*(1 + x)) - (4*(-179 + 761*x - 668*x^2 + 230*x^3)*
             H[-2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (32*(-7 - x - 9*x^2 + x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (32*(-17 + 13*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) - 
           (256*(1 + x^2)*H[-1, -3, 0, x])/(1 + x) + 
           (8*(355 + 342*x + 427*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (1424*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
           (16*(105 + 148*x + 105*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (2528*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
           (16*(25 + 46*x + 34*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (16*(127 + 192*x + 127*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           (1552*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) + 
           (8*(31 - 4*x + 31*x^2)*H[-1, 3, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
           (608*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) + 
           (16*(21 - 50*x + 27*x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (160*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
           (4*(169 - 414*x + 181*x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
           (752*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) - 
           (4*(539 - 840*x + 629*x^2)*H[1, 2, 0, x])/(9*(-1 + x)) + 
           (4*(61 - 12*x + 91*x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
           (32*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) + 
           (704*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 3, 1, x])/(-1 + x) - 
           (64*(2 + 11*x + x^2 + 10*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*
             (1 + x)) + (4*(283 + 109*x - 212*x^2 + 322*x^3)*H[2, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) - (4*(-30 - 84*x - 9*x^2 + 337*x^3)*
             H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (176*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
           (32*(-8 + 7*x - 5*x^2 + 10*x^3)*H[2, 1, 2, x])/
            ((-1 + x)*(1 + x)) + (8*(-49 + 107*x - 33*x^2 + 123*x^3)*
             H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (56*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) - 
           (8*(-119 + 49*x - 135*x^2 + 49*x^3)*H[3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-27 + 21*x - 39*x^2 + 25*x^3)*
             H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(4 + 3*x^2 + x^3)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-263 + 231*x - 319*x^2 + 287*x^3)*H[-2, -1, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-169 + 81*x - 209*x^2 + 121*x^3)*
             H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (128*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) - 
           (2152*(1 + x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) - 
           (80*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) - 
           (8*(137 - 78*x + 137*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
           (1600*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
           (4*(317 - 18*x + 389*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
           (304*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
           (896*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
           (8*(-2 - 336*x + 25*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) + 
           (32*(11 - 2*x + 11*x^2)*H[-1, 2, 0, 0, x])/(1 + x) + 
           (32*(47 + 6*x + 47*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
           (4*(-225 + 337*x - 373*x^2 + 147*x^3)*H[0, 0, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[1, -2, -1, 0, x])/
            (3*(-1 + x)) - (736*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
           (8*(293 - 228*x + 266*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (160*(1 + x^2)*H[1, 1, -2, 0, x])/(-1 + x) - 
           (8*(38 + 45*x + 23*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
           (8*(362 - 897*x + 359*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) + 
           (536*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) + 
           (56*(1 + x^2)*H[1, 2, 1, 0, x])/(-1 + x) - 
           (8*(-133 + 39*x - 113*x^2 + 59*x^3)*H[2, 0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (32*(13 + 9*x + 24*x^2 + 20*x^3)*
             H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-157 + 131*x - 109*x^2 + 179*x^3)*H[2, 1, 1, 0, x])/
            (3*(-1 + x)*(1 + x)) + (736*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
            (1 + x) - (480*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) + 
           (688*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
           (32*(3 + 7*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (400*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) + 
           (352*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) - 
           (8*(-281 + 215*x - 289*x^2 + 223*x^3)*H[-3, x]*zeta[2])/
            (3*(-1 + x)*(1 + x)) + (16*(-103 + 79*x - 101*x^2 + 77*x^3)*
             H[-2, -1, x]*zeta[2])/((-1 + x)*(1 + x)) + 
           (1360*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) + 
           (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(-1 + x) - 
           (1600*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
           (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
           (8*H[-1, 2, x]*(-563 - 2022*x - 563*x^2 + 54*zeta[2] + 
              216*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) - 
           (2*H[1, 1, 0, x]*(315 + 778*x - 21*x^2 + 138*zeta[2] + 
              138*x^2*zeta[2]))/(9*(-1 + x)) - (4*H[1, 0, 0, x]*
             (-467 - 1671*x - 494*x^2 + 342*zeta[2] + 342*x^2*zeta[2]))/
            (27*(-1 + x)) + (2*H[1, 2, x]*(559 - 1590*x + 7*x^2 + 
              582*zeta[2] + 582*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[-1, -1, 0, x]*(209 - 190*x + 137*x^2 + 1128*zeta[2] + 
              1128*x^2*zeta[2]))/(9*(1 + x)) - (4*H[-1, 0, 0, x]*
             (1882 + 1260*x + 1882*x^2 + 2655*zeta[2] + 216*x*zeta[2] + 
              2655*x^2*zeta[2]))/(27*(1 + x)) + 
           (2*H[3, x]*(3106 - 5586*x - 2069*x^2 + 3039*x^3 + 1980*zeta[2] + 
              1044*x*zeta[2] + 1836*x^2*zeta[2] + 324*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (4*H[2, 1, x]*(-422 - 237*x + 166*x^2 - 
              19*x^3 - 420*zeta[2] + 396*x*zeta[2] - 324*x^2*zeta[2] + 
              492*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[0, 0, 0, x]*(-4555 - 3657*x - 1801*x^2 + 5289*x^3 - 
              1782*zeta[2] + 2592*x*zeta[2] - 3078*x^2*zeta[2] + 
              1296*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
           (8*H[-2, 0, x]*(-1334 + 1325*x - 839*x^2 + 614*x^3 - 
              3465*zeta[2] + 2997*x*zeta[2] - 3537*x^2*zeta[2] + 
              3069*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
           (2*H[2, 0, x]*(-3046 + 3194*x - 1351*x^2 - 1159*x^3 - 
              6336*zeta[2] + 5004*x*zeta[2] - 4896*x^2*zeta[2] + 
              6444*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
           Lp^3*((-44*Lh*(1 + x))/3 + (4*(-6 + 17*x^2)*H[0, x])/
              (3*(-1 + x)) + (88*(1 + x)*H[1, x])/3 - 
             (8*(1 + x^2)*H[-1, 0, x])/(1 + x) - (8*(1 + x^2)*H[0, 0, x])/
              ((-1 + x)*(1 + x)) + (2*(-99 - 268*x - 169*x^2 + 18*zeta[2] + 
                72*x*zeta[2] + 18*x^2*zeta[2]))/(9*(1 + x))) - 
           (4*Lh*(-1 + x)*(-202 + 189*zeta[3]))/27 - 
           (4*H[1, 1, x]*(475 - 1026*x + 551*x^2 + 328*zeta[2] - 
              780*x*zeta[2] + 292*x^2*zeta[2] - 72*zeta[3] - 72*x^2*zeta[3]))/
            (9*(-1 + x)) + (4*H[-1, -1, x]*(1123*zeta[2] + 1854*x*zeta[2] + 
              1123*x^2*zeta[2] + 2418*zeta[3] + 2418*x^2*zeta[3]))/
            (9*(1 + x)) - (2*H[1, 0, x]*(2720 - 8187*x + 947*x^2 + 
              20196*zeta[2] - 36396*x*zeta[2] + 19008*x^2*zeta[2] + 
              4212*zeta[3] + 4212*x^2*zeta[3]))/(81*(-1 + x)) - 
           (4*H[-2, x]*(-433*zeta[2] - 1577*x*zeta[2] + 131*x^2*zeta[2] + 
              1879*x^3*zeta[2] - 2646*zeta[3] + 1950*x*zeta[3] - 
              2622*x^2*zeta[3] + 1926*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) - 
           (4*H[-1, 0, x]*(432 + 5263*x + 2658*x^2 + 6127*x^3 + 864*x^4 + 
              3330*x*zeta[2] + 3780*x^2*zeta[2] + 2682*x^3*zeta[2] + 
              6588*x*zeta[3] - 1296*x^2*zeta[3] + 6588*x^3*zeta[3]))/
            (81*x*(1 + x)) + (H[0, 0, x]*(-33828 - 9944*x - 6046*x^2 + 
              3270*x^3 + 3456*x^4 - 3969*zeta[2] - 16749*x*zeta[2] - 
              4509*x^2*zeta[2] + 22887*x^3*zeta[2] - 15552*zeta[3] + 
              2592*x*zeta[3] - 32832*x^2*zeta[3] + 7776*x^3*zeta[3]))/
            (81*(-1 + x)*(1 + x)) + (2*H[2, x]*(4855 - 2582*x + 1087*x^2 + 
              8524*x^3 + 1980*zeta[2] - 3204*x*zeta[2] + 1116*x^2*zeta[2] + 
              3924*x^3*zeta[2] - 31212*zeta[3] + 8100*x*zeta[3] - 
              28188*x^2*zeta[3] + 11124*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((16*(17 + 5*x^2)*H[2, x])/(3*(-1 + x)) + 
             (32*(1 + x^2)*H[3, x])/((-1 + x)*(1 + x)) + 
             (8*(1 + 5*x^2)*H[-2, 0, x])/(1 + x) - (4*(17 - 54*x + 17*x^2)*H[
                -1, 0, x])/(3*(1 + x)) + (32*(1 + x^2)*H[-1, 2, x])/(1 + x) + 
             ((-3 + 161*x - 19*x^2 + 169*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + 
                x)) + (8*(19 + 6*x + 19*x^2)*H[1, 0, x])/(3*(-1 + x)) - 
             (4*(1 + x^2)*H[1, 2, x])/(-1 + x) - (8*(1 + x^2)*H[2, 0, x])/
              ((-1 + x)*(1 + x)) - (56*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + 
             (44*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (4*(3 + 11*x^2)*H[0, 0, 
                0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[1, 0, 0, x])/
              (-1 + x) - (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
             (60*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
             (2*H[1, x]*(-110 - 971*x + 144*zeta[2] + 144*x*zeta[2]))/9 + 
             (H[0, x]*(423 - 813*x + 101*x^2 + 1337*x^3 - 432*zeta[2] - 
                720*x^2*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             Lh*((4*(-23 + x^2)*H[0, x])/(3*(-1 + x)) - (16*(1 + x^2)*
                 H[-1, 0, x])/(1 + x) - (16*(1 + x^2)*H[0, 0, x])/
                ((-1 + x)*(1 + x)) + (2*(-55 - 536*x - 481*x^2 + 36*zeta[2] + 
                  144*x*zeta[2] + 36*x^2*zeta[2]))/(9*(1 + x))) - 
             (-3935 + 3127*x + 3935*x^2 - 3127*x^3 + 873*zeta[2] + 837*x*
                zeta[2] - 2457*x^2*zeta[2] + 747*x^3*zeta[2] + 2376*zeta[3] + 
               756*x*zeta[3] + 2916*x^2*zeta[3] - 1296*x^3*zeta[3])/
              (27*(-1 + x)*(1 + x))) + (2*H[-1, x]*(3506*zeta[2] + 
              6948*x*zeta[2] + 3074*x^2*zeta[2] - 3828*zeta[3] - 
              7020*x*zeta[3] - 4152*x^2*zeta[3] - 4437*zeta[4] + 
              216*x*zeta[4] - 4437*x^2*zeta[4]))/(27*(1 + x)) - 
           (2*H[1, x]*(1436 - 2456*x + 1020*x^2 + 667*zeta[2] - 
              653*x*zeta[2] + 34*x^2*zeta[2] + 1706*zeta[3] - 
              2352*x*zeta[3] + 1706*x^2*zeta[3] + 666*zeta[4] + 
              666*x^2*zeta[4]))/(9*(-1 + x)) - 
           (H[0, x]*(30179 + 4519*x - 7082*x^2 + 16634*x^3 + 5763*zeta[2] - 
              41229*x*zeta[2] - 16593*x^2*zeta[2] + 22455*x^3*zeta[2] + 
              5472*zeta[3] - 4536*x*zeta[3] + 10440*x^2*zeta[3] + 
              12096*x^3*zeta[3] + 46440*zeta[4] - 7344*x*zeta[4] + 
              46224*x^2*zeta[4] - 13176*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
           Lp*((-4*(-189 - 335*x + 27*x^2 + 421*x^3)*H[3, x])/
              (3*(-1 + x)*(1 + x)) - (48*(-3 + 4*x - 5*x^2 + 2*x^3)*H[4, x])/
              ((-1 + x)*(1 + x)) + (16*(-5 + x - 11*x^2 + 11*x^3)*H[-3, 0, 
                x])/((-1 + x)*(1 + x)) - (8*(-17 - 15*x - 45*x^2 + 53*x^3)*H[
                -2, 0, x])/((-1 + x)*(1 + x)) + (64*(-9 + 7*x)*(1 + x^2)*H[
                -2, 2, x])/((-1 + x)*(1 + x)) + (992*(2 + 3*x + 2*x^2)*H[-1, 
                2, x])/(3*(1 + x)) + (528*(1 + x^2)*H[-1, 3, x])/(1 + x) - 
             16*x*H[1, 1, x] - (32*(1 + 9*x + x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (112*(1 + x^2)*H[1, 3, x])/(-1 + x) + (8*(-2 - 27*x + 19*x^2)*H[
                2, 0, x])/(3*(1 + x)) - (88*(1 + x^2)*H[2, 1, x])/
              (3*(-1 + x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 2, x])/
              ((-1 + x)*(1 + x)) + (16*(3 + 5*x^2)*H[3, 0, x])/
              ((-1 + x)*(1 + x)) - (16*(9 + 19*x + 3*x^2 + 25*x^3)*H[-2, -1, 
                0, x])/((-1 + x)*(1 + x)) + (8*(-31 + 51*x - 45*x^2 + 65*x^3)*
               H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - (128*(1 + x^2)*H[-1, -2, 
                0, x])/(1 + x) + (16*(67 + 90*x + 67*x^2)*H[-1, -1, 0, x])/
              (3*(1 + x)) - (928*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
             (8*(19 + 144*x + 19*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
             (48*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
             (2*(-27 + 89*x - 137*x^2 + 43*x^3)*H[0, 0, 0, x])/
              ((-1 + x)*(1 + x)) - (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
             (4*(217 - 120*x + 217*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
             (32*(1 + 9*x + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
             (48*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) + (48*(1 + x^2)*H[1, 2, 0, 
                x])/(-1 + x) + (32*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
             (16*(9 + 7*x + 5*x^2 + 3*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + 
                x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 1, 0, x])/
              ((-1 + x)*(1 + x)) + (96*(1 + x^2)*H[-1, -1, -1, 0, x])/
              (1 + x) - (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
             (296*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
             (8*(13 + 31*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (184*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
             (144*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
             (48*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) - 
             (24*(-21 + 25*x - 23*x^2 + 27*x^3)*H[-2, x]*zeta[2])/
              ((-1 + x)*(1 + x)) + (976*(1 + x^2)*H[-1, -1, x]*zeta[2])/
              (1 + x) - (8*H[1, 0, x]*(-193 + 33*x - 184*x^2 + 36*zeta[2] + 
                36*x^2*zeta[2]))/(9*(-1 + x)) - (8*H[-1, 0, x]*(352 + 168*x + 
                352*x^2 + 801*zeta[2] + 801*x^2*zeta[2]))/(9*(1 + x)) + 
             (4*H[0, 0, x]*(-382 - 629*x - 335*x^2 + 984*x^3 - 486*zeta[2] + 
                432*x*zeta[2] - 846*x^2*zeta[2] + 216*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (4*H[2, x]*(-1163 - 518*x + 475*x^2 - 
                170*x^3 - 180*zeta[2] + 324*x*zeta[2] - 108*x^2*zeta[2] + 
                396*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             (4*H[1, x]*(2426 - 6567*x + 4141*x^2 + 918*zeta[2] - 
                1836*x*zeta[2] + 918*x^2*zeta[2] - 1296*zeta[3] - 
                2808*x^2*zeta[3]))/(27*(-1 + x)) - (8*H[-1, x]*(181*zeta[2] + 
                282*x*zeta[2] + 181*x^2*zeta[2] + 276*zeta[3] + 
                276*x^2*zeta[3]))/(3*(1 + x)) + (2*H[0, x]*(314 - 3142*x - 
                2613*x^2 + 2787*x^3 - 2925*zeta[2] - 6669*x*zeta[2] + 
                3339*x^2*zeta[2] + 8019*x^3*zeta[2] - 4860*zeta[3] + 
                648*x*zeta[3] - 5940*x^2*zeta[3] + 1944*x^3*zeta[3]))/
              (27*(-1 + x)*(1 + x)) + Lh*((-2*(31 - 144*x + 265*x^2)*H[0, x])/
                (9*(-1 + x)) + 4*x*H[1, x] - (16*(1 + x^2)*H[-2, 0, x])/
                (1 + x) + 8*(1 + x)*H[-1, 0, x] + (2*(-11 - 12*x + x^2)*
                 H[0, 0, x])/(3*(-1 + x)) - 16*(-1 + x)*H[1, 0, x] - 
               (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - (16*(1 + x^2)*H[2, 0, x])/
                ((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
               (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - (8*(1 + x^2)*
                 H[0, 0, 0, x])/((-1 + x)*(1 + x)) - (8*(1 + x^2)*
                 H[1, 1, 0, x])/(-1 + x) + (8*(1 + x^2)*H[-1, x]*zeta[2])/
                (1 + x) - (2*(-2011 + 395*x + 2011*x^2 - 395*x^3 + 
                  432*zeta[2] - 324*x*zeta[2] - 432*x^2*zeta[2] + 
                  324*x^3*zeta[2] + 1026*zeta[3] + 1134*x*zeta[3] - 
                  486*x^2*zeta[3] - 378*x^3*zeta[3]))/(27*(-1 + x)*
                 (1 + x))) - (-36152 + 41008*x + 36152*x^2 - 41008*x^3 + 
               18495*zeta[2] + 5175*x*zeta[2] - 37791*x^2*zeta[2] + 14121*x^3*
                zeta[2] + 49050*zeta[3] + 22698*x*zeta[3] - 2610*x^2*
                zeta[3] - 6930*x^3*zeta[3] + 26730*zeta[4] + 25110*x*
                zeta[4] - 162*x^2*zeta[4] - 5670*x^3*zeta[4])/
              (81*(-1 + x)*(1 + x))) - (35134 - 35134*x - 35134*x^2 + 
             35134*x^3 - 8990*zeta[2] - 1408*x*zeta[2] - 6494*x^2*zeta[2] + 
             19124*x^3*zeta[2] + 3456*x^4*zeta[2] - 32442*zeta[3] - 
             8790*x*zeta[3] + 84288*x^2*zeta[3] + 47676*x^3*zeta[3] - 
             27864*zeta[2]*zeta[3] - 23652*x*zeta[2]*zeta[3] - 
             29268*x^2*zeta[2]*zeta[3] - 29376*x^3*zeta[2]*zeta[3] + 
             52884*zeta[4] + 20754*x*zeta[4] + 5607*x^2*zeta[4] - 
             1575*x^3*zeta[4] + 108108*zeta[5] + 32292*x*zeta[5] + 
             100980*x^2*zeta[5] + 23868*x^3*zeta[5])/(81*(-1 + x)*
             (1 + x))))) + delta[1 - x]*(as*CF*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CF*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CF^2*(2*Lh*Lp^3 + Lp^4/2 + 
           Lp^2*(2*Lh^2 - 7*zeta[2]) + 2*Lh*Lp*zeta[2] + (5*zeta[4])/4) + 
         CA*CF*((-22*Lp^3)/9 + Lp^2*((-11*Lh)/3 + (-67 + 18*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 18*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (2428 - 1809*zeta[2] - 
             1386*zeta[3] + 810*zeta[4])/162)) + 
       as^3*(CF*Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
           Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
           (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
             (64*(5*zeta[2] + 3*zeta[3]))/27) - 
           (8*(64 + 8262*zeta[2] + 3780*zeta[3] + 2673*zeta[4]))/6561) + 
         CF^2*Nf*TF*((-20/9 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-80*Lh)/9 - (8*Lh^2)/3 + (8*(3 + 8*zeta[2]))/9) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(1 + 45*zeta[2]))/27 + 
             (1813 + 2430*zeta[2] - 1548*zeta[3])/81) + 
           Lp*((-224*Lh^2)/27 - (2*Lh*(-1813 + 450*zeta[2] + 1548*zeta[3]))/
              81 + (4*(278*zeta[2] - 45*zeta[4]))/27) + 
           (Lh*(1711 - 112*zeta[2] - 912*zeta[3] - 432*zeta[4]))/27 + 
           (-42727 + 16818*zeta[2] + 20928*zeta[3] - 14472*zeta[2]*zeta[3] + 
             4158*zeta[4] + 12096*zeta[5])/486) + 
         CA*(CF*Nf*TF*((44*Lp^4)/9 + Lp^3*((176*Lh)/27 - (8*(-289 + 
                  36*zeta[2]))/81) + Lp^2*((-4*Lh*(-289 + 36*zeta[2]))/27 + 
               (2*(2051 + 432*zeta[2]))/81) + 
             Lp*((-4*Lh*(-2051 + 360*zeta[2]))/81 + (4*(578*zeta[2] + 
                  264*zeta[3] - 369*zeta[4]))/27) - 
             (2*Lh*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
              729 + (-412765 + 670770*zeta[2] + 660312*zeta[3] + 29160*
                zeta[2]*zeta[3] - 101088*zeta[4] - 402408*zeta[5])/6561) + 
           CF^2*((22*Lp^5)/9 + Lp^4*((77*Lh)/9 + (67 - 18*zeta[2])/9) + 
             Lp^3*((22*Lh^2)/3 - (176*zeta[2])/9 - (4*Lh*(-67 + 18*zeta[2]))/
                9) - (2*Lh*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + (Lh*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81 + 
               (-3232*zeta[2] + 3024*zeta[2]*zeta[3] + 495*zeta[4])/27) + 
             Lp^2*((-4*Lh^2*(-67 + 18*zeta[2]))/9 + (Lh*(404 + 495*zeta[2] - 
                  378*zeta[3]))/27 + (-2428 - 16281*zeta[2] + 1386*zeta[3] + 
                 11340*zeta[4])/162) + (-4856*zeta[2] + 2772*zeta[2]*
                zeta[3] + 9045*zeta[4] - 2835*zeta[6])/324)) + 
         CA^2*CF*((-121*Lp^4)/18 + Lp^3*((-242*Lh)/27 + 
             (8*(-445 + 99*zeta[2]))/81) + Lp^2*((4*Lh*(-445 + 99*zeta[2]))/
              27 + (-15503 + 468*zeta[2] + 7128*zeta[3] - 3564*zeta[4])/
              162) + Lp*((Lh*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 
                3564*zeta[4]))/81 + (-3560*zeta[2] - 1452*zeta[3] + 4059*
                zeta[4])/27) + (Lh*(-297029 + 57528*zeta[2] + 
              332856*zeta[3] - 42768*zeta[2]*zeta[3] + 37422*zeta[4] - 
              139968*zeta[5]))/1458 + (5211949 - 5354658*zeta[2] - 
             8161128*zeta[3] + 1603800*zeta[2]*zeta[3] + 1353024*zeta[3]^2 + 
             1773414*zeta[4] + 2630232*zeta[5] - 1499796*zeta[6])/26244) + 
         CF^3*(-(Lh*Lp^5) - Lp^6/6 + Lp^4*(-2*Lh^2 + (15*zeta[2])/2) + 
           Lp^3*((-4*Lh^3)/3 + 14*Lh*zeta[2] - (64*zeta[3])/3) - 
           (5*Lh*Lp*zeta[4])/2 + Lp^2*(-2*Lh^2*zeta[2] + (75*zeta[4])/4) - 
           (35*zeta[6])/48)))
 
dPDFMSb["dabc2"] = (as^3*dabc2*Nf*((32*(-45 + 19*x)*H[4, x])/3 - 
       (64*(9 + 7*x)*H[5, x])/3 + (128*(-5 + x)*H[-4, 0, x])/3 - 
       (448*(3 + x)*H[-3, 0, x])/3 - (128*(-1 + x)*H[-3, 2, x])/3 - 
       (64*(35 + 6*x)*H[-2, 0, x])/3 - (64*(-3 + 23*x)*H[-2, 2, x])/3 + 
       (64*(-1 + x)*H[-2, 3, x])/3 - 160*(1 + x)*H[-1, 3, x] + 
       (1856*(-1 + x)*H[1, 2, x])/3 - (1376*(-1 + x)*H[1, 3, x])/3 + 
       64*(-4 + 3*x)*H[2, 2, x] + 192*(1 + x)*H[2, 3, x] + 
       (32*x*(16 + 13*x)*H[3, 0, x])/(3*(1 + x)) - 
       (32*(-9 + 17*x)*H[3, 1, x])/3 + (128*(-1 + x)*H[3, 2, x])/3 + 
       64*(1 + x)*H[4, 1, x] - (512*(-1 + x)*H[-3, -1, 0, x])/3 + 
       (64*(-13 + 5*x)*H[-3, 0, 0, x])/3 - (128*(-1 + x)*H[-2, -2, 0, x])/3 + 
       512*H[-2, -1, 0, x] + (128*(-1 + x)*H[-2, -1, 2, x])/3 - 
       (32*(51 + 41*x)*H[-2, 0, 0, x])/3 - (128*(-1 + x)*H[-2, 2, 0, x])/3 + 
       64*(1 + x)*H[-1, -2, 0, x] + 384*(1 + x)*H[-1, -1, 0, x] + 
       (320*(1 + x)*H[-1, -1, 2, x])/3 + 64*(1 + x)*H[-1, 2, 0, x] + 
       (256*(1 + x)*H[-1, 2, 1, x])/3 + 64*(1 + x)*H[-1, 3, 0, x] + 
       128*(-1 + x)*H[1, -2, 0, x] + (1952*(-1 + x)*H[1, 0, 0, x])/3 + 
       (640*(-1 + x)*H[1, 1, 0, x])/3 + 544*(-1 + x)*H[1, 1, 2, x] + 
       320*(-1 + x)*H[1, 2, 0, x] - (256*(1 + x)*H[2, -2, 0, x])/3 - 
       (64*(2 + x)^2*H[2, 0, 0, x])/(1 + x) + 
       (32*(-1 + 24*x + 27*x^2)*H[2, 1, 0, x])/(1 + x) - 
       192*(1 + x)*H[2, 1, 2, x] - (128*(1 + x)*H[2, 2, 0, x])/3 + 
       (128*(-2 + x)*H[3, 0, 0, x])/3 - (320*(-1 + x)*H[3, 1, 0, x])/3 - 
       (256*(-1 + x)*H[-2, -1, -1, 0, x])/3 - 
       (704*(-1 + x)*H[-2, -1, 0, 0, x])/3 + (512*(-1 + x)*H[-2, 0, 0, 0, x])/
        3 + (640*(1 + x)*H[-1, -1, -1, 0, x])/3 + 
       480*(1 + x)*H[-1, -1, 0, 0, x] - (1024*(1 + x)*H[-1, 0, 0, 0, x])/3 + 
       128*(1 + x)*H[-1, 2, 0, 0, x] - 128*(1 + x)*H[-1, 2, 1, 0, x] + 
       (704*x*H[0, 0, 0, 0, x])/3 - (608*(-1 + x)*H[1, 0, 0, 0, x])/3 + 
       (1120*(-1 + x)*H[1, 1, 0, 0, x])/3 + 992*(-1 + x)*H[1, 1, 1, 0, x] + 
       (64*(1 + x)*H[2, 0, 0, 0, x])/3 - 192*(1 + x)*H[2, 1, 0, 0, x] - 
       320*(1 + x)*H[2, 1, 1, 0, x] - 128*x*H[0, 0, 0, 0, 0, x] - 
       (128*(-1 + x)*H[-3, x]*zeta[2])/3 - (256*(-1 + x)*H[-2, -1, x]*
         zeta[2])/3 + 32*(1 + x)*H[-1, 0, 0, x]*(-21 + 2*zeta[2]) - 
       (64*(1 + x)*H[-1, 2, x]*(-17 + 6*zeta[2]))/3 - 
       (32*(1 + x)*H[2, 1, x]*(-19 + 16*zeta[2]))/3 + 
       (32*(-1 + x)*H[1, 1, x]*(-41 + 52*zeta[2]))/3 + 
       (32*(-1 + x)*H[1, 0, x]*(-1 + 79*zeta[2]))/3 - 
       (32*H[3, x]*(65 + 32*x - 18*zeta[2] + 2*x*zeta[2]))/3 - 
       (64*H[2, 0, x]*(-10*x + 13*zeta[2] + 13*x*zeta[2]))/3 + 
       (32*H[0, 0, 0, x]*(25*x + 18*zeta[2] + 18*x*zeta[2]))/3 - 
       (32*(-1 + x)*H[1, x]*(-48 + 43*zeta[2] - 55*zeta[3]))/3 + 
       64*(1 + x)*H[-1, 0, x]*(-17 + 2*zeta[2] - 2*zeta[3]) + 
       (64*H[-2, x]*(9*zeta[2] + 23*x*zeta[2] - 2*zeta[3] + 2*x*zeta[3]))/3 - 
       (32*H[0, 0, x]*(-156*x - 156*x^2 - 45*zeta[2] - 30*x*zeta[2] + 
          18*x^2*zeta[2] - 52*x*zeta[3] - 52*x^2*zeta[3]))/(3*(1 + x)) + 
       (32*H[2, x]*(-89 - 75*x + 14*x^2 + 39*zeta[2] + 90*x*zeta[2] + 
          57*x^2*zeta[2] - 10*zeta[3] - 20*x*zeta[3] - 10*x^2*zeta[3]))/
        (3*(1 + x)) - (32*(1 + x)*H[-1, x]*(16*zeta[2] + 2*zeta[3] + 
          3*zeta[4]))/3 + (16*H[0, x]*(96*x + 96*x^2 + 130*zeta[2] + 
          236*x*zeta[2] + 106*x^2*zeta[2] - 136*x*zeta[3] - 124*x^2*zeta[3] - 
          5*zeta[4] - 44*x*zeta[4] - 39*x^2*zeta[4]))/(3*(1 + x)) + 
       Lp*(32*(-9 + 17*x)*H[3, x] - 192*(1 + x)*H[4, x] + 
         128*(-1 + x)*H[-3, 0, x] - 64*(3 + 7*x)*H[-2, 0, x] - 
         448*(1 + x)*H[-1, 0, x] - 256*(1 + x)*H[-1, 2, x] - 
         256*(-1 + x)*H[-2, -1, 0, x] + 128*(-1 + x)*H[-2, 0, 0, x] + 
         640*(1 + x)*H[-1, -1, 0, x] - 448*(1 + x)*H[-1, 0, 0, x] + 
         448*x*H[0, 0, 0, x] - 96*(-1 + x)*H[1, 0, 0, x] + 
         64*(1 + x)*H[2, 0, 0, x] - 128*x*H[0, 0, 0, 0, x] - 
         128*(-1 + x)*H[-2, x]*zeta[2] + 576*(1 + x)*H[-1, x]*zeta[2] + 
         32*(1 + x)*H[2, x]*(-19 + 4*zeta[2]) - 32*(-1 + x)*H[1, x]*
          (-41 + 10*zeta[2]) + 32*H[0, 0, x]*(-5*x + 6*zeta[2] + 
           10*x*zeta[2]) - 32*H[0, x]*(-41*x - 9*zeta[2] + 31*x*zeta[2] - 
           8*x*zeta[3]) + 16*(38*zeta[2] + 10*x*zeta[2] - 64*x*zeta[3] - 
           25*zeta[4] - 15*x*zeta[4])) + 
       (8*(356*zeta[2] - 108*x*zeta[2] - 464*x^2*zeta[2] - 20*zeta[3] + 
          416*x*zeta[3] + 436*x^2*zeta[3] - 40*zeta[2]*zeta[3] + 
          16*x*zeta[2]*zeta[3] + 56*x^2*zeta[2]*zeta[3] + 15*zeta[4] + 
          62*x*zeta[4] + 53*x^2*zeta[4] - 120*zeta[5] - 544*x*zeta[5] - 
          424*x^2*zeta[5]))/(3*(1 + x))))/nc
 
dPDFMSb["gg"] = as*CA*(8*(-1 + x) + 4*Lp*(-1 + 2*x)) + delta[1 - x] - 
     32*as^3*CA^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CA*Nf*TF*((-8*Lp^2*(-1 + 2*x))/3 - (2*(-829 + 977*x))/27 + 
         (4*(34 + 25*x)*H[0, x])/9 + Lp*((-80*(-4 + 5*x))/9 + 
           (16*(1 + x)*H[0, x])/3) + (4*x*H[1, x])/3 + (8*(1 + x)*H[0, 0, x])/
          3) + CF*Nf*TF*(-120*(-1 + x) + 28*(3 + x)*H[0, x] + 
         Lp^2*(-20*(-1 + x) + 8*(1 + x)*H[0, x]) + 4*(9 + 7*x)*H[0, 0, x] + 
         Lp*(-88*(-1 + x) + 8*(7 + 3*x)*H[0, x] + 16*(1 + x)*H[0, 0, x]) + 
         8*(1 + x)*H[0, 0, 0, x]) + CA^2*(-4*Lp^3*(-1 + 2*x) + 
         ((-1109 - 713*x)*H[0, x])/9 - (2*x*H[1, x])/3 + 
         Lp^2*(-8*Lh*(-1 + 2*x) + (2*(-95 + 106*x))/3 - 
           (8*(-4 + 3*x)*H[0, x])/(-1 + x) + 16*(-1 + 2*x)*H[1, x]) + 
         16*(-1 + x)*H[2, x] - (16*(2 + 3*x + 2*x^2)*H[-2, 0, x])/(1 + x) - 
         16*(1 + x)*H[-1, 0, x] + (2*(-101 + 19*x)*H[0, 0, x])/3 - 
         32*(-1 + x)*H[1, 0, x] - (8*(2 - 3*x + 2*x^2)*H[1, 2, x])/(-1 + x) + 
         (16*(-2 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(2 - 3*x + 2*x^2)*H[2, 1, x])/(-1 + x) + 
         (16*(2 + 3*x + 2*x^2)*H[-1, -1, 0, x])/(1 + x) - 
         (8*(2 + 3*x + 2*x^2)*H[-1, 0, 0, x])/(1 + x) - 
         (8*(-2 - x + 2*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (8*(2 - 3*x + 2*x^2)*H[1, 0, 0, x])/(-1 + x) - 
         (8*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(-1 + x) + 
         (8*(2 + 3*x + 2*x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(-16*Lh*(-1 + x) + (4*(-77 + 43*x)*H[0, x])/3 + 
           32*(-1 + x)*H[1, x] + (16*(2 - 3*x + 2*x^2)*H[2, x])/(-1 + x) - 
           (16*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(1 + x) - 
           (16*(-2 - x + 2*x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) + 
           (16*(2 - 3*x + 2*x^2)*H[1, 0, x])/(-1 + x) - 
           (2*(671 - 134*x - 805*x^2 + 18*zeta[2] + 162*x*zeta[2] + 
              180*x^2*zeta[2]))/(9*(1 + x))) - 
         (4*(-2053 + 2264*x + 2053*x^2 - 2264*x^3 + 378*zeta[2] - 
            486*x*zeta[2] - 378*x^2*zeta[2] + 486*x^3*zeta[2] + 459*zeta[3] - 
            567*x*zeta[3] - 324*x^2*zeta[3] + 756*x^3*zeta[3]))/
          (27*(-1 + x)*(1 + x)))) + plusD[1, 1 - x]*(16*as^2*CA^2*Lp^2 + 
       as^3*(CA^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA^3*((176/3 - 32*Lh)*Lp^3 - 16*Lp^4 - (16*Lp^2*(-134 + 45*zeta[2]))/
            9 - (32*Lp*(-202 + 189*zeta[3]))/27))) + 
     plusD[0, 1 - x]*(-4*as*CA*Lp + 
       as^2*(CA*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA^2*((-22/3 + 8*Lh)*Lp^2 + 4*Lp^3 + (4*Lp*(-67 + 27*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CA^2*Nf*TF*((-128/27 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(-29 + 9*zeta[2]))/3) + 
           Lp*((-896*Lh)/27 - (8*(-2215 + 585*zeta[2] + 126*zeta[3]))/81) - 
           (4*(-31313 + 5220*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/729) + 
         CA*(Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
             (128*(58 + 81*zeta[3]))/729) + CF*Nf*TF*(8*Lp^2 - 
             (4*Lp*(-55 + 48*zeta[3]))/3 - (2*(-1711 + 912*zeta[3] + 
                432*zeta[4]))/27)) + CA^3*((154/9 - 8*Lh)*Lp^4 - 2*Lp^5 + 
           Lp^3*((88*Lh)/3 - 8*Lh^2 + (4*(281 + 81*zeta[2]))/27) + 
           Lp^2*((-8*Lh*(-134 + 45*zeta[2]))/9 + (2*(-1376 + 891*zeta[2] - 
                378*zeta[3]))/27) + Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + 
             (-11954 + 5226*zeta[2] + 5676*zeta[3] - 3591*zeta[4])/27) + 
           (-297029 + 79344*zeta[2] + 332856*zeta[3] - 63180*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^3*((320*(-1 + x))/9 - (128*(1 + x)*H[0, x])/9) + 
         (64*(37 + 43*x)*H[3, x])/27 + (128*(1 + x)*H[4, x])/9 - 
         (4672*(-1 + x)*H[1, 0, x])/27 + (832*(-1 + x)*H[1, 1, x])/27 + 
         (320*(-1 + x)*H[1, 2, x])/9 + (64*(37 + 43*x)*H[2, 0, x])/27 + 
         (64*(-13 + 8*x)*H[2, 1, x])/27 - (128*(1 + x)*H[2, 2, x])/9 + 
         (128*(1 + x)*H[3, 0, x])/9 - (128*(1 + x)*H[3, 1, x])/9 - 
         (32*(-7 + 23*x)*H[0, 0, 0, x])/27 - (320*(-1 + x)*H[1, 0, 0, x])/9 + 
         (320*(-1 + x)*H[1, 1, 0, x])/9 + (160*(-1 + x)*H[1, 1, 1, x])/9 + 
         (128*(1 + x)*H[2, 0, 0, x])/9 - (128*(1 + x)*H[2, 1, 0, x])/9 - 
         (64*(1 + x)*H[2, 1, 1, x])/9 + (64*(1 + x)*H[0, 0, 0, 0, x])/9 - 
         (64*(-1 + x)*H[1, x]*(332 + 45*zeta[2]))/81 + 
         (64*H[2, x]*(251 + 101*x + 18*zeta[2] + 18*x*zeta[2]))/81 - 
         (32*H[0, 0, x]*(139 + 541*x + 36*zeta[2] + 36*x*zeta[2]))/81 + 
         Lp^2*((-992*(1 + x)*H[0, x])/9 - (160*(-1 + x)*H[1, x])/3 + 
           (64*(1 + x)*H[2, x])/3 - (64*(1 + x)*H[0, 0, x])/3 - 
           (32*(55 - 55*x + 6*zeta[2] + 6*x*zeta[2]))/9) - 
         (64*H[0, x]*(475 + 931*x + 333*zeta[2] + 387*x*zeta[2] + 
            216*zeta[3] + 216*x*zeta[3]))/243 + 
         Lp*((-704*(-1 + x)*H[1, x])/3 + (64*(7 + 3*x)*H[2, x])/3 + 
           (128*(1 + x)*H[3, x])/3 - (128*(5 + 11*x)*H[0, 0, x])/9 - 
           (320*(-1 + x)*H[1, 0, x])/3 + (128*(1 + x)*H[2, 0, x])/3 - 
           (128*H[0, x]*(16 + 21*x + 3*zeta[2] + 3*x*zeta[2]))/9 - 
           (64*(46 - 46*x + 21*zeta[2] + 9*x*zeta[2] - 6*zeta[3] - 
              6*x*zeta[3]))/9) - (32*(896 - 896*x + 1506*zeta[2] + 
            606*x*zeta[2] + 720*zeta[3] - 2250*x*zeta[3] + 351*zeta[4] + 
            351*x*zeta[4]))/243) + CF^2*Nf*TF*((64*(7 + 5*x)*H[4, x])/3 + 
         (128*(1 + x)*H[5, x])/3 - 512*x*H[-4, 0, x] + (1280*x*H[-3, 0, x])/
          3 + (32*(-1 + x)*(3 + x)*H[1, 2, x])/3 + 32*(-1 + x)*H[1, 3, x] - 
         (64*(1 + x)*H[2, 3, x])/3 - (32*(7 + 5*x)*H[3, 1, x])/3 - 
         (64*(1 + x)*H[4, 1, x])/3 + (512*(-1 + x)*H[-3, -1, 0, x])/3 - 
         (256*(-1 + 3*x)*H[-3, 0, 0, x])/3 + (256*(-1 + x)*H[-2, -2, 0, x])/
          3 + (256*(-4 + 3*x)*H[-2, -1, 0, x])/3 + 
         (128*(4 + 5*x)*H[-2, 0, 0, x])/3 - (512*(1 + x)*H[-1, -2, 0, x])/3 + 
         (128*(1 + x)*(-10 + 3*x)*H[-1, -1, 0, x])/3 - 
         (64*(-1 + x)*(1 + x)*(-2 + 5*x)*H[-1, 0, 0, x])/(3*x) + 
         512*(-1 + x)*H[1, -2, 0, x] + (16*(-1 + x)*(4 + 9*x + 16*x^2)*
           H[1, 0, 0, x])/(3*x) - (32*(-22 + x)*(-1 + x)*H[1, 1, 0, x])/3 + 
         (184*(-1 + x)*H[1, 1, 1, x])/3 + 32*(-1 + x)*H[1, 1, 2, x] - 
         32*(-1 + x)*H[1, 2, 0, x] - 256*(1 + x)*H[2, -2, 0, x] + 
         (64*(-5 + 7*x)*H[2, 0, 0, x])/3 - (128*(3 + 5*x)*H[2, 1, 0, x])/3 - 
         (32*(1 + 9*x)*H[2, 1, 1, x])/3 - (64*(1 + x)*H[2, 1, 2, x])/3 + 
         (64*(1 + x)*H[2, 2, 0, x])/3 - (256*(1 + 2*x)*H[3, 0, 0, x])/3 + 
         (32*(1 + x)*H[3, 1, 1, x])/3 + (512*(-1 + x)*H[-2, -1, 0, 0, x])/3 - 
         (128*(-1 + x)*H[-2, 0, 0, 0, x])/3 - 
         (1024*(1 + x)*H[-1, -1, 0, 0, x])/3 + 
         (256*(1 + x)*H[-1, 0, 0, 0, x])/3 + (1040*H[0, 0, 0, 0, x])/3 + 
         (176*(-1 + x)*H[1, 0, 0, 0, x])/3 + 224*(-1 + x)*H[1, 1, 0, 0, x] - 
         (416*(-1 + x)*H[1, 1, 1, 0, x])/3 - (160*(-1 + x)*H[1, 1, 1, 1, x])/
          3 - 32*(1 + x)*H[2, 0, 0, 0, x] - (320*(1 + x)*H[2, 1, 0, 0, x])/
          3 + 64*(1 + x)*H[2, 1, 1, 0, x] + (64*(1 + x)*H[2, 1, 1, 1, x])/3 + 
         64*(1 + x)*H[0, 0, 0, 0, 0, x] + (256*(-1 + x)*H[-3, x]*zeta[2])/3 + 
         (128*(-4 + 3*x)*H[-2, x]*zeta[2])/3 + (64*(1 + x)*(-10 + 3*x)*
           H[-1, x]*zeta[2])/3 - (8*(-1 + x)*H[1, 1, x]*(-19 + 12*zeta[2]))/
          3 + (16*(-1 + x)*H[1, 0, x]*(-73 + 26*zeta[2]))/3 - 
         (32*(1 + x)*H[-1, 0, x]*(61 + 44*x + 142*x^2 - 48*x*zeta[2]))/
          (9*x) + (8*H[0, 0, 0, x]*(355 - 27*x + 8*x^2 - 16*zeta[2] - 
            16*x*zeta[2]))/3 - (32*H[2, 0, x]*(-20 - 33*x + x^2 + 6*zeta[2] + 
            6*x*zeta[2]))/3 + (8*H[2, 1, x]*(-32 + 31*x + 8*zeta[2] + 
            8*x*zeta[2]))/3 + (16*H[3, x]*(46 + 23*x + 2*x^2 + 16*zeta[2] + 
            16*x*zeta[2]))/3 + (64*H[-2, 0, x]*(-4 + 9*x^2 + 2*x^3 + 
            4*x*zeta[2] - 4*x^2*zeta[2]))/(3*x) + 
         Lp^3*((-16*(-2 + 3*x)*H[0, x])/3 - (80*(-1 + x)*H[1, x])/3 + 
           (32*(1 + x)*H[2, x])/3 + (16*(1 + x)*H[0, 0, x])/3 - 
           (4*(-13 + 13*x + 8*zeta[2] + 8*x*zeta[2]))/3) - 
         (16*(-1 + x)*H[1, x]*(23 - 6*x + 46*zeta[2] + 14*x*zeta[2] - 
            18*zeta[3]))/3 + (32*H[0, 0, x]*(453 + 12*x + 142*x^2 - 
            42*zeta[2] - 30*x*zeta[2] + 6*zeta[3] - 42*x*zeta[3]))/9 + 
         (8*H[2, x]*(90 - 39*x + 64*zeta[2] + 48*x*zeta[2] - 24*zeta[3] - 
            24*x*zeta[3]))/3 + Lp^2*(-216*(-1 + x)*H[1, x] + 
           64*(2 + x)*H[2, x] + 32*(1 + x)*H[3, x] - 16*(-7 + 2*x)*
            H[0, 0, x] - 80*(-1 + x)*H[1, 0, x] + 32*(1 + x)*H[2, 0, x] + 
           32*(1 + x)*H[0, 0, 0, x] - 8*H[0, x]*(-24 + 15*x + 4*zeta[2] + 
             4*x*zeta[2]) - 16*(-17 + 17*x + 8*zeta[2] + 4*x*zeta[2] - 
             2*zeta[3] - 2*x*zeta[3])) + (16*H[0, x]*(926 - 121*x + 18*x^2 - 
            138*zeta[2] - 69*x*zeta[2] + 18*x^2*zeta[2] - 66*zeta[3] - 
            174*x*zeta[3] + 147*zeta[4] - 213*x*zeta[4]))/9 + 
         Lp*(96*(2 + x)*H[3, x] + 64*(1 + x)*H[4, x] - 256*x*H[-3, 0, x] + 
           512*x*H[-2, 0, x] - (32*(1 + x)*(2 + 3*x + 2*x^2)*H[-1, 0, x])/x - 
           304*(-1 + x)*H[1, 0, x] + 112*(-1 + x)*H[1, 1, x] + 
           32*(5 + 8*x)*H[2, 0, x] + 16*(-5 + 3*x)*H[2, 1, x] - 
           32*(1 + x)*H[3, 1, x] + 256*(-1 + x)*H[-2, -1, 0, x] - 
           128*(-1 + x)*H[-2, 0, 0, x] - 512*(1 + x)*H[-1, -1, 0, x] + 
           256*(1 + x)*H[-1, 0, 0, x] - 16*(-23 + 3*x)*H[0, 0, 0, x] + 
           176*(-1 + x)*H[1, 0, 0, x] + 160*(-1 + x)*H[1, 1, 0, x] + 
           80*(-1 + x)*H[1, 1, 1, x] - 96*(1 + x)*H[2, 0, 0, x] - 
           64*(1 + x)*H[2, 1, 0, x] - 32*(1 + x)*H[2, 1, 1, x] + 
           80*(1 + x)*H[0, 0, 0, 0, x] + 128*(-1 + x)*H[-2, x]*zeta[2] - 
           256*(1 + x)*H[-1, x]*zeta[2] - 64*(-1 + x)*H[1, x]*
            (5 + 4*zeta[2]) + 4*H[0, 0, x]*(203 - 7*x + 16*x^2 - 16*zeta[2] - 
             16*x*zeta[2]) + 8*H[2, x]*(38 + 13*x + 16*zeta[2] + 
             16*x*zeta[2]) - 4*H[0, x]*(-245 + 69*x + 48*zeta[2] + 
             24*x*zeta[2] - 8*zeta[3] + 56*x*zeta[3]) - 
           8*(-129 + 129*x + 58*zeta[2] + 13*x*zeta[2] + 8*x^2*zeta[2] - 
             30*zeta[3] - 106*x*zeta[3] + 49*zeta[4] + 69*x*zeta[4])) - 
         (8*(-1784 + 1784*x + 690*zeta[2] - 117*x*zeta[2] + 568*x^2*zeta[2] + 
            408*zeta[3] - 1677*x*zeta[3] + 108*x^2*zeta[3] - 
            84*zeta[2]*zeta[3] + 348*x*zeta[2]*zeta[3] - 111*zeta[4] + 
            783*x*zeta[4] + 228*zeta[5] + 12*x*zeta[5]))/9) + 
       CA^3*(2*Lp^5*(-1 + 2*x) + Lp^4*(8*Lh*(-1 + 2*x) - (2*(-347 + 424*x))/
            9 + (8*(-4 + 3*x)*H[0, x])/(-1 + x) - 16*(-1 + 2*x)*H[1, x]) - 
         (4*(-1668 + 588*x + 1690*x^2 - 621*x^3 + 33*x^4)*H[4, x])/
          (9*(-1 + x)*(1 + x)) + (32*(29 + 9*x - 29*x^2 + 9*x^3)*H[5, x])/
          (3*(-1 + x)*(1 + x)) + (64*(19 - 15*x - 16*x^2 + 5*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(886 + 1347*x - 853*x^2 - 1380*x^3 + 110*x^4)*H[-3, 0, x])/
          (9*(-1 + x)*(1 + x)) - (64*(-17 - 19*x + 8*x^2 + 37*x^3)*
           H[-3, 2, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(110 + 376*x + 1173*x^2 + 984*x^3 + 66*x^4)*H[-2, 2, x])/
          (9*x*(1 + x)) - (32*(-57 - 35*x + 29*x^2 + 71*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (176*(1 + x)*(2 + 19*x + 2*x^2)*H[-1, 3, x])/
          (9*x) - (160*(2 + 3*x + 2*x^2)*H[-1, 4, x])/(1 + x) - 
         (4*(22 + 1276*x - 2421*x^2 + 1266*x^3 + 33*x^4)*H[1, 3, x])/
          (9*(-1 + x)*x) + (224*(2 - 3*x + 2*x^2)*H[1, 4, x])/(3*(-1 + x)) - 
         (4*(66 + 782*x - 305*x^2 - 683*x^3 + 305*x^4 + 11*x^5)*H[2, 2, x])/
          (9*(-1 + x)*x*(1 + x)) + (32*(-41 - 4*x + 20*x^2 + 9*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(1240 + 2879*x + 999*x^2 - 2003*x^3 - 1651*x^4 - 210*x^5 + 
            66*x^6)*H[3, 0, x])/(9*(-1 + x)*(1 + x)^3) - 
         (4*(312 - 729*x + 406*x^2 + 55*x^3)*H[3, 1, x])/(9*(-1 + x)) + 
         (32*(-44 - 7*x + 25*x^2 + 4*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-14 + 2*x + 11*x^2)*H[4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(13 + 5*x - 13*x^2 + 3*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-16 - 11*x + 10*x^2 + 26*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-83 - 8*x + 56*x^2 + 53*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-23 + 14*x^2 + 5*x^3)*H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-44 - 588*x - 1116*x^2 - 638*x^3 + 77*x^4)*H[-2, -1, 0, x])/
          (9*x*(1 + x)) + (64*(-31 - 27*x + 15*x^2 + 53*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (4*(154 + 2498*x + 3691*x^2 - 2245*x^3 - 
            3955*x^4 + 33*x^5)*H[-2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)) - 
         (64*(-7 - x + 3*x^2 + x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (128*(-2 - 2*x + x^2 + 4*x^3)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (192*(2 + 3*x + 2*x^2)*H[-1, -3, 0, x])/(1 + x) - 
         (8*(-22 - 916*x - 1701*x^2 - 906*x^3 + 22*x^4)*H[-1, -2, 0, x])/
          (9*x*(1 + x)) + (448*(2 + 3*x + 2*x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (16*(1 + x)*(55 + 248*x + 55*x^2)*H[-1, -1, 2, x])/(9*x) + 
         (1024*(2 + 3*x + 2*x^2)*H[-1, -1, 3, x])/(3*(1 + x)) + 
         (8*(-22 - 148*x - 252*x^2 - 148*x^3 + 11*x^4)*H[-1, 2, 0, x])/
          (9*x*(1 + x)) + (16*(1 + x)*(11 + 58*x + 11*x^2)*H[-1, 2, 1, x])/
          (9*x) - (320*(2 + 3*x + 2*x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
         (32*(3 + 5*x + 3*x^2)*H[-1, 3, 0, x])/(1 + x) + 
         (256*(2 + 3*x + 2*x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
         (512*(2 - 3*x + 2*x^2)*H[1, -3, 0, x])/(3*(-1 + x)) + 
         (16*(52 - 147*x + 62*x^2 + 22*x^3)*H[1, -2, 0, x])/(9*(-1 + x)) + 
         (128*(2 - 3*x + 2*x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
         (4*(-676 + 1263*x - 686*x^2 + 11*x^3)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (96*(2 - 3*x + 2*x^2)*H[1, 1, 3, x])/(-1 + x) - 
         (16*(363 - 753*x + 368*x^2 + 11*x^3)*H[1, 2, 0, x])/(9*(-1 + x)) - 
         (4*(-20 - 27*x - 30*x^2 + 11*x^3)*H[1, 2, 1, x])/(9*(-1 + x)) - 
         (160*(2 - 3*x + 2*x^2)*H[1, 2, 2, x])/(-1 + x) - 
         (160*(2 - 3*x + 2*x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (128*(2 - 3*x + 2*x^2)*H[1, 3, 1, x])/(-1 + x) - 
         (64*(8 + 13*x + 8*x^2)*H[2, -2, 0, x])/(3*(1 + x)) - 
         (8*(33 + 1129*x + 2822*x^2 + 1406*x^3 - 2001*x^4 - 2387*x^5 - 
            672*x^6 + 22*x^7)*H[2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)^3) - 
         (4*(66 - 58*x - 1040*x^2 - 1568*x^3 + 141*x^4 + 1583*x^5 + 777*x^6 + 
            11*x^7)*H[2, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^3) + 
         (352*(2 - 3*x + 2*x^2)*H[2, 1, 1, x])/(9*(-1 + x)) - 
         (32*(3 - 7*x - x^2 + 13*x^3)*H[2, 1, 2, x])/((-1 + x)*(1 + x)) - 
         (32*(20 - 21*x + 8*x^2)*H[2, 2, 0, x])/(-1 + x) - 
         (128*(2 - 3*x + 2*x^2)*H[2, 2, 1, x])/(-1 + x) + 
         (32*(-60 + 3*x + 37*x^2 + 14*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-3 + x)*(-9 - 5*x + 3*x^2)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (128*(2 - 3*x + 2*x^2)*H[3, 1, 1, x])/(-1 + x) - 
         (128*(-5 + 3*x^2 + x^3)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-107 - 27*x + 65*x^2 + 77*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-70 - 15*x + 43*x^2 + 46*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (128*(2 + 3*x + 2*x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
         (1568*(2 + 3*x + 2*x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) - 
         (128*(2 + 3*x + 2*x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (8*(22 - 568*x - 1005*x^2 - 558*x^3 + 33*x^4)*H[-1, -1, -1, 0, x])/
          (9*x*(1 + x)) - (512*(2 + 3*x + 2*x^2)*H[-1, -1, -1, 2, x])/
          (1 + x) + (4*(88 + 3356*x + 6363*x^2 + 3326*x^3 + 55*x^4)*
           H[-1, -1, 0, 0, x])/(9*x*(1 + x)) + 
         (64*(2 + 3*x + 2*x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(2 + 3*x + 2*x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
         (88*(5 + 112*x + 210*x^2 + 112*x^3 + 5*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) - (32*(16 + 25*x + 16*x^2)*H[-1, 2, 0, 0, x])/
          (1 + x) - (64*(1 + x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (16*(974 - 419*x - 974*x^2 + 441*x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (256*(2 - 3*x + 2*x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) - (64*(2 - 3*x + 2*x^2)*H[1, -2, 0, 0, x])/
          (3*(-1 + x)) - (8*(11 - 840*x + 1581*x^2 - 840*x^3 + 11*x^4)*
           H[1, 0, 0, 0, x])/(9*(-1 + x)*x) - 
         (8*(11 + 448*x - 864*x^2 + 438*x^3 + 22*x^4)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)*x) - (4*(33 - 960*x + 1680*x^2 - 940*x^3 + 11*x^4)*
           H[1, 1, 1, 0, x])/(9*(-1 + x)*x) - (160*(2 - 3*x + 2*x^2)*
           H[1, 1, 2, 0, x])/(-1 + x) - (256*(2 - 3*x + 2*x^2)*
           H[1, 2, 0, 0, x])/(3*(-1 + x)) - (160*(2 - 3*x + 2*x^2)*
           H[1, 2, 1, 0, x])/(-1 + x) + (32*(23 - 6*x - 20*x^2 + 29*x^3)*
           H[2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-29 - 7*x + 17*x^2 + 9*x^3)*H[2, 1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(1 - 7*x - x^2 + 15*x^3)*
           H[2, 1, 1, 0, x])/((-1 + x)*(1 + x)) - 
         (512*(2 + 3*x + 2*x^2)*H[-1, -1, -1, 0, 0, x])/(1 + x) + 
         (352*(2 + 3*x + 2*x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) - 
         (608*(2 + 3*x + 2*x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
         (64*(7 - 2*x - 7*x^2 + 4*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (544*(2 - 3*x + 2*x^2)*H[1, 0, 0, 0, 0, x])/
          (3*(-1 + x)) + (224*(2 - 3*x + 2*x^2)*H[1, 1, 0, 0, 0, x])/
          (-1 + x) - (64*(2 - 3*x + 2*x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) + 
         (32*(-50 - 49*x + 26*x^2 + 100*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (192*(-4 - 3*x + 2*x^2 + 6*x^3)*H[-2, -1, x]*
           zeta[2])/((-1 + x)*(1 + x)) - (512*(2 + 3*x + 2*x^2)*H[-1, -2, x]*
           zeta[2])/(1 + x) + (512*(2 + 3*x + 2*x^2)*H[-1, -1, -1, x]*
           zeta[2])/(1 + x) + (4*H[-1, -1, 0, x]*(953 + 8684*x + 13818*x^2 + 
            8648*x^3 + 953*x^4 - 6552*x*zeta[2] - 9828*x^2*zeta[2] - 
            6552*x^3*zeta[2]))/(27*x*(1 + x)) - 
         (4*H[-2, 0, x]*(-10234 - 2067*x + 7405*x^2 + 3407*x^3 + 953*x^4 + 
            5688*zeta[2] + 2700*x*zeta[2] - 3132*x^2*zeta[2] - 
            5976*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[-1, 0, 0, x]*(1705 + 18952*x + 32826*x^2 + 18892*x^3 + 
            1705*x^4 - 5256*x*zeta[2] - 7668*x^2*zeta[2] - 5256*x^3*zeta[2]))/
          (27*x*(1 + x)) - (8*H[-1, 2, x]*(577 + 1078*x + 1002*x^2 + 
            1078*x^3 + 577*x^4 - 648*x*zeta[2] - 1080*x^2*zeta[2] - 
            648*x^3*zeta[2]))/(27*x*(1 + x)) + 
         (4*H[0, 0, 0, x]*(25221 - 14239*x - 25973*x^2 + 15043*x^3 + 
            752*x^4 - 2052*zeta[2] - 702*x*zeta[2] + 2052*x^2*zeta[2] - 
            648*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (4*H[1, 2, x]*(67 + 548*x - 997*x^2 + 583*x^3 + 67*x^4 - 
            324*x*zeta[2] + 486*x^2*zeta[2] - 324*x^3*zeta[2]))/
          (9*(-1 + x)*x) - (8*H[2, 1, x]*(1223 - 784*x - 821*x^2 + 1186*x^3 - 
            630*zeta[2] + 27*x*zeta[2] + 243*x^2*zeta[2] + 90*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) + (4*H[3, x]*(4342 + 4189*x - 5161*x^2 - 
            4055*x^3 + 953*x^4 + 2808*zeta[2] - 1152*x*zeta[2] - 
            1656*x^2*zeta[2] + 1800*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[2, 0, x]*(8312 - 7829*x - 21492*x^2 + 10880*x^3 + 16360*x^4 + 
            201*x^5 - 4320*zeta[2] - 5616*x*zeta[2] + 216*x^2*zeta[2] + 
            5400*x^3*zeta[2] + 3888*x^4*zeta[2]))/(27*(-1 + x)*(1 + x)^2) - 
         (2*H[1, 1, 0, x]*(67 - 2628*x + 485*x^2 + 6380*x^3 + 429*x^4 - 
            2656*x^5 + 67*x^6 - 72*x*zeta[2] - 36*x^2*zeta[2] + 
            72*x^3*zeta[2] - 36*x^4*zeta[2] - 72*x^5*zeta[2]))/
          (9*(-1 + x)*x*(1 + x)^2) - (2*H[1, 0, 0, x]*(201 + 22144*x - 
            2041*x^2 - 48112*x^3 - 2041*x^4 + 22144*x^5 + 201*x^6 + 
            2808*x*zeta[2] + 1404*x^2*zeta[2] - 2808*x^3*zeta[2] + 
            1404*x^4*zeta[2] + 2808*x^5*zeta[2]))/(27*(-1 + x)*x*(1 + x)^2) + 
         Lp^3*(8*Lh^2*(-1 + 2*x) - (4*(-203 + 138*x + 43*x^2)*H[0, x])/
            (3*(-1 + x)) + (16*(-53 + 64*x)*H[1, x])/3 - (32*H[1, x]^2)/
            (-1 + x) + Lh*((-8*(-53 + 64*x))/3 + (16*(-4 + 3*x)*H[0, x])/
              (-1 + x) - 32*(-1 + 2*x)*H[1, x]) - (16*(-6 + 3*x + 2*x^2)*
             H[2, x])/(-1 + x) + (16*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(1 + x) + 
           (16*(-2 + x)*(-5 + 4*x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(2 - 3*x + 2*x^2)*H[1, 0, x])/(-1 + x) + 
           (64*(2 - 3*x + 2*x^2)*H[1, 1, x])/(-1 + x) + 
           (2*(-7643 - 562*x + 7081*x^2 + 1242*zeta[2] + 1890*x*zeta[2] + 
              756*x^2*zeta[2]))/(27*(1 + x))) + 
         (16*Lh*(-1 + x)*(-202 + 189*zeta[3]))/27 + 
         (2*H[1, 0, x]*(68893 - 62156*x - 62384*x^2 + 68476*x^3 + 27*x^4 + 
            13680*zeta[2] - 11700*x*zeta[2] - 11700*x^2*zeta[2] + 
            13680*x^3*zeta[2] - 38016*zeta[3] + 19008*x*zeta[3] + 
            19008*x^2*zeta[3] - 38016*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
         (4*H[1, 1, x]*(7*x - 36*x^2 + 29*x^3 - 33*zeta[2] + 1260*x*zeta[2] - 
            2196*x^2*zeta[2] + 1200*x^3*zeta[2] + 33*x^4*zeta[2] - 
            2160*x*zeta[3] + 3240*x^2*zeta[3] - 2160*x^3*zeta[3]))/
          (27*(-1 + x)*x) - (4*H[-1, -1, x]*(198*zeta[2] + 2000*x*zeta[2] + 
            3429*x^2*zeta[2] + 1990*x^3*zeta[2] + 187*x^4*zeta[2] + 
            1536*x*zeta[3] + 2304*x^2*zeta[3] + 1536*x^3*zeta[3]))/
          (9*x*(1 + x)) + (4*H[-1, 0, x]*(-720 - 46028*x - 89400*x^2 - 
            50060*x^3 - 2736*x^4 + 990*zeta[2] + 17316*x*zeta[2] + 
            32643*x^2*zeta[2] + 17406*x^3*zeta[2] + 792*x^4*zeta[2] + 
            15984*x*zeta[3] + 24624*x^2*zeta[3] + 15984*x^3*zeta[3]))/
          (81*x*(1 + x)) + (4*H[-2, x]*(-264*zeta[2] - 1076*x*zeta[2] - 
            2122*x^2*zeta[2] + 856*x^3*zeta[2] + 2551*x^4*zeta[2] + 
            55*x^5*zeta[2] - 1224*x*zeta[3] - 876*x^2*zeta[3] + 
            636*x^3*zeta[3] + 1800*x^4*zeta[3]))/(9*(-1 + x)*x*(1 + x)) + 
         (2*H[0, 0, x]*(273797 + 727750*x + 354759*x^2 - 552182*x^3 - 
            621127*x^4 - 162640*x^5 + 5499*x^6 - 36495*zeta[2] - 
            60597*x*zeta[2] + 23346*x^2*zeta[2] + 68166*x^3*zeta[2] + 
            8505*x^4*zeta[2] - 10845*x^5*zeta[2] + 1584*x^6*zeta[2] - 
            37152*zeta[3] - 93312*x*zeta[3] - 43200*x^2*zeta[3] + 
            44928*x^3*zeta[3] + 31968*x^4*zeta[3]))/(81*(-1 + x)*(1 + x)^3) + 
         (4*H[2, x]*(32496*x + 52518*x^2 - 21626*x^3 - 55026*x^4 + 2418*x^5 + 
            15796*x^6 - 396*zeta[2] + 7308*x*zeta[2] + 22617*x^2*zeta[2] + 
            14571*x^3*zeta[2] - 13950*x^4*zeta[2] - 20106*x^5*zeta[2] - 
            5787*x^6*zeta[2] + 495*x^7*zeta[2] - 11232*x*zeta[3] - 
            14148*x^2*zeta[3] + 13716*x^3*zeta[3] + 2916*x^4*zeta[3] - 
            35748*x^5*zeta[3] - 22032*x^6*zeta[3]))/(81*(-1 + x)*x*
           (1 + x)^3) + Lp^2*(16*Lh^2*(-1 + x) + (16*(144 - 243*x + 110*x^2)*
             H[2, x])/(3*(-1 + x)) - (64*(-6 - 2*x + 5*x^2)*H[3, x])/
            ((-1 + x)*(1 + x)) + (16*(-14 - 9*x + 2*x^2)*H[-2, 0, x])/
            (1 + x) - (16*(115 + 219*x + 115*x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (64*(2 + 3*x + 2*x^2)*H[-1, 2, x])/(1 + x) + 
           (2*(1307 - 221*x - 1307*x^2 + 309*x^3)*H[0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (16*(136 - 261*x + 136*x^2)*H[1, 0, x])/
            (3*(-1 + x)) + 128*(-1 + x)*H[1, 1, x] + 
           (136*(2 - 3*x + 2*x^2)*H[1, 2, x])/(-1 + x) + 
           (16*(26 - 17*x^2 + 8*x^3)*H[2, 0, x])/((-1 + x)*(1 + x)) + 
           (136*(2 - 3*x + 2*x^2)*H[2, 1, x])/(-1 + x) + 
           (112*(2 + 3*x + 2*x^2)*H[-1, -1, 0, x])/(1 + x) - 
           (88*(2 + 3*x + 2*x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (8*(30 - 9*x - 30*x^2 + 16*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (88*(2 - 3*x + 2*x^2)*H[1, 0, 0, x])/
            (-1 + x) + (136*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(-1 + x) + 
           (120*(2 + 3*x + 2*x^2)*H[-1, x]*zeta[2])/(1 + x) - 
           (2*H[1, x]*(3484 - 4559*x - 360*zeta[2] + 720*x*zeta[2]))/9 + 
           (H[0, x]*(16887 - 13413*x - 15815*x^2 + 14485*x^3 - 1440*zeta[2] - 
              1224*x*zeta[2] + 1368*x^2*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           Lh*((-8*(-77 + 43*x)*H[0, x])/3 - 64*(-1 + x)*H[1, x] - 
             (32*(2 - 3*x + 2*x^2)*H[2, x])/(-1 + x) + 
             (32*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(1 + x) + 
             (32*(-2 - x + 2*x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) - 
             (32*(2 - 3*x + 2*x^2)*H[1, 0, x])/(-1 + x) + 
             (4*(871 - 268*x - 1139*x^2 - 18*zeta[2] + 198*x*zeta[2] + 
                252*x^2*zeta[2]))/(9*(1 + x))) - 
           (2*(-18953 + 20311*x + 18953*x^2 - 20311*x^3 + 2079*zeta[2] - 
              8406*x*zeta[2] - 2475*x^2*zeta[2] + 8802*x^3*zeta[2] - 
              8262*zeta[3] + 3078*x*zeta[3] + 5616*x^2*zeta[3] - 
              2808*x^3*zeta[3]))/(27*(-1 + x)*(1 + x))) + 
         (2*H[-1, x]*(1087*zeta[2] + 4332*x*zeta[2] + 5942*x^2*zeta[2] + 
            4320*x^3*zeta[2] + 1087*x^4*zeta[2] + 176*zeta[3] + 
            2736*x*zeta[3] + 4770*x^2*zeta[3] + 2716*x^3*zeta[3] + 
            220*x^4*zeta[3] + 1236*x*zeta[4] + 1890*x^2*zeta[4] + 
            1236*x^3*zeta[4]))/(9*x*(1 + x)) - 
         (H[0, x]*(-681360 - 699218*x + 1329290*x^2 + 1366338*x^3 - 
            648506*x^4 - 670936*x^5 - 3240*x^6 + 38133*zeta[2] + 
            54867*x*zeta[2] - 67602*x^2*zeta[2] - 123726*x^3*zeta[2] + 
            6597*x^4*zeta[2] + 68859*x^5*zeta[2] + 22872*x^6*zeta[2] + 
            134064*zeta[3] + 115200*x*zeta[3] - 306864*x^2*zeta[3] - 
            268812*x^3*zeta[3] + 172836*x^4*zeta[3] + 150012*x^5*zeta[3] - 
            2772*x^6*zeta[3] + 1944*zeta[4] + 38232*x*zeta[4] + 
            58104*x^2*zeta[4] + 8208*x^3*zeta[4] - 14688*x^4*zeta[4] - 
            1080*x^5*zeta[4]))/(81*(-1 + x)*(1 + x)^3) - 
         (2*H[1, x]*(-38836*x - 2046*x^2 + 77246*x^3 + 3666*x^4 - 38410*x^5 - 
            1620*x^6 + 1653*zeta[2] - 44688*x*zeta[2] - 1266*x^2*zeta[2] + 
            90087*x^3*zeta[2] - 2256*x^4*zeta[2] - 45183*x^5*zeta[2] + 
            1653*x^6*zeta[2] + 1386*zeta[3] + 15444*x*zeta[3] - 
            4590*x^2*zeta[3] - 37656*x^3*zeta[3] - 6102*x^4*zeta[3] + 
            13500*x^5*zeta[3] + 594*x^6*zeta[3] + 15552*x*zeta[4] + 
            7776*x^2*zeta[4] - 15552*x^3*zeta[4] + 7776*x^4*zeta[4] + 
            15552*x^5*zeta[4]))/(81*(-1 + x)*x*(1 + x)^2) + 
         Lp*((8*(347 - 627*x + 269*x^2 + 22*x^3)*H[3, x])/(3*(-1 + x)) + 
           (96*(5 + 2*x - 5*x^2 + x^3)*H[4, x])/((-1 + x)*(1 + x)) + 
           (64*(5 - 4*x - 4*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
           (16*(-154 - 232*x + 110*x^2 + 243*x^3 + 11*x^4)*H[-2, 0, x])/
            (3*(-1 + x)*(1 + x)) - (64*(-6 - 5*x + 3*x^2 + 10*x^3)*
             H[-2, 2, x])/((-1 + x)*(1 + x)) - 
           (16*(1 + x)*(11 + 70*x + 11*x^2)*H[-1, 2, x])/(3*x) - 
           (288*(2 + 3*x + 2*x^2)*H[-1, 3, x])/(1 + x) - (16*x*H[1, 1, x])/
            3 - (16*(70 - 129*x + 70*x^2)*H[1, 2, x])/(3*(-1 + x)) + 
           (128*(2 - 3*x + 2*x^2)*H[1, 3, x])/(-1 + x) + 
           (16*(-3 - 103*x - 19*x^2 + 103*x^3)*H[2, 0, x])/
            (3*(-1 + x)*(1 + x)) - (176*(2 - 3*x + 2*x^2)*H[2, 1, x])/
            (3*(-1 + x)) + (64*(-1 - 2*x + x^2 + 3*x^3)*H[2, 2, x])/
            ((-1 + x)*(1 + x)) + (64*(4 + x - 3*x^2 + 2*x^3)*H[3, 0, x])/
            ((-1 + x)*(1 + x)) + (32*(4 - 9*x + 8*x^2)*H[3, 1, x])/(-1 + x) + 
           (64*(-6 - 5*x + 3*x^2 + 10*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (64*(-14 - 3*x + 9*x^2 + 10*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + (256*(2 + 3*x + 2*x^2)*
             H[-1, -2, 0, x])/(1 + x) + (16*(11 + 124*x + 204*x^2 + 124*x^3 + 
              11*x^4)*H[-1, -1, 0, x])/(3*x*(1 + x)) + 
           (320*(2 + 3*x + 2*x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (16*(11 + 300*x + 567*x^2 + 300*x^3 + 11*x^4)*H[-1, 0, 0, x])/
            (3*x*(1 + x)) - (96*(2 + 3*x + 2*x^2)*H[-1, 2, 0, x])/(1 + x) + 
           (8*(706 - 277*x - 728*x^2 + 299*x^3 + 22*x^4)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (64*(2 - 3*x + 2*x^2)*H[1, -2, 0, x])/
            (-1 + x) + (8*(120 - 229*x + 120*x^2)*H[1, 0, 0, x])/(-1 + x) - 
           (16*(70 - 129*x + 70*x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (96*(2 - 3*x + 2*x^2)*H[1, 1, 2, x])/(-1 + x) + 
           (32*(2 - 3*x + 2*x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (96*(2 - 3*x + 2*x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (32*(15 + x - 11*x^2 + 5*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (64*(-1 - 2*x + x^2 + 3*x^3)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (96*(2 - 3*x + 2*x^2)*H[2, 1, 1, x])/(-1 + x) - 
           (192*(2 + 3*x + 2*x^2)*H[-1, -1, -1, 0, x])/(1 + x) + 
           (512*(2 + 3*x + 2*x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (304*(2 + 3*x + 2*x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
           (32*(18 - 5*x - 18*x^2 + 10*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (176*(2 - 3*x + 2*x^2)*H[1, 0, 0, 0, x])/
            (-1 + x) + (160*(2 - 3*x + 2*x^2)*H[1, 1, 0, 0, x])/(-1 + x) - 
           (96*(2 - 3*x + 2*x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
           (96*(-6 - 5*x + 3*x^2 + 10*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (416*(2 + 3*x + 2*x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) - (8*H[1, 0, x]*(331 - 933*x + 334*x^2 + 324*zeta[2] - 
              486*x*zeta[2] + 324*x^2*zeta[2]))/(9*(-1 + x)) + 
           (16*H[-1, 0, x]*(-265 - 396*x - 265*x^2 + 414*zeta[2] + 
              621*x*zeta[2] + 414*x^2*zeta[2]))/(9*(1 + x)) - 
           (4*H[0, 0, x]*(-9158 + 5985*x + 9158*x^2 - 6521*x^3 + 
              1008*zeta[2] + 468*x*zeta[2] - 1008*x^2*zeta[2] + 
              216*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (4*H[2, x]*(3013 + 7*x - 2477*x^2 + 529*x^3 - 360*zeta[2] - 
              180*x*zeta[2] + 252*x^2*zeta[2] + 216*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[0, x]*(-52622 - 29288*x + 51796*x^2 + 
              28462*x^3 + 7299*zeta[2] - 5859*x*zeta[2] - 8289*x^2*zeta[2] + 
              6057*x^3*zeta[2] + 792*x^4*zeta[2] + 6912*zeta[3] + 
              3024*x*zeta[3] - 5400*x^2*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
           (8*H[-1, x]*(33*zeta[2] + 308*x*zeta[2] + 528*x^2*zeta[2] + 
              308*x^3*zeta[2] + 33*x^4*zeta[2] + 240*x*zeta[3] + 
              360*x^2*zeta[3] + 240*x^3*zeta[3]))/(3*x*(1 + x)) - 
           (4*H[1, x]*(-12326*x + 26271*x^2 - 13945*x^3 + 198*zeta[2] + 
              1800*x*zeta[2] - 3996*x^2*zeta[2] + 1800*x^3*zeta[2] + 
              198*x^4*zeta[2] + 5832*x*zeta[3] - 11016*x^2*zeta[3] + 
              7344*x^3*zeta[3]))/(27*(-1 + x)*x) + 
           Lh*((2*(1109 + 713*x)*H[0, x])/9 + (4*x*H[1, x])/3 - 
             32*(-1 + x)*H[2, x] + (32*(2 + 3*x + 2*x^2)*H[-2, 0, x])/
              (1 + x) + 32*(1 + x)*H[-1, 0, x] - (4*(-101 + 19*x)*H[0, 0, x])/
              3 + 64*(-1 + x)*H[1, 0, x] + (16*(2 - 3*x + 2*x^2)*H[1, 2, x])/
              (-1 + x) - (32*(-2 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + 
             (16*(2 - 3*x + 2*x^2)*H[2, 1, x])/(-1 + x) - 
             (32*(2 + 3*x + 2*x^2)*H[-1, -1, 0, x])/(1 + x) + 
             (16*(2 + 3*x + 2*x^2)*H[-1, 0, 0, x])/(1 + x) + 
             (16*(-2 - x + 2*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) - 
             (16*(2 - 3*x + 2*x^2)*H[1, 0, 0, x])/(-1 + x) + 
             (16*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(-1 + x) - 
             (16*(2 + 3*x + 2*x^2)*H[-1, x]*zeta[2])/(1 + x) + 
             (8*(-2657 + 3070*x + 2657*x^2 - 3070*x^3 + 486*zeta[2] - 
                594*x*zeta[2] - 486*x^2*zeta[2] + 594*x^3*zeta[2] + 
                648*zeta[3] - 945*x*zeta[3] - 513*x^2*zeta[3] + 
                1134*x^3*zeta[3]))/(27*(-1 + x)*(1 + x))) - 
           (-413346 + 425564*x + 413346*x^2 - 425564*x^3 + 71100*zeta[2] - 
             56022*x*zeta[2] - 74316*x^2*zeta[2] + 59238*x^3*zeta[2] + 
             77172*zeta[3] - 85512*x*zeta[3] - 77964*x^2*zeta[3] + 
             90264*x^3*zeta[3] + 3960*x^4*zeta[3] + 42849*zeta[4] + 
             25326*x*zeta[4] - 30321*x^2*zeta[4] - 23382*x^3*zeta[4])/
            (27*(-1 + x)*(1 + x))) - (-2052785 - 1727514*x + 4756112*x^2 + 
           4105570*x^3 - 2703327*x^4 - 2378056*x^5 - 429228*zeta[2] - 
           1476396*x*zeta[2] - 1389636*x^2*zeta[2] + 614952*x^3*zeta[2] + 
           1736892*x^4*zeta[2] + 876996*x^5*zeta[2] + 97524*x^6*zeta[2] + 
           744012*zeta[3] - 458298*x*zeta[3] - 4006638*x^2*zeta[3] - 
           1436292*x^3*zeta[3] + 3924288*x^4*zeta[3] + 2878686*x^5*zeta[3] + 
           322434*x^6*zeta[3] + 280908*zeta[2]*zeta[3] + 883548*x*zeta[2]*
            zeta[3] + 764964*x^2*zeta[2]*zeta[3] - 537516*x^3*zeta[2]*
            zeta[3] - 1240272*x^4*zeta[2]*zeta[3] - 540432*x^5*zeta[2]*
            zeta[3] - 1036800*zeta[4] - 1606716*x*zeta[4] + 
           936846*x^2*zeta[4] + 2142450*x^3*zeta[4] + 209628*x^4*zeta[4] - 
           454734*x^5*zeta[4] - 26730*x^6*zeta[4] - 1936224*zeta[5] - 
           3079296*x*zeta[5] + 828144*x^2*zeta[5] + 2496096*x^3*zeta[5] - 
           128304*x^4*zeta[5] - 653184*x^5*zeta[5])/(729*(-1 + x)*
           (1 + x)^3)) + CA^2*Nf*TF*((896*Lh*(-1 + x))/27 + 
         (56*Lp^4*(-1 + 2*x))/9 + Lp^3*((32*Lh*(-1 + 2*x))/3 - 
           (16*(-79 + 71*x))/27 - (16*(7 - 6*x + x^2)*H[0, x])/(3*(-1 + x)) - 
           (64*(-1 + 2*x)*H[1, x])/3) - (8*(-75 + 54*x + 63*x^2 - 48*x^3 + 
            2*x^4)*H[4, x])/(9*(-1 + x)*(1 + x)) - (16*(7 + 9*x)*H[5, x])/3 - 
         (32*(-1 + 29*x)*H[-4, 0, x])/3 - (32*(35 + 30*x - 28*x^2 - 33*x^3 + 
            6*x^4)*H[-3, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (32*(-1 + x)*H[-3, 2, x])/3 - (16*(20 + 66*x + 117*x^2 + 81*x^3 + 
            12*x^4)*H[-2, 2, x])/(9*x*(1 + x)) - (16*(-1 + x)*H[-2, 3, x])/
          3 - (8*(1 + x)*(16 + 17*x + 16*x^2)*H[-1, 3, x])/(9*x) - 
         (8*(13 - 154*x + 256*x^2 - 162*x^3 + 7*x^4)*H[1, 2, x])/
          (9*(-1 + x)*x) - (8*(4 + 12*x - 63*x^2 + 13*x^3 + 2*x^4)*
           H[1, 3, x])/(9*(-1 + x)*x) + (16*(-6 - 23*x - 52*x^2 + 20*x^3 + 
            64*x^4 + 13*x^5)*H[2, 2, x])/(9*(-1 + x)*x*(1 + x)) + 
         (80*(1 + x)*H[2, 3, x])/3 + (8*(91 + 236*x + 131*x^2 - 115*x^3 - 
            136*x^4 + 5*x^5 + 28*x^6)*H[3, 0, x])/(9*(-1 + x)*(1 + x)^3) - 
         (8*(-6 - 51*x + 43*x^2 + 6*x^3)*H[3, 1, x])/(9*(-1 + x)) - 
         (32*(-1 + x)*H[3, 2, x])/3 + 16*(1 + x)*H[4, 1, x] + 
         128*(-1 + x)*H[-3, -1, 0, x] - (16*(-13 + 37*x)*H[-3, 0, 0, x])/3 + 
         (160*(-1 + x)*H[-2, -2, 0, x])/3 - 
         (16*(-8 + 242*x + 123*x^2 - 91*x^3 + 10*x^4)*H[-2, -1, 0, x])/
          (9*x*(1 + x)) - (32*(-1 + x)*H[-2, -1, 2, x])/3 - 
         (16*(-14 + 166*x + 51*x^2 - 143*x^3 - 47*x^4 + 3*x^5)*
           H[-2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)) + 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 + (16*(4 - 74*x - 141*x^2 - 73*x^3 + 
            12*x^4)*H[-1, -2, 0, x])/(9*x*(1 + x)) + 
         (8*(89 - 2236*x - 4158*x^2 - 1768*x^3 + 305*x^4)*H[-1, -1, 0, x])/
          (27*x*(1 + x)) + (80*(1 + x)*(4 + 11*x + 4*x^2)*H[-1, -1, 2, x])/
          (9*x) - (16*(4 + 31*x + 54*x^2 + 31*x^3 + 10*x^4)*H[-1, 2, 0, x])/
          (9*x*(1 + x)) + (64*(1 + x)^3*H[-1, 2, 1, x])/(9*x) + 
         16*(1 + x)*H[-1, 3, 0, x] - (32*(-98 + 189*x - 97*x^2 + 4*x^3)*
           H[1, -2, 0, x])/(9*(-1 + x)) + 
         (4*(-45 + 622*x + 17*x^2 - 1876*x^3 - 631*x^4 + 622*x^5 + 171*x^6)*
           H[1, 0, 0, x])/(27*(-1 + x)*x*(1 + x)^2) - 
         (4*(39 - 590*x - 93*x^2 + 998*x^3 - 133*x^4 - 592*x^5 + 51*x^6)*
           H[1, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^2) + 
         (8*(24 + 50*x - 165*x^2 + 49*x^3 + 26*x^4)*H[1, 1, 2, x])/
          (9*(-1 + x)*x) + (16*(-24 + 39*x - 23*x^2 + 4*x^3)*H[1, 2, 0, x])/
          (9*(-1 + x)) + (8*(-29 + 45*x - 30*x^2 + 2*x^3)*H[1, 2, 1, x])/
          (9*(-1 + x)) - (448*(1 + x)*H[2, -2, 0, x])/3 + 
         (8*(-12 + 113*x + 160*x^2 - 162*x^3 - 164*x^4 + 101*x^5 + 92*x^6)*
           H[2, 0, 0, x])/(9*(-1 + x)*x*(1 + x)^3) + 
         (8*(-12 + 38*x + 181*x^2 + 88*x^3 - 216*x^4 - 148*x^5 + 27*x^6 + 
            26*x^7)*H[2, 1, 0, x])/(9*(-1 + x)*x*(1 + x)^3) - 
         (128*(2 - 3*x + 2*x^2)*H[2, 1, 1, x])/(9*(-1 + x)) - 
         (208*(1 + x)*H[2, 1, 2, x])/3 + (32*(1 + x)*H[2, 2, 0, x])/3 - 
         (32*(3 + 10*x)*H[3, 0, 0, x])/3 + (80*(-1 + x)*H[3, 1, 0, x])/3 + 
         (64*(-1 + x)*H[-2, -1, -1, 0, x])/3 + 144*(-1 + x)*
          H[-2, -1, 0, 0, x] - 64*(-1 + x)*H[-2, 0, 0, 0, x] + 
         (16*(4 + 45*x + 51*x^2 + 44*x^3 + 2*x^4)*H[-1, -1, -1, 0, x])/
          (9*x*(1 + x)) + (8*(16 - 342*x - 687*x^2 - 339*x^3 + 22*x^4)*
           H[-1, -1, 0, 0, x])/(9*x*(1 + x)) - 
         (32*(5 - 30*x - 66*x^2 - 30*x^3 + 5*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) + 32*(1 + x)*H[-1, 2, 0, 0, x] - 
         32*(1 + x)*H[-1, 2, 1, 0, x] - (16*(-17 - 28*x + 17*x^2 + 36*x^3)*
           H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(1 + x)^2*(4 - x + 4*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)*x) + 
         (8*(-4 + 277*x - 528*x^2 + 275*x^3)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)*x) + (8*(30 + 3*x - 96*x^2 + 5*x^3 + 26*x^4)*
           H[1, 1, 1, 0, x])/(9*(-1 + x)*x) - 16*(1 + x)*H[2, 0, 0, 0, x] - 
         (272*(1 + x)*H[2, 1, 0, 0, x])/3 - (176*(1 + x)*H[2, 1, 1, 0, x])/
          3 - 32*H[0, 0, 0, 0, 0, x] + (160*(-1 + x)*H[-3, x]*zeta[2])/3 + 
         (64*(-1 + x)*H[-2, -1, x]*zeta[2])/3 - 
         (8*(36 + 145*x + 249*x^2 + 146*x^3 + 38*x^4)*H[-1, -1, x]*zeta[2])/
          (9*x*(1 + x)) - (16*(1 + x)*H[-1, 2, x]*(103 + 155*x + 103*x^2 + 
            54*x*zeta[2]))/(27*x) - (8*H[2, 1, x]*(-137 + 630*x - 613*x^2 - 
            72*zeta[2] + 72*x^2*zeta[2]))/(27*(-1 + x)) + 
         (8*H[3, x]*(175 - 381*x + x^2 + 185*x^3 - 126*zeta[2] - 
            180*x*zeta[2] + 306*x^2*zeta[2]))/(27*(-1 + x)) - 
         (4*H[1, 0, x]*(-6086 + 6997*x + 7027*x^2 - 6245*x^3 + 27*x^4 - 
            3654*zeta[2] + 4014*x*zeta[2] + 4014*x^2*zeta[2] - 
            3654*x^3*zeta[2]))/(81*(-1 + x)*(1 + x)) - 
         (4*H[-1, 0, 0, x]*(517 - 2246*x - 5010*x^2 - 1754*x^3 + 733*x^4 - 
            108*x*zeta[2] - 216*x^2*zeta[2] - 108*x^3*zeta[2]))/
          (27*x*(1 + x)) + (8*H[0, 0, 0, x]*(-902 + 491*x + 738*x^2 - 
            611*x^3 + 164*x^4 - 162*zeta[2] - 162*x*zeta[2] + 
            162*x^2*zeta[2] + 162*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         (4*H[1, 1, x]*(-1105*x + 2262*x^2 - 1157*x^3 + 60*zeta[2] + 
            60*x*zeta[2] - 324*x^2*zeta[2] + 72*x^3*zeta[2] + 
            36*x^4*zeta[2]))/(27*(-1 + x)*x) - 
         (8*H[-2, 0, x]*(-144 + 1426*x + 1713*x^2 - 1163*x^3 - 1769*x^4 + 
            17*x^5 + 144*x*zeta[2] - 144*x^2*zeta[2] - 144*x^3*zeta[2] + 
            144*x^4*zeta[2]))/(27*(-1 + x)*x*(1 + x)) - 
         (4*H[2, 0, x]*(-730 - 479*x + 788*x^2 + 256*x^3 - 206*x^4 + 51*x^5 - 
            204*zeta[2] - 408*x*zeta[2] + 408*x^3*zeta[2] + 204*x^4*zeta[2]))/
          (9*(-1 + x)*(1 + x)^2) + Lp^2*((4*(-1118 + 903*x + 135*x^2)*
             H[0, x])/(9*(-1 + x)) + Lh*((64*(-14 + 19*x))/9 - 
             (32*(1 + x)*H[0, x])/3) - (4*(-448 + 611*x)*H[1, x])/9 - 
           (64*(3 - 3*x + x^2)*H[2, x])/(3*(-1 + x)) + 
           (64*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (8*(31 - x - 31*x^2 + 9*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(2 - 3*x + 2*x^2)*H[1, 0, x])/(3*(-1 + x)) + 
           (2*(4385 - 336*x - 4721*x^2 - 108*zeta[2] + 60*x*zeta[2] + 
              216*x^2*zeta[2]))/(9*(1 + x))) + 
         (8*H[-1, 0, x]*(-1260 + 1208*x + 2670*x^2 - 2428*x^3 - 3078*x^4 + 
            180*zeta[2] + 1539*x*zeta[2] + 2727*x^2*zeta[2] + 
            1530*x^3*zeta[2] + 216*x^4*zeta[2] - 324*x*zeta[3] - 
            648*x^2*zeta[3] - 324*x^3*zeta[3]))/(81*x*(1 + x)) + 
         (8*H[-2, x]*(48*zeta[2] - 110*x*zeta[2] + 111*x^2*zeta[2] + 
            253*x^3*zeta[2] + 14*x^4*zeta[2] + 12*x*zeta[3] - 
            12*x^3*zeta[3]))/(9*x*(1 + x)) + 
         (4*H[0, 0, x]*(-17550 - 35350*x - 6575*x^2 + 22000*x^3 + 16204*x^4 + 
            11558*x^5 + 6129*x^6 - 2196*zeta[2] - 3042*x*zeta[2] + 
            2574*x^2*zeta[2] + 4626*x^3*zeta[2] - 54*x^4*zeta[2] - 
            900*x^5*zeta[2] + 144*x^6*zeta[2] - 4536*zeta[3] - 
            9072*x*zeta[3] + 9072*x^3*zeta[3] + 4536*x^4*zeta[3]))/
          (81*(-1 + x)*(1 + x)^3) + (4*H[2, x]*(4072*x + 17985*x^2 + 
            18822*x^3 - 10724*x^4 - 26334*x^5 - 10701*x^6 - 144*zeta[2] - 
            2448*x*zeta[2] - 5220*x^2*zeta[2] - 2376*x^3*zeta[2] + 
            2484*x^4*zeta[2] + 3924*x^5*zeta[2] + 1800*x^6*zeta[2] + 
            252*x^7*zeta[2] + 1836*x*zeta[3] + 5508*x^2*zeta[3] + 
            3672*x^3*zeta[3] - 3672*x^4*zeta[3] - 5508*x^5*zeta[3] - 
            1836*x^6*zeta[3]))/(81*(-1 + x)*x*(1 + x)^3) - 
         (4*H[1, x]*(-12625*x + 807*x^2 + 26030*x^3 - 834*x^4 - 13405*x^5 + 
            27*x^6 + 501*zeta[2] + 2328*x*zeta[2] + 138*x^2*zeta[2] - 
            5097*x^3*zeta[2] - 1680*x^4*zeta[2] + 2553*x^5*zeta[2] + 
            1257*x^6*zeta[2] - 396*zeta[3] - 1818*x*zeta[3] + 
            1008*x^2*zeta[3] + 4896*x^3*zeta[3] + 1224*x^4*zeta[3] - 
            1494*x^5*zeta[3] - 252*x^6*zeta[3]))/(81*(-1 + x)*x*(1 + x)^2) + 
         (4*H[-1, x]*(167*zeta[2] - 264*x*zeta[2] - 698*x^2*zeta[2] - 
            108*x^3*zeta[2] + 239*x^4*zeta[2] + 32*zeta[3] + 70*x*zeta[3] + 
            138*x^2*zeta[3] + 72*x^3*zeta[3] + 24*x^4*zeta[3] - 
            18*x*zeta[4] - 36*x^2*zeta[4] - 18*x^3*zeta[4]))/(9*x*(1 + x)) - 
         (4*H[0, x]*(24881 + 64629*x + 30007*x^2 - 48916*x^3 - 53715*x^4 - 
            14513*x^5 + 27*x^6 + 1884*zeta[2] + 4413*x*zeta[2] - 
            108*x^2*zeta[2] - 6954*x^3*zeta[2] - 3456*x^4*zeta[2] + 
            2541*x^5*zeta[2] + 1680*x^6*zeta[2] + 13860*zeta[3] + 
            29880*x*zeta[3] + 5508*x^2*zeta[3] - 25200*x^3*zeta[3] - 
            18540*x^4*zeta[3] - 4176*x^5*zeta[3] - 756*x^6*zeta[3] + 
            3051*zeta[4] + 3591*x*zeta[4] - 5022*x^2*zeta[4] - 
            6102*x^3*zeta[4] + 1971*x^4*zeta[4] + 2511*x^5*zeta[4]))/
          (81*(-1 + x)*(1 + x)^3) + Lp*((8*(-7 - 54*x + 49*x^2 + 8*x^3)*
             H[3, x])/(3*(-1 + x)) - 48*(1 + x)*H[4, x] - 
           32*(-1 + 5*x)*H[-3, 0, x] - (16*(47 + 47*x - 39*x^2 - 51*x^3 + 
              4*x^4)*H[-2, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(18 - 257*x - 510*x^2 - 257*x^3 + 18*x^4)*H[-1, 0, x])/
            (9*x*(1 + x)) - (64*(1 + x)^3*H[-1, 2, x])/(3*x) + 
           Lh*((4*(-1181 + 1441*x))/27 - (8*(34 + 25*x)*H[0, x])/9 - 
             (8*x*H[1, x])/3 - (16*(1 + x)*H[0, 0, x])/3) - 
           (16*(68 - 93*x + 65*x^2)*H[1, 0, x])/(9*(-1 + x)) + 
           (32*x*H[1, 1, x])/3 + (64*(2 - 3*x + 2*x^2)*H[1, 2, x])/
            (3*(-1 + x)) + (64*(3 - x - x^2 + x^3)*H[2, 0, x])/
            (3*(-1 + x)*(1 + x)) + (64*(2 - 3*x + 2*x^2)*H[2, 1, x])/
            (3*(-1 + x)) + 192*(-1 + x)*H[-2, -1, 0, x] - 
           96*(-1 + x)*H[-2, 0, 0, x] + (32*(2 - 39*x - 78*x^2 - 39*x^3 + 
              2*x^4)*H[-1, -1, 0, x])/(3*x*(1 + x)) - 
           (16*(4 - 31*x - 66*x^2 - 31*x^3 + 4*x^4)*H[-1, 0, 0, x])/
            (3*x*(1 + x)) + (16*(-13 + 10*x + 9*x^2 - 14*x^3 + 4*x^4)*
             H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-3 + x)*(-1 + 3*x)*H[1, 0, 0, x])/(-1 + x) + 
           (64*(2 - 3*x + 2*x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           48*(1 + x)*H[2, 0, 0, x] - 32*H[0, 0, 0, 0, x] + 
           96*(-1 + x)*H[-2, x]*zeta[2] + (16*(6 - 23*x - 54*x^2 - 23*x^3 + 
              6*x^4)*H[-1, x]*zeta[2])/(3*x*(1 + x)) + 
           (8*H[2, x]*(-119 + 504*x - 465*x^2 - 108*zeta[2] + 
              108*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[0, 0, x]*(-578 - 57*x + 542*x^2 - 23*x^3 + 36*x^4 - 
              90*zeta[2] - 54*x*zeta[2] + 90*x^2*zeta[2] + 54*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[1, x]*(971*x - 529*x^2 - 72*zeta[2] - 
              1188*x*zeta[2] + 1188*x^2*zeta[2] + 72*x^3*zeta[2]))/(27*x) - 
           (4*H[0, x]*(7452 - 1851*x - 7192*x^2 + 2111*x^3 + 954*zeta[2] - 
              1134*x*zeta[2] - 1170*x^2*zeta[2] + 1062*x^3*zeta[2] + 
              288*x^4*zeta[2] + 1296*zeta[3] - 1296*x^2*zeta[3]))/
            (27*(-1 + x)*(1 + x)) - (4*(31061 - 35959*x - 31061*x^2 + 
              35959*x^3 + 4464*zeta[2] + 12114*x*zeta[2] - 4392*x^2*zeta[2] - 
              12834*x^3*zeta[2] + 648*x^4*zeta[2] + 6228*zeta[3] - 
              1656*x*zeta[3] - 8172*x^2*zeta[3] + 360*x^3*zeta[3] + 
              1080*x^4*zeta[3] - 3159*zeta[4] - 5589*x*zeta[4] + 
              3159*x^2*zeta[4] + 5589*x^3*zeta[4]))/(81*(-1 + x)*(1 + x))) - 
         (2*(860800 + 765018*x - 1913164*x^2 - 1721600*x^3 + 1052364*x^4 + 
            956582*x^5 - 48843*zeta[2] + 308295*x*zeta[2] + 
            710190*x^2*zeta[2] - 115866*x^3*zeta[2] - 773127*x^4*zeta[2] - 
            192429*x^5*zeta[2] + 111780*x^6*zeta[2] + 168912*zeta[3] + 
            282690*x*zeta[3] - 208926*x^2*zeta[3] - 568620*x^3*zeta[3] - 
            169452*x^4*zeta[3] + 139050*x^5*zeta[3] + 62586*x^6*zeta[3] + 
            36936*zeta[2]*zeta[3] + 17496*x*zeta[2]*zeta[3] - 
            112752*x^2*zeta[2]*zeta[3] - 73872*x^3*zeta[2]*zeta[3] + 
            75816*x^4*zeta[2]*zeta[3] + 56376*x^5*zeta[2]*zeta[3] + 
            18873*zeta[4] - 255393*x*zeta[4] - 586440*x^2*zeta[4] - 
            48276*x^3*zeta[4] + 546831*x^4*zeta[4] + 289737*x^5*zeta[4] + 
            4860*x^6*zeta[4] - 122472*zeta[5] - 258552*x*zeta[5] - 
            27216*x^2*zeta[5] + 244944*x^3*zeta[5] + 149688*x^4*zeta[5] + 
            13608*x^5*zeta[5]))/(729*(-1 + x)*(1 + x)^3)) + 
       CA*(Nf^2*TF^2*((64*Lp^3*(-1 + 2*x))/27 + Lp^2*((320*(-4 + 5*x))/27 - 
             (64*(1 + x)*H[0, x])/9) + (8*(722 - 815*x + 9*x^2)*H[1, x])/81 + 
           (88*(32 + 35*x)*H[2, x])/81 + (128*(1 + x)*H[3, x])/27 - 
           (56*(-8 + 7*x)*H[0, 0, x])/81 - (8*(-41 + 45*x)*H[1, 0, x])/27 + 
           (8*(-41 + 49*x)*H[1, 1, x])/27 + (128*(1 + x)*H[2, 0, x])/27 - 
           (128*(1 + x)*H[2, 1, x])/27 + (64*(1 + x)*H[0, 0, 0, x])/27 + 
           (8*H[0, x]*(128 + 611*x - 772*x^2 + 9*x^3 + 48*zeta[2] - 
              48*x^2*zeta[2]))/(81*(-1 + x)) + 
           Lp*((-8*(80 + 167*x)*H[0, x])/27 - (8*(-41 + 45*x)*H[1, x])/9 + 
             (128*(1 + x)*H[2, x])/9 - (8*(1337 - 1609*x + 144*zeta[2] + 
                144*x*zeta[2]))/81) - (8*(8488 - 10496*x + 3168*zeta[2] + 
              3465*x*zeta[2] + 432*zeta[3] - 3456*x*zeta[3]))/729) + 
         CF*Nf*TF*(Lp^4*(20*(-1 + x) - 8*(1 + x)*H[0, x]) + 
           (16*(212 + 131*x + 4*x^2)*H[4, x])/9 + (448*(1 + x)*H[5, x])/3 + 
           (128*(3 + 13*x)*H[-4, 0, x])/3 - (64*(-42 + 57*x + 2*x^2)*
             H[-3, 0, x])/9 + (128*(5 + 9*x + 15*x^2 + 3*x^3)*H[-2, 2, x])/
            (9*x) + (32*(1 + x)*(103 + 110*x + 103*x^2)*H[-1, 2, x])/(27*x) + 
           (256*(1 + x)^3*H[-1, 3, x])/(9*x) + 
           (16*(-13 + 37*x - 25*x^2 + 4*x^3)*H[1, 2, x])/(9*x) + 
           (32*(-1 + x)*(2 + x)*(1 + 2*x)*H[1, 3, x])/(9*x) - 
           (16*(12 + 74*x + 23*x^2 + 12*x^3)*H[2, 2, x])/(9*x) - 
           (16*(148 + x + 8*x^2)*H[3, 0, x])/9 + (16*(-32 + 43*x + 8*x^2)*
             H[3, 1, x])/9 - (128*(1 + x)*H[3, 2, x])/3 + 
           (128*(-2 + x)*H[4, 0, x])/3 - 64*(1 + x)*H[4, 1, x] - 
           256*(-1 + x)*H[-3, -1, 0, x] + 256*x*H[-3, 0, 0, x] - 
           (256*(-1 + x)*H[-2, -2, 0, x])/3 + 
           (64*(-4 + 81*x - 78*x^2 + 6*x^3)*H[-2, -1, 0, x])/(9*x) + 
           (32*(14 - 9*x + 24*x^2)*H[-2, 0, 0, x])/(9*x) - 
           (64*(1 + x)*(2 - 17*x + 2*x^2)*H[-1, -2, 0, x])/(9*x) - 
           (64*(1 + x)*(32 - 290*x + 113*x^2)*H[-1, -1, 0, x])/(27*x) - 
           (640*(1 + x)^3*H[-1, -1, 2, x])/(9*x) + 
           (16*(1 + x)*(275 - 56*x + 437*x^2)*H[-1, 0, 0, x])/(27*x) + 
           (128*(1 + x)^3*H[-1, 2, 0, x])/(9*x) - 
           (128*(1 + x)^3*H[-1, 2, 1, x])/(9*x) - 
           (2624*(-1 + x)*H[1, -2, 0, x])/3 - 
           (16*(-1 + x)*(5 - 109*x + 59*x^2)*H[1, 0, 0, x])/(9*x) + 
           (16*(-13 + 283*x - 295*x^2 + 22*x^3)*H[1, 1, 0, x])/(9*x) - 
           (344*(-1 + x)*H[1, 1, 1, x])/9 - (64*(-1 + x)*(1 + 9*x + x^2)*
             H[1, 1, 2, x])/(3*x) + 288*(-1 + x)*H[1, 2, 0, x] + 
           (1280*(1 + x)*H[2, -2, 0, x])/3 + (16*(-12 + 26*x - 235*x^2 + 
              4*x^3)*H[2, 0, 0, x])/(9*x) - (16*(2 + 3*x)*(6 - 53*x + 4*x^2)*
             H[2, 1, 0, x])/(9*x) + (16*(-1 + 47*x)*H[2, 1, 1, x])/9 + 
           (320*(1 + x)*H[2, 1, 2, x])/3 - 128*(1 + x)*H[2, 2, 0, x] + 
           (128*(1 + 9*x)*H[3, 0, 0, x])/3 - (64*(-1 + 5*x)*H[3, 1, 0, x])/
            3 - (32*(1 + x)*H[3, 1, 1, x])/3 - 
           (128*(-1 + x)*H[-2, -1, -1, 0, x])/3 - 192*(-1 + x)*
            H[-2, -1, 0, 0, x] + (64*(-1 + x)*H[-2, 0, 0, 0, x])/3 - 
           (64*(1 + x)*(2 - 11*x + 2*x^2)*H[-1, -1, -1, 0, x])/(9*x) - 
           (32*(1 + x)*(8 - 83*x + 8*x^2)*H[-1, -1, 0, 0, x])/(9*x) + 
           (64*(1 + x)*(5 + 7*x + 5*x^2)*H[-1, 0, 0, 0, x])/(9*x) - 
           (16*(-943 + 80*x)*H[0, 0, 0, 0, x])/9 + 
           (16*(-1 + x)*(4 - 185*x + 4*x^2)*H[1, 0, 0, 0, x])/(9*x) + 
           (64*(-1 + x)*(1 - 53*x + x^2)*H[1, 1, 0, 0, x])/(9*x) - 
           (64*(-1 + x)*(1 - 3*x + x^2)*H[1, 1, 1, 0, x])/(3*x) + 
           (160*(-1 + x)*H[1, 1, 1, 1, x])/3 + (416*(1 + x)*H[2, 0, 0, 0, x])/
            3 + (512*(1 + x)*H[2, 1, 0, 0, x])/3 - 
           (64*(1 + x)*H[2, 1, 1, 0, x])/3 - (64*(1 + x)*H[2, 1, 1, 1, x])/
            3 - 128*(-3 + 2*x)*H[0, 0, 0, 0, 0, x] - 128*(-1 + x)*H[-3, x]*
            zeta[2] - (64*(-1 + x)*H[-2, -1, x]*zeta[2])/3 + 
           (32*(1 + x)*(6 + 17*x + 6*x^2)*H[-1, -1, x]*zeta[2])/(3*x) - 
           (8*H[2, 1, x]*(266 + 233*x + 72*zeta[2] + 72*x*zeta[2]))/27 + 
           (16*H[2, 0, x]*(-599 - 161*x + 66*x^2 + 180*zeta[2] + 
              180*x*zeta[2]))/27 - (16*H[3, x]*(-703 + 188*x + 194*x^2 + 
              144*zeta[2] + 360*x*zeta[2]))/27 - 
           (16*H[1, 0, x]*(134 - 143*x - 396*zeta[2] + 396*x*zeta[2]))/27 - 
           (8*H[0, 0, 0, x]*(-13033 + 1778*x + 364*x^2 + 531*zeta[2] + 
              531*x*zeta[2]))/27 - (8*(-1 + x)*H[1, 1, x]*
             (-479*x + 24*zeta[2] - 120*x*zeta[2] + 24*x^2*zeta[2]))/(27*x) - 
           (16*(1 + x)*H[-1, 0, x]*(-642 - 968*x - 1605*x^2 + 60*zeta[2] + 
              732*x*zeta[2] + 60*x^2*zeta[2]))/(27*x) + 
           (32*H[-2, 0, x]*(108 + 183*x - 150*x^2 + 10*x^3 - 144*x*zeta[2] + 
              144*x^2*zeta[2]))/(27*x) + Lp^3*((8*(149 + 125*x)*H[0, x])/9 + 
             Lh*(40*(-1 + x) - 16*(1 + x)*H[0, x]) - (160*(-1 + x)*H[1, x])/
              3 + (64*(1 + x)*H[2, x])/3 - (16*(-5 + 7*x)*H[0, 0, x])/3 - 
             (8*(-347 + 347*x + 24*zeta[2] + 24*x*zeta[2]))/9) - 
           (4*H[0, 0, x]*(-140314 - 44596*x + 19260*x^2 + 10089*zeta[2] + 
              6579*x*zeta[2] + 432*x^2*zeta[2] + 11664*zeta[3] + 
              6480*x*zeta[3]))/81 - (32*H[-2, x]*(8*zeta[2] - 15*x*zeta[2] + 
              46*x^2*zeta[2] + 2*x^3*zeta[2] + 2*x*zeta[3] - 2*x^2*zeta[3]))/
            (3*x) - (32*(1 + x)*H[-1, x]*(45*zeta[2] - 60*x*zeta[2] + 
              72*x^2*zeta[2] + 8*zeta[3] + 31*x*zeta[3] + 8*x^2*zeta[3]))/
            (9*x) - (8*H[2, x]*(8365*x - 3918*x^2 - 4420*x^3 - 144*zeta[2] - 
              1764*x*zeta[2] + 162*x^2*zeta[2] + 1530*x^3*zeta[2] + 
              216*x^4*zeta[2] + 216*x*zeta[3] - 216*x^3*zeta[3]))/
            (81*(-1 + x)*x) + (8*H[1, x]*(11719*x - 11134*x^2 - 639*x^3 - 
              384*zeta[2] - 1548*x*zeta[2] + 360*x^2*zeta[2] + 
              1518*x^3*zeta[2] + 72*zeta[3] - 648*x*zeta[3] + 
              648*x^2*zeta[3] - 72*x^3*zeta[3]))/(81*x) + 
           Lp^2*((-328*(-1 + x)*H[1, x])/3 - (16*(-31 + 11*x)*H[2, x])/3 + 
             96*(1 + x)*H[3, x] - 64*(-1 + x)*H[-2, 0, x] + 
             160*(1 + x)*H[-1, 0, x] + (4*(521 + 203*x)*H[0, 0, x])/3 + 
             Lh*(176*(-1 + x) - 16*(7 + 3*x)*H[0, x] - 32*(1 + x)*
                H[0, 0, x]) - 80*(-1 + x)*H[1, 0, x] + 32*(1 + x)*
              H[2, 0, x] - 8*(-23 + 17*x)*H[0, 0, 0, x] - 
             (4*H[0, x]*(-3169 - 127*x + 90*zeta[2] + 234*x*zeta[2]))/9 + 
             (4*(3778 - 3796*x - 57*zeta[2] + 177*x*zeta[2] + 144*zeta[3] - 
                288*x*zeta[3]))/9) + (4*H[0, x]*(-673928 + 661803*x + 
              15878*x^2 - 3834*x^3 + 44451*zeta[2] - 58266*x*zeta[2] + 
              4707*x^2*zeta[2] + 9108*x^3*zeta[2] + 98064*zeta[3] - 
              90720*x*zeta[3] - 4320*x^2*zeta[3] - 3024*x^3*zeta[3] + 
              33696*zeta[4] - 38880*x*zeta[4] + 5184*x^2*zeta[4]))/
            (243*(-1 + x)) + Lp*((-16*(-65 - 2*x + 8*x^2)*H[3, x])/3 + 
             224*(1 + x)*H[4, x] + 64*(1 + 3*x)*H[-3, 0, x] + 
             (32*(9 - 51*x + 4*x^2)*H[-2, 0, x])/3 + (16*(1 + x)*(18 - x + 
                18*x^2)*H[-1, 0, x])/(3*x) + (128*(1 + x)^3*H[-1, 2, x])/
              (3*x) + (592*(-1 + x)*H[1, 0, x])/3 - 160*(-1 + x)*H[1, 1, x] + 
             80*(-1 + x)*H[1, 2, x] - (16*(-2 + 49*x)*H[2, 0, x])/3 + 
             16*(4 + x)*H[2, 1, x] - 32*(1 + x)*H[2, 2, x] + 
             64*(1 + 2*x)*H[3, 0, x] - 448*(-1 + x)*H[-2, -1, 0, x] + 
             96*(-1 + x)*H[-2, 0, 0, x] - (32*(1 + x)*(4 - 79*x + 4*x^2)*H[
                -1, -1, 0, x])/(3*x) + (16*(1 + x)*(8 - 11*x + 8*x^2)*H[-1, 
                0, 0, x])/(3*x) - (32*(-165 - 18*x + 4*x^2)*H[0, 0, 0, x])/
              3 + Lh*(240*(-1 + x) - 56*(3 + x)*H[0, x] - 8*(9 + 7*x)*
                H[0, 0, x] - 16*(1 + x)*H[0, 0, 0, x]) - 544*(-1 + x)*
              H[1, 0, 0, x] - 80*(-1 + x)*H[1, 1, 0, x] - 80*(-1 + x)*
              H[1, 1, 1, x] + 256*(1 + x)*H[2, 0, 0, x] + 
             32*(1 + x)*H[2, 1, 0, x] + 32*(1 + x)*H[2, 1, 1, x] - 
             160*(-3 + 2*x)*H[0, 0, 0, 0, x] - 224*(-1 + x)*H[-2, x]*
              zeta[2] - (16*(1 + x)*(4 - 21*x + 4*x^2)*H[-1, x]*zeta[2])/x - 
             (8*H[2, x]*(-202 - 11*x + 96*zeta[2] + 96*x*zeta[2]))/3 - 
             (8*H[0, 0, x]*(-4297 + 56*x + 108*x^2 + 270*zeta[2] + 
                270*x*zeta[2]))/9 + (32*(-1 + x)*H[1, x]*(-74*x + 2*zeta[2] + 
                47*x*zeta[2] + 2*x^2*zeta[2]))/(3*x) + 
             (8*H[0, x]*(7733 + 3003*x - 597*zeta[2] - 111*x*zeta[2] + 
                96*x^2*zeta[2] - 576*zeta[3] - 252*x*zeta[3]))/9 + 
             (4*(23861 - 24026*x - 2214*zeta[2] + 1140*x*zeta[2] + 
                216*x^2*zeta[2] - 3144*zeta[3] - 372*x*zeta[3] + 
                240*x^2*zeta[3] + 342*zeta[4] + 1026*x*zeta[4]))/9) + 
           (2*(-1557097 + 3128675*x - 1571578*x^2 + 18912*zeta[2] - 
              134148*x^2*zeta[2] + 115560*x^3*zeta[2] + 206136*zeta[3] - 
              274428*x*zeta[3] + 16524*x^2*zeta[3] + 51768*x^3*zeta[3] + 
              29808*zeta[2]*zeta[3] - 88128*x*zeta[2]*zeta[3] + 
              58320*x^2*zeta[2]*zeta[3] + 80136*zeta[4] - 174150*x*zeta[4] + 
              94014*x^2*zeta[4] - 88776*zeta[5] + 137376*x*zeta[5] - 
              48600*x^2*zeta[5]))/(243*(-1 + x))))) + 
     delta[1 - x]*(as*CA*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CA*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CA^2*((-22/9 + 2*Lh)*Lp^3 + Lp^4/2 + 
           Lp^2*((-11*Lh)/3 + 2*Lh^2 + (-67 - 45*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 27*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (4856 - 3618*zeta[2] - 
             2772*zeta[3] + 2025*zeta[4])/324)) + 
       as^3*(CA^2*Nf*TF*((8/3 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-64*Lh)/27 - (8*Lh^2)/3 + (8*(289 + 36*zeta[2]))/81) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(-29 + 9*zeta[2]))/3 + 
             (2*(2215 + 1647*zeta[2] - 126*zeta[3]))/81) + 
           Lp*((-224*Lh^2)/27 - (4*Lh*(-2215 + 585*zeta[2] + 126*zeta[3]))/
              81 + (8*(401*zeta[2] + 132*zeta[3] - 207*zeta[4]))/27) - 
           (2*Lh*(-31313 + 5220*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
            729 + (-412765 + 697338*zeta[2] + 660312*zeta[3] + 
             8748*zeta[2]*zeta[3] - 155763*zeta[4] - 402408*zeta[5])/6561) + 
         CA*(Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
             Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
             (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
               (64*(5*zeta[2] + 3*zeta[3]))/27) - (8*(64 + 8262*zeta[2] + 
                3780*zeta[3] + 2673*zeta[4]))/6561) + 
           CF*Nf*TF*((8*Lp^3)/3 + Lp^2*(4*Lh + (55 - 48*zeta[3])/3) + 
             Lp*(8*zeta[2] - (2*Lh*(-55 + 48*zeta[3]))/3) + 
             (Lh*(1711 - 912*zeta[3] - 432*zeta[4]))/27 + 
             (-42727 + 14850*zeta[2] + 20928*zeta[3] - 12960*zeta[2]*
                zeta[3] + 8208*zeta[4] + 12096*zeta[5])/486)) + 
         CA^3*((22/9 - Lh)*Lp^5 - Lp^6/6 + Lp^4*((77*Lh)/9 - 2*Lh^2 + 
             (13 + 99*zeta[2])/18) + Lp^3*((22*Lh^2)/3 - (4*Lh^3)/3 + 
             (2*Lh*(281 + 81*zeta[2]))/27 - (8*(445 + 99*zeta[2] + 
                216*zeta[3]))/81) + Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + 
             (Lh*(-11954 + 5226*zeta[2] + 5676*zeta[3] - 3591*zeta[4]))/54 + 
             (2*(-1132*zeta[2] - 242*zeta[3] + 504*zeta[2]*zeta[3] + 
                759*zeta[4]))/9) + Lp^2*((-2*Lh^2*(-134 + 45*zeta[2]))/9 + 
             (Lh*(-1376 + 891*zeta[2] - 378*zeta[3]))/27 + 
             (-11954 - 10542*zeta[2] + 5676*zeta[3] + 7209*zeta[4])/108) + 
           (Lh*(-297029 + 79344*zeta[2] + 332856*zeta[3] - 63180*zeta[2]*zeta[
                3] + 37422*zeta[4] - 139968*zeta[5]))/1458 + 
           (20847796 - 22991976*zeta[2] - 32644512*zeta[3] + 
             7313328*zeta[2]*zeta[3] + 5412096*zeta[3]^2 + 10024236*zeta[4] + 
             10520928*zeta[5] - 6994269*zeta[6])/104976)))
 
dPDFMSb["gq"] = as*CF*(2*Lp*(-2 + x) + 4*(-1 + x)) + 
     as^2*(CF*Nf*TF*((-8*Lp^2*(-2 + x))/3 - (32*(-17 + 10*x))/27 + 
         (8*(-16 + 11*x)*H[1, x])/9 + Lp*((-80*(-2 + x))/9 + 
           (16*(-2 + x)*H[1, x])/3) - (8*(-2 + x)*H[1, 1, x])/3) + 
       CF^2*(23 - 5*x + (-19 + 8*x)*H[0, x] + 4*(-9 + 5*x)*H[1, x] + 
         Lp^2*(3*x + 2*(-2 + x)*H[0, x] + 4*(-2 + x)*H[1, x]) + 
         (-20 - x)*H[0, 0, x] - 2*(-10 + 7*x)*H[1, 1, x] + 
         Lp*(-6*(-5 + 2*x) + 6*x*H[0, x] + 12*(-2 + x)*H[1, x] + 
           4*(-2 + x)*H[0, 0, x] - 8*(-2 + x)*H[1, 1, x]) + 
         2*(-2 + x)*H[0, 0, 0, x] + 4*(-2 + x)*H[1, 1, 1, x]) + 
       CA*CF*(-2*Lp^3*(-2 + x) - 2*(25 + 11*x)*H[0, x] - 
         (4*(-91 + 53*x)*H[1, x])/9 + Lp^2*(-4*Lh*(-2 + x) + 
           (2*(-52 + 41*x))/3 - 4*(4 + x)*H[0, x] + 4*(-2 + x)*H[1, x]) + 
         8*(-1 + x)*H[2, x] - 8*(2 + x)*H[-2, 0, x] - 8*(1 + x)*H[-1, 0, x] + 
         2*(-16 + 5*x)*H[0, 0, x] - 16*(-1 + x)*H[1, 0, x] + 
         (2*(-34 + 23*x)*H[1, 1, x])/3 - 4*(-2 + x)*H[1, 2, x] + 
         16*H[2, 0, x] - 4*(-2 + x)*H[2, 1, x] + 8*(2 + x)*H[-1, -1, 0, x] - 
         4*(2 + x)*H[-1, 0, 0, x] - 4*(2 + x)*H[0, 0, 0, x] + 
         4*(-2 + x)*H[1, 0, 0, x] - 4*(-2 + x)*H[1, 1, 0, x] - 
         4*(-2 + x)*H[1, 1, 1, x] + 4*(2 + x)*H[-1, x]*zeta[2] + 
         Lp*(-8*Lh*(-1 + x) + 12*(-4 + 3*x)*H[0, x] + (4*(10 + x)*H[1, x])/
            3 + 8*(-2 + x)*H[2, x] - 8*(2 + x)*H[-1, 0, x] - 
           8*(2 + x)*H[0, 0, x] + 8*(-2 + x)*H[1, 0, x] + 
           8*(-2 + x)*H[1, 1, x] - (2*(430 - 278*x - 18*zeta[2] + 
              45*x*zeta[2]))/9) - (2*(2227 - 1769*x - 378*zeta[2] + 
            486*x*zeta[2] - 648*zeta[3] + 378*x*zeta[3]))/27)) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(-2 + x))/9 - (64*(-28 + 15*x)*H[1, x])/
          27 + Lp^2*((160*(-2 + x))/9 - (32*(-2 + x)*H[1, x])/3) + 
         (32*(-56 + 31*x)*H[1, 1, x])/27 + Lp*((800*(-2 + x))/27 - 
           (320*(-2 + x)*H[1, x])/9 + (64*(-2 + x)*H[1, 1, x])/3) - 
         (160*(-2 + x)*H[1, 1, 1, x])/9 + 
         (64*(-89 + 31*x - 162*zeta[3] + 81*x*zeta[3]))/243) + 
       CF^2*Nf*TF*((-80*(16 + x)*H[3, x])/27 + (32*(-2 + x)*H[4, x])/9 + 
         (256*x*H[-3, 0, x])/3 - (64*(-2 + 6*x + x^2)*H[-2, 0, x])/(3*x) + 
         (32*(1 + x)*(35 + x + 8*x^2)*H[-1, 0, x])/(9*x) + 
         Lp^3*((-4*(-42 + 47*x))/3 + (16*(23 + 11*x)*H[0, x])/9 - 
           (80*(-2 + x)*H[1, x])/9 - (16*(-2 + x)*H[0, 0, x])/3) - 
         (16*(-4 + 5*x)*H[1, 2, x])/27 - (64*(-2 + x)*H[1, 3, x])/9 - 
         (80*(16 + x)*H[2, 0, x])/27 - (128*(5 + 2*x)*H[2, 1, x])/27 - 
         (32*(-2 + x)*H[2, 2, x])/9 + (32*(-2 + x)*H[3, 0, x])/9 - 
         (32*(-2 + x)*H[3, 1, x])/9 + (128*(-2 + x)*H[-2, 0, 0, x])/3 - 
         (64*(1 + x)*(-1 + 5*x)*H[-1, 0, 0, x])/(3*x) + 
         (4*(7714 + 79*x)*H[0, 0, 0, x])/27 - (16*(-6 - 2*x + 13*x^2)*
           H[1, 0, 0, x])/(9*x) + (16*(-64 + 35*x)*H[1, 1, 0, x])/27 - 
         (16*(-413 + 226*x)*H[1, 1, 1, x])/27 - (32*(-2 + x)*H[1, 1, 2, x])/
          9 - (64*(-2 + x)*H[1, 2, 0, x])/9 - (32*(-2 + x)*H[1, 2, 1, x])/9 + 
         (32*(10 + 7*x)*H[2, 0, 0, x])/9 - (32*(-2 + x)*H[2, 1, 0, x])/9 - 
         (16*(-2 + x)*H[2, 1, 1, x])/9 - (64*(-76 + 5*x)*H[0, 0, 0, 0, x])/
          9 + (16*(-2 + x)*H[1, 0, 0, 0, x])/3 - 
         (32*(-2 + x)*H[1, 1, 0, 0, x])/9 - (32*(-2 + x)*H[1, 1, 1, 0, x])/
          3 + (560*(-2 + x)*H[1, 1, 1, 1, x])/9 - 64*(-2 + x)*
          H[0, 0, 0, 0, 0, x] + (16*H[2, x]*(-37 + 131*x - 36*zeta[2] + 
            18*x*zeta[2]))/81 + (8*H[1, 0, x]*(-32 + 115*x - 48*zeta[2] + 
            24*x*zeta[2]))/27 + (8*H[1, 1, x]*(-3440 + 1969*x - 72*zeta[2] + 
            36*x*zeta[2]))/81 - (4*H[0, 0, x]*(-33493 - 4714*x + 576*x^2 - 
            144*zeta[2] + 72*x*zeta[2]))/81 + Lp^2*((4*(222 + x)*H[0, x])/3 - 
           (16*(-19 + 8*x)*H[1, x])/3 + (16*(-2 + x)*H[2, x])/3 + 
           (32*(17 + 5*x)*H[0, 0, x])/3 + (16*(-2 + x)*H[1, 0, x])/3 + 
           (112*(-2 + x)*H[1, 1, x])/3 - 32*(-2 + x)*H[0, 0, 0, x] - 
           (2*(-372 + 435*x - 16*zeta[2] + 8*x*zeta[2]))/3) + 
         (4*H[1, x]*(11282 - 4387*x - 144*zeta[2] + 180*x*zeta[2] + 
            10800*zeta[3] - 5400*x*zeta[3]))/243 + 
         (2*H[0, x]*(270428 + 29861*x - 9792*zeta[2] + 360*x*zeta[2] - 
            12096*zeta[3] - 1728*x*zeta[3]))/243 + 
         Lp*((-8*(-940 + 443*x)*H[1, x])/27 + 16*x*H[2, x] + 
           (32*(-2 + x)*H[3, x])/3 + 64*(-2 + x)*H[-2, 0, x] - 
           (32*(1 + x)*(-1 + 5*x)*H[-1, 0, x])/x - 
           (8*(-1024 + 29*x)*H[0, 0, x])/9 + (16*(-8 + 13*x)*H[1, 0, x])/9 + 
           (400*(-2 + x)*H[1, 1, x])/3 + (32*(-2 + x)*H[2, 0, x])/3 + 
           (16*(95 + 11*x)*H[0, 0, 0, x])/3 + 16*(-2 + x)*H[1, 0, 0, x] + 
           (32*(-2 + x)*H[1, 1, 0, x])/3 - (224*(-2 + x)*H[1, 1, 1, x])/3 - 
           80*(-2 + x)*H[0, 0, 0, 0, x] - (4*H[0, x]*(-9676 - 4201*x + 
              720*zeta[2] + 72*x*zeta[2]))/27 + (18362 - 18879*x - 
             1152*zeta[2] - 144*x*zeta[2] - 3072*zeta[3] + 1536*x*zeta[3])/
            9) + (417486 - 416795*x + 21920*zeta[2] - 4192*x*zeta[2] + 
           4608*x^2*zeta[2] - 84480*zeta[3] + 60384*x*zeta[3] + 
           8928*zeta[4] + 11088*x*zeta[4])/162) + 
       CF^3*((-4*(100 + x)*H[4, x])/3 + 24*(-2 + x)*H[5, x] - 
         (640*x*H[-4, 0, x])/3 - (320*x*H[-3, 0, x])/3 - 
         (4*(-46 + 43*x)*H[1, 2, x])/3 - 8*(2 + x)*H[1, 3, x] - 
         (32*(-9 + x)*H[2, 2, x])/3 - (64*(-1 + x)*H[2, 3, x])/3 + 
         (16*x*H[3, 0, x])/3 + (320*H[3, 1, x])/3 - (32*(-2 + x)*H[3, 2, x])/
          3 - 16*(-2 + x)*H[4, 1, x] + (128*x*H[-3, -1, 0, x])/3 - 
         (320*x*H[-3, 0, 0, x])/3 + (64*x*H[-2, -2, 0, x])/3 + 
         (128*x*H[-2, -1, 0, x])/3 - (32*(12 + 5*x)*H[-2, 0, 0, x])/3 + 
         (256*(2 + x)*H[-1, -3, 0, x])/3 + (64*(1 + x)*H[-1, -2, 0, x])/3 - 
         (32*(-3 + 9*x + 10*x^2)*H[-1, 0, 0, x])/(3*x) - 
         (256*(-2 + x)*H[1, -3, 0, x])/3 - 128*(-1 + x)*H[1, -2, 0, x] + 
         (8*(6 - 35*x + 21*x^2)*H[1, 0, 0, x])/(3*x) - 
         32*(-1 + x)*H[1, 1, 2, x] - 32*(-2 + x)*H[1, 1, 3, x] - 
         (8*(-50 + 29*x)*H[1, 2, 0, x])/3 - (8*(-8 + 5*x)*H[1, 2, 1, x])/3 - 
         (128*(-1 + 2*x)*H[2, -2, 0, x])/3 - (16*(-5 + 7*x)*H[2, 0, 0, x])/
          3 + (32*(-2 + x)*H[2, 1, 0, x])/3 + 4*(8 + 5*x)*H[2, 1, 1, x] - 
         (32*x*H[2, 1, 2, x])/3 + (32*x*H[2, 2, 0, x])/3 + 
         (16*(-2 + x)*H[2, 2, 1, x])/3 - 64*x*H[3, 0, 0, x] + 
         (32*(-2 + x)*H[3, 1, 0, x])/3 + 8*(-2 + x)*H[3, 1, 1, x] + 
         (128*x*H[-2, -1, 0, 0, x])/3 - (64*(1 + x)*H[-2, 0, 0, 0, x])/3 + 
         (64*(2 + x)*H[-1, -2, 0, 0, x])/3 + (128*(1 + x)*H[-1, -1, 0, 0, x])/
          3 - (128*(1 + x)*H[-1, 0, 0, 0, x])/3 + 32*(2 + x)*
          H[-1, 2, 0, 0, x] - (32*(-21 + x)*H[0, 0, 0, 0, x])/3 - 
         64*(-2 + x)*H[1, -2, 0, 0, x] + 4*(-4 + x)*H[1, 0, 0, 0, x] - 
         (128*(-2 + x)*H[1, 1, -2, 0, x])/3 - 8*(-6 + 5*x)*H[1, 1, 0, 0, x] - 
         (32*(-7 + 4*x)*H[1, 1, 1, 0, x])/3 + 
         (4*(-208 + 115*x)*H[1, 1, 1, 1, x])/3 + 
         (16*(-2 + x)*H[1, 1, 1, 2, x])/3 + 32*(-2 + x)*H[1, 1, 2, 0, x] + 
         16*(-2 + x)*H[1, 1, 2, 1, x] - (64*(-2 + x)*H[1, 2, 0, 0, x])/3 + 
         (64*(-2 + x)*H[1, 2, 1, 0, x])/3 + (32*(-2 + x)*H[1, 2, 1, 1, x])/
          3 - (8*(-2 + 5*x)*H[2, 0, 0, 0, x])/3 - (64*x*H[2, 1, 0, 0, x])/3 + 
         (32*x*H[2, 1, 1, 0, x])/3 + (8*(-2 + x)*H[2, 1, 1, 1, x])/3 + 
         (64*(2 + x)*H[-1, -1, 0, 0, 0, x])/3 - 
         (16*(2 + x)*H[-1, 0, 0, 0, 0, x])/3 + 
         (16*(8 + 3*x)*H[0, 0, 0, 0, 0, x])/3 - 16*(-2 + x)*
          H[1, 1, 0, 0, 0, x] + (32*(-2 + x)*H[1, 1, 1, 0, 0, x])/3 + 
         (16*(-2 + x)*H[1, 1, 1, 1, 0, x])/3 - 80*(-2 + x)*
          H[1, 1, 1, 1, 1, x] + (64*x*H[-3, x]*zeta[2])/3 + 
         (64*x*H[-2, x]*zeta[2])/3 + (H[0, 0, 0, x]*(1350 + 289*x + 
            144*zeta[2] - 72*x*zeta[2]))/3 - 
         (32*H[2, 0, x]*(7 + 3*x + x*zeta[2]))/3 + 
         (64*H[-1, -1, 0, x]*(-2 - 2*x + 2*zeta[2] + x*zeta[2]))/3 + 
         (4*H[2, 1, x]*(42 - 41*x + 8*x*zeta[2]))/3 + 
         (4*H[1, 1, 0, x]*(-66 + 15*x - 16*zeta[2] + 8*x*zeta[2]))/3 - 
         (2*H[1, 1, 1, x]*(-544 + 313*x - 16*zeta[2] + 8*x*zeta[2]))/3 + 
         (4*H[3, x]*(-127 + 10*x - 16*zeta[2] + 24*x*zeta[2]))/3 - 
         (32*H[-2, 0, x]*(-6 + 9*x + 8*x^2 + 2*x*zeta[2] + 3*x^2*zeta[2]))/
          (3*x) + Lp^3*((4*(1 + 5*x)*H[0, x])/3 + 8*x*H[1, x] + 
           (16*(-2 + x)*H[2, x])/3 + (4*(-2 + x)*H[0, 0, x])/3 + 
           (16*(-2 + x)*H[1, 0, x])/3 + (32*(-2 + x)*H[1, 1, x])/3 - 
           ((-2 + x)*(-9 + 16*zeta[2]))/3) + 
         (H[0, 0, x]*(985 + 688*x - 128*x^2 + 400*zeta[2] + 4*x*zeta[2] + 
            432*zeta[3] - 216*x*zeta[3]))/3 + 
         (4*H[2, x]*(-45 - 85*x - 72*zeta[2] + 24*x*zeta[2] + 40*zeta[3] - 
            44*x*zeta[3]))/3 + (8*H[1, 1, x]*(-41 + x - 12*zeta[2] + 
            12*x*zeta[2] - 12*zeta[3] + 6*x*zeta[3]))/3 - 
         (2*H[1, 0, x]*(-130 - 5*x - 104*zeta[2] + 68*x*zeta[2] - 
            96*zeta[3] + 48*x*zeta[3]))/3 + 
         (32*H[-1, 0, x]*(15 + 21*x + 13*x^2 + 4*x^3 - 5*x*zeta[2] - 
            5*x^2*zeta[2] - 6*x*zeta[3] - 3*x^2*zeta[3]))/(3*x) + 
         Lp^2*(8*(-4 + 3*x)*H[2, x] + 16*(-2 + x)*H[3, x] - 
           16*(2 + x)*H[-2, 0, x] - 48*(1 + x)*H[-1, 0, x] + 
           8*(7 + 3*x)*H[0, 0, x] + 12*(-4 + 3*x)*H[1, 0, x] + 
           12*(-8 + 3*x)*H[1, 1, x] + 8*(-2 + x)*H[2, 0, x] - 
           8*(-2 + x)*H[2, 1, x] + 32*(2 + x)*H[-1, -1, 0, x] - 
           16*(2 + x)*H[-1, 0, 0, x] + 8*(2 + x)*H[0, 0, 0, x] - 
           48*(-2 + x)*H[1, 1, 1, x] + 16*(2 + x)*H[-1, x]*zeta[2] + 
           H[0, x]*(126 + 105*x - 16*x*zeta[2]) + 2*H[1, x]*
            (38 - 11*x - 16*zeta[2] + 8*x*zeta[2]) + 
           (404 - 455*x - 32*zeta[2] - 48*x*zeta[2] - 64*zeta[3] - 
             32*x*zeta[3])/2) + (H[0, x]*(-208 - 3885*x + 440*zeta[2] - 
            80*x*zeta[2] + 2464*zeta[3] - 312*x*zeta[3] - 144*zeta[4] - 
            840*x*zeta[4]))/6 - (32*H[-1, x]*(2*zeta[2] + 2*x*zeta[2] - 
            22*zeta[4] - 11*x*zeta[4]))/3 + 
         (H[1, x]*(190 + 73*x - 120*zeta[2] + 108*x*zeta[2] + 976*zeta[3] - 
            736*x*zeta[3] - 704*zeta[4] + 352*x*zeta[4]))/3 + 
         Lp*(8*(-10 + 3*x)*H[3, x] + 32*(-2 + x)*H[4, x] - 
           128*x*H[-3, 0, x] - 16*(2 + 5*x)*H[-2, 0, x] - 
           48*(-1 + x)*H[1, 2, x] + 16*(-2 + x)*H[2, 0, x] - 
           8*(-1 + 5*x)*H[2, 1, x] - 16*(-2 + x)*H[2, 2, x] - 
           24*(-2 + x)*H[3, 1, x] + 64*x*H[-2, -1, 0, x] - 
           64*(1 + x)*H[-2, 0, 0, x] + 32*(2 + x)*H[-1, -2, 0, x] - 
           96*(1 + x)*H[-1, 0, 0, x] + 4*(49 + 9*x)*H[0, 0, 0, x] - 
           96*(-2 + x)*H[1, -2, 0, x] + 12*(-4 + x)*H[1, 0, 0, x] + 
           24*(-2 + x)*H[1, 1, 0, x] - 144*(-2 + x)*H[1, 1, 1, x] - 
           32*(-2 + x)*H[1, 1, 2, x] - 32*(-2 + x)*H[1, 2, 0, x] - 
           16*(-2 + x)*H[1, 2, 1, x] - 8*(-2 + 5*x)*H[2, 0, 0, x] + 
           64*(2 + x)*H[-1, -1, 0, 0, x] - 16*(2 + x)*H[-1, 0, 0, 0, x] + 
           4*(14 + 5*x)*H[0, 0, 0, 0, x] - 48*(-2 + x)*H[1, 1, 0, 0, x] + 
           96*(-2 + x)*H[1, 1, 1, 1, x] + 32*x*H[-2, x]*zeta[2] - 
           32*H[1, 0, x]*(-x - 2*zeta[2] + x*zeta[2]) + 16*H[1, 1, x]*
            (-17 + 8*x - 4*zeta[2] + 2*x*zeta[2]) + 4*H[2, x]*
            (-18 - 7*x - 8*zeta[2] + 12*x*zeta[2]) - 2*H[0, 0, x]*
            (-90 - 69*x - 32*zeta[2] + 16*x*zeta[2]) - 
           (16*H[-1, 0, x]*(-3 - 5*x - 4*x^2 + 4*x*zeta[2] + 2*x^2*zeta[2]))/
            x + H[0, x]*(-100 - 373*x + 48*zeta[2] - 24*x*zeta[2] + 
             112*zeta[3] - 104*x*zeta[3]) + 2*H[1, x]*(22 + 29*x - 
             24*zeta[2] + 24*x*zeta[2] + 144*zeta[3] - 72*x*zeta[3]) + 
           (-2786 + 2455*x + 608*zeta[2] + 112*x*zeta[2] + 1568*zeta[3] - 
             864*x*zeta[3] - 112*zeta[4] - 808*x*zeta[4])/4) + 
         (-21274 + 19345*x + 6816*zeta[2] + 2720*x*zeta[2] + 
           1024*x^2*zeta[2] + 20128*zeta[3] - 14368*x*zeta[3] + 
           3456*zeta[2]*zeta[3] - 1728*x*zeta[2]*zeta[3] + 9472*zeta[4] - 
           4192*x*zeta[4] - 15360*zeta[5] - 256*x*zeta[5])/24) + 
       CA^2*CF*(Lp^5*(-2 + x) + Lp^4*(4*Lh*(-2 + x) - (22*(-19 + 14*x))/9 + 
           4*(4 + x)*H[0, x] - 4*(-2 + x)*H[1, x]) + 
         (4*(-521 + 371*x)*H[4, x])/9 - (4*(90 + 7*x)*H[5, x])/3 + 
         (8*(-74 + 41*x)*H[-4, 0, x])/3 - (16*(195 + 274*x)*H[-3, 0, x])/9 - 
         (8*(46 + 65*x)*H[-3, 2, x])/3 - (16*(15 + 2*x + 55*x^2)*H[-2, 2, x])/
          (3*x) - (4*(202 + 127*x)*H[-2, 3, x])/3 - 
         (4*(72 + 343*x + 326*x^2)*H[-1, 3, x])/(9*x) - 
         (208*(2 + x)*H[-1, 4, x])/3 - (4*(-18 - 404*x + 403*x^2)*H[1, 3, x])/
          (9*x) + 32*(-2 + x)*H[1, 4, x] - (4*(-54 - 70*x + 121*x^2)*
           H[2, 2, x])/(9*x) - (4*(-142 + x)*H[2, 3, x])/3 + 
         (4*(595 + 1555*x + 1325*x^2 + 374*x^3)*H[3, 0, x])/(9*(1 + x)^2) - 
         (16*(52 + 41*x)*H[3, 1, x])/9 + 8*(22 + 5*x)*H[3, 2, x] - 
         (64*(-7 + x)*H[4, 0, x])/3 + (4*(26 + x)*H[4, 1, x])/3 + 
         (32*(8 + 9*x)*H[-3, -1, 0, x])/3 - (4*(274 + 19*x)*H[-3, 0, 0, x])/
          3 - 8*(-26 + x)*H[-2, -2, 0, x] + (8*(4 + 6*x + 25*x^2)*
           H[-2, -1, 0, x])/x + (8*(126 + 109*x)*H[-2, -1, 2, x])/3 - 
         (4*(126 + 870*x + 1385*x^2)*H[-2, 0, 0, x])/(9*x) - 
         (40*(6 + x)*H[-2, 2, 0, x])/3 + (32*(-2 + x)*H[-2, 2, 1, x])/3 + 
         (224*(2 + x)*H[-1, -3, 0, x])/3 + (16*(1 + x)*(1 + 17*x)*
           H[-1, -2, 0, x])/x + 240*(2 + x)*H[-1, -2, 2, x] + 
         (8*(90 + 253*x + 218*x^2)*H[-1, -1, 2, x])/(9*x) + 
         (520*(2 + x)*H[-1, -1, 3, x])/3 - (8*(1 + 2*x)*(18 + 29*x)*
           H[-1, 2, 0, x])/(9*x) + (16*(9 + 2*x + 4*x^2)*H[-1, 2, 1, x])/
          (9*x) - 64*(2 + x)*H[-1, 2, 2, x] - (92*(2 + x)*H[-1, 3, 0, x])/3 + 
         (80*(2 + x)*H[-1, 3, 1, x])/3 - 80*(-2 + x)*H[1, -3, 0, x] + 
         (32*(-49 + 38*x)*H[1, -2, 0, x])/9 + (64*(-2 + x)*H[1, -2, 2, x])/
          3 + (4*(-54 - 470*x + 205*x^2)*H[1, 1, 2, x])/(9*x) - 
         64*(-2 + x)*H[1, 1, 3, x] - (8*(-292 + 329*x)*H[1, 2, 0, x])/9 + 
         (20*(-71 + 16*x)*H[1, 2, 1, x])/9 - (248*(-2 + x)*H[1, 2, 2, x])/3 - 
         (8*(-2 + x)*H[1, 3, 0, x])/3 - (152*(-2 + x)*H[1, 3, 1, x])/3 - 
         16*(6 + 5*x)*H[2, -2, 0, x] + (4*(54 + 1043*x + 2765*x^2 + 
            2617*x^3 + 859*x^4)*H[2, 0, 0, x])/(9*x*(1 + x)^2) - 
         (4*(-54 + 368*x + 1465*x^2 + 1610*x^3 + 585*x^4)*H[2, 1, 0, x])/
          (9*x*(1 + x)^2) + (4*(-458 + 307*x)*H[2, 1, 1, x])/9 - 
         (4*(-106 + 75*x)*H[2, 1, 2, x])/3 + (16*(58 + 5*x)*H[2, 2, 0, x])/
          3 - (16*(-34 + 11*x)*H[2, 2, 1, x])/3 - 
         (16*(-49 + 6*x)*H[3, 0, 0, x])/3 + (4*(50 + 19*x)*H[3, 1, 0, x])/3 - 
         (32*(-14 + 5*x)*H[3, 1, 1, x])/3 - (160*(4 + x)*H[-2, -1, -1, 0, x])/
          3 + (4*(322 + 71*x)*H[-2, -1, 0, 0, x])/3 - 
         (16*(48 + 5*x)*H[-2, 0, 0, 0, x])/3 - 
         (160*(2 + x)*H[-1, -2, -1, 0, x])/3 + 
         (584*(2 + x)*H[-1, -2, 0, 0, x])/3 - 32*(2 + x)*
          H[-1, -1, -2, 0, x] - (8*(-18 + 223*x + 230*x^2)*
           H[-1, -1, -1, 0, x])/(9*x) - (880*(2 + x)*H[-1, -1, -1, 2, x])/3 + 
         (32*(1 + x)*(1 + 15*x)*H[-1, -1, 0, 0, x])/x + 
         16*(2 + x)*H[-1, -1, 2, 0, x] - (64*(2 + x)*H[-1, -1, 2, 1, x])/3 - 
         (8*(45 + 412*x + 356*x^2)*H[-1, 0, 0, 0, x])/(9*x) - 
         (376*(2 + x)*H[-1, 2, 0, 0, x])/3 + (40*(2 + x)*H[-1, 2, 1, 0, x])/
          3 + (32*(2 + x)*H[-1, 2, 1, 1, x])/3 + 
         (8*(-973 + 149*x)*H[0, 0, 0, 0, x])/9 + 
         (128*(-2 + x)*H[1, -2, -1, 0, x])/3 + (4*(18 - 1013*x + 907*x^2)*
           H[1, 0, 0, 0, x])/(9*x) - 32*(-2 + x)*H[1, 1, -2, 0, x] - 
         (4*(-18 - 577*x + 452*x^2)*H[1, 1, 0, 0, x])/(9*x) + 
         (4*(-18 - 127*x + 46*x^2)*H[1, 1, 1, 0, x])/(3*x) + 
         (20*(-178 + 101*x)*H[1, 1, 1, 1, x])/9 - 
         (328*(-2 + x)*H[1, 1, 1, 2, x])/3 - 80*(-2 + x)*H[1, 1, 2, 0, x] - 
         (256*(-2 + x)*H[1, 1, 2, 1, x])/3 + (16*(-2 + x)*H[1, 2, 0, 0, x])/
          3 - 96*(-2 + x)*H[1, 2, 1, 0, x] - (272*(-2 + x)*H[1, 2, 1, 1, x])/
          3 - (4*(146 + x)*H[2, 0, 0, 0, x])/3 + 
         (4*(70 + 43*x)*H[2, 1, 0, 0, x])/3 - 
         (4*(-118 + 61*x)*H[2, 1, 1, 0, x])/3 - 
         (16*(-28 + 17*x)*H[2, 1, 1, 1, x])/3 + 
         (128*(2 + x)*H[-1, -1, -1, -1, 0, x])/3 - 
         (520*(2 + x)*H[-1, -1, -1, 0, 0, x])/3 + 
         (296*(2 + x)*H[-1, -1, 0, 0, 0, x])/3 - 56*(2 + x)*
          H[-1, 0, 0, 0, 0, x] + 16*(-15 + 4*x)*H[0, 0, 0, 0, 0, x] + 
         (136*(-2 + x)*H[1, 0, 0, 0, 0, x])/3 + 
         (344*(-2 + x)*H[1, 1, 0, 0, 0, x])/3 + 
         (56*(-2 + x)*H[1, 1, 1, 0, 0, x])/3 - 
         (328*(-2 + x)*H[1, 1, 1, 1, 0, x])/3 - 80*(-2 + x)*
          H[1, 1, 1, 1, 1, x] + (8*(62 + 83*x)*H[-3, x]*zeta[2])/3 - 
         (8*(166 + 119*x)*H[-2, -1, x]*zeta[2])/3 - 
         (800*(2 + x)*H[-1, -2, x]*zeta[2])/3 + (944*(2 + x)*H[-1, -1, -1, x]*
           zeta[2])/3 + (4*H[2, 1, x]*(309 - 724*x - 162*zeta[2] + 
            69*x*zeta[2]))/9 + (4*H[0, 0, 0, x]*(-11562 + 6881*x + 72*x^2 + 
            828*zeta[2] + 90*x*zeta[2]))/27 + 
         (2*H[1, 1, 1, x]*(8690 - 4819*x - 396*zeta[2] + 198*x*zeta[2]))/27 + 
         (4*H[3, x]*(485 - 230*x + 72*x^2 - 1206*zeta[2] + 459*x*zeta[2]))/
          27 + (4*H[-1, -1, 0, x]*(675 + 2450*x + 1105*x^2 + 72*x^3 - 
            2880*x*zeta[2] - 1440*x^2*zeta[2]))/(27*x) - 
         (4*H[-2, 0, x]*(-216 + 5058*x - 487*x^2 + 72*x^3 - 2520*x*zeta[2] - 
            1116*x^2*zeta[2]))/(27*x) - (2*H[-1, 0, 0, x]*(1377 + 5096*x + 
            3013*x^2 + 144*x^3 - 2016*x*zeta[2] - 1008*x^2*zeta[2]))/(27*x) - 
         (8*H[-1, 2, x]*(486 + 59*x - 239*x^2 + 36*x^3 - 450*x*zeta[2] - 
            225*x^2*zeta[2]))/(27*x) - (2*H[2, 0, x]*(-4928 + 4265*x + 
            9247*x^2 + 1692*zeta[2] + 1782*x*zeta[2] + 90*x^2*zeta[2]))/
          (27*(1 + x)) + (4*H[1, 2, x]*(162 + 1909*x - 989*x^2 - 
            450*x*zeta[2] + 225*x^2*zeta[2]))/(27*x) + 
         (2*H[1, 1, 0, x]*(297 - 2491*x + 1633*x^2 + 4529*x^3 - 
            108*x*zeta[2] - 54*x^2*zeta[2] + 54*x^3*zeta[2]))/
          (27*x*(1 + x)) - (2*H[1, 0, 0, x]*(-405 - 9865*x + 1915*x^2 + 
            11483*x^3 - 828*x*zeta[2] - 414*x^2*zeta[2] + 414*x^3*zeta[2]))/
          (27*x*(1 + x)) + Lp^3*(4*Lh^2*(-2 + x) - (4*(308 + 173*x)*H[0, x])/
            9 + (4*(-262 + 185*x)*H[1, x])/9 + Lh*(-2*(-42 + 31*x) + 
             8*(4 + x)*H[0, x] - 8*(-2 + x)*H[1, x]) - (8*(10 + 7*x)*H[2, x])/
            3 + 8*(2 + x)*H[-1, 0, x] + (40*(-2 + x)*H[0, 0, x])/3 - 
           (8*(-2 + x)*H[1, 0, x])/3 + (8*(-2 + x)*H[1, 1, x])/3 + 
           (2*(-1026 + 1124*x + 138*zeta[2] + 111*x*zeta[2]))/9) + 
         (8*Lh*(-1 + x)*(-202 + 189*zeta[3]))/27 + 
         (2*H[1, 0, x]*(-34187 + 30955*x - 3834*zeta[2] + 2700*x*zeta[2] + 
            14904*zeta[3] - 7452*x*zeta[3]))/81 - 
         (4*H[-1, -1, x]*(54*zeta[2] + 243*x*zeta[2] + 222*x^2*zeta[2] + 
            340*x*zeta[3] + 170*x^2*zeta[3]))/(3*x) + 
         (4*H[-2, x]*(72*zeta[2] + 26*x*zeta[2] + 295*x^2*zeta[2] + 
            268*x*zeta[3] + 178*x^2*zeta[3]))/(3*x) + 
         (4*H[-1, 0, x]*(426 - 5597*x - 4969*x^2 + 144*x^3 + 270*zeta[2] + 
            2427*x*zeta[2] + 2190*x^2*zeta[2] + 2376*x*zeta[3] + 
            1188*x^2*zeta[3]))/(27*x) - (2*H[1, 1, x]*(46912*x - 31568*x^2 + 
            324*zeta[2] - 2826*x*zeta[2] + 1413*x^2*zeta[2] - 
            16200*x*zeta[3] + 8100*x^2*zeta[3]))/(81*x) - 
         (2*H[0, 0, x]*(125710 + 355902*x + 335538*x^2 + 106210*x^3 + 
            864*x^4 - 13374*zeta[2] - 21285*x*zeta[2] - 2448*x^2*zeta[2] + 
            5301*x^3*zeta[2] - 20952*zeta[3] - 51192*x*zeta[3] - 
            39528*x^2*zeta[3] - 9288*x^3*zeta[3]))/(81*(1 + x)^2) - 
         (4*H[2, x]*(6134*x + 9486*x^2 + 570*x^3 - 2782*x^4 - 324*zeta[2] + 
            1224*x*zeta[2] + 8703*x^2*zeta[2] + 12438*x^3*zeta[2] + 
            5445*x^4*zeta[2] - 5454*x*zeta[3] - 8451*x^2*zeta[3] - 
            540*x^3*zeta[3] + 2457*x^4*zeta[3]))/(81*x*(1 + x)^2) + 
         Lp^2*(8*Lh^2*(-1 + x) + (4*(-164 + 199*x)*H[2, x])/3 - 
           16*(10 + 3*x)*H[3, x] + 8*(-14 + 5*x)*H[-2, 0, x] - 
           4*(68 + 57*x)*H[-1, 0, x] - 16*(2 + x)*H[-1, 2, x] - 
           (2*(632 + 83*x)*H[0, 0, x])/3 + (4*(-202 + 191*x)*H[1, 0, x])/3 + 
           2*(-54 + 65*x)*H[1, 1, x] + 52*(-2 + x)*H[1, 2, x] - 
           16*(11 + x)*H[2, 0, x] + 4*(-34 + 5*x)*H[2, 1, x] + 
           24*(2 + x)*H[-1, -1, 0, x] - 20*(2 + x)*H[-1, 0, 0, x] + 
           12*(-10 + 3*x)*H[0, 0, 0, x] + 20*(-2 + x)*H[1, 0, 0, x] + 
           52*(-2 + x)*H[1, 1, 0, x] + 52*(-2 + x)*H[1, 1, 1, x] + 
           28*(2 + x)*H[-1, x]*zeta[2] + (2*H[0, x]*(-1361 + 1085*x + 
              72*zeta[2] + 78*x*zeta[2]))/3 - 
           (2*H[1, x]*(644 - 493*x - 324*zeta[2] + 162*x*zeta[2]))/9 + 
           Lh*(-24*(-4 + 3*x)*H[0, x] - (8*(10 + x)*H[1, x])/3 - 
             16*(-2 + x)*H[2, x] + 16*(2 + x)*H[-1, 0, x] + 
             16*(2 + x)*H[0, 0, x] - 16*(-2 + x)*H[1, 0, x] - 
             16*(-2 + x)*H[1, 1, x] + (4*(199 - 126*x - 18*zeta[2] + 
                21*x*zeta[2]))/3) - (2*(8687 - 6340*x + 288*zeta[2] + 
              3717*x*zeta[2] + 4104*zeta[3] - 1350*x*zeta[3]))/27) + 
         (2*H[-1, x]*(2619*zeta[2] + 2686*x*zeta[2] + 149*x^2*zeta[2] + 
            216*x^3*zeta[2] + 432*zeta[3] + 3330*x*zeta[3] + 
            3096*x^2*zeta[3] + 3258*x*zeta[4] + 1629*x^2*zeta[4]))/(27*x) - 
         (H[0, x]*(850576 + 550560*x - 1450608*x^2 - 1150592*x^3 + 
            57798*zeta[2] + 232218*x*zeta[2] + 297198*x^2*zeta[2] + 
            127962*x^3*zeta[2] + 5184*x^4*zeta[2] - 219240*zeta[3] - 
            210816*x*zeta[3] + 236088*x^2*zeta[3] + 229608*x^3*zeta[3] + 
            18954*zeta[4] + 891*x*zeta[4] - 55080*x^2*zeta[4] - 
            37017*x^3*zeta[4]))/(243*(1 + x)^2) - 
         (2*H[1, x]*(-67538*x - 59116*x^2 + 8422*x^3 - 5589*zeta[2] + 
            71127*x*zeta[2] + 9981*x^2*zeta[2] - 67059*x^3*zeta[2] + 
            648*x^4*zeta[2] + 972*zeta[3] + 16362*x*zeta[3] + 
            31104*x^2*zeta[3] + 15714*x^3*zeta[3] - 20574*x*zeta[4] - 
            10287*x^2*zeta[4] + 10287*x^3*zeta[4]))/(243*x*(1 + x)) + 
         Lp*((4*(-173 + 323*x)*H[3, x])/3 - 4*(50 + 13*x)*H[4, x] + 
           8*(-18 + 13*x)*H[-3, 0, x] - (8*(153 + 191*x)*H[-2, 0, x])/3 - 
           128*(1 + x)*H[-2, 2, x] - (16*(9 + 20*x + 22*x^2)*H[-1, 2, x])/
            (3*x) - 128*(2 + x)*H[-1, 3, x] - (32*(-19 + 8*x)*H[1, 2, x])/3 + 
           64*(-2 + x)*H[1, 3, x] + (8*(52 + 127*x)*H[2, 0, x])/3 - 
           16*(-3 + 2*x)*H[2, 1, x] + 32*(-1 + 2*x)*H[2, 2, x] - 
           32*(4 + x)*H[3, 0, x] + 16*(-8 + 3*x)*H[3, 1, x] + 
           48*(2 + 3*x)*H[-2, -1, 0, x] - 8*(46 + 9*x)*H[-2, 0, 0, x] + 
           112*(2 + x)*H[-1, -2, 0, x] + (8*(18 + 32*x + 25*x^2)*
             H[-1, -1, 0, x])/(3*x) + 160*(2 + x)*H[-1, -1, 2, x] - 
           (4*(36 + 404*x + 379*x^2)*H[-1, 0, 0, x])/(3*x) - 
           48*(2 + x)*H[-1, 2, 0, x] - 32*(2 + x)*H[-1, 2, 1, x] + 
           (8*(-335 + 27*x)*H[0, 0, 0, x])/3 - 16*(-2 + x)*H[1, -2, 0, x] + 
           (4*(-383 + 328*x)*H[1, 0, 0, x])/3 - 
           (32*(-19 + 8*x)*H[1, 1, 0, x])/3 - (352*(-2 + x)*H[1, 1, 1, x])/
            3 + 48*(-2 + x)*H[1, 1, 2, x] + 80*(-2 + x)*H[1, 2, 0, x] + 
           48*(-2 + x)*H[1, 2, 1, x] - 4*(58 + 17*x)*H[2, 0, 0, x] + 
           32*(-1 + 2*x)*H[2, 1, 0, x] + 32*(-1 + 2*x)*H[2, 1, 1, x] - 
           128*(2 + x)*H[-1, -1, -1, 0, x] + 208*(2 + x)*H[-1, -1, 0, 0, x] - 
           96*(2 + x)*H[-1, 0, 0, 0, x] + 16*(-19 + 5*x)*H[0, 0, 0, 0, x] + 
           32*(-2 + x)*H[1, 0, 0, 0, x] + 48*(-2 + x)*H[1, 1, 0, 0, x] + 
           48*(-2 + x)*H[1, 1, 1, 0, x] + 32*(-2 + x)*H[1, 1, 1, 1, x] + 
           8*(22 + 25*x)*H[-2, x]*zeta[2] - 224*(2 + x)*H[-1, -1, x]*
            zeta[2] - (8*H[1, 0, x]*(-347 + 490*x - 90*zeta[2] + 
              45*x*zeta[2]))/9 + (4*H[0, 0, x]*(-1432 + 927*x + 150*zeta[2] + 
              45*x*zeta[2]))/3 - (4*H[1, 1, x]*(1090 - 593*x - 108*zeta[2] + 
              54*x*zeta[2]))/9 + (4*H[2, x]*(-514 + 245*x + 288*zeta[2] + 
              72*x*zeta[2]))/9 + (8*H[-1, 0, x]*(9 - 59*x + 8*x^2 + 
              126*x*zeta[2] + 63*x^2*zeta[2]))/(3*x) - 
           (4*H[0, x]*(24232 + 13987*x - 2043*zeta[2] + 2934*x*zeta[2] - 
              3672*zeta[3] - 1512*x*zeta[3]))/27 + 
           (4*H[-1, x]*(54*zeta[2] + 112*x*zeta[2] + 113*x^2*zeta[2] + 
              288*x*zeta[3] + 144*x^2*zeta[3]))/(3*x) - 
           (4*H[1, x]*(-2791*x + 902*x^2 - 162*zeta[2] - 738*x*zeta[2] + 
              1098*x^2*zeta[2] - 648*x*zeta[3] + 324*x^2*zeta[3]))/(27*x) + 
           Lh*(4*(25 + 11*x)*H[0, x] + (8*(-91 + 53*x)*H[1, x])/9 - 
             16*(-1 + x)*H[2, x] + 16*(2 + x)*H[-2, 0, x] + 
             16*(1 + x)*H[-1, 0, x] - 4*(-16 + 5*x)*H[0, 0, x] + 
             32*(-1 + x)*H[1, 0, x] - (4*(-34 + 23*x)*H[1, 1, x])/3 + 
             8*(-2 + x)*H[1, 2, x] - 32*H[2, 0, x] + 8*(-2 + x)*H[2, 1, x] - 
             16*(2 + x)*H[-1, -1, 0, x] + 8*(2 + x)*H[-1, 0, 0, x] + 
             8*(2 + x)*H[0, 0, 0, x] - 8*(-2 + x)*H[1, 0, 0, x] + 
             8*(-2 + x)*H[1, 1, 0, x] + 8*(-2 + x)*H[1, 1, 1, x] - 
             8*(2 + x)*H[-1, x]*zeta[2] + (4*(1011 - 791*x - 162*zeta[2] + 
                198*x*zeta[2] - 342*zeta[3] + 189*x*zeta[3]))/9) + 
           (-1171096 + 1065932*x + 159516*zeta[2] - 156546*x*zeta[2] + 
             251352*zeta[3] - 198684*x*zeta[3] + 106434*zeta[4] + 
             55647*x*zeta[4])/162) + (-170894 - 329745*x - 146808*x^2 + 
           12043*x^3 - 147900*zeta[2] - 300924*x*zeta[2] - 
           152964*x^2*zeta[2] + 5244*x^3*zeta[2] + 5184*x^4*zeta[2] + 
           196740*zeta[3] + 100782*x*zeta[3] - 393192*x^2*zeta[3] - 
           303714*x^3*zeta[3] - 6480*x^4*zeta[3] + 30456*zeta[2]*zeta[3] + 
           95256*x*zeta[2]*zeta[3] + 99144*x^2*zeta[2]*zeta[3] + 
           34344*x^3*zeta[2]*zeta[3] - 167778*zeta[4] - 321111*x*zeta[4] - 
           138888*x^2*zeta[4] + 13959*x^3*zeta[4] - 421848*zeta[5] - 
           727380*x*zeta[5] - 189216*x^2*zeta[5] + 116316*x^3*zeta[5])/
          (243*(1 + x)^2)) + CA*(CF*Nf*TF*((40*Lp^4*(-2 + x))/9 + 
           (448*Lh*(-1 + x))/27 + Lp^3*(8*Lh*(-2 + x) - (8*(-58 + 51*x))/9 + 
             (64*(4 + x)*H[0, x])/9 - (112*(-2 + x)*H[1, x])/9) - 
           (16*(136 + 41*x)*H[3, x])/27 + (32*(-4 + x)*H[4, x])/9 - 
           (64*(-6 + 7*x)*H[-3, 0, x])/9 + (32*(-36 + 144*x + 23*x^2)*
             H[-2, 0, x])/(27*x) - (64*(2 + x)*H[-2, 2, x])/3 - 
           (64*(16 + 11*x)*H[-1, 2, x])/27 - (80*(2 + x)*H[-1, 3, x])/9 - 
           (16*(-1 + 71*x)*H[1, 2, x])/27 + (80*(-2 + x)*H[1, 3, x])/9 + 
           (16*(-236 + 97*x)*H[2, 0, x])/27 + (8*(-60 + 67*x)*H[2, 1, x])/9 + 
           (128*(5 + x)*H[2, 2, x])/9 - (32*(16 + 5*x)*H[3, 0, x])/9 + 
           (64*(2 + x)*H[3, 1, x])/9 - (32*(-18 + 7*x)*H[-2, 0, 0, x])/9 - 
           (32*(26 + x)*H[-1, -1, 0, x])/27 + (160*(2 + x)*H[-1, -1, 2, x])/
            9 + (16*(-36 + 62*x + 73*x^2)*H[-1, 0, 0, x])/(27*x) - 
           (32*(2 + x)*H[-1, 2, 0, x])/9 + (64*(2 + x)*H[-1, 2, 1, x])/9 + 
           (112*(39 + 2*x)*H[0, 0, 0, x])/27 - (128*(-2 + x)*H[1, -2, 0, x])/
            9 + (16*(-18 - 4*x + 77*x^2)*H[1, 0, 0, x])/(27*x) - 
           (16*(17 + 53*x)*H[1, 1, 0, x])/27 + (16*(-536 + 301*x)*
             H[1, 1, 1, x])/27 - (464*(-2 + x)*H[1, 1, 2, x])/9 - 
           (160*(-2 + x)*H[1, 2, 0, x])/9 - (400*(-2 + x)*H[1, 2, 1, x])/9 - 
           (224*(2 + x)*H[2, 0, 0, x])/9 - (32*(-14 + 3*x)*H[2, 1, 0, x])/9 - 
           (16*(-46 + 29*x)*H[2, 1, 1, x])/9 + 
           (32*(2 + x)*H[-1, -1, -1, 0, x])/9 + 
           (32*(2 + x)*H[-1, 0, 0, 0, x])/9 - (32*(-8 + x)*H[0, 0, 0, 0, x])/
            9 - (128*(-2 + x)*H[1, 0, 0, 0, x])/9 + 
           (208*(-2 + x)*H[1, 1, 0, 0, x])/9 - 48*(-2 + x)*H[1, 1, 1, 0, x] - 
           (560*(-2 + x)*H[1, 1, 1, 1, x])/9 + (64*(2 + x)*H[-2, x]*zeta[2])/
            3 - 16*(2 + x)*H[-1, -1, x]*zeta[2] + 
           (4*H[0, 0, x]*(10264 + 2689*x + 576*x^2 + 288*zeta[2] - 
              72*x*zeta[2]))/81 + (16*H[2, x]*(-356 - 593*x - 144*zeta[2] + 
              36*x*zeta[2]))/81 + (8*H[1, 1, x]*(5192 - 2953*x - 
              198*zeta[2] + 99*x*zeta[2]))/81 - 
           (8*H[1, 0, x]*(32 - 229*x - 324*zeta[2] + 162*x*zeta[2]))/81 - 
           (16*H[-1, 0, x]*(180 + 80*x + x^2 + 48*x^3 - 6*x*zeta[2] - 
              3*x^2*zeta[2]))/(27*x) + Lp^2*((8*(82 + 5*x)*H[0, x])/3 + 
             (8*(-116 + 85*x)*H[1, x])/9 + Lh*((16*(-11 + 6*x))/3 - 
               (32*(-2 + x)*H[1, x])/3) - (16*(2 + 5*x)*H[2, x])/3 + 
             16*(2 + x)*H[-1, 0, x] + (32*(4 + x)*H[0, 0, x])/3 - 
             (16*(-2 + x)*H[1, 0, x])/3 + 8*(-2 + x)*H[1, 1, x] + 
             (4*(2924 - 2113*x + 180*zeta[2] + 234*x*zeta[2]))/27) + 
           (16*H[-1, x]*(38*zeta[2] + 43*x*zeta[2] + 18*zeta[3] + 
              9*x*zeta[3]))/27 - (8*H[1, x]*(22462 - 14285*x - 1530*zeta[2] + 
              1305*x*zeta[2] - 3240*zeta[3] + 1620*x*zeta[3]))/243 + 
           (4*H[0, x]*(33485 - 8086*x + 8784*zeta[2] + 1476*x*zeta[2] + 
              9936*zeta[3] + 3672*x*zeta[3]))/243 + 
           Lp*((32*(-14 + x)*H[2, x])/9 - (64*(2 + x)*H[3, x])/3 - 
             (64*(-6 + x)*H[-2, 0, x])/3 + (32*(-3 + 13*x + 11*x^2)*H[-1, 0, 
                x])/(3*x) - (64*(2 + x)*H[-1, 2, x])/3 + 
             (80*(10 + 3*x)*H[0, 0, x])/3 + (32*(-13 + 23*x)*H[1, 0, x])/9 - 
             (64*(-41 + 22*x)*H[1, 1, x])/9 + Lh*((224*(-3 + 2*x))/9 - 
               (16*(-16 + 11*x)*H[1, x])/9 + (16*(-2 + x)*H[1, 1, x])/3) + 
             (128*(-2 + x)*H[1, 2, x])/3 + (32*(-8 + x)*H[2, 0, x])/3 + 
             64*(-1 + x)*H[2, 1, x] + (32*(2 + x)*H[-1, -1, 0, x])/3 - 
             (16*(2 + x)*H[-1, 0, 0, x])/3 + (128*H[0, 0, 0, x])/3 - 
             (80*(-2 + x)*H[1, 0, 0, x])/3 + (128*(-2 + x)*H[1, 1, 0, x])/3 + 
             (128*(-2 + x)*H[1, 1, 1, x])/3 + (80*(2 + x)*H[-1, x]*zeta[2])/
              3 + (32*H[0, x]*(385 - 122*x + 90*zeta[2] + 18*x*zeta[2]))/27 - 
             (8*H[1, x]*(1594 - 839*x - 72*zeta[2] + 36*x*zeta[2]))/27 + 
             (4*(19168 - 12797*x + 1026*zeta[2] + 2403*x*zeta[2] + 
                828*zeta[3] - 630*x*zeta[3]))/81) - 
           (4*(-49007 + 32797*x + 2586*zeta[2] - 10590*x*zeta[2] + 
              1728*x^2*zeta[2] - 20916*zeta[3] + 18162*x*zeta[3] + 
              2052*zeta[4] + 5562*x*zeta[4]))/243) + 
         CF^2*(Lp^4*(-3*x - 2*(-2 + x)*H[0, x] - 4*(-2 + x)*H[1, x]) + 
           (8*(-188 + 19*x)*H[4, x])/9 - (16*(12 + 5*x)*H[5, x])/3 + 
           (16*(-14 + 37*x)*H[-4, 0, x])/3 - (16*(3 + 7*x)*H[-3, 0, x])/3 - 
           (80*(2 + x)*H[-3, 2, x])/3 - (16*(17 + 7*x)*H[-2, 2, x])/3 - 
           (56*(2 + x)*H[-2, 3, x])/3 - 4*(12 + 7*x)*H[-1, 3, x] - 
           (32*(2 + x)*H[-1, 4, x])/3 - (4*(-260 + 151*x)*H[1, 3, x])/9 + 
           (16*(-2 + x)*H[1, 4, x])/3 - (4*(20 + 41*x)*H[2, 2, x])/9 + 
           (8*(2 + 17*x)*H[2, 3, x])/3 - (4*(154 + 495*x + 528*x^2 + 196*x^3)*
             H[3, 0, x])/(9*(1 + x)^2) - (8*(-41 + 52*x)*H[3, 1, x])/9 - 
           (16*(-10 + x)*H[3, 2, x])/3 + (32*(4 + x)*H[4, 0, x])/3 + 
           (8*(14 + 9*x)*H[4, 1, x])/3 - (32*(-10 + x)*H[-3, -1, 0, x])/3 + 
           (8*(-58 + 15*x)*H[-3, 0, 0, x])/3 + 64*H[-2, -2, 0, x] + 
           (32*(10 + x)*H[-2, -1, 0, x])/3 - (16*(2 + x)*H[-2, -1, 2, x])/3 - 
           (8*(11 + 47*x)*H[-2, 0, 0, x])/3 + (16*(2 + x)*H[-2, 2, 0, x])/3 + 
           32*(2 + x)*H[-2, 2, 1, x] - 64*(2 + x)*H[-1, -3, 0, x] + 
           (16*(13 + 7*x)*H[-1, -2, 0, x])/3 - 16*(2 + x)*H[-1, -2, 2, x] + 
           (8*(16 + x)*H[-1, -1, 2, x])/3 - (8*(2 + x)*H[-1, -1, 3, x])/3 + 
           8*x*H[-1, 2, 0, x] + (16*(10 + 7*x)*H[-1, 2, 1, x])/3 + 
           (32*(2 + x)*H[-1, 2, 2, x])/3 + (8*(2 + x)*H[-1, 3, 0, x])/3 + 
           16*(2 + x)*H[-1, 3, 1, x] + 80*(-2 + x)*H[1, -3, 0, x] + 
           (32*(-1 + 7*x)*H[1, -2, 0, x])/3 + (4*(54 - 32*x + 199*x^2)*
             H[1, 1, 2, x])/(9*x) + 48*(-2 + x)*H[1, 1, 3, x] + 
           (4*(-262 + 137*x)*H[1, 2, 0, x])/9 - 
           (64*(-13 + 2*x)*H[1, 2, 1, x])/9 + (8*(-2 + x)*H[1, 2, 2, x])/3 - 
           24*(-2 + x)*H[1, 3, 0, x] - (40*(-2 + x)*H[1, 3, 1, x])/3 + 
           (32*(-4 + 11*x)*H[2, -2, 0, x])/3 - 
           (8*(-7 + 33*x + 87*x^2 + 56*x^3)*H[2, 0, 0, x])/(9*(1 + x)^2) + 
           (4*(274 + 627*x + 432*x^2 + 97*x^3)*H[2, 1, 0, x])/(9*(1 + x)^2) - 
           (8*(-100 + 137*x)*H[2, 1, 1, x])/9 + (8*(-38 + x)*H[2, 1, 2, x])/
            3 - (8*(-22 + 29*x)*H[2, 2, 0, x])/3 - (32*(4 + x)*H[2, 2, 1, x])/
            3 + (32*(9 + 10*x)*H[3, 0, 0, x])/3 - 
           (8*(-38 + 9*x)*H[3, 1, 0, x])/3 - (8*(2 + 7*x)*H[3, 1, 1, x])/3 + 
           48*(2 + x)*H[-2, -1, -1, 0, x] + (16*(38 + 7*x)*H[-2, -1, 0, 0, 
              x])/3 - (32*(13 + 5*x)*H[-2, 0, 0, 0, x])/3 - 
           (32*(2 + x)*H[-1, -2, -1, 0, x])/3 + 
           (136*(2 + x)*H[-1, -2, 0, 0, x])/3 - 32*(2 + x)*H[-1, -1, -2, 0, 
             x] + (56*(-2 + x)*H[-1, -1, -1, 0, x])/3 + 
           (112*(2 + x)*H[-1, -1, -1, 2, x])/3 + 
           (8*(53 + 41*x)*H[-1, -1, 0, 0, x])/3 - 
           (16*(2 + x)*H[-1, -1, 2, 0, x])/3 - 
           (64*(2 + x)*H[-1, -1, 2, 1, x])/3 - 8*(12 + 11*x)*
            H[-1, 0, 0, 0, x] - (128*(2 + x)*H[-1, 2, 0, 0, x])/3 - 
           (32*(2 + x)*H[-1, 2, 1, 0, x])/3 - (32*(2 + x)*H[-1, 2, 1, 1, x])/
            3 + (8*(-523 + 248*x)*H[0, 0, 0, 0, x])/9 + 
           (160*(-2 + x)*H[1, -2, 0, 0, x])/3 - 
           (8*(-46 + 39*x)*H[1, 0, 0, 0, x])/3 + 
           (224*(-2 + x)*H[1, 1, -2, 0, x])/3 + 
           (8*(-103 + 56*x)*H[1, 1, 0, 0, x])/9 + (4*(27 - 126*x + 128*x^2)*
             H[1, 1, 1, 0, x])/(3*x) - (8*(-757 + 425*x)*H[1, 1, 1, 1, x])/
            9 + 104*(-2 + x)*H[1, 1, 1, 2, x] - 32*(-2 + x)*
            H[1, 1, 2, 0, x] + (208*(-2 + x)*H[1, 1, 2, 1, x])/3 - 
           (80*(-2 + x)*H[1, 2, 0, 0, x])/3 - (16*(-2 + x)*H[1, 2, 1, 0, x])/
            3 + 80*(-2 + x)*H[1, 2, 1, 1, x] + 
           (16*(4 + 13*x)*H[2, 0, 0, 0, x])/3 - 
           (16*(-14 + x)*H[2, 1, 0, 0, x])/3 - 
           (8*(50 + 17*x)*H[2, 1, 1, 0, x])/3 + 8*(-18 + 11*x)*
            H[2, 1, 1, 1, x] - (128*(2 + x)*H[-1, -1, -1, -1, 0, x])/3 - 
           (248*(2 + x)*H[-1, -1, -1, 0, 0, x])/3 + 56*(2 + x)*
            H[-1, -1, 0, 0, 0, x] - 40*(2 + x)*H[-1, 0, 0, 0, 0, x] - 
           (32*(10 + 3*x)*H[0, 0, 0, 0, 0, x])/3 + 
           (136*(-2 + x)*H[1, 0, 0, 0, 0, x])/3 + 
           (40*(-2 + x)*H[1, 1, 0, 0, 0, x])/3 - 
           (184*(-2 + x)*H[1, 1, 1, 0, 0, x])/3 + 104*(-2 + x)*
            H[1, 1, 1, 1, 0, x] + 160*(-2 + x)*H[1, 1, 1, 1, 1, x] + 
           (64*(5 + x)*H[-3, x]*zeta[2])/3 + (88*(2 + x)*H[-2, -1, x]*
             zeta[2])/3 + (32*(2 + x)*H[-1, -2, x]*zeta[2])/3 - 
           (176*(2 + x)*H[-1, -1, -1, x]*zeta[2])/3 - 
           (32*H[-1, 2, x]*(9 + 5*x + 2*zeta[2] + x*zeta[2]))/3 + 
           (4*H[1, 2, x]*(-2066 + 1381*x - 36*zeta[2] + 18*x*zeta[2]))/27 - 
           (4*H[1, 1, 1, x]*(6715 - 3806*x - 126*zeta[2] + 63*x*zeta[2]))/
            27 - (8*H[3, x]*(535 + 412*x + 90*zeta[2] + 81*x*zeta[2]))/27 - 
           (8*H[2, 1, x]*(146 - 955*x + 36*zeta[2] + 144*x*zeta[2]))/27 + 
           (H[0, 0, 0, x]*(-22814 + 277*x + 1548*zeta[2] + 666*x*zeta[2]))/
            27 + (2*H[-1, 0, 0, x]*(-57 - 182*x - 163*x^2 + 56*x*zeta[2] + 
              28*x^2*zeta[2]))/(3*x) - (4*H[-1, -1, 0, x]*(-15 - 130*x - 
              109*x^2 + 76*x*zeta[2] + 38*x^2*zeta[2]))/(3*x) + 
           (4*H[-2, 0, x]*(-72 + 152*x - 57*x^2 + 68*x*zeta[2] + 
              58*x^2*zeta[2]))/(3*x) - (2*H[2, 0, x]*(2338 + 881*x - 
              1511*x^2 + 144*zeta[2] + 720*x*zeta[2] + 576*x^2*zeta[2]))/
            (27*(1 + x)) - (2*H[1, 0, 0, x]*(153 - 715*x - 437*x^2 + 
              395*x^3 - 192*x*zeta[2] - 96*x^2*zeta[2] + 96*x^3*zeta[2]))/
            (9*x*(1 + x)) - (2*H[1, 1, 0, x]*(135 + 1235*x - 59*x^2 - 
              1051*x^3 - 288*x*zeta[2] - 144*x^2*zeta[2] + 144*x^3*zeta[2]))/
            (27*x*(1 + x)) + Lp^3*((4*(-79 + 65*x)*H[0, x])/9 + 
             (4*(-128 + 109*x)*H[1, x])/9 + Lh*(-6*x - 4*(-2 + x)*H[0, x] - 8*
                (-2 + x)*H[1, x]) - (8*(10 + x)*H[2, x])/3 - 
             (4*(2 + 5*x)*H[0, 0, x])/3 + (16*(-2 + x)*H[1, 0, x])/3 + 
             (56*(-2 + x)*H[1, 1, x])/3 + (-162 + 163*x + 80*zeta[2] + 8*x*
                zeta[2])/3) + (2*H[1, 0, x]*(-5135 + 3832*x - 2100*zeta[2] + 
              1824*x*zeta[2] + 504*zeta[3] - 252*x*zeta[3]))/27 + 
           (8*H[-2, x]*(54*zeta[2] + 16*x*zeta[2] - 30*zeta[3] - 
              15*x*zeta[3]))/3 + (4*H[-1, -1, x]*(-46*zeta[2] + 5*x*zeta[2] + 
              84*zeta[3] + 42*x*zeta[3]))/3 - 
           (4*H[-1, 0, x]*(189 + 137*x + 60*x^2 + 48*x^3 - 66*x*zeta[2] - 
              63*x^2*zeta[2] - 92*x*zeta[3] - 46*x^2*zeta[3]))/(3*x) + 
           (2*H[1, 1, x]*(47914*x - 29486*x^2 + 486*zeta[2] - 
              4878*x*zeta[2] + 2925*x^2*zeta[2] - 8424*x*zeta[3] + 
              4212*x^2*zeta[3]))/(81*x) + (H[0, 0, x]*(-61169 - 111144*x - 
              33597*x^2 + 21562*x^3 + 5184*x^4 + 15156*zeta[2] + 
              23841*x*zeta[2] + 2214*x^2*zeta[2] - 6795*x^3*zeta[2] - 
              3024*zeta[3] - 9288*x*zeta[3] - 9504*x^2*zeta[3] - 
              3240*x^3*zeta[3]))/(81*(1 + x)^2) + 
           (4*H[2, x]*(-5491 - 4236*x + 8001*x^2 + 6746*x^3 + 558*zeta[2] + 
              1836*x*zeta[2] + 1998*x^2*zeta[2] + 882*x^3*zeta[2] + 
              432*zeta[3] - 324*x*zeta[3] - 1944*x^2*zeta[3] - 
              1188*x^3*zeta[3]))/(81*(1 + x)^2) + 
           Lp^2*((4*(-68 + 19*x)*H[2, x])/3 - 64*H[3, x] + 
             12*(2 + x)*H[-1, 0, x] - 16*(2 + x)*H[-1, 2, x] + 
             ((-308 + 367*x)*H[0, 0, x])/3 + (8*(-7 + 8*x)*H[1, 0, x])/3 - 
             (2*(-278 + 187*x)*H[1, 1, x])/3 + Lh*(12*(-5 + 2*x) - 12*x*
                H[0, x] - 24*(-2 + x)*H[1, x] - 8*(-2 + x)*H[0, 0, x] + 16*
                (-2 + x)*H[1, 1, x]) + 16*(-2 + x)*H[1, 2, x] + 
             24*(-2 + x)*H[2, 0, x] + 8*(-2 + 7*x)*H[2, 1, x] - 
             8*(2 + x)*H[-1, 0, 0, x] - 6*(10 + 3*x)*H[0, 0, 0, x] + 
             24*(-2 + x)*H[1, 0, 0, x] + 16*(-2 + x)*H[1, 1, 0, x] - 
             4*(-2 + x)*H[1, 1, 1, x] + 16*(2 + x)*H[-1, x]*zeta[2] + 
             (H[0, x]*(-165 + 295*x + 204*zeta[2] - 6*x*zeta[2]))/3 - 
             (20*H[1, x]*(43 - 23*x - 6*zeta[2] + 3*x*zeta[2]))/3 + 
             (978 - 171*x + 688*zeta[2] - 170*x*zeta[2] - 192*zeta[3] - 48*x*
                zeta[3])/6) + (2*H[-1, x]*(15*zeta[2] + 274*x*zeta[2] + 
              189*x^2*zeta[2] + 36*x*zeta[3] - 30*x^2*zeta[3] - 
              502*x*zeta[4] - 251*x^2*zeta[4]))/(3*x) - 
           (H[1, x]*(192730*x + 125081*x^2 - 67649*x^3 + 2430*zeta[2] - 
              21726*x*zeta[2] - 13482*x^2*zeta[2] + 12618*x^3*zeta[2] - 
              8748*zeta[3] + 36180*x*zeta[3] - 10908*x^2*zeta[3] - 
              55836*x^3*zeta[3] - 62532*x*zeta[4] - 31266*x^2*zeta[4] + 
              31266*x^3*zeta[4]))/(243*x*(1 + x)) + 
           (H[0, x]*(42548 + 549819*x + 971994*x^2 + 464723*x^3 + 
              126450*zeta[2] + 300564*x*zeta[2] + 223722*x^2*zeta[2] + 
              49608*x^3*zeta[2] - 227232*zeta[3] - 541080*x*zeta[3] - 
              400464*x^2*zeta[3] - 82728*x^3*zeta[3] + 90072*zeta[4] + 
              226476*x*zeta[4] + 182736*x^2*zeta[4] + 46332*x^3*zeta[4]))/
            (486*(1 + x)^2) + Lp*((8*(-62 + 7*x)*H[3, x])/3 - 
             16*(6 + x)*H[4, x] + 32*(-2 + 3*x)*H[-3, 0, x] - 
             80*(-1 + x)*H[-2, 0, x] - 32*(2 + x)*H[-2, 2, x] - 
             48*(2 + x)*H[-1, 2, x] - 16*(2 + x)*H[-1, 3, x] - 
             (8*(-59 + 88*x)*H[1, 0, x])/9 - 8*(5 + 4*x)*H[1, 2, x] - 
             (32*(-1 + 2*x)*H[2, 0, x])/3 + 32*(1 + x)*H[2, 1, x] + 
             8*(6 + x)*H[2, 2, x] + 32*(-1 + x)*H[3, 0, x] + 
             16*(2 + 3*x)*H[3, 1, x] - 48*(-2 + x)*H[-2, -1, 0, x] + 
             8*(-10 + x)*H[-2, 0, 0, x] - 16*(2 + x)*H[-1, -2, 0, x] + 
             24*(8 + 5*x)*H[-1, -1, 0, x] - 12*(8 + 5*x)*H[-1, 0, 0, x] + 
             32*(2 + x)*H[-1, 2, 1, x] + (2*(-650 + 421*x)*H[0, 0, 0, x])/3 + 
             80*(-2 + x)*H[1, -2, 0, x] - 4*(-28 + 11*x)*H[1, 0, 0, x] - 
             (8*(-25 + 41*x)*H[1, 1, 0, x])/3 + (832*(-2 + x)*H[1, 1, 1, x])/
              3 + Lh*(2*(-23 + 5*x) - 2*(-19 + 8*x)*H[0, x] - 8*(-9 + 5*x)*
                H[1, x] + 2*(20 + x)*H[0, 0, x] + 4*(-10 + 7*x)*H[1, 1, x] - 
               4*(-2 + x)*H[0, 0, 0, x] - 8*(-2 + x)*H[1, 1, 1, x]) - 
             64*(-2 + x)*H[1, 1, 2, x] - 32*(-2 + x)*H[1, 2, 0, x] - 
             80*(-2 + x)*H[1, 2, 1, x] + 40*(-2 + 3*x)*H[2, 0, 0, x] - 
             8*(-10 + x)*H[2, 1, 0, x] - 16*(-8 + 7*x)*H[2, 1, 1, x] + 
             32*(2 + x)*H[-1, -1, -1, 0, x] - 16*(2 + x)*H[-1, -1, 0, 0, x] - 
             40*(2 + x)*H[-1, 0, 0, 0, x] - 8*(18 + 5*x)*H[0, 0, 0, 0, x] + 
             56*(-2 + x)*H[1, 0, 0, 0, x] + 80*(-2 + x)*H[1, 1, 0, 0, x] - 
             96*(-2 + x)*H[1, 1, 1, 0, x] - 128*(-2 + x)*H[1, 1, 1, 1, x] + 
             8*(14 + x)*H[-2, x]*zeta[2] + 16*(2 + x)*H[-1, -1, x]*zeta[2] - 
             8*H[2, x]*(29 + 11*x + 6*x*zeta[2]) - (4*H[1, 1, x]*(-568 + 
                299*x - 12*zeta[2] + 6*x*zeta[2]))/3 + 
             (2*H[0, 0, x]*(-2153 + 502*x + 324*zeta[2] + 54*x*zeta[2]))/9 + 
             (8*H[-1, 0, x]*(-9 + 9*x + 4*x^2 + 12*x*zeta[2] + 
                6*x^2*zeta[2]))/x + (H[0, x]*(-2852 + 2851*x + 7488*zeta[2] - 
                2826*x*zeta[2] - 216*x*zeta[3]))/27 + 4*H[-1, x]*
              (48*zeta[2] + 27*x*zeta[2] - 16*zeta[3] - 8*x*zeta[3]) - 
             (2*H[1, x]*(16448 - 10357*x - 864*zeta[2] + 540*x*zeta[2] - 
                2160*zeta[3] + 1080*x*zeta[3]))/27 + (11102 + 5883*x + 12456*
                zeta[2] + 1008*x*zeta[2] - 6528*zeta[3] - 2064*x*zeta[3] + 
               10656*zeta[4] + 6048*x*zeta[4])/36) - 
           (-1299930 - 1616995*x + 665800*x^2 + 982865*x^3 + 120856*zeta[2] + 
             291048*x*zeta[2] + 261000*x^2*zeta[2] + 132280*x^3*zeta[2] + 
             41472*x^4*zeta[2] + 988800*zeta[3] + 1388592*x*zeta[3] - 
             184032*x^2*zeta[3] - 583824*x^3*zeta[3] + 55296*zeta[2]*
              zeta[3] + 38016*x*zeta[2]*zeta[3] - 89856*x^2*zeta[2]*zeta[3] - 
             72576*x^3*zeta[2]*zeta[3] + 231264*zeta[4] + 301752*x*zeta[4] - 
             90288*x^2*zeta[4] - 162072*x^3*zeta[4] - 554688*zeta[5] - 
             1023840*x*zeta[5] - 383616*x^2*zeta[5] + 85536*x^3*zeta[5])/
            (648*(1 + x)^2))))
 
dPDFMSb["qg"] = 2*as*Nf*TF*(-4*(-1 + x) - 2*Lp*(-1 + 2*x)) + 
     as^2*(CA*Nf*TF*(72*(1 + x)*H[0, x] + 4*(-4 + 5*x)*H[1, x] + 
         Lp^2*(-48*(-1 + x) + 16*(1 + x)*H[0, x] - 8*(-1 + 2*x)*H[1, x]) + 
         16*(1 + 2*x)*H[-2, 0, x] + 16*(1 + x)*H[-1, 0, x] + 44*H[0, 0, x] + 
         48*(-1 + x)*H[1, 0, x] + 16*(-1 + x)*H[1, 1, x] + 
         8*(-1 + 2*x)*H[1, 2, x] - 16*H[2, 0, x] - 16*(1 + 2*x)*
          H[-1, -1, 0, x] + 8*(1 + 2*x)*H[-1, 0, 0, x] + 
         8*(1 + 2*x)*H[0, 0, 0, x] + 8*(-1 + 2*x)*H[1, 1, 0, x] - 
         8*(-1 + 2*x)*H[1, 1, 1, x] + Lp*(-8*(-7 + 4*x)*H[0, x] + 
           16*(1 + 2*x)*H[-1, 0, x] + 16*(1 + 2*x)*H[0, 0, x] + 
           16*(-1 + 2*x)*H[1, 1, x] - 8*(-4 + 5*x - 2*zeta[2])) - 
         8*(1 + 2*x)*H[-1, x]*zeta[2] + 4*(35 - 37*x - 8*zeta[2] + 
           12*x*zeta[2] + 2*zeta[3])) + CF*Nf*TF*(4*Lp^3*(-1 + 2*x) - 
         2*(-28 + x)*H[0, x] - 4*(-4 + 5*x)*H[1, x] + 
         Lp^2*(8*Lh*(-1 + 2*x) - 2*(-5 + 8*x) - 4*(-1 + 2*x)*H[0, x] - 
           8*(-1 + 2*x)*H[1, x]) - 16*(-1 + x)*H[2, x] + 
         2*(13 + 8*x)*H[0, 0, x] - 16*(-1 + x)*H[1, 0, x] - 
         16*(-1 + x)*H[1, 1, x] + 8*(-1 + 2*x)*H[2, 1, x] - 
         4*(-1 + 2*x)*H[0, 0, 0, x] - 8*(-1 + 2*x)*H[1, 0, 0, x] + 
         8*(-1 + 2*x)*H[1, 1, 1, x] + Lp*(16*Lh*(-1 + x) - 
           4*(-7 + 4*x)*H[0, x] - 32*(-1 + x)*H[1, x] - 16*(-1 + 2*x)*
            H[2, x] - 8*(-1 + 2*x)*H[0, 0, x] - 16*(-1 + 2*x)*H[1, 0, x] - 
           16*(-1 + 2*x)*H[1, 1, x] + 4*(22 - 27*x - 5*zeta[2] + 
             10*x*zeta[2])) + 2*(71 - 81*x - 12*zeta[2] + 12*x*zeta[2] - 
           28*zeta[3] + 56*x*zeta[3]))) + 
     as^3*(CF*Nf^2*TF^2*((-896*Lh*(-1 + x))/27 - (32*Lp^4*(-1 + 2*x))/9 + 
         Lp^3*((-16*Lh*(-1 + 2*x))/3 + (8*(-123 + 116*x))/9 - 
           (16*(29 + 32*x)*H[0, x])/9 + (64*(-1 + 2*x)*H[1, x])/9 + 
           (32*(-1 + 2*x)*H[0, 0, x])/3) + (64*(-83 + 97*x)*H[1, 0, x])/81 + 
         (16*(-196 + 263*x)*H[1, 1, x])/81 + 64*(2 + x)*H[2, 0, x] - 
         (64*(-13 + 23*x)*H[2, 1, x])/27 + 64*(1 + 2*x)*H[3, 0, x] + 
         (8*(-5825 + 994*x)*H[0, 0, 0, x])/27 + 
         Lp^2*((-32*Lh*(-8 + 13*x))/9 + (4*(-2075 + 2108*x))/9 - 
           (8*(733 + 226*x)*H[0, x])/9 + (32*(-11 + 16*x)*H[1, x])/9 + 
           (32*(-1 + 2*x)*H[2, x])/3 - (64*(14 + 5*x)*H[0, 0, x])/3 + 
           (64*(-1 + 2*x)*H[1, 0, x])/3 + (32*(-1 + 2*x)*H[1, 1, x])/3 + 
           64*(-1 + 2*x)*H[0, 0, 0, x]) - (32*(-269 + 244*x)*H[1, 0, 0, x])/
          27 + 192*(-1 + x)*H[1, 1, 0, x] - (64*(-13 + 23*x)*H[1, 1, 1, x])/
          27 + 128*(1 + 2*x)*H[2, 0, 0, x] - 64*(1 + 2*x)*H[2, 1, 0, x] + 
         (160*(-1 + 2*x)*H[2, 1, 1, x])/9 + (32*(-191 + 34*x)*
           H[0, 0, 0, 0, x])/9 + (320*(-1 + 2*x)*H[1, 0, 0, 0, x])/9 + 
         (160*(-1 + 2*x)*H[1, 1, 1, 1, x])/9 + 128*(-1 + 2*x)*
          H[0, 0, 0, 0, 0, x] - (64*H[2, x]*(49 - 77*x + 81*zeta[2] + 
            162*x*zeta[2]))/81 + (8*H[0, 0, x]*(-31832 - 10559*x + 
            648*zeta[2] + 1296*x*zeta[2]))/81 + 
         (16*H[1, x]*(-623 + 691*x - 2916*zeta[2] + 2916*x*zeta[2]))/243 + 
         (4*H[0, x]*(-277141 - 27388*x + 7776*zeta[2] + 3888*x*zeta[2] + 
            3888*zeta[3] + 7776*x*zeta[3]))/243 + 
         Lp*((-64*Lh*(-22 + 29*x))/27 + (32*(-20 + 23*x)*H[1, x])/9 + 
           (320*(-1 + 2*x)*H[2, x])/9 - (16*(940 + 73*x)*H[0, 0, x])/9 - 
           (64*(-16 + 11*x)*H[1, 0, x])/9 + (320*(-1 + 2*x)*H[1, 1, x])/9 + 
           64*(1 + 2*x)*H[2, 0, x] - (64*(-1 + 2*x)*H[2, 1, x])/3 - 
           (16*(139 + 4*x)*H[0, 0, 0, x])/3 + (128*(-1 + 2*x)*H[1, 0, 0, x])/
            3 - (64*(-1 + 2*x)*H[1, 1, 1, x])/3 + 160*(-1 + 2*x)*
            H[0, 0, 0, 0, x] + (8*H[0, x]*(-3037 - 1184*x + 72*zeta[2] + 
              144*x*zeta[2]))/9 - (2*(160109 - 162142*x - 8172*zeta[2] + 
              9432*x*zeta[2] - 8712*zeta[3] - 3312*x*zeta[3]))/81) + 
         (-423361 + 426130*x + 2416*zeta[2] - 4208*x*zeta[2] + 
           17952*zeta[3] + 3552*x*zeta[3] - 7632*zeta[4] - 21024*x*zeta[4])/
          81) + CF^2*Nf*TF*(-2*Lp^5*(-1 + 2*x) + 
         Lp^4*(-8*Lh*(-1 + 2*x) + 2*(-7 + 10*x) + 4*(-1 + 2*x)*H[0, x] + 
           8*(-1 + 2*x)*H[1, x]) + (8*(107 + 28*x + 30*x^2)*H[4, x])/3 - 
         (208*(-1 + 2*x)*H[5, x])/3 + (1792*x*H[-4, 0, x])/3 - 
         32*(-9 - 2*x + 5*x^2)*H[-3, 0, x] + (16*(31 - 52*x + 15*x^2)*
           H[1, 3, x])/3 - 128*(-1 + 2*x)*H[1, 4, x] + 
         (16*(6 + 16*x + 3*x^2)*H[2, 2, x])/3 - (128*(-2 + 3*x)*H[2, 3, x])/
          3 + (16*(-1 + x)*(25 + 3*x)*H[3, 0, x])/3 + 
         (16*(17 + 4*x)*H[3, 1, x])/3 + (128*(-1 + 2*x)*H[3, 2, x])/3 - 
         (64*(-1 + 2*x)*H[4, 0, x])/3 + (64*(-1 + 2*x)*H[4, 1, x])/3 - 
         (128*(3 + 10*x)*H[-3, -1, 0, x])/3 + (64*(9 + 22*x)*H[-3, 0, 0, x])/
          3 - (256*(1 + 3*x)*H[-2, -2, 0, x])/3 - 
         (32*(9 + 70*x + 6*x^2)*H[-2, -1, 0, x])/3 - 
         (16*(-59 - 42*x + 18*x^2)*H[-2, 0, 0, x])/3 - 
         (704*(1 + 2*x)*H[-1, -3, 0, x])/3 + (32*(1 + x)*(-37 + 3*x)*
           H[-1, -2, 0, x])/3 + (8*(187 + 220*x + 25*x^2)*H[-1, 0, 0, x])/3 + 
         128*(1 + x)*H[-1, 2, 0, x] + 64*(1 + 2*x)*H[-1, 3, 0, x] + 
         (320*(-1 + 2*x)*H[1, -3, 0, x])/3 - (64*(-11 + 8*x + 6*x^2)*
           H[1, -2, 0, x])/3 + (16*(10 - 4*x + 3*x^2)*H[1, 1, 2, x])/3 - 
         (64*(-1 + 2*x)*H[1, 1, 3, x])/3 + (16*(-55 + 64*x + 3*x^2)*
           H[1, 2, 0, x])/3 - (16*(-7 + 4*x)*H[1, 2, 1, x])/3 + 
         64*(-1 + 2*x)*H[1, 2, 2, x] + (64*(-1 + 2*x)*H[1, 3, 0, x])/3 + 
         32*(-1 + 2*x)*H[1, 3, 1, x] + 256*x*H[2, -2, 0, x] - 
         (32*(7 + 9*x + 3*x^2)*H[2, 0, 0, x])/3 - 
         (16*(-7 - 16*x + 21*x^2)*H[2, 1, 0, x])/3 - 8*(-1 + 10*x)*
          H[2, 1, 1, x] + (32*(-3 + 10*x)*H[2, 1, 2, x])/3 + 
         (128*(-3 + 5*x)*H[2, 2, 0, x])/3 + (224*(-1 + 2*x)*H[2, 2, 1, x])/
          3 - (64*(7 + 2*x)*H[3, 0, 0, x])/3 + (32*(-1 + 26*x)*H[3, 1, 0, x])/
          3 + (416*(-1 + 2*x)*H[3, 1, 1, x])/3 + 128*(1 + 2*x)*
          H[-2, -1, -1, 0, x] - (64*(5 + 18*x)*H[-2, -1, 0, 0, x])/3 + 
         (64*(1 + 4*x)*H[-2, 0, 0, 0, x])/3 + 
         (640*(1 + 2*x)*H[-1, -2, -1, 0, x])/3 - 320*(1 + 2*x)*
          H[-1, -2, 0, 0, x] + (512*(1 + 2*x)*H[-1, -1, -2, 0, x])/3 + 
         (64*(1 + x)*(19 + 3*x)*H[-1, -1, -1, 0, x])/3 + 
         (32*(1 + x)*(-31 + 9*x)*H[-1, -1, 0, 0, x])/3 - 
         (16*(-37 - 34*x + 9*x^2)*H[-1, 0, 0, 0, x])/3 + 
         (704*(1 + 2*x)*H[-1, 2, 0, 0, x])/3 - 128*(1 + 2*x)*
          H[-1, 2, 1, 0, x] + (16*(-27 + 11*x + 18*x^2)*H[0, 0, 0, 0, x])/3 - 
         (128*(-1 + 2*x)*H[1, -2, 0, 0, x])/3 + 16*(19 - 20*x + 3*x^2)*
          H[1, 0, 0, 0, x] + (128*(-1 + 2*x)*H[1, 1, -2, 0, x])/3 - 
         16*(-5 + 2*x + 2*x^2)*H[1, 1, 0, 0, x] - 
         (16*(-4 - 14*x + 21*x^2)*H[1, 1, 1, 0, x])/3 - 
         (8*(-19 + 16*x)*H[1, 1, 1, 1, x])/3 + 
         (32*(-1 + 2*x)*H[1, 1, 1, 2, x])/3 + 
         (544*(-1 + 2*x)*H[1, 1, 2, 0, x])/3 + 
         (224*(-1 + 2*x)*H[1, 1, 2, 1, x])/3 + 
         (160*(-1 + 2*x)*H[1, 2, 0, 0, x])/3 + 
         (416*(-1 + 2*x)*H[1, 2, 1, 0, x])/3 + 
         (448*(-1 + 2*x)*H[1, 2, 1, 1, x])/3 - 
         (32*(-13 + 22*x)*H[2, 0, 0, 0, x])/3 + 
         (64*(1 + 2*x)*H[2, 1, 0, 0, x])/3 + 
         (32*(-7 + 10*x)*H[2, 1, 1, 0, x])/3 + 
         (496*(-1 + 2*x)*H[2, 1, 1, 1, x])/3 - 
         (512*(1 + 2*x)*H[-1, -1, -1, -1, 0, x])/3 + 256*(1 + 2*x)*
          H[-1, -1, -1, 0, 0, x] - 64*(1 + 2*x)*H[-1, -1, 0, 0, 0, x] + 
         (160*(1 + 2*x)*H[-1, 0, 0, 0, 0, x])/3 - 
         (64*(1 + 3*x)*H[0, 0, 0, 0, 0, x])/3 - 
         (224*(-1 + 2*x)*H[1, 0, 0, 0, 0, x])/3 - 
         (640*(-1 + 2*x)*H[1, 1, 0, 0, 0, x])/3 + 32*(-1 + 2*x)*
          H[1, 1, 1, 0, 0, x] - (32*(-1 + 2*x)*H[1, 1, 1, 1, 0, x])/3 + 
         160*(-1 + 2*x)*H[1, 1, 1, 1, 1, x] + 
         (16*H[-2, 0, x]*(69 + 22*x + 27*x^2 - 8*zeta[2]))/3 - 
         (64*(3 + 10*x)*H[-3, x]*zeta[2])/3 + 64*(1 + 2*x)*H[-2, -1, x]*
          zeta[2] + (320*(1 + 2*x)*H[-1, -2, x]*zeta[2])/3 - 
         128*(1 + 2*x)*H[-1, 2, x]*zeta[2] - (256*(1 + 2*x)*H[-1, -1, -1, x]*
           zeta[2])/3 - (2*H[0, 0, 0, x]*(561 + 986*x + 232*x^2 + 
            110*zeta[2] - 220*x*zeta[2]))/3 - 
         (8*H[1, 0, 0, x]*(81 - 118*x + 57*x^2 + 51*zeta[2] - 102*x*zeta[2]))/
          3 - (16*H[-1, -1, 0, x]*(5 + 52*x + 39*x^2 - 12*zeta[2] - 
            24*x*zeta[2]))/3 + (8*H[2, 1, x]*(11 + x - 9*zeta[2] + 
            2*x*zeta[2]))/3 + (16*H[1, 2, x]*(27 - 42*x + 13*x^2 - 
            4*zeta[2] + 8*x*zeta[2]))/3 - (8*H[1, 1, 1, x]*
           (24 - 28*x - 15*zeta[2] + 30*x*zeta[2]))/3 + 
         (16*H[1, 1, 0, x]*(50 - 43*x + 2*x^2 - 16*zeta[2] + 32*x*zeta[2]))/
          3 + (8*H[3, x]*(185 + 37*x + 26*x^2 + 16*zeta[2] + 32*x*zeta[2]))/
          3 + (8*H[2, 0, x]*(13 + 88*x + 4*x^2 - 40*zeta[2] + 96*x*zeta[2]))/
          3 + Lp^3*(-8*Lh^2*(-1 + 2*x) - (8*(5 + 4*x)*H[0, x])/3 - 
           8*(-1 + 2*x)*H[1, x] + Lh*(4*(-5 + 8*x) + 8*(-1 + 2*x)*H[0, x] + 
             16*(-1 + 2*x)*H[1, x]) + (16*(-1 + 2*x)*H[2, x])/3 + 
           (16*(-1 + 2*x)*H[0, 0, x])/3 + (16*(-1 + 2*x)*H[1, 0, x])/3 - 
           (16*(-1 + 2*x)*H[1, 1, x])/3 - (2*(69 - 90*x - 14*zeta[2] + 
              28*x*zeta[2]))/3) - (2*H[0, 0, x]*(160 + 145*x + 196*x^2 + 
            467*zeta[2] + 136*x*zeta[2] + 216*x^2*zeta[2] + 344*zeta[3] - 
            688*x*zeta[3]))/3 - (4*H[1, 1, x]*(-162 + 221*x + 56*zeta[2] - 
            116*x*zeta[2] + 96*x^2*zeta[2] + 312*zeta[3] - 624*x*zeta[3]))/
          3 - (8*H[2, x]*(-386 - 31*x + 42*zeta[2] + 10*x*zeta[2] + 
            48*x^2*zeta[2] + 136*zeta[3] - 320*x*zeta[3]))/3 - 
         (8*H[1, 0, x]*(-231 + 284*x + 70*zeta[2] - 130*x*zeta[2] + 
            24*x^2*zeta[2] + 156*zeta[3] - 312*x*zeta[3]))/3 + 
         Lp^2*(-239 - 16*Lh^2*(-1 + x) + 226*x - 16*(-9 + 10*x)*H[2, x] - 
           48*(-1 + 2*x)*H[3, x] + 32*(1 + 2*x)*H[-2, 0, x] + 
           96*(1 + x)*H[-1, 0, x] - 6*(11 + 16*x)*H[0, 0, x] - 
           144*(-1 + x)*H[1, 0, x] - 8*(-23 + 26*x)*H[1, 1, x] - 
           96*(-1 + 2*x)*H[1, 2, x] - 64*(-1 + 2*x)*H[2, 0, x] - 
           88*(-1 + 2*x)*H[2, 1, x] - 64*(1 + 2*x)*H[-1, -1, 0, x] + 
           32*(1 + 2*x)*H[-1, 0, 0, x] - 4*(5 + 6*x)*H[0, 0, 0, x] - 
           24*(-1 + 2*x)*H[1, 0, 0, x] - 96*(-1 + 2*x)*H[1, 1, 0, x] - 
           104*(-1 + 2*x)*H[1, 1, 1, x] - 106*zeta[2] + 272*x*zeta[2] - 
           32*(1 + 2*x)*H[-1, x]*zeta[2] + 4*H[1, x]*(64 - 73*x - 
             18*zeta[2] + 36*x*zeta[2]) + 2*H[0, x]*(-57 - 209*x - 
             10*zeta[2] + 52*x*zeta[2]) + Lh*(8*(-7 + 4*x)*H[0, x] + 
             64*(-1 + x)*H[1, x] + 32*(-1 + 2*x)*H[2, x] + 16*(-1 + 2*x)*
              H[0, 0, x] + 32*(-1 + 2*x)*H[1, 0, x] + 32*(-1 + 2*x)*
              H[1, 1, x] - 8*(22 - 27*x - 5*zeta[2] + 10*x*zeta[2])) + 
           168*zeta[3] - 208*x*zeta[3]) + 
         (8*H[-1, 0, x]*(173 + 234*x + 49*x^2 - 70*zeta[2] - 52*x*zeta[2] + 
            30*x^2*zeta[2] - 16*zeta[3] - 32*x*zeta[3]))/3 + 
         (32*H[-1, -1, x]*(19*zeta[2] + 22*x*zeta[2] + 3*x^2*zeta[2] + 
            8*zeta[3] + 16*x*zeta[3]))/3 - 
         (16*H[-2, x]*(9*zeta[2] + 70*x*zeta[2] + 6*x^2*zeta[2] + 
            12*zeta[3] + 24*x*zeta[3]))/3 - 
         (4*H[1, x]*(-1079 + 1059*x + 60*x^2 + 44*zeta[2] - 115*x*zeta[2] + 
            4*x^2*zeta[2] + 524*zeta[3] - 608*x*zeta[3] + 84*x^2*zeta[3] + 
            200*zeta[4] - 400*x*zeta[4]))/3 - 
         (8*H[-1, x]*(5*zeta[2] + 52*x*zeta[2] + 39*x^2*zeta[2] + 
            52*zeta[3] + 64*x*zeta[3] + 12*x^2*zeta[3] + 88*zeta[4] + 
            176*x*zeta[4]))/3 + (H[0, x]*(2125 - 4272*x - 240*x^2 - 
            1360*zeta[2] + 670*x*zeta[2] + 104*x^2*zeta[2] - 2360*zeta[3] + 
            1376*x*zeta[3] - 240*x^2*zeta[3] - 472*zeta[4] + 1744*x*zeta[4]))/
          3 + Lp*(-8*(-37 + 8*x)*H[3, x] - 112*(-1 + 2*x)*H[4, x] + 
           64*(1 + 6*x)*H[-3, 0, x] - 64*(-4 + x)*H[-2, 0, x] - 
           32*(-11 - 10*x + 3*x^2)*H[-1, 0, x] - 256*(-1 + x)*H[1, 2, x] - 
           224*(-1 + 2*x)*H[1, 3, x] - 16*(-5 + 12*x)*H[2, 0, x] - 
           16*(-12 + 7*x)*H[2, 1, x] - 96*(-1 + 2*x)*H[2, 2, x] - 
           64*(-1 + 4*x)*H[3, 0, x] - 144*(-1 + 2*x)*H[3, 1, x] - 
           64*(1 + 6*x)*H[-2, -1, 0, x] + 32*(3 + 10*x)*H[-2, 0, 0, x] - 
           192*(1 + 2*x)*H[-1, -2, 0, x] - 64*(1 + x)*H[-1, -1, 0, x] + 
           224*(1 + x)*H[-1, 0, 0, x] + 64*(1 + 2*x)*H[-1, 2, 0, x] - 
           4*(49 + 16*x)*H[0, 0, 0, x] + 64*(-1 + 2*x)*H[1, -2, 0, x] - 
           400*(-1 + x)*H[1, 0, 0, x] - 64*(-1 + x)*H[1, 1, 0, x] - 
           144*(-1 + x)*H[1, 1, 1, x] - 96*(-1 + 2*x)*H[1, 1, 2, x] - 
           128*(-1 + 2*x)*H[1, 2, 0, x] - 160*(-1 + 2*x)*H[1, 2, 1, x] - 
           16*(-7 + 6*x)*H[2, 0, 0, x] - 32*(-1 + 2*x)*H[2, 1, 0, x] - 
           80*(-1 + 2*x)*H[2, 1, 1, x] + 128*(1 + 2*x)*H[-1, -1, -1, 0, x] - 
           192*(1 + 2*x)*H[-1, -1, 0, 0, x] + 64*(1 + 2*x)*
            H[-1, 0, 0, 0, x] - 8*(3 + 10*x)*H[0, 0, 0, 0, x] - 
           96*(-1 + 2*x)*H[1, 0, 0, 0, x] - 160*(-1 + 2*x)*H[1, 1, 0, 0, x] + 
           32*(-1 + 2*x)*H[1, 1, 1, 0, x] - 64*(-1 + 2*x)*H[1, 1, 1, 1, x] - 
           32*(1 + 6*x)*H[-2, x]*zeta[2] + 64*(1 + 2*x)*H[-1, -1, x]*
            zeta[2] + 8*H[2, x]*(89 - 26*x - 18*zeta[2] + 20*x*zeta[2]) + 
           12*H[0, 0, x]*(-20 - 77*x + 8*x^2 - 10*zeta[2] + 20*x*zeta[2]) + 
           16*H[1, 1, x]*(25 - 32*x - 11*zeta[2] + 22*x*zeta[2]) + 
           16*H[1, 0, x]*(2 - 8*x - 15*zeta[2] + 30*x*zeta[2]) - 
           32*H[-1, x]*(zeta[2] + x*zeta[2] + zeta[3] + 2*x*zeta[3]) + 
           8*H[1, x]*(147 - 157*x - 56*zeta[2] + 56*x*zeta[2] - 52*zeta[3] + 
             104*x*zeta[3]) + 2*H[0, x]*(69 - 20*x - 130*zeta[2] + 
             40*x*zeta[2] - 144*zeta[3] + 224*x*zeta[3]) + 
           Lh*(4*(-28 + x)*H[0, x] + 8*(-4 + 5*x)*H[1, x] + 
             32*(-1 + x)*H[2, x] - 4*(13 + 8*x)*H[0, 0, x] + 
             32*(-1 + x)*H[1, 0, x] + 32*(-1 + x)*H[1, 1, x] - 
             16*(-1 + 2*x)*H[2, 1, x] + 8*(-1 + 2*x)*H[0, 0, 0, x] + 
             16*(-1 + 2*x)*H[1, 0, 0, x] - 16*(-1 + 2*x)*H[1, 1, 1, x] - 
             4*(71 - 81*x - 12*zeta[2] + 12*x*zeta[2] - 28*zeta[3] + 56*x*
                zeta[3])) + (3145 - 3270*x - 1984*zeta[2] + 1848*x*zeta[2] - 
             192*x^2*zeta[2] - 1536*zeta[3] + 1024*x*zeta[3] + 370*zeta[4] - 
             612*x*zeta[4])/2) + (11735 - 12222*x - 9000*zeta[2] + 
           856*x*zeta[2] + 1568*x^2*zeta[2] - 19616*zeta[3] + 
           23616*x*zeta[3] + 4032*x^2*zeta[3] + 1952*zeta[2]*zeta[3] - 
           12608*x*zeta[2]*zeta[3] + 152*zeta[4] + 9128*x*zeta[4] - 
           48*x^2*zeta[4] + 14528*zeta[5] - 8064*x*zeta[5])/12) + 
       CA^2*Nf*TF*((-32*(-16 + 7*x)*H[4, x])/3 - (8*(-29 + 18*x)*H[5, x])/3 - 
         (16*(-37 + 82*x)*H[-4, 0, x])/3 - (16*(-80 - 154*x + 15*x^2)*
           H[-3, 0, x])/3 + (16*(23 + 58*x)*H[-3, 2, x])/3 + 
         (16*(5 + 81*x)*H[-2, 2, x])/3 + (8*(55 + 98*x)*H[-2, 3, x])/3 + 
         (440*(1 + x)*H[-1, 3, x])/3 + (160*(1 + 2*x)*H[-1, 4, x])/3 + 
         (8*(-535 + 503*x)*H[1, 3, x])/9 - (16*(-1 + 2*x)*H[1, 4, x])/3 + 
         (8*(-135 + 4*x + 3*x^2)*H[2, 2, x])/3 - (8*(33 + 58*x)*H[2, 3, x])/
          3 + (8*(-202 - 405*x - 210*x^2 - x^3 + 3*x^4)*H[3, 0, x])/
          (3*(1 + x)^2) - (8*(79 - 7*x + 3*x^2)*H[3, 1, x])/3 - 
         (16*(25 + 38*x)*H[3, 2, x])/3 - 192*H[4, 0, x] - 
         8*(7 + 6*x)*H[4, 1, x] - (32*(11 + 6*x)*H[-3, -1, 0, x])/3 - 
         (8*(-107 + 70*x)*H[-3, 0, 0, x])/3 + 
         (208*(-1 + 2*x)*H[-2, -2, 0, x])/3 - (16*(22 + 73*x + 6*x^2)*
           H[-2, -1, 0, x])/3 - 16*(11 + 26*x)*H[-2, -1, 2, x] - 
         (8*(-181 - 410*x + 18*x^2)*H[-2, 0, 0, x])/3 - 
         16*(3 + 2*x)*H[-2, 2, 0, x] - (256*(1 + 2*x)*H[-2, 2, 1, x])/3 - 
         128*(1 + 2*x)*H[-1, -3, 0, x] + (16*(-55 - 63*x + 3*x^2)*
           H[-1, -2, 0, x])/3 - 128*(1 + 2*x)*H[-1, -2, 2, x] - 
         (464*(1 + x)*H[-1, -1, 2, x])/3 - (176*(1 + 2*x)*H[-1, -1, 3, x])/
          3 - 16*(1 + x)*H[-1, 2, 0, x] - (320*(1 + x)*H[-1, 2, 1, x])/3 + 
         (160*(1 + 2*x)*H[-1, 2, 2, x])/3 + 24*(1 + 2*x)*H[-1, 3, 0, x] - 
         (160*(1 + 2*x)*H[-1, 3, 1, x])/3 + (224*(-1 + 2*x)*H[1, -3, 0, x])/
          3 - (32*(-16 + 13*x + 6*x^2)*H[1, -2, 0, x])/3 - 
         (64*(-1 + 2*x)*H[1, -2, 2, x])/3 + (8*(316 - 413*x + 9*x^2)*
           H[1, 1, 2, x])/9 + (256*(-1 + 2*x)*H[1, 1, 3, x])/3 + 
         (8*(-533 + 556*x + 9*x^2)*H[1, 2, 0, x])/9 - 
         (8*(-274 + 320*x + 9*x^2)*H[1, 2, 1, x])/9 + 
         (112*(-1 + 2*x)*H[1, 2, 2, x])/3 + (304*(-1 + 2*x)*H[1, 3, 0, x])/
          3 + (80*(-1 + 2*x)*H[1, 3, 1, x])/3 + 
         (32*(5 + 14*x)*H[2, -2, 0, x])/3 + 
         (8*(-384 - 836*x - 529*x^2 - 62*x^3 + 9*x^4)*H[2, 0, 0, x])/
          (3*(1 + x)^2) - (8*(-34 - 177*x - 252*x^2 - 85*x^3 + 18*x^4)*
           H[2, 1, 0, x])/(3*(1 + x)^2) - (32*(-7 + 10*x)*H[2, 1, 1, x])/3 - 
         (8*(-31 + 18*x)*H[2, 1, 2, x])/3 - (16*(31 + 2*x)*H[2, 2, 0, x])/3 - 
         (16*(-13 + 2*x)*H[2, 2, 1, x])/3 + (32*(-25 + 17*x)*H[3, 0, 0, x])/
          3 - (8*(43 + 50*x)*H[3, 1, 0, x])/3 + (64*(2 + 3*x)*H[3, 1, 1, x])/
          3 - 128*x*H[-2, -1, -1, 0, x] - (8*(127 + 10*x)*H[-2, -1, 0, 0, x])/
          3 - (16*(-39 + 14*x)*H[-2, 0, 0, 0, x])/3 + 
         (128*(1 + 2*x)*H[-1, -2, -1, 0, x])/3 - 
         (256*(1 + 2*x)*H[-1, -2, 0, 0, x])/3 + 
         (32*(1 + 2*x)*H[-1, -1, -2, 0, x])/3 + 
         (16*(19 + 36*x + 6*x^2)*H[-1, -1, -1, 0, x])/3 + 
         96*(1 + 2*x)*H[-1, -1, -1, 2, x] + (8*(-31 + 2*x)*(8 + 9*x)*
           H[-1, -1, 0, 0, x])/3 + (256*(1 + 2*x)*H[-1, -1, 2, 1, x])/3 - 
         (8*(-583 - 662*x + 27*x^2)*H[-1, 0, 0, 0, x])/9 + 
         80*(1 + 2*x)*H[-1, 2, 0, 0, x] - (16*(1 + 2*x)*H[-1, 2, 1, 0, x])/
          3 + (64*(1 + 2*x)*H[-1, 2, 1, 1, x])/3 + 
         (16*(615 + 116*x + 27*x^2)*H[0, 0, 0, 0, x])/9 + 
         (64*(-1 + 2*x)*H[1, -2, -1, 0, x])/3 + 
         (8*(145 - 159*x + 9*x^2)*H[1, 0, 0, 0, x])/3 + 
         (8*(-818 + 835*x + 27*x^2)*H[1, 1, 0, 0, x])/9 - 
         (8*(-551 + 541*x + 54*x^2)*H[1, 1, 1, 0, x])/9 - 
         (40*(-13 + 2*x)*H[1, 1, 1, 1, x])/9 - 
         (560*(-1 + 2*x)*H[1, 1, 1, 2, x])/3 + 
         (32*(-1 + 2*x)*H[1, 1, 2, 0, x])/3 - 
         (320*(-1 + 2*x)*H[1, 1, 2, 1, x])/3 + 
         (464*(-1 + 2*x)*H[1, 2, 0, 0, x])/3 + 
         (16*(-1 + 2*x)*H[1, 2, 1, 0, x])/3 - 
         (160*(-1 + 2*x)*H[1, 2, 1, 1, x])/3 + 
         (8*(59 + 22*x)*H[2, 0, 0, 0, x])/3 - 
         (8*(99 + 86*x)*H[2, 1, 0, 0, x])/3 + 
         (8*(47 + 54*x)*H[2, 1, 1, 0, x])/3 + (64*(1 + x)*H[2, 1, 1, 1, x])/
          3 + (112*(1 + 2*x)*H[-1, -1, -1, 0, 0, x])/3 - 
         16*(1 + 2*x)*H[-1, -1, 0, 0, 0, x] + 
         (208*(1 + 2*x)*H[-1, 0, 0, 0, 0, x])/3 - 16*(-15 + 16*x)*
          H[0, 0, 0, 0, 0, x] - (176*(-1 + 2*x)*H[1, 0, 0, 0, 0, x])/3 - 
         (304*(-1 + 2*x)*H[1, 1, 0, 0, 0, x])/3 + 
         (208*(-1 + 2*x)*H[1, 1, 1, 0, 0, x])/3 - 
         (688*(-1 + 2*x)*H[1, 1, 1, 1, 0, x])/3 + 160*(-1 + 2*x)*
          H[1, 1, 1, 1, 1, x] - (32*(17 + 32*x)*H[-3, x]*zeta[2])/3 + 
         176*(1 + 2*x)*H[-2, -1, x]*zeta[2] + (448*(1 + 2*x)*H[-1, -2, x]*
           zeta[2])/3 + 32*(-1 + 2*x)*H[1, -2, x]*zeta[2] - 
         96*(1 + 2*x)*H[-1, -1, -1, x]*zeta[2] + 
         (8*H[-1, 0, 0, x]*(1088 + 1783*x + 297*x^2 - 189*zeta[2] - 
            378*x*zeta[2]))/27 + (8*H[-2, 0, x]*(521 - 126*x + 30*x^2 - 
            270*zeta[2] - 204*x*zeta[2]))/9 - 
         (8*H[0, 0, 0, x]*(-8077 + 6010*x + 405*x^2 + 243*zeta[2] - 
            162*x*zeta[2]))/27 - (16*H[-1, -1, 0, x]*(88 + 242*x + 69*x^2 - 
            54*zeta[2] - 108*x*zeta[2]))/9 + 
         (8*H[3, x]*(-81 + 583*x + 27*x^2 + 27*zeta[2] - 78*x*zeta[2]))/9 + 
         (16*H[-1, 2, x]*(-42 - 41*x + 2*x^2 - 15*zeta[2] - 30*x*zeta[2]))/
          3 + (8*H[1, 2, x]*(-856 + 1070*x + 117*x^2 - 18*zeta[2] + 
            36*x*zeta[2]))/27 - (16*H[1, 1, 1, x]*(-311 + 490*x - 
            36*zeta[2] + 72*x*zeta[2]))/27 + 
         (8*H[2, 1, x]*(-195 - 187*x - 12*zeta[2] + 288*x*zeta[2]))/9 + 
         (4*H[1, 1, 0, x]*(6983 + 223*x - 6427*x^2 + 225*x^3 + 288*zeta[2] - 
            288*x*zeta[2] - 576*x^2*zeta[2]))/(27*(1 + x)) - 
         (8*H[1, 0, 0, x]*(7409 - 374*x - 7297*x^2 + 432*x^3 + 198*zeta[2] - 
            198*x*zeta[2] - 396*x^2*zeta[2]))/(27*(1 + x)) + 
         (4*H[2, 0, x]*(-934 + 580*x + 1571*x^2 + 75*x^3 - 6*zeta[2] + 
            558*x*zeta[2] + 564*x^2*zeta[2]))/(9*(1 + x)) + 
         Lp^3*((16*(107 + 59*x)*H[0, x])/9 - (8*(-155 + 166*x)*H[1, x])/9 + 
           (128*(1 + x)*H[2, x])/3 - (64*(-2 + x)*H[0, 0, x])/3 - 
           (32*(-1 + 2*x)*H[1, 0, x])/3 - (64*(-1 + 2*x)*H[1, 1, x])/3 - 
           (16*(-83 + 83*x + 8*zeta[2] + 8*x*zeta[2]))/3) + 
         (8*H[-1, -1, x]*(77*zeta[2] + 94*x*zeta[2] + 6*x^2*zeta[2] + 
            8*zeta[3] + 16*x*zeta[3]))/3 - 
         (8*H[-2, x]*(32*zeta[2] + 235*x*zeta[2] + 6*x^2*zeta[2] + 
            44*zeta[3] + 64*x*zeta[3]))/3 + 
         (4*H[1, 0, x]*(2272 - 2333*x + 3*x^2 + 542*zeta[2] - 358*x*zeta[2] + 
            18*x^2*zeta[2] - 360*zeta[3] + 720*x*zeta[3]))/9 - 
         (4*H[1, 1, x]*(8282 - 9367*x - 3708*zeta[2] + 2016*x*zeta[2] + 
            1296*x^2*zeta[2] - 4644*zeta[3] + 9288*x*zeta[3]))/81 + 
         (4*H[-1, 0, x]*(216 + 21701*x + 27736*x^2 + 4347*x^3 - 
            7668*x*zeta[2] - 7776*x^2*zeta[2] + 810*x^3*zeta[2] - 
            3024*x*zeta[3] - 6048*x^2*zeta[3]))/(81*x) - 
         (8*H[2, x]*(-324 - 1547*x - 2122*x^2 - 899*x^3 - 1485*zeta[2] - 
            4230*x*zeta[2] - 3951*x^2*zeta[2] - 936*x^3*zeta[2] + 
            216*x^4*zeta[2] - 405*zeta[3] - 2268*x*zeta[3] - 
            3321*x^2*zeta[3] - 1458*x^3*zeta[3]))/(27*(1 + x)^2) - 
         (4*H[0, 0, x]*(-86742 - 285263*x - 305980*x^2 - 103139*x^3 + 
            4320*x^4 + 5724*zeta[2] + 11394*x*zeta[2] + 6750*x^2*zeta[2] + 
            1566*x^3*zeta[2] + 648*x^4*zeta[2] + 4428*zeta[3] + 
            20520*x*zeta[3] + 27756*x^2*zeta[3] + 11664*x^3*zeta[3]))/
          (81*(1 + x)^2) + Lp^2*(-16*(-15 + 4*x)*H[2, x] + 
           32*(3 + 4*x)*H[3, x] - 128*(-1 + x)*H[-2, 0, x] + 
           (8*(155 + 166*x)*H[-1, 0, x])/3 + 32*(1 + 2*x)*H[-1, 2, x] + 
           (32*(49 + 27*x)*H[0, 0, x])/3 - 192*(-1 + x)*H[1, 0, x] + 
           (8*(-83 + 94*x)*H[1, 1, x])/3 + 64*(1 + x)*H[2, 0, x] - 
           64*(1 + x)*H[2, 1, x] - 64*(1 + 2*x)*H[-1, -1, 0, x] + 
           48*(1 + 2*x)*H[-1, 0, 0, x] - 128*(-1 + x)*H[0, 0, 0, x] - 
           16*(-1 + 2*x)*H[1, 0, 0, x] + 96*(-1 + 2*x)*H[1, 1, 1, x] - 
           64*(1 + 2*x)*H[-1, x]*zeta[2] - (8*H[1, x]*(-67 + 152*x - 
              36*zeta[2] + 72*x*zeta[2]))/9 - 
           (16*H[0, x]*(-475 + 467*x - 18*zeta[2] + 72*x*zeta[2]))/9 + 
           (8*(62 - 68*x + 65*zeta[2] + 24*x*zeta[2] + 102*zeta[3] - 
              48*x*zeta[3]))/3) - (8*H[-1, x]*(-164*zeta[2] - 4*x*zeta[2] + 
            81*x^2*zeta[2] + 141*zeta[3] + 192*x*zeta[3] + 18*x^2*zeta[3] + 
            249*zeta[4] + 498*x*zeta[4]))/9 + 
         (4*H[1, x]*(9128 + 2425*x - 6460*x^2 + 243*x^3 + 80235*zeta[2] - 
            2259*x*zeta[2] - 79659*x^2*zeta[2] + 1863*x^3*zeta[2] + 
            21168*zeta[3] + 378*x*zeta[3] - 27108*x^2*zeta[3] - 
            6318*x^3*zeta[3] + 4617*zeta[4] - 4617*x*zeta[4] - 
            9234*x^2*zeta[4]))/(243*(1 + x)) + 
         (2*H[0, x]*(687140 + 605604*x - 849726*x^2 - 767704*x^3 + 486*x^4 + 
            15228*zeta[2] + 54648*x*zeta[2] + 63450*x^2*zeta[2] + 
            24840*x^3*zeta[2] + 810*x^4*zeta[2] - 124416*zeta[3] - 
            245592*x*zeta[3] - 122796*x^2*zeta[3] - 14256*x^3*zeta[3] - 
            10692*x^4*zeta[3] - 1539*zeta[4] - 71928*x*zeta[4] - 
            139239*x^2*zeta[4] - 68850*x^3*zeta[4]))/(243*(1 + x)^2) + 
         Lp*(-8*(-19 + 7*x)*H[3, x] + 8*(13 + 2*x)*H[4, x] - 
           16*(-9 + 26*x)*H[-3, 0, x] + (16*(44 + 139*x)*H[-2, 0, x])/3 + 
           128*(1 + 2*x)*H[-2, 2, x] + 192*(1 + x)*H[-1, 2, x] + 
           96*(1 + 2*x)*H[-1, 3, x] + (16*(-83 + 94*x)*H[1, 2, x])/3 - 
           64*(-1 + 2*x)*H[1, 3, x] + (16*(-95 + 12*x)*H[2, 0, x])/3 + 
           32*(-11 + 6*x)*H[2, 1, x] - 64*(2 + x)*H[2, 2, x] - 
           128*H[3, 0, x] - 64*(2 + 3*x)*H[3, 1, x] - 32*(1 + 6*x)*
            H[-2, -1, 0, x] - 16*(-21 + 2*x)*H[-2, 0, 0, x] - 
           32*(1 + 2*x)*H[-1, -2, 0, x] - (16*(-7 + 4*x)*H[-1, -1, 0, x])/3 - 
           128*(1 + 2*x)*H[-1, -1, 2, x] + 8*(113 + 124*x)*H[-1, 0, 0, x] - 
           64*(1 + 2*x)*H[-1, 2, 1, x] + (8*(427 + 158*x)*H[0, 0, 0, x])/3 + 
           96*(-1 + 2*x)*H[1, -2, 0, x] - (8*(-164 + 175*x)*H[1, 0, 0, x])/
            3 + 768*(-1 + x)*H[1, 1, 0, x] - (176*(-1 + 2*x)*H[1, 1, 1, x])/
            3 + 96*(-1 + 2*x)*H[1, 1, 2, x] + 128*(-1 + 2*x)*H[1, 2, 0, x] + 
           32*(-1 + 2*x)*H[1, 2, 1, x] + 8*(17 + 42*x)*H[2, 0, 0, x] - 
           64*(4 + 3*x)*H[2, 1, 0, x] - 64*(1 + 2*x)*H[-1, -1, -1, 0, x] - 
           160*(1 + 2*x)*H[-1, -1, 0, 0, x] + 80*(1 + 2*x)*
            H[-1, 0, 0, 0, x] - 16*(-19 + 20*x)*H[0, 0, 0, 0, x] - 
           80*(-1 + 2*x)*H[1, 0, 0, 0, x] + 64*(-1 + 2*x)*H[1, 1, 0, 0, x] + 
           160*(-1 + 2*x)*H[1, 1, 1, 0, x] - 192*(-1 + 2*x)*
            H[1, 1, 1, 1, x] - 16*(9 + 22*x)*H[-2, x]*zeta[2] + 
           96*(1 + 2*x)*H[-1, -1, x]*zeta[2] + 
           (4*H[0, 0, x]*(5217 - 4904*x + 108*x^2 - 198*zeta[2] - 
              36*x*zeta[2]))/9 + 16*H[1, 0, x]*(-83 + 83*x - 10*zeta[2] + 
             20*x*zeta[2]) - (8*H[2, x]*(117 - 82*x + 18*zeta[2] + 
              60*x*zeta[2]))/3 + (16*H[1, 1, x]*(-175 + 260*x - 36*zeta[2] + 
              72*x*zeta[2]))/9 - (16*H[-1, 0, x]*(239 + 172*x + 27*x^2 + 
              36*zeta[2] + 72*x*zeta[2]))/9 - 
           (8*H[-1, x]*(65*zeta[2] + 76*x*zeta[2] + 12*zeta[3] + 
              24*x*zeta[3]))/3 + (8*H[1, x]*(-559 + 263*x - 711*zeta[2] + 
              612*x*zeta[2] - 1620*zeta[3] + 3240*x*zeta[3]))/27 - 
           (4*H[0, x]*(-32486 - 45041*x + 3294*zeta[2] + 54*x*zeta[2] + 
              3672*zeta[3] + 5616*x*zeta[3]))/27 - 
           (2*(-52116 + 52742*x + 6484*zeta[2] - 4992*x*zeta[2] + 
              216*x^2*zeta[2] + 9984*zeta[3] - 8064*x*zeta[3] + 
              5823*zeta[4] + 6498*x*zeta[4]))/9) + 
         (2*(-8060 - 17256*x - 10332*x^2 - 1136*x^3 + 85468*zeta[2] + 
            113006*x*zeta[2] - 21590*x^2*zeta[2] - 40326*x^3*zeta[2] + 
            8802*x^4*zeta[2] - 22680*zeta[3] - 22176*x*zeta[3] + 
            31410*x^2*zeta[3] + 37980*x^3*zeta[3] + 7074*x^4*zeta[3] - 
            13068*zeta[2]*zeta[3] - 46224*x*zeta[2]*zeta[3] - 
            53244*x^2*zeta[2]*zeta[3] - 20088*x^3*zeta[2]*zeta[3] + 
            51552*zeta[4] + 88875*x*zeta[4] + 20745*x^2*zeta[4] - 
            19575*x^3*zeta[4] - 2835*x^4*zeta[4] + 65124*zeta[5] + 
            113616*x*zeta[5] + 31860*x^2*zeta[5] - 16632*x^3*zeta[5]))/
          (81*(1 + x)^2)) + 
       CA*(Nf^2*TF^2*(Lp^3*((64*(-1 + x))/3 - (64*(1 + x)*H[0, x])/9 + 
             (32*(-1 + 2*x)*H[1, x])/9) + (80*x*H[3, x])/9 - 
           (64*(1 + 2*x)*H[-3, 0, x])/3 - (32*(10 + 21*x)*H[-2, 0, x])/9 + 
           (8*(-7011 - 2702*x + 108*x^2)*H[0, 0, x])/81 - 
           (64*(-13 + 23*x)*H[1, 2, x])/27 - (64*(-1 + 2*x)*H[1, 3, x])/9 + 
           (16*(32 + 11*x)*H[2, 0, x])/9 - (32*x*H[2, 1, x])/9 + 
           (64*H[3, 0, x])/3 + (64*(1 + 2*x)*H[-2, -1, 0, x])/3 - 
           32*(1 + 2*x)*H[-2, 0, 0, x] + (64*(1 + 2*x)*H[-1, -2, 0, x])/3 + 
           (320*(1 + 2*x)*H[-1, -1, 0, x])/9 - 
           (32*(37 + 62*x)*H[-1, 0, 0, x])/27 + 
           (16*(-415 + 4*x)*H[0, 0, 0, x])/27 - 
           (32*(-97 + 92*x)*H[1, 0, 0, x])/27 + 
           (320*(-5 + 4*x)*H[1, 1, 0, x])/27 + (64*(-13 + 23*x)*
             H[1, 1, 1, x])/27 + (256*(-1 + 2*x)*H[1, 1, 2, x])/9 + 
           (64*(-1 + 2*x)*H[1, 2, 0, x])/9 + (160*(-1 + 2*x)*H[1, 2, 1, x])/
            9 + (32*(3 + 2*x)*H[2, 0, 0, x])/3 - (64*H[2, 1, 0, x])/3 - 
           (64*(1 + 2*x)*H[-1, -1, -1, 0, x])/3 + 32*(1 + 2*x)*
            H[-1, -1, 0, 0, x] - (256*(1 + 2*x)*H[-1, 0, 0, 0, x])/9 + 
           (128*(-3 + x)*H[0, 0, 0, 0, x])/9 + 
           (32*(-1 + 2*x)*H[1, 0, 0, 0, x])/3 - 
           (128*(-1 + 2*x)*H[1, 1, 0, 0, x])/9 + 
           (128*(-1 + 2*x)*H[1, 1, 1, 0, x])/9 - 
           (160*(-1 + 2*x)*H[1, 1, 1, 1, x])/9 + 
           Lp^2*((-16*(71 + 50*x)*H[0, x])/9 + (160*(-1 + 2*x)*H[1, x])/9 - 
             (32*(1 + 2*x)*H[-1, 0, x])/3 - (64*H[0, 0, x])/3 - 
             (32*(-1 + 2*x)*H[1, 1, x])/3 + (8*(-97 + 100*x - 4*zeta[2]))/
              3) + (32*H[2, x]*(17*x - 18*zeta[2]))/27 + 
           (32*(1 + 2*x)*H[-2, x]*zeta[2])/3 - (32*(1 + 2*x)*H[-1, -1, x]*
             zeta[2])/3 - (16*H[-1, 0, x]*(169 + 290*x + 27*x^2 - 
              54*zeta[2] - 108*x*zeta[2]))/81 + 
           (16*H[1, 0, x]*(52 - 53*x + 3*x^2 + 2*zeta[2] - 4*x*zeta[2]))/9 - 
           (16*H[1, 1, x]*(-169 + 218*x - 36*zeta[2] + 72*x*zeta[2]))/81 + 
           (8*H[0, x]*(-42022 - 14971*x + 648*zeta[2] + 378*x*zeta[2]))/243 + 
           Lp*((-8*(2447 + 1340*x)*H[0, x])/27 + (32*x*H[2, x])/3 - 
             (64*(1 + 2*x)*H[-2, 0, x])/3 - (320*(1 + 2*x)*H[-1, 0, x])/9 - 
             (64*(39 + 11*x)*H[0, 0, x])/9 - 64*(-1 + x)*H[1, 0, x] - 
             (320*(-1 + 2*x)*H[1, 1, x])/9 - (64*(-1 + 2*x)*H[1, 2, x])/3 + 
             (64*H[2, 0, x])/3 + (64*(1 + 2*x)*H[-1, -1, 0, x])/3 - 
             32*(1 + 2*x)*H[-1, 0, 0, x] + (32*(-5 + 2*x)*H[0, 0, 0, x])/3 + 
             (32*(-1 + 2*x)*H[1, 0, 0, x])/3 + (64*(-1 + 2*x)*H[1, 1, 1, x])/
              3 + (32*(1 + 2*x)*H[-1, x]*zeta[2])/3 + 
             (16*H[1, x]*(-38 + 67*x - 18*zeta[2] + 36*x*zeta[2]))/27 - 
             (8*(1398 - 1465*x - 32*zeta[2] + 84*x*zeta[2] - 24*zeta[3]))/
              9) + (32*(1 + 2*x)*H[-1, x]*(5*zeta[2] + 3*zeta[3]))/9 + 
           (16*H[1, x]*(-25 - 304*x - 1170*zeta[2] + 1260*x*zeta[2] - 
              540*zeta[3] + 1080*x*zeta[3]))/243 + 
           (8*(-20480 + 21463*x + 580*zeta[2] - 1176*x*zeta[2] + 
              54*x^2*zeta[2] + 936*x*zeta[3] - 342*zeta[4]))/81) + 
         CF*Nf*TF*(Lp^4*((8*(-65 + 76*x))/9 - 16*(1 + x)*H[0, x] + 
             8*(-1 + 2*x)*H[1, x]) - (8*(-112 + 26*x + 21*x^2)*H[4, x])/3 + 
           (64*(4 + 11*x)*H[5, x])/3 - (32*(-7 + 50*x)*H[-4, 0, x])/3 + 
           (16*(-23 + 12*x + 15*x^2)*H[-3, 0, x])/3 + 
           (32*(5 + 46*x)*H[-3, 2, x])/3 + (16*(23 + 80*x + 18*x^2)*
             H[-2, 2, x])/3 + (32*(15 + 46*x)*H[-2, 3, x])/3 + 
           16*(1 + x)*(13 + 4*x)*H[-1, 3, x] + (320*(1 + 2*x)*H[-1, 4, x])/
            3 - 8*(25 - 48*x + 7*x^2)*H[1, 3, x] + 
           (176*(-1 + 2*x)*H[1, 4, x])/3 - (16*(-13 + 7*x + 3*x^2)*
             H[2, 2, x])/3 + (64*(-10 + 9*x)*H[2, 3, x])/3 + 
           (8*(48 + 66*x - 6*x^2 - 22*x^3 + 3*x^4)*H[3, 0, x])/(1 + x)^2 + 
           (8*(5 + 46*x + 18*x^2)*H[3, 1, x])/3 + (32*(-7 + 2*x)*H[3, 2, x])/
            3 + (64*(-1 + 4*x)*H[4, 0, x])/3 - (16*(5 + 6*x)*H[4, 1, x])/3 - 
           (32*(-5 + 2*x)*H[-3, -1, 0, x])/3 + (128*(1 + 2*x)*H[-3, 0, 0, x])/
            3 + (32*(-11 + 6*x)*H[-2, -2, 0, x])/3 + 
           (16*(-22 + 100*x + 39*x^2)*H[-2, -1, 0, x])/3 - 
           (64*(7 + 34*x)*H[-2, -1, 2, x])/3 + (8*(3 + 5*x)*(13 + 9*x)*
             H[-2, 0, 0, x])/3 + (32*(11 + 6*x)*H[-2, 2, 0, x])/3 + 
           (128*H[-2, 2, 1, x])/3 + (512*(1 + 2*x)*H[-1, -3, 0, x])/3 - 
           16*(-1 + 4*x + x^2)*H[-1, -2, 0, x] - 320*(1 + 2*x)*
            H[-1, -2, 2, x] - 32*(1 + x)*(8 + 5*x)*H[-1, -1, 2, x] - 
           (848*(1 + 2*x)*H[-1, -1, 3, x])/3 - (16*(4 - 2*x + 3*x^2)*
             H[-1, 2, 0, x])/3 - (32*(1 + x)*(-1 + 3*x)*H[-1, 2, 1, x])/3 + 
           (160*(1 + 2*x)*H[-1, 2, 2, x])/3 - 32*(1 + 2*x)*H[-1, 3, 0, x] - 
           32*(1 + 2*x)*H[-1, 3, 1, x] - (32*(-1 + 2*x)*H[1, -3, 0, x])/3 + 
           64*(-4 + 3*x + 2*x^2)*H[1, -2, 0, x] - 
           (64*(-1 + 2*x)*H[1, -2, 2, x])/3 - 16*(5 - 5*x + x^2)*
            H[1, 1, 2, x] + 32*(-1 + 2*x)*H[1, 1, 3, x] + 8*(16 - 28*x + x^2)*
            H[1, 2, 0, x] + 16*(-1 + x)*(19 + x)*H[1, 2, 1, x] + 
           (176*(-1 + 2*x)*H[1, 2, 2, x])/3 - (208*(-1 + 2*x)*H[1, 3, 0, x])/
            3 + (208*(-1 + 2*x)*H[1, 3, 1, x])/3 - 
           (128*(-1 + 5*x)*H[2, -2, 0, x])/3 + 
           (8*(70 - 36*x - 249*x^2 - 134*x^3 + 15*x^4)*H[2, 0, 0, x])/
            (3*(1 + x)^2) + (8*(9 + 40*x + 98*x^2 + 136*x^3 + 63*x^4)*
             H[2, 1, 0, x])/(3*(1 + x)^2) + (8*(-29 + 136*x)*H[2, 1, 1, x])/
            9 + (16*(-17 + 70*x)*H[2, 1, 2, x])/3 - 
           (32*(7 + 4*x)*H[2, 2, 0, x])/3 + (16*(-23 + 22*x)*H[2, 2, 1, x])/
            3 - (16*(-11 + 34*x)*H[3, 0, 0, x])/3 - 
           (64*(1 + 9*x)*H[3, 1, 0, x])/3 - (32*(3 + 8*x)*H[3, 1, 1, x])/3 - 
           (32*(1 + 10*x)*H[-2, -1, -1, 0, x])/3 - 
           (16*(35 + 54*x)*H[-2, -1, 0, 0, x])/3 + 
           (16*(35 + 74*x)*H[-2, 0, 0, 0, x])/3 - 128*(1 + 2*x)*
            H[-1, -2, -1, 0, x] - (352*(1 + 2*x)*H[-1, -2, 0, 0, x])/3 - 
           (160*(1 + 2*x)*H[-1, -1, -2, 0, x])/3 - 16*(8 + 12*x + 9*x^2)*
            H[-1, -1, -1, 0, x] + 416*(1 + 2*x)*H[-1, -1, -1, 2, x] - 
           8*(36 + 58*x + 23*x^2)*H[-1, -1, 0, 0, x] - 
           (64*(1 + 2*x)*H[-1, -1, 2, 0, x])/3 + (8*(71 + 98*x + 57*x^2)*
             H[-1, 0, 0, 0, x])/3 - (128*(1 + 2*x)*H[-1, 2, 0, 0, x])/3 + 
           128*(1 + 2*x)*H[-1, 2, 1, 0, x] - (64*(1 + 2*x)*H[-1, 2, 1, 1, x])/
            3 - (8*(-523 + 614*x + 162*x^2)*H[0, 0, 0, 0, x])/9 - 
           (320*(-1 + 2*x)*H[1, -2, -1, 0, x])/3 + 64*(-1 + 2*x)*
            H[1, -2, 0, 0, x] - (8*(79 - 32*x + 63*x^2)*H[1, 0, 0, 0, x])/9 - 
           (128*(-1 + 2*x)*H[1, 1, -2, 0, x])/3 + (8*(104 - 122*x + 15*x^2)*
             H[1, 1, 0, 0, x])/3 + 8*(-23 + 21*x^2)*H[1, 1, 1, 0, x] + 
           (16*(-61 + 29*x)*H[1, 1, 1, 1, x])/9 + 176*(-1 + 2*x)*
            H[1, 1, 1, 2, x] - 32*(-1 + 2*x)*H[1, 1, 2, 0, x] + 
           32*(-1 + 2*x)*H[1, 1, 2, 1, x] - (368*(-1 + 2*x)*H[1, 2, 0, 0, x])/
            3 + 16*(-1 + 2*x)*H[1, 2, 1, 0, x] - 96*(-1 + 2*x)*
            H[1, 2, 1, 1, x] - (128*(3 + x)*H[2, 0, 0, 0, x])/3 + 
           (32*(7 + 6*x)*H[2, 1, 0, 0, x])/3 + 
           (32*(-7 + 20*x)*H[2, 1, 1, 0, x])/3 - 16*(-9 + 22*x)*
            H[2, 1, 1, 1, x] + (512*(1 + 2*x)*H[-1, -1, -1, -1, 0, x])/3 + 
           (656*(1 + 2*x)*H[-1, -1, -1, 0, 0, x])/3 - 272*(1 + 2*x)*
            H[-1, -1, 0, 0, 0, x] + 80*(1 + 2*x)*H[-1, 0, 0, 0, 0, x] + 
           (128*(2 + 3*x)*H[0, 0, 0, 0, 0, x])/3 - 48*(-1 + 2*x)*
            H[1, 0, 0, 0, 0, x] + (272*(-1 + 2*x)*H[1, 1, 0, 0, 0, x])/3 - 
           (112*(-1 + 2*x)*H[1, 1, 1, 0, 0, x])/3 + 240*(-1 + 2*x)*
            H[1, 1, 1, 1, 0, x] - 320*(-1 + 2*x)*H[1, 1, 1, 1, 1, x] - 
           (16*(5 + 94*x)*H[-3, x]*zeta[2])/3 + 48*(3 + 14*x)*H[-2, -1, x]*
            zeta[2] + 256*(1 + 2*x)*H[-1, -2, x]*zeta[2] - 
           32*(-1 + 2*x)*H[1, -2, x]*zeta[2] - 
           (992*(1 + 2*x)*H[-1, -1, -1, x]*zeta[2])/3 + 
           (2*H[0, 0, 0, x]*(14821 + 7258*x + 1116*x^2 - 1116*zeta[2] - 
              3384*x*zeta[2]))/27 + (8*H[-2, 0, x]*(23 + 194*x + 26*x^2 - 
              60*zeta[2] - 248*x*zeta[2]))/3 + (16*(1 + 2*x)*H[-1, 2, x]*
             (4 + 31*x + 26*x^2 + 18*x*zeta[2]))/(3*x) - 
           (8*H[1, 2, x]*(10 - 42*x + 21*x^2 - 37*zeta[2] + 74*x*zeta[2]))/
            3 - (8*H[3, x]*(-118 + 60*x + 125*x^2 - 60*zeta[2] + 
              120*x*zeta[2]))/3 + (8*H[1, 1, 1, x]*(-298 + 620*x - 
              207*zeta[2] + 414*x*zeta[2]))/27 - 
           (8*H[2, 1, x]*(100 - 1745*x - 396*zeta[2] + 864*x*zeta[2]))/27 + 
           (8*H[1, 0, 0, x]*(1700 - 1253*x - 1873*x^2 + 1026*x^3 + 
              306*zeta[2] - 306*x*zeta[2] - 612*x^2*zeta[2]))/(27*(1 + x)) + 
           (8*H[-1, 0, 0, x]*(8 + 71*x + 78*x^2 + 23*x^3 - 49*x*zeta[2] - 
              98*x^2*zeta[2]))/(3*x) - (4*H[1, 1, 0, x]*(291 - 15*x - 
              279*x^2 + 15*x^3 - 38*zeta[2] + 38*x*zeta[2] + 76*x^2*zeta[2]))/
            (3*(1 + x)) + (16*H[-1, -1, 0, x]*(-4 - 88*x - 74*x^2 + 17*x^3 + 
              61*x*zeta[2] + 122*x^2*zeta[2]))/(3*x) - 
           (4*H[2, 0, x]*(-186 - 314*x - 119*x^2 + 15*x^3 - 184*zeta[2] + 
              16*x*zeta[2] + 200*x^2*zeta[2]))/(3*(1 + x)) + 
           Lp^3*((32*(8 + 5*x)*H[0, x])/9 - (80*(-13 + 17*x)*H[1, x])/9 + 
             Lh*((4*(-83 + 94*x))/3 - 32*(1 + x)*H[0, x] + 16*(-1 + 2*x)*
                H[1, x]) + (16*(5 + 2*x)*H[2, x])/3 - 16*(1 + 2*x)*
              H[-1, 0, x] - (16*(1 + 4*x)*H[0, 0, x])/3 - 
             (32*(-1 + 2*x)*H[1, 0, x])/3 - (112*(-1 + 2*x)*H[1, 1, x])/3 - 
             (2*(-663 + 526*x + 156*zeta[2] + 120*x*zeta[2]))/9) - 
           (16*Lh*(-1 + x)*(-202 + 189*zeta[3]))/27 + 
           (4*H[1, 0, x]*(5068 - 4715*x - 81*x^2 + 5022*zeta[2] - 
              10692*x*zeta[2] + 1134*x^2*zeta[2] + 2160*zeta[3] - 
              4320*x*zeta[3]))/81 + (8*H[1, 1, x]*(2926 - 2690*x + 
              405*zeta[2] - 2268*x*zeta[2] + 1863*x^2*zeta[2] + 270*zeta[3] - 
              540*x*zeta[3]))/81 + (8*H[-2, x]*(-68*zeta[2] - 60*x*zeta[2] + 
              3*x^2*zeta[2] - 36*zeta[3] - 184*x*zeta[3]))/3 + 
           (8*H[-1, -1, x]*(72*zeta[2] + 120*x*zeta[2] + 33*x^2*zeta[2] + 
              88*zeta[3] + 176*x*zeta[3]))/3 - 
           (4*H[-1, 0, x]*(8 + 35*x + 168*x^2 + 161*x^3 + 114*x*zeta[2] + 
              216*x^2*zeta[2] + 138*x^3*zeta[2] + 164*x*zeta[3] + 
              328*x^2*zeta[3]))/(3*x) + (2*H[0, 0, x]*(58996 + 81837*x - 
              4782*x^2 - 19091*x^3 + 8532*x^4 - 12366*zeta[2] - 
              22572*x*zeta[2] - 2538*x^2*zeta[2] + 11880*x^3*zeta[2] + 
              4536*x^4*zeta[2] - 7128*zeta[3] - 28512*x*zeta[3] - 
              35640*x^2*zeta[3] - 14256*x^3*zeta[3]))/(81*(1 + x)^2) + 
           (8*H[2, x]*(1684 - 8142*x - 21336*x^2 - 11510*x^3 + 459*zeta[2] + 
              1728*x*zeta[2] + 3132*x^2*zeta[2] + 3564*x^3*zeta[2] + 
              1539*x^4*zeta[2] - 1026*zeta[3] - 5400*x*zeta[3] - 
              7722*x^2*zeta[3] - 3348*x^3*zeta[3]))/(81*(1 + x)^2) + 
           Lp^2*((-16*(-43 + 56*x)*H[2, x])/3 + 16*(7 + 6*x)*H[3, x] - 
             16*(1 + 2*x)*H[-2, 0, x] + 8*(1 + 4*x)*H[-1, 0, x] + 
             32*(1 + 2*x)*H[-1, 2, x] - (4*(-157 + 116*x)*H[0, 0, x])/3 - 
             (16*(-56 + 67*x)*H[1, 0, x])/3 - (16*(-31 + 32*x)*H[1, 1, x])/
              3 - 40*(-1 + 2*x)*H[1, 2, x] + 112*H[2, 0, x] - 
             16*(-7 + 2*x)*H[2, 1, x] + 16*(1 + 2*x)*H[-1, -1, 0, x] + 
             8*(1 + 2*x)*H[-1, 0, 0, x] + 8*(7 + 6*x)*H[0, 0, 0, x] - 
             48*(-1 + 2*x)*H[1, 0, 0, x] - 40*(-1 + 2*x)*H[1, 1, 0, x] + 
             8*(-1 + 2*x)*H[1, 1, 1, x] - 24*(1 + 2*x)*H[-1, x]*zeta[2] + 
             (4*H[1, x]*(770 - 1039*x - 90*zeta[2] + 180*x*zeta[2]))/9 - 
             (2*H[0, x]*(-2921 + 874*x + 576*zeta[2] + 504*x*zeta[2]))/9 + 
             Lh*(16*(-7 + 4*x)*H[0, x] - 32*(1 + 2*x)*H[-1, 0, x] - 32*
                (1 + 2*x)*H[0, 0, x] - 32*(-1 + 2*x)*H[1, 1, x] - 
               (8*(172 - 257*x + 18*zeta[2] + 36*x*zeta[2]))/9) + 
             (8455 - 8872*x - 1584*zeta[2] + 2016*x*zeta[2] - 648*zeta[3] + 
               288*x*zeta[3])/9) - (8*H[-1, x]*(12*zeta[2] + 166*x*zeta[2] + 
              250*x^2*zeta[2] + 87*x^3*zeta[2] + 62*x*zeta[3] + 
              80*x^2*zeta[3] + 12*x^3*zeta[3] - 118*x*zeta[4] - 
              236*x^2*zeta[4]))/(3*x) + (H[0, x]*(116357 + 180054*x + 
              17841*x^2 - 39052*x^3 + 6804*x^4 - 104328*zeta[2] - 
              228096*x*zeta[2] - 34668*x^2*zeta[2] + 195696*x^3*zeta[2] + 
              106596*x^4*zeta[2] + 121176*zeta[3] + 447120*x*zeta[3] + 
              546264*x^2*zeta[3] + 251424*x^3*zeta[3] + 27216*x^4*zeta[3] + 
              21060*zeta[4] - 66096*x*zeta[4] - 195372*x^2*zeta[4] - 
              108216*x^3*zeta[4]))/(243*(1 + x)^2) + 
           (4*H[1, x]*(-38369*x - 661*x^2 + 39409*x^3 + 1701*x^4 - 
              648*zeta[2] - 4941*x*zeta[2] - 7290*x^2*zeta[2] - 
              1134*x^3*zeta[2] + 2835*x^4*zeta[2] - 3888*x*zeta[3] - 
              16524*x^2*zeta[3] + 1944*x^3*zeta[3] + 14580*x^4*zeta[3] - 
              81*x*zeta[4] + 81*x^2*zeta[4] + 162*x^3*zeta[4]))/
            (243*x*(1 + x)) + Lp*(-8*(-51 + 58*x + 12*x^2)*H[3, x] + 
             16*(9 + 22*x)*H[4, x] - 256*x*H[-3, 0, x] + 32*x*(17 + 3*x)*
              H[-2, 0, x] + 64*(1 + 6*x)*H[-2, 2, x] + 32*(1 + x)*(5 + 3*x)*
              H[-1, 2, x] + 192*(1 + 2*x)*H[-1, 3, x] + 112*(-1 + x)*
              H[1, 2, x] + 160*(-1 + 2*x)*H[1, 3, x] - 16*(-25 + 33*x)*
              H[2, 0, x] + (16*(16 + x)*H[2, 1, x])/3 + 16*(-1 + 2*x)*
              H[2, 2, x] + 32*(7 + 8*x)*H[3, 0, x] + 32*(1 + 6*x)*
              H[3, 1, x] - 32*(3 + 2*x)*H[-2, -1, 0, x] + 16*(5 + 14*x)*
              H[-2, 0, 0, x] - 32*(1 + 2*x)*H[-1, -2, 0, x] - 
             16*(23 + 32*x + 6*x^2)*H[-1, -1, 0, x] - 192*(1 + 2*x)*
              H[-1, -1, 2, x] + 24*(3 + 2*x)^2*H[-1, 0, 0, x] + 
             32*(1 + 2*x)*H[-1, 2, 0, x] + 64*(1 + 2*x)*H[-1, 2, 1, x] - 
             (8*(-199 + 182*x + 36*x^2)*H[0, 0, 0, x])/3 - 96*(-1 + 2*x)*
              H[1, -2, 0, x] - (16*(2 + 11*x)*H[1, 0, 0, x])/3 - 
             16*(-26 + 23*x)*H[1, 1, 0, x] + (16*(-38 + 49*x)*H[1, 1, 1, x])/
              3 + 96*(-1 + 2*x)*H[1, 1, 2, x] - 32*(-1 + 2*x)*H[1, 2, 0, x] + 
             224*(-1 + 2*x)*H[1, 2, 1, x] - 48*(-1 + 6*x)*H[2, 0, 0, x] + 
             16*(11 + 2*x)*H[2, 1, 0, x] + 176*(-1 + 2*x)*H[2, 1, 1, x] + 
             128*(1 + 2*x)*H[-1, -1, -1, 0, x] - 160*(1 + 2*x)*
              H[-1, -1, 0, 0, x] + 160*(1 + 2*x)*H[-1, 0, 0, 0, x] + 
             16*(7 + 10*x)*H[0, 0, 0, 0, x] - 64*(-1 + 2*x)*H[1, 1, 0, 0, 
               x] - 96*(-1 + 2*x)*H[1, 1, 1, 0, x] + 256*(-1 + 2*x)*
              H[1, 1, 1, 1, x] - 16*(7 + 26*x)*H[-2, x]*zeta[2] + 
             256*(1 + 2*x)*H[-1, -1, x]*zeta[2] + 16*H[-1, 0, x]*
              (4 + 13*x + 9*x^2 - 19*zeta[2] - 38*x*zeta[2]) - 
             (16*H[2, x]*(-310 + 143*x - 54*zeta[2] + 72*x*zeta[2]))/9 - 
             (32*H[1, 0, x]*(-143 + 181*x - 72*zeta[2] + 144*x*zeta[2]))/9 - 
             (16*H[1, 1, x]*(77 - 55*x - 135*zeta[2] + 270*x*zeta[2]))/9 - 
             (4*H[0, 0, x]*(-2543 - 1052*x + 324*x^2 + 288*zeta[2] + 
                864*x*zeta[2]))/9 + (8*H[1, x]*(646 - 715*x + 387*zeta[2] - 
                414*x*zeta[2] + 54*x^2*zeta[2] + 396*zeta[3] - 
                792*x*zeta[3]))/9 + (2*H[0, x]*(5945 - 7628*x - 
                1872*zeta[2] + 2232*x*zeta[2] + 864*x^2*zeta[2] + 
                792*zeta[3] - 288*x*zeta[3]))/9 - 8*H[-1, x]*(43*zeta[2] + 64*
                x*zeta[2] + 18*x^2*zeta[2] + 32*zeta[3] + 64*x*zeta[3]) + 
             Lh*(-144*(1 + x)*H[0, x] - 8*(-4 + 5*x)*H[1, x] - 32*(1 + 2*x)*
                H[-2, 0, x] - 32*(1 + x)*H[-1, 0, x] - 88*H[0, 0, x] - 96*
                (-1 + x)*H[1, 0, x] - 32*(-1 + x)*H[1, 1, x] - 16*(-1 + 2*x)*
                H[1, 2, x] + 32*H[2, 0, x] + 32*(1 + 2*x)*H[-1, -1, 0, x] - 
               16*(1 + 2*x)*H[-1, 0, 0, x] - 16*(1 + 2*x)*H[0, 0, 0, x] - 16*
                (-1 + 2*x)*H[1, 1, 0, x] + 16*(-1 + 2*x)*H[1, 1, 1, x] + 16*
                (1 + 2*x)*H[-1, x]*zeta[2] - (8*(1549 - 1805*x - 
                  324*zeta[2] + 432*x*zeta[2] - 135*zeta[3] + 378*x*zeta[3]))/
                27) + (107677 - 136910*x - 63108*zeta[2] + 22968*x*zeta[2] + 
               23328*x^2*zeta[2] + 72*zeta[3] + 69840*x*zeta[3] + 38880*x^2*
                zeta[3] + 29808*zeta[4] + 82944*x*zeta[4])/162) - 
           (-51785 - 22640*x + 110075*x^2 + 80930*x^3 + 308192*zeta[2] - 
             19632*x*zeta[2] - 891696*x^2*zeta[2] - 491728*x^3*zeta[2] + 
             72144*x^4*zeta[2] - 475872*zeta[3] - 977760*x*zeta[3] - 
             598320*x^2*zeta[3] - 172032*x^3*zeta[3] - 75600*x^4*zeta[3] + 
             7776*zeta[2]*zeta[3] - 250560*x*zeta[2]*zeta[3] - 
             524448*x^2*zeta[2]*zeta[3] - 266112*x^3*zeta[2]*zeta[3] - 
             159768*zeta[4] - 5184*x*zeta[4] + 468288*x^2*zeta[4] + 
             307872*x^3*zeta[4] - 4536*x^4*zeta[4] + 420768*zeta[5] + 
             926208*x*zeta[5] + 590112*x^2*zeta[5] + 84672*x^3*zeta[5])/
            (324*(1 + x)^2))))
 
dPDFMSb["qq"] = as*CF*(-2*(-1 + x) + 2*Lp*(1 + x)) + delta[1 - x] - 
     32*as^3*CF^3*Lp^3*plusD[2, 1 - x] + 
     as^2*(CF*Nf*TF*((8*(-43 - 9*x + 47*x^2)*H[0, x])/(9*(-1 + x)) + 
         Lp^2*((-8*(-7 + 8*x))/3 + 8*(1 + x)*H[0, x]) - 
         (8*(8 - 9*x + 2*x^2)*H[0, 0, x])/(3*(-1 + x)) + 
         Lp*((-8*(-43 + 53*x))/9 - (16*(8 - 9*x + 2*x^2)*H[0, x])/
            (3*(-1 + x)) + 16*(1 + x)*H[0, 0, x]) + 16*(-1 + x)*H[1, 0, x] + 
         8*(1 + x)*H[0, 0, 0, x] + (4*(557 - 613*x - 108*zeta[2] + 
            108*x*zeta[2]))/27) + CA*CF*((11*Lp^2*(1 + x))/3 + 
         ((31 - 144*x + 265*x^2)*H[0, x])/(9*(-1 + x)) - 2*x*H[1, x] + 
         (8*(1 + x^2)*H[-2, 0, x])/(1 + x) - 4*(1 + x)*H[-1, 0, x] - 
         ((-11 - 12*x + x^2)*H[0, 0, x])/(3*(-1 + x)) + 
         8*(-1 + x)*H[1, 0, x] + (4*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
         (8*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + (4*(1 + x^2)*H[-1, 0, 0, x])/
          (1 + x) + (4*(1 + x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
         (4*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*((-2*(-23 + x^2)*H[0, x])/(3*(-1 + x)) + 
           (8*(1 + x^2)*H[-1, 0, x])/(1 + x) + (8*(1 + x^2)*H[0, 0, x])/
            ((-1 + x)*(1 + x)) + (4*(-28 + 67*x + 95*x^2 - 18*x*zeta[2]))/
            (9*(1 + x))) + (-1205 + 397*x + 1205*x^2 - 397*x^3 + 
           324*zeta[2] - 216*x*zeta[2] - 324*x^2*zeta[2] + 216*x^3*zeta[2] + 
           648*zeta[3] + 756*x*zeta[3] - 108*x^2*zeta[3])/
          (27*(-1 + x)*(1 + x))) + CF^2*(-2*Lp^3*(1 + x) - 
         (2*(-2 + 3*x)*(-1 + 9*x)*H[0, x])/(-1 + x) + 2*x*H[1, x] + 
         Lp^2*(6*(-1 + x) - 4*Lh*(1 + x) + (2*(1 + 3*x^2)*H[0, x])/(-1 + x) + 
           8*(1 + x)*H[1, x]) - 4*(-1 + x)*H[2, x] - 
         (16*(1 + x^2)*H[-2, 0, x])/(1 + x) + 8*(1 + x)*H[-1, 0, x] + 
         (2*(-3 - 2*x + 2*x^2)*H[0, 0, x])/(-1 + x) - 
         20*(-1 + x)*H[1, 0, x] - (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - 
         (16*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(1 + x^2)*H[2, 1, x])/(-1 + x) + (16*(1 + x^2)*H[-1, -1, 0, x])/
          (1 + x) - (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
         (2*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) + 
         (4*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (8*(1 + x^2)*H[1, 1, 0, x])/
          (-1 + x) + (8*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*(4*Lh*(-1 + x) + (12*(-2 + x^2)*H[0, x])/(-1 + x) - 
           8*(-1 + x)*H[1, x] + (8*(1 + x^2)*H[2, x])/(-1 + x) - 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) + (4*(3 + 2*x + 3*x^2)*
             H[0, 0, x])/(1 + x) + (8*(1 + x^2)*H[1, 0, x])/(-1 + x) - 
           (2*(-22 + 22*x^2 + 5*zeta[2] + 2*x*zeta[2] + 5*x^2*zeta[2]))/
            (1 + x)) - (2*(-26 + 26*x + 26*x^2 - 26*x^3 + 9*zeta[2] - 
            5*x*zeta[2] - 9*x^2*zeta[2] + 5*x^3*zeta[2] + 10*zeta[3] + 
            14*x*zeta[3] + 10*x^2*zeta[3] + 14*x^3*zeta[3]))/
          ((-1 + x)*(1 + x)))) + plusD[1, 1 - x]*(16*as^2*CF^2*Lp^2 + 
       as^3*(CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 - (32*Lp^2*(-67 + 18*zeta[2]))/9 - 
           (32*Lp*(-202 + 189*zeta[3]))/27))) + plusD[0, 1 - x]*
      (-4*as*CF*Lp + as^2*(CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*((-22*Lp^2)/3 + (4*Lp*(-67 + 18*zeta[2]))/9 + 
           (4*(-202 + 189*zeta[3]))/27)) + 
       as^3*(CF*Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 - 
           (128*(58 + 81*zeta[3]))/729) + 
         CA*(CF^2*((154*Lp^4)/9 + Lp^3*((88*Lh)/3 - (8*(-67 + 18*zeta[2]))/
                9) + Lp^2*((-16*Lh*(-67 + 18*zeta[2]))/9 + 
               (2*(404 + 495*zeta[2] - 378*zeta[3]))/27) - 
             (4*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-16*Lh*(-202 + 189*zeta[3]))/27 + (2*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81)) + 
           CF*Nf*TF*((352*Lp^3)/27 - (8*Lp^2*(-289 + 36*zeta[2]))/27 - 
             (8*Lp*(-2051 + 360*zeta[2]))/81 - (4*(-31313 + 3708*zeta[2] + 
                12204*zeta[3] - 2430*zeta[4]))/729)) + 
         CF^3*(-8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           Lp^3*(-8*Lh^2 + 28*zeta[2]) - 5*Lp*zeta[4]) + 
         CF^2*Nf*TF*((-160/9 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*((-320*Lh)/9 - (8*(1 + 45*zeta[2]))/27) + 
           Lp*((-896*Lh)/27 - (4*(-1813 + 450*zeta[2] + 1548*zeta[3]))/81) - 
           (2*(-1711 + 112*zeta[2] + 912*zeta[3] + 432*zeta[4]))/27) + 
         CA^2*CF*((-484*Lp^3)/27 + (8*Lp^2*(-445 + 99*zeta[2]))/27 + 
           (2*Lp*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 3564*zeta[4]))/81 + 
           (-297029 + 57528*zeta[2] + 332856*zeta[3] - 42768*zeta[2]*
              zeta[3] + 37422*zeta[4] - 139968*zeta[5])/729))) + 
     as^3*(-Z5psSL[3, x] + CF*Nf^2*TF^2*
        (Lp^3*((64*(-7 + 8*x))/27 - (64*(1 + x)*H[0, x])/9) + 
         (128*(122 + 77*x)*H[2, x])/81 + (128*(23 + 5*x)*H[3, x])/27 + 
         (256*(1 + x)*H[4, x])/9 + (128*(-1 + x)*H[1, 0, x])/9 + 
         (1664*(-1 + x)*H[1, 1, x])/27 + (128*(-1 + x)*H[1, 2, x])/3 - 
         (64*(23 + 5*x)*H[2, 1, x])/27 - (128*(1 + x)*H[3, 1, x])/9 - 
         (64*(-54 + 36*x + 13*x^2)*H[0, 0, 0, x])/(27*(-1 + x)) - 
         (128*(-1 + x)*H[1, 0, 0, x])/3 + (256*(-1 + x)*H[1, 1, 0, x])/3 - 
         (160*(-1 + x)*H[1, 1, 1, x])/9 + (64*(1 + x)*H[2, 1, 1, x])/9 - 
         (320*(1 + x)*H[0, 0, 0, 0, x])/9 + (128*(-1 + x)*H[1, x]*
           (-188 + 27*zeta[2]))/81 - (64*H[0, 0, x]*(-304 + 111*x + 168*x^2 - 
            36*zeta[2] + 36*x^2*zeta[2]))/(81*(-1 + x)) + 
         Lp^2*((-64*(-10 + 6*x + 3*x^2)*H[0, x])/(9*(-1 + x)) - 
           (160*(-1 + x)*H[1, x])/3 + (64*(1 + x)*H[2, x])/3 - 
           (64*(1 + x)*H[0, 0, x])/3 - (32*(55 - 65*x + 18*zeta[2] + 
              18*x*zeta[2]))/27) - (32*H[0, x]*(-2563 + 2082*x + 325*x^2 - 
            828*zeta[2] + 648*x*zeta[2] + 180*x^2*zeta[2] - 108*zeta[3] + 
            108*x^2*zeta[3]))/(243*(-1 + x)) + 
         Lp*((-1088*(-1 + x)*H[1, x])/9 + (64*(17 + 2*x)*H[2, x])/9 + 
           (128*(1 + x)*H[3, x])/3 - (128*(-10 + 6*x + 3*x^2)*H[0, 0, x])/
            (9*(-1 + x)) - (128*(-1 + x)*H[1, 0, x])/3 + 
           (160*(-1 + x)*H[1, 1, x])/3 - (64*(1 + x)*H[2, 1, x])/3 - 
           (128*(1 + x)*H[0, 0, 0, x])/3 - (64*H[0, x]*(-105 + 45*x + 
              50*x^2 - 18*zeta[2] + 18*x^2*zeta[2]))/(27*(-1 + x)) - 
           (32*(857 - 907*x + 198*zeta[2] + 144*x*zeta[2] + 54*zeta[3] + 
              54*x*zeta[3]))/81) - (32*(4270 - 4502*x + 4716*zeta[2] + 
            2448*x*zeta[2] + 2052*zeta[3] - 864*x*zeta[3] + 729*zeta[4] + 
            729*x*zeta[4]))/729) + CF^2*Nf*TF*((-224*Lh*(-1 + x))/27 + 
         Lp^4*((8*(-19 + 26*x))/9 - 8*(1 + x)*H[0, x]) + 
         (16*(-1498 - 408*x + 1409*x^2 + 399*x^3)*H[3, x])/
          (27*(-1 + x)*(1 + x)) + (32*(-146 - 19*x + 130*x^2 + 23*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) + (448*(1 + x)*H[5, x])/3 + 
         (640*(1 + x^2)*H[-3, 0, x])/(9*(1 + x)) + 
         (64*(35 + 18*x + 53*x^2)*H[-2, 0, x])/(27*(1 + x)) - 
         (448*(1 + x^2)*H[-2, 2, x])/(9*(1 + x)) - 
         (64*(7 - 6*x + 7*x^2)*H[-1, 2, x])/(27*(1 + x)) - 
         (256*(1 + x^2)*H[-1, 3, x])/(9*(1 + x)) - 
         (64*(37 - 84*x + 37*x^2)*H[1, 2, x])/(9*(-1 + x)) + 
         (64*(13 - 21*x + 13*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
         (32*(-35 - 20*x + 31*x^2 + 40*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (64*(1 + x)*H[2, 3, x])/3 - 
         (32*(14 - 13*x - 46*x^2 + 17*x^3)*H[3, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (32*(34 - 15*x - 26*x^2 + 15*x^3)*H[3, 1, x])/(9*(-1 + x)*(1 + x)) + 
         (128*(1 + x)*H[4, 0, x])/3 - 64*(1 + x)*H[4, 1, x] - 
         (640*(1 + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
         (544*(1 + x^2)*H[-2, 0, 0, x])/(9*(1 + x)) - 
         (640*(1 + x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
         (128*(7 + 4*x + 7*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (32*(49 + 18*x + 49*x^2)*H[-1, 0, 0, x])/(27*(1 + x)) + 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (16*(271 - 402*x + 271*x^2)*H[1, 0, 0, x])/(27*(-1 + x)) - 
         (16*(39 - 118*x + 39*x^2)*H[1, 1, 0, x])/(9*(-1 + x)) - 
         (184*(-1 + x)*H[1, 1, 1, x])/3 - (64*(9 - 16*x + 9*x^2)*
           H[1, 1, 2, x])/(3*(-1 + x)) + (64*(1 + 3*x + x^2)*H[1, 2, 0, x])/
          (9*(-1 + x)) - (128*(1 + x^2)*H[1, 2, 1, x])/(9*(-1 + x)) - 
         (32*(4 + 7*x - 20*x^2 + 13*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (32*(-8 + 7*x + 2*x^2 + 3*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-7 - 3*x + 8*x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
         (128*(1 + x)*H[2, 1, 2, x])/3 - (64*(1 + x)*H[2, 2, 0, x])/3 + 
         (128*(1 + x)*H[3, 0, 0, x])/3 - (64*(1 + x)*H[3, 1, 0, x])/3 - 
         (32*(1 + x)*H[3, 1, 1, x])/3 + (512*(1 + x^2)*H[-1, -1, -1, 0, x])/
          (9*(1 + x)) - (448*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (16*(234 - 115*x - 254*x^2 + 159*x^3)*H[0, 0, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (16*(61 - 174*x + 61*x^2)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)) - (64*(19 - 42*x + 19*x^2)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)) - (32*(47 - 78*x + 47*x^2)*H[1, 1, 1, 0, x])/
          (9*(-1 + x)) + (160*(-1 + x)*H[1, 1, 1, 1, x])/3 - 
         (32*(1 + x)*H[2, 0, 0, 0, x])/3 + (256*(1 + x)*H[2, 1, 0, 0, x])/3 - 
         (64*(1 + x)*H[2, 1, 1, 0, x])/3 - (64*(1 + x)*H[2, 1, 1, 1, x])/3 + 
         128*(1 + x)*H[0, 0, 0, 0, 0, x] + (128*(1 + x^2)*H[-2, x]*zeta[2])/
          (9*(1 + x)) - (128*(1 + x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
         (128*H[-1, 0, x]*(7 - 42*x + 7*x^2 + 9*zeta[2] + 9*x^2*zeta[2]))/
          (81*(1 + x)) - (8*H[1, 1, x]*(-373 + 750*x - 377*x^2 + 32*zeta[2] - 
            48*x*zeta[2] + 32*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[2, 1, x]*(-260 + 101*x + 119*x^2 - 48*zeta[2] + 
            48*x^2*zeta[2]))/(9*(-1 + x)) - 
         (16*H[1, 0, x]*(2737 - 5268*x + 2755*x^2 + 837*zeta[2] - 
            1566*x*zeta[2] + 837*x^2*zeta[2]))/(81*(-1 + x)) - 
         (16*H[2, 0, x]*(317 + 347*x - 526*x^2 - 316*x^3 - 36*zeta[2] - 
            36*x*zeta[2] + 36*x^2*zeta[2] + 36*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (8*H[0, 0, 0, x]*(2782 + 732*x - 3086*x^2 - 
            636*x^3 - 531*zeta[2] - 531*x*zeta[2] + 531*x^2*zeta[2] + 
            531*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
         Lp^3*((-16*(1 - x + x^2)*H[0, x])/(3*(-1 + x)) + 
           Lh*((8*(-13 + 17*x))/3 - 16*(1 + x)*H[0, x]) - 
           (64*(-2 + 3*x)*H[1, x])/3 + (64*(1 + x)*H[2, x])/3 - 
           (16*(1 + x)*H[0, 0, x])/3 - (4*(-153 + 113*x + 48*zeta[2] + 
              48*x*zeta[2]))/9) - (64*H[-1, x]*(14*zeta[2] + 18*x*zeta[2] + 
            14*x^2*zeta[2] - 3*zeta[3] - 3*x^2*zeta[3]))/(27*(1 + x)) + 
         (8*H[1, x]*(-1238 + 2489*x - 1251*x^2 + 218*zeta[2] - 
            436*x*zeta[2] + 218*x^2*zeta[2] + 76*zeta[3] - 144*x*zeta[3] + 
            76*x^2*zeta[3]))/(9*(-1 + x)) - 
         (8*H[2, x]*(13235 - 658*x - 12724*x^2 + 1169*x^3 - 576*zeta[2] - 
            1548*x*zeta[2] + 1152*x^2*zeta[2] + 1260*x^3*zeta[2] - 
            1296*zeta[3] - 1296*x*zeta[3] + 1296*x^2*zeta[3] + 
            1296*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
         (8*H[0, 0, x]*(15942 - 3290*x - 17146*x^2 + 2982*x^3 - 
            5724*zeta[2] - 333*x*zeta[2] + 5265*x^2*zeta[2] + 
            450*x^3*zeta[2] - 1944*zeta[3] - 1944*x*zeta[3] + 
            1944*x^2*zeta[3] + 1944*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
         Lp^2*((-8*(-173 + 253*x)*H[1, x])/9 - (128*(5 - 6*x + 2*x^2)*
             H[2, x])/(3*(-1 + x)) + 96*(1 + x)*H[3, x] + 
           (64*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) - 
           (8*(48 - 13*x - 49*x^2 + 28*x^3)*H[0, 0, x])/(3*(-1 + x)*
             (1 + x)) + Lh*((8*(-73 + 113*x))/9 + (32*(8 - 9*x + 2*x^2)*H[0, 
                x])/(3*(-1 + x)) - 32*(1 + x)*H[0, 0, x]) - 
           (32*(11 - 18*x + 11*x^2)*H[1, 0, x])/(3*(-1 + x)) + 
           32*(1 + x)*H[2, 0, x] + 56*(1 + x)*H[0, 0, 0, x] - 
           (8*H[0, x]*(234 - 534*x + 317*x^2 - 117*zeta[2] + 117*x^2*zeta[
                2]))/(9*(-1 + x)) + (8*(449 + x - 448*x^2 - 603*zeta[2] - 
              387*x*zeta[2] + 288*x^2*zeta[2] - 108*zeta[3] - 216*x*zeta[3] - 
              108*x^2*zeta[3]))/(27*(1 + x))) - 
         (4*H[0, x]*(37802 - 23930*x - 38771*x^2 + 22961*x^3 - 
            17970*zeta[2] - 6372*x*zeta[2] + 17292*x^2*zeta[2] + 
            6174*x^3*zeta[2] - 3816*zeta[3] + 9288*x*zeta[3] + 
            504*x^2*zeta[3] - 12312*x^3*zeta[3] - 3024*zeta[4] - 
            3024*x*zeta[4] + 3024*x^2*zeta[4] + 3024*x^3*zeta[4]))/
          (81*(-1 + x)*(1 + x)) + Lp*((-88*(-445 + 467*x)*H[1, x])/27 + 
           (16*(-502 + 219*x + 233*x^2)*H[2, x])/(9*(-1 + x)) - 
           (32*(48 - 13*x - 39*x^2 + 14*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
           224*(1 + x)*H[4, x] + (64*(1 + x^2)*H[-2, 0, x])/(1 + x) + 
           (64*(13 + 6*x + 13*x^2)*H[-1, 0, x])/(9*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (16*(73 - 96*x + 73*x^2)*H[1, 0, x])/(9*(-1 + x)) + 
           8*(-1 + x)*H[1, 1, x] + (128*(2 - 3*x + 2*x^2)*H[1, 2, x])/
            (3*(-1 + x)) - (32*(-13 + 17*x^2)*H[2, 0, x])/(3*(1 + x)) - 
           (16*(-5 - 6*x + 7*x^2)*H[2, 1, x])/(3*(-1 + x)) + 
           128*(1 + x)*H[3, 0, x] - (128*(1 + x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) + (128*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (16*(20 - 11*x - 22*x^2 + 17*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (16*(1 - 24*x + x^2)*H[1, 0, 0, x])/
            (3*(-1 + x)) - (32*(7 - 18*x + 7*x^2)*H[1, 1, 0, x])/
            (3*(-1 + x)) - 80*(-1 + x)*H[1, 1, 1, x] + 
           64*(1 + x)*H[2, 1, 0, x] + 32*(1 + x)*H[2, 1, 1, x] + 
           160*(1 + x)*H[0, 0, 0, 0, x] + (64*(1 + x^2)*H[-1, x]*zeta[2])/
            (3*(1 + x)) - (4*H[0, 0, x]*(1123 + 167*x - 1351*x^2 - 75*x^3 - 
              540*zeta[2] - 540*x*zeta[2] + 540*x^2*zeta[2] + 
              540*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           Lh*((-16*(-43 - 9*x + 47*x^2)*H[0, x])/(9*(-1 + x)) + 
             (16*(8 - 9*x + 2*x^2)*H[0, 0, x])/(3*(-1 + x)) - 
             32*(-1 + x)*H[1, 0, x] - 16*(1 + x)*H[0, 0, 0, x] - 
             (8*(499 - 611*x - 108*zeta[2] + 108*x*zeta[2]))/27) + 
           (4*H[0, x]*(-5339 + 5677*x + 5493*x^2 - 5523*x^3 + 3816*zeta[2] - 
              1188*x*zeta[2] - 3420*x^2*zeta[2] + 1296*x^3*zeta[2] + 
              216*zeta[3] + 216*x*zeta[3] - 216*x^2*zeta[3] - 
              216*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) - 
           (2*(52571 - 56197*x - 52571*x^2 + 56197*x^3 - 37854*zeta[2] - 
              13302*x*zeta[2] + 40734*x^2*zeta[2] + 10422*x^3*zeta[2] - 
              14868*zeta[3] - 180*x*zeta[3] + 5364*x^2*zeta[3] - 
              5868*x^3*zeta[3] + 8424*zeta[4] + 8424*x*zeta[4] - 
              8424*x^2*zeta[4] - 8424*x^3*zeta[4]))/(81*(-1 + x)*(1 + x))) + 
         (-124081 + 134347*x + 124081*x^2 - 134347*x^3 + 106376*zeta[2] - 
           7328*x*zeta[2] - 109456*x^2*zeta[2] + 11416*x^3*zeta[2] - 
           20712*zeta[3] + 20112*x*zeta[3] + 41208*x^2*zeta[3] + 
           384*x^3*zeta[3] - 6048*zeta[2]*zeta[3] - 6048*x*zeta[2]*zeta[3] + 
           6048*x^2*zeta[2]*zeta[3] + 6048*x^3*zeta[2]*zeta[3] + 
           1440*zeta[4] + 15048*x*zeta[4] + 1008*x^2*zeta[4] - 
           5688*x^3*zeta[4] + 31104*zeta[5] + 31104*x*zeta[5] - 
           31104*x^2*zeta[5] - 31104*x^3*zeta[5])/(81*(-1 + x)*(1 + x))) + 
       CF^3*(Lp^5*(1 + x) + Lp^4*(-5*(-1 + x) + 4*Lh*(1 + x) - 
           (2*(1 + 3*x^2)*H[0, x])/(-1 + x) - 8*(1 + x)*H[1, x]) + 
         (8*(-59 - 73*x + 5*x^2 + 103*x^3)*H[4, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-13 + 18*x - 11*x^2 + 18*x^3)*H[5, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(-7 + 7*x - 21*x^2 + 37*x^3)*H[-4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-18 + 10*x + x^2)*H[-3, 0, x])/(3*(1 + x)) - 
         (32*(-71 + 57*x - 69*x^2 + 55*x^3)*H[-3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (80*(8 + 26*x + 27*x^2)*H[-2, 2, x])/
          (3*(1 + x)) - (32*(-70 + 66*x - 71*x^2 + 67*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (32*(13 + 14*x + 13*x^2)*H[-1, 3, x])/
          (3*(1 + x)) - (352*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (8*(191 - 356*x + 189*x^2)*H[1, 3, x])/(3*(-1 + x)) + 
         (8*(-55 - 59*x + 16*x^2 + 104*x^3)*H[2, 2, x])/
          (3*(-1 + x)*(1 + x)) + (16*(-71 + 25*x - 65*x^2 + 31*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-3 - 17*x - 27*x^2 + 29*x^3)*H[3, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(-23 - 57*x + 17*x^2 + 75*x^3)*H[3, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-11 + 6*x - 12*x^2 + 3*x^3)*H[3, 2, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-9 + x - 19*x^2 + 3*x^3)*H[4, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-11 + 13*x - 9*x^2 + 15*x^3)*H[4, 1, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(17 + 25*x + 9*x^2 + 33*x^3)*H[-3, -1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (32*(-37 + 39*x - 54*x^2 + 64*x^3)*
           H[-3, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + 2*x^2)*H[-2, -2, 0, x])/(1 + x) - 
         (16*(43 + 52*x + 39*x^2)*H[-2, -1, 0, x])/(3*(1 + x)) + 
         (64*(-61 + 57*x - 60*x^2 + 56*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(17 - 99*x + 10*x^2 + 24*x^3)*
           H[-2, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-1 + x)*H[-2, 2, 0, x])/3 + (448*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(1 + x)) + (896*(1 + x^2)*H[-1, -3, 0, x])/(3*(1 + x)) - 
         (16*(37 + 56*x + 37*x^2)*H[-1, -2, 0, x])/(3*(1 + x)) + 
         (1248*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (32*(31 + 44*x + 31*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (2368*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) + 
         (352*(1 + x)*H[-1, 2, 0, x])/3 + (32*(5 + 8*x + 5*x^2)*
           H[-1, 2, 1, x])/(1 + x) - (416*(1 + x^2)*H[-1, 2, 2, x])/(1 + x) - 
         (32*(17 - 3*x + 17*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (64*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) - 
         (32*(-19 + 21*x)*H[1, -2, 0, x])/3 + (64*(1 + x^2)*H[1, -2, 2, x])/
          (-1 + x) + (8*(-89 + 91*x)*H[1, 1, 2, x])/3 - 
         (256*(1 + x^2)*H[1, 1, 3, x])/(-1 + x) + 
         (16*(23 - 26*x + 24*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) + 
         (32*(-2 + x)*H[1, 2, 1, x])/3 - (112*(1 + x^2)*H[1, 2, 2, x])/
          (-1 + x) - (608*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (64*(3 + 5*x)*(1 + x^2)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(121 - 17*x - 61*x^2 + 53*x^3)*H[2, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (16*(-1 - 12*x + 10*x^2 + 39*x^3)*
           H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(-6 + 13*x - 3*x^2 + 16*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + 14*x + 5*x^2 + 18*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (256*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) + 
         (16*(-67 + 31*x - 83*x^2 + 43*x^3)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(25 - x + 29*x^2 + 7*x^3)*H[3, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[3, 1, 1, x])/(-1 + x) - 
         (64*(-5 + x)*(1 + x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (544*(4 + 5*x^2)*H[-2, -1, 0, 0, x])/(3*(1 + x)) - 
         (16*(-29 + 21*x - 37*x^2 + 29*x^3)*H[-2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (2480*(1 + x^2)*H[-1, -2, 0, 0, x])/
          (3*(1 + x)) - (32*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (16*(3 + x)*H[-1, -1, -1, 0, x])/3 - 
         (1408*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
         (8*(35 + 36*x + 37*x^2)*H[-1, -1, 0, 0, x])/(3*(1 + x)) - 
         (160*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(1 + x) + 
         (16*(-2 - 28*x + x^2)*H[-1, 0, 0, 0, x])/(3*(1 + x)) - 
         (32*(35 - 6*x + 35*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (32*(35 + 6*x + 35*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (4*(9 - 73*x + 15*x^2 + 37*x^3)*H[0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (64*(1 + x^2)*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) + (448*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (16*(32 - 34*x + 29*x^2)*H[1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (320*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (8*(-53 + 59*x)*H[1, 1, 0, 0, x])/3 + 
         (8*(-137 + 139*x)*H[1, 1, 1, 0, x])/3 - 
         (160*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
         (544*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) - 
         (416*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (32*(-8 + 6*x - 5*x^2 + 9*x^3)*H[2, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (32*(15 + 3*x + 25*x^2 + 13*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (16*(-55 + 73*x - 37*x^2 + 91*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (832*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (1664*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (288*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(1 + x) + 
         (16*(-5 + x - 11*x^2 + 7*x^3)*H[0, 0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (448*(1 + x^2)*H[1, 1, 0, 0, 0, x])/
          (3*(-1 + x)) - (128*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(-1 + x) + 
         (16*(-125 + 139*x - 129*x^2 + 143*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (32*(-127 + 115*x - 125*x^2 + 113*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (1248*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (160*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (1408*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (4*H[1, 0, 0, x]*(257 - 382*x + 257*x^2 + 3*zeta[2] + 
            3*x^2*zeta[2]))/(3*(-1 + x)) + 
         (16*H[-1, 2, x]*(33 + 98*x + 33*x^2 + 4*zeta[2] - 12*x*zeta[2] + 
            4*x^2*zeta[2]))/(3*(1 + x)) - 
         (4*H[1, 2, x]*(107 - 140*x + 41*x^2 + 30*zeta[2] + 30*x^2*zeta[2]))/
          (3*(-1 + x)) + (4*H[1, 1, 0, x]*(143 - 246*x + 103*x^2 + 
            38*zeta[2] + 38*x^2*zeta[2]))/(3*(-1 + x)) + 
         (8*H[-1, 0, 0, x]*(74 + 116*x + 74*x^2 + 153*zeta[2] + 
            12*x*zeta[2] + 153*x^2*zeta[2]))/(3*(1 + x)) - 
         (16*H[-1, -1, 0, x]*(5 + 2*x - 3*x^2 + 186*zeta[2] + 
            186*x^2*zeta[2]))/(3*(1 + x)) + 
         (8*H[3, x]*(-59 + 218*x + 39*x^2 - 174*x^3 + 8*x*zeta[2] + 
            12*x^2*zeta[2] + 12*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) - 
         (4*H[2, 1, x]*(-81 + 11*x + 85*x^2 - 7*x^3 - 151*zeta[2] + 
            105*x*zeta[2] - 127*x^2*zeta[2] + 129*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) - (8*H[2, 0, x]*(-20 + 13*x + 68*x^2 + 
            35*x^3 - 184*zeta[2] + 126*x*zeta[2] - 148*x^2*zeta[2] + 
            162*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         (16*H[-2, 0, x]*(-12 - 17*x + x^2 + 38*x^3 - 173*zeta[2] + 
            169*x*zeta[2] - 181*x^2*zeta[2] + 177*x^3*zeta[2]))/
          (3*(-1 + x)*(1 + x)) - (2*H[0, 0, 0, x]*(-204 - 396*x - 26*x^2 + 
            510*x^3 - 233*zeta[2] + 291*x*zeta[2] - 227*x^2*zeta[2] + 
            297*x^3*zeta[2]))/(3*(-1 + x)*(1 + x)) + 
         Lp^3*(4*Lh^2*(1 + x) - (4*(-7 + 4*x)*H[0, x])/(-1 + x) + 
           24*(-1 + x)*H[1, x] + Lh*(-12*(-1 + x) - (4*(1 + 3*x^2)*H[0, x])/
              (-1 + x) - 16*(1 + x)*H[1, x]) + (16*x^2*H[2, x])/(-1 + x) + 
           (16*(1 + x^2)*H[-1, 0, x])/(1 + x) - (8*(-5 + x)*(1 + x^2)*
             H[0, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[1, 0, x])/
            (-1 + x) + 32*(1 + x)*H[1, 1, x] - 
           (2*(26 - 26*x^2 + 7*zeta[2] + 22*x*zeta[2] + 7*x^2*zeta[2]))/
            (1 + x)) + (4*H[1, 0, x]*(276 - 508*x + 256*x^2 + 379*zeta[2] - 
            662*x*zeta[2] + 367*x^2*zeta[2] - 136*zeta[3] - 136*x^2*zeta[3]))/
          (3*(-1 + x)) + (8*H[1, 1, x]*(47 - 100*x + 53*x^2 + 64*zeta[2] - 
            128*x*zeta[2] + 64*x^2*zeta[2] - 36*zeta[3] - 36*x^2*zeta[3]))/
          (3*(-1 + x)) - (8*H[-1, -1, x]*(121*zeta[2] + 172*x*zeta[2] + 
            123*x^2*zeta[2] + 354*zeta[3] + 354*x^2*zeta[3]))/(3*(1 + x)) + 
         (8*H[-1, 0, x]*(4 - 53*x - 122*x^2 - 45*x^3 + 8*x^4 + 34*x*zeta[2] + 
            34*x^2*zeta[2] + 30*x^3*zeta[2] + 168*x*zeta[3] - 
            24*x^2*zeta[3] + 168*x^3*zeta[3]))/(3*x*(1 + x)) + 
         (8*H[-2, x]*(-37*zeta[2] - 171*x*zeta[2] - 23*x^2*zeta[2] + 
            231*x^3*zeta[2] - 358*zeta[3] + 318*x*zeta[3] - 358*x^2*zeta[3] + 
            318*x^3*zeta[3]))/(3*(-1 + x)*(1 + x)) - 
         (2*H[0, 0, x]*(-146 - 1038*x - 10*x^2 + 962*x^3 + 32*x^4 - 
            149*zeta[2] - 379*x*zeta[2] + 20*x^2*zeta[2] + 466*x^3*zeta[2] - 
            272*zeta[3] + 224*x*zeta[3] - 240*x^2*zeta[3] + 672*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) - (2*H[2, x]*(-213 + 3*x + 196*x^2 - 20*x^3 - 
            102*zeta[2] - 50*x*zeta[2] + 18*x^2*zeta[2] + 110*x^3*zeta[2] - 
            792*zeta[3] + 712*x*zeta[3] - 600*x^2*zeta[3] + 904*x^3*zeta[3]))/
          (3*(-1 + x)*(1 + x)) + Lp^2*(-4*Lh^2*(-1 + x) + 
           (4*(-19 - 10*x + 17*x^2)*H[2, x])/(-1 + x) + 
           (32*(-1 + x + x^2 + 3*x^3)*H[3, x])/((-1 + x)*(1 + x)) - 
           (16*(1 + 5*x^2)*H[-2, 0, x])/(1 + x) - 72*(1 + x)*H[-1, 0, x] - 
           (64*(1 + x^2)*H[-1, 2, x])/(1 + x) + (2*(-31 - 26*x + 36*x^2)*
             H[0, 0, x])/(-1 + x) + (12*(1 - 6*x + x^2)*H[1, 0, x])/
            (-1 + x) - 32*(-1 + x)*H[1, 1, x] + (72*(1 + x^2)*H[1, 2, x])/
            (-1 + x) + (16*(4 + 3*x + 6*x^2 + 5*x^3)*H[2, 0, x])/
            ((-1 + x)*(1 + x)) + (68*(1 + x^2)*H[2, 1, x])/(-1 + x) + 
           (112*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
           (88*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + 
           (2*(9 + 6*x + 25*x^2)*H[0, 0, 0, x])/(1 + x) + 
           (28*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (72*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) + 
           (120*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
           2*H[1, x]*(-88 + 89*x + 4*zeta[2] + 4*x*zeta[2]) - 
           (2*H[0, x]*(72 + 9*x - 80*x^2 - 17*x^3 - 31*zeta[2] + 
              17*x*zeta[2] - 29*x^2*zeta[2] + 51*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) + Lh*((-24*(-2 + x^2)*H[0, x])/(-1 + x) + 
             16*(-1 + x)*H[1, x] - (16*(1 + x^2)*H[2, x])/(-1 + x) + 
             (32*(1 + x^2)*H[-1, 0, x])/(1 + x) - (8*(3 + 2*x + 3*x^2)*H[0, 
                0, x])/(1 + x) - (16*(1 + x^2)*H[1, 0, x])/(-1 + x) + 
             (4*(-22 + 22*x^2 + 5*zeta[2] + 2*x*zeta[2] + 5*x^2*zeta[2]))/
              (1 + x)) - (2*(178 - 178*x - 178*x^2 + 178*x^3 - 67*zeta[2] - 
              41*x*zeta[2] + 67*x^2*zeta[2] + 41*x^3*zeta[2] - 74*zeta[3] - 
              14*x*zeta[3] - 122*x^2*zeta[3] + 34*x^3*zeta[3]))/
            ((-1 + x)*(1 + x))) - (4*H[-1, x]*(142*zeta[2] + 396*x*zeta[2] + 
            126*x^2*zeta[2] - 144*zeta[3] - 208*x*zeta[3] - 148*x^2*zeta[3] - 
            227*zeta[4] + 12*x*zeta[4] - 227*x^2*zeta[4]))/(3*(1 + x)) + 
         (2*H[1, x]*(328 - 615*x + 287*x^2 + 470*zeta[2] - 773*x*zeta[2] + 
            319*x^2*zeta[2] + 840*zeta[3] - 1280*x*zeta[3] + 
            872*x^2*zeta[3] + 36*zeta[4] + 36*x^2*zeta[4]))/(3*(-1 + x)) + 
         (H[0, x]*(-967 - 4951*x + 918*x^2 + 4854*x^3 + 484*zeta[2] - 
            1858*x*zeta[2] - 572*x^2*zeta[2] + 1434*x^3*zeta[2] + 
            880*zeta[3] + 736*x*zeta[3] - 232*x^2*zeta[3] - 568*x^3*zeta[3] + 
            1624*zeta[4] - 512*x*zeta[4] + 1480*x^2*zeta[4] - 
            1344*x^3*zeta[4]))/(3*(-1 + x)*(1 + x)) + 
         Lp*((8*(-34 - 56*x + 19*x^2 + 65*x^3)*H[3, x])/((-1 + x)*(1 + x)) + 
           (8*(-25 + 27*x - 19*x^2 + 33*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (64*(-1 + x - 3*x^2 + 5*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (16*(3 + 4*x + 7*x^2)*H[-2, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-2, 2, x])/(1 + x) - (64*(7 + 11*x + 7*x^2)*
             H[-1, 2, x])/(1 + x) - (544*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           16*x*H[1, 1, x] - 144*(-1 + x)*H[1, 2, x] + 
           (112*(1 + x^2)*H[1, 3, x])/(-1 + x) - (32*(6 - 4*x + x^2)*
             H[2, 0, x])/(-1 + x) - 40*(-1 + x)*H[2, 1, x] - 
           (32*(1 - x + 2*x^2)*H[2, 2, x])/((-1 + x)*(1 + x)) + 
           (32*(-1 + 2*x - x^2 + 4*x^3)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(7 + 5*x^2)*H[3, 1, x])/(-1 + x) + 
           (32*(-1 + 13*x - 3*x^2 + 15*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(-21 + 33*x - 31*x^2 + 43*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (256*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) - 224*(1 + x)*
            H[-1, -1, 0, x] + (832*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (48*(3 + 8*x + 3*x^2)*H[-1, 0, 0, x])/(1 + x) - 
           (96*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
           (24*(-1 - 15*x + 6*x^2 + 8*x^3)*H[0, 0, 0, x])/
            ((-1 + x)*(1 + x)) + (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(43 - 32*x + 43*x^2)*H[1, 0, 0, x])/(-1 + x) - 
           144*(-1 + x)*H[1, 1, 0, x] - (96*(1 + x^2)*H[1, 1, 2, x])/
            (-1 + x) - (32*(1 + x^2)*H[1, 2, 0, x])/(-1 + x) - 
           (80*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
           (8*(-9 - x + 5*x^2 + 13*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(1 - x + 2*x^2)*H[2, 1, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[2, 1, 1, x])/(-1 + x) - 
           (192*(1 + x^2)*H[-1, -1, -1, 0, x])/(1 + x) + 
           (768*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (400*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
           (4*(-23 + 5*x - 49*x^2 + 35*x^3)*H[0, 0, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (96*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) + 
           (16*(-33 + 45*x - 35*x^2 + 47*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (928*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) - 4*(-1 + x)*H[1, x]*(41 + 22*zeta[2]) - 
           (8*H[1, 0, x]*(39 - 69*x + 38*x^2 + 3*zeta[2] + 3*x^2*zeta[2]))/
            (-1 + x) + (80*H[-1, 0, x]*(2 + 4*x + 2*x^2 + 9*zeta[2] + 
              9*x^2*zeta[2]))/(1 + x) + (4*H[2, x]*(-85 + 46*x + 69*x^2 - 
              62*x^3 - 14*zeta[2] + 34*x*zeta[2] - 14*x^2*zeta[2] + 
              34*x^3*zeta[2]))/((-1 + x)*(1 + x)) - 
           (4*H[0, 0, x]*(22 - 46*x - 19*x^2 + 49*x^3 - 61*zeta[2] + 
              55*x*zeta[2] - 63*x^2*zeta[2] + 69*x^3*zeta[2]))/
            ((-1 + x)*(1 + x)) + (16*H[-1, x]*(21*zeta[2] + 30*x*zeta[2] + 
              21*x^2*zeta[2] + 44*zeta[3] + 44*x^2*zeta[3]))/(1 + x) - 
           (2*H[0, x]*(39 - 329*x - 60*x^2 + 356*x^3 - 92*zeta[2] - 
              268*x*zeta[2] + 74*x^2*zeta[2] + 298*x^3*zeta[2] - 
              104*zeta[3] + 80*x*zeta[3] - 56*x^2*zeta[3] + 240*x^3*zeta[3]))/
            ((-1 + x)*(1 + x)) + Lh*((4*(-2 + 3*x)*(-1 + 9*x)*H[0, x])/
              (-1 + x) - 4*x*H[1, x] + 8*(-1 + x)*H[2, x] + 
             (32*(1 + x^2)*H[-2, 0, x])/(1 + x) - 16*(1 + x)*H[-1, 0, x] - 
             (4*(-3 - 2*x + 2*x^2)*H[0, 0, x])/(-1 + x) + 40*(-1 + x)*
              H[1, 0, x] + (16*(1 + x^2)*H[1, 2, x])/(-1 + x) + 
             (32*(1 + x^2)*H[2, 0, x])/((-1 + x)*(1 + x)) + 
             (8*(1 + x^2)*H[2, 1, x])/(-1 + x) - (32*(1 + x^2)*H[-1, -1, 0, 
                x])/(1 + x) + (16*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - 
             (4*(3 + 2*x + 3*x^2)*H[0, 0, 0, x])/(1 + x) - 
             (8*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + (16*(1 + x^2)*H[1, 1, 0, 
                x])/(-1 + x) - (16*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) + 
             (4*(-26 + 26*x + 26*x^2 - 26*x^3 + 9*zeta[2] - 5*x*zeta[2] - 
                9*x^2*zeta[2] + 5*x^3*zeta[2] + 10*zeta[3] + 14*x*zeta[3] + 
                10*x^2*zeta[3] + 14*x^3*zeta[3]))/((-1 + x)*(1 + x))) + 
           (780 - 780*x - 780*x^2 + 780*x^3 + 176*zeta[2] - 312*x*zeta[2] - 
             176*x^2*zeta[2] + 312*x^3*zeta[2] - 40*zeta[3] + 888*x*zeta[3] + 
             424*x^2*zeta[3] - 1080*x^3*zeta[3] + 135*zeta[4] + 
             615*x*zeta[4] - 775*x^2*zeta[4] - 327*x^3*zeta[4])/
            (2*(-1 + x)*(1 + x))) + (-10960 + 10960*x + 10960*x^2 - 
           10960*x^3 + 1476*zeta[2] - 1068*x*zeta[2] - 1576*x^2*zeta[2] + 
           1288*x^3*zeta[2] + 128*x^4*zeta[2] + 320*zeta[3] - 
           6000*x*zeta[3] - 80*x^2*zeta[3] + 4704*x^3*zeta[3] - 
           2120*zeta[2]*zeta[3] - 216*x*zeta[2]*zeta[3] - 2376*x^2*zeta[2]*
            zeta[3] - 344*x^3*zeta[2]*zeta[3] + 6801*zeta[4] + 
           959*x*zeta[4] - 3669*x^2*zeta[4] - 755*x^3*zeta[4] + 
           9792*zeta[5] + 2400*x*zeta[5] + 10688*x^2*zeta[5] + 
           672*x^3*zeta[5])/(6*(-1 + x)*(1 + x))) + 
       CA^2*CF*((242*Lp^3*(1 + x))/27 + (4*(-35 - 54*x + 13*x^2 + 252*x^3)*
           H[4, x])/(9*(-1 + x)*(1 + x)) + (4*(-5 + 45*x - 19*x^2 + 27*x^3)*
           H[5, x])/(3*(-1 + x)*(1 + x)) - (8*(-15 - x - 17*x^2 + 9*x^3)*
           H[-4, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(-83 - x - 155*x^2 + 149*x^3)*H[-3, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (8*(-105 + 41*x - 103*x^2 + 39*x^3)*H[-3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (8*(149 + 393*x + 398*x^2)*H[-2, 2, x])/
          (9*(1 + x)) - (4*(-169 + 121*x - 171*x^2 + 123*x^3)*H[-2, 3, x])/
          (3*(-1 + x)*(1 + x)) - (32*(29 + 36*x + 29*x^2)*H[-1, 3, x])/
          (9*(1 + x)) - (96*(1 + x^2)*H[-1, 4, x])/(1 + x) - 
         (4*(28 - 67*x + 25*x^2)*H[1, 3, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 4, x])/(-1 + x) + 
         (8*(-32 - 89*x + 19*x^2 + 208*x^3)*H[2, 2, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-31 + 57*x - 13*x^2 + 75*x^3)*
           H[2, 3, x])/(3*(-1 + x)*(1 + x)) + (4*(10 - 4*x + 35*x^2 + 7*x^3)*
           H[3, 0, x])/((-1 + x)*(1 + x)) - 
         (4*(-23 - 66*x + 19*x^2 + 150*x^3)*H[3, 1, x])/
          (9*(-1 + x)*(1 + x)) + (8*(-11 + 23*x - 9*x^2 + 21*x^3)*H[3, 2, x])/
          (3*(-1 + x)*(1 + x)) - (32*(1 + x^2)*H[4, 0, x])/
          ((-1 + x)*(1 + x)) - (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, 1, x])/
          (3*(-1 + x)*(1 + x)) + (16*(27 - 3*x + 23*x^2 + x^3)*
           H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-69 + 13*x - 79*x^2 + 39*x^3)*H[-3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-19 + 3*x - 17*x^2 + x^3)*
           H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(137 + 93*x + 203*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) + 
         (8*(-179 + 123*x - 177*x^2 + 121*x^3)*H[-2, -1, 2, x])/
          (3*(-1 + x)*(1 + x)) + (4*(64 - 168*x + 151*x^2)*H[-2, 0, 0, x])/
          (9*(1 + x)) + (8*(-15 - x - 17*x^2 + x^3)*H[-2, 2, 0, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, 1, x])/
          (3*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[-1, -3, 0, x])/
          (3*(1 + x)) - (8*(122 + 87*x + 158*x^2)*H[-1, -2, 0, x])/
          (9*(1 + x)) + (400*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) + 
         (16*(37 + 52*x + 37*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) + 
         (224*(1 + x^2)*H[-1, -1, 3, x])/(1 + x) + 
         (8*(14 + 24*x + 23*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) + 
         (16*(41 + 60*x + 41*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) - 
         (464*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) - 
         (4*(59 - 6*x + 59*x^2)*H[-1, 3, 0, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) + 
         (96*(1 + x^2)*H[1, -3, 0, x])/(-1 + x) - 
         (16*(22 - 55*x + 30*x^2)*H[1, -2, 0, x])/(3*(-1 + x)) + 
         (32*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) + 
         (4*(142 - 387*x + 157*x^2)*H[1, 1, 2, x])/(9*(-1 + x)) - 
         (128*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) + 
         (56*(4 - 7*x + 5*x^2)*H[1, 2, 0, x])/(3*(-1 + x)) - 
         (4*(9 - x + 14*x^2)*H[1, 2, 1, x])/(3*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) - 
         (176*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (16*(1 + 17*x - x^2 + 15*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-50 + 61*x - 35*x^2 + 70*x^3)*H[2, 0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (4*(-68 - 107*x - 26*x^2 + 397*x^3)*
           H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (4*(-69 + 35*x - 51*x^2 + 53*x^3)*H[2, 1, 2, x])/
          (3*(-1 + x)*(1 + x)) - (16*(-12 + 14*x - 11*x^2 + 15*x^3)*
           H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + (8*(1 + x^2)*H[2, 2, 1, x])/
          (3*(-1 + x)) + (8*(-3 + x)*(8 - x + 7*x^2)*H[3, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) + (4*(-1 + 3*x)*(5 - 2*x + 9*x^2)*
           H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (16*(3 - 2*x + 3*x^2)*H[-2, -1, -1, 0, x])/(3*(-1 + x)) + 
         (4*(-127 + 95*x - 149*x^2 + 117*x^3)*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (8*(-41 + 9*x - 49*x^2 + 17*x^3)*
           H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) + 
         (152*(1 + x^2)*H[-1, -2, 0, 0, x])/(1 + x) + 
         (48*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) + 
         (8*(64 - 45*x + 67*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
         (448*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) - 
         (4*(106 - 63*x + 139*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) - 
         (112*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (256*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) + 
         (8*(2 - 126*x + 11*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) - 
         (8*(31 - 6*x + 31*x^2)*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (8*(59 + 6*x + 59*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
         (8*(64 + 139*x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
         (32*(1 + x^2)*H[1, -2, -1, 0, x])/(-1 + x) + 
         (256*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (4*(169 - 180*x + 151*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
         (160*(1 + x^2)*H[1, 1, -2, 0, x])/(3*(-1 + x)) + 
         (4*(133 - 144*x + 121*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
         (32*(19 - 60*x + 19*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) - 
         (16*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) + 
         (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) - 
         (40*(1 + x^2)*H[1, 2, 0, 0, x])/(-1 + x) + 
         (8*(1 + x^2)*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (4*(-79 + 9*x - 77*x^2 + 11*x^3)*H[2, 0, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (4*(27 + 35*x + 45*x^2 + 53*x^3)*
           H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-97 + 63*x - 67*x^2 + 93*x^3)*H[2, 1, 1, 0, x])/
          (3*(-1 + x)*(1 + x)) - (160*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
          (1 + x) + (304*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) - 
         (8*(3 + 5*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) - 
         (112*(1 + x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) + 
         (16*(-39 + 19*x - 40*x^2 + 20*x^3)*H[-3, x]*zeta[2])/
          (3*(-1 + x)*(1 + x)) - (16*(-91 + 61*x - 89*x^2 + 59*x^3)*
           H[-2, -1, x]*zeta[2])/(3*(-1 + x)*(1 + x)) - 
         (368*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) - 
         (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (448*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
         (4*H[1, 0, 0, x]*(226 - 601*x + 217*x^2 + 6*zeta[2] + 
            6*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, 2, x]*(-133 - 570*x - 133*x^2 + 45*zeta[2] + 54*x*zeta[2] + 
            45*x^2*zeta[2]))/(27*(1 + x)) - 
         (2*H[1, 1, 0, x]*(93 - 786*x + 157*x^2 + 72*zeta[2] + 
            72*x^2*zeta[2]))/(9*(-1 + x)) - 
         (2*H[1, 2, x]*(-11 - 390*x - 135*x^2 + 240*zeta[2] + 
            240*x^2*zeta[2]))/(9*(-1 + x)) - 
         (8*H[-1, -1, 0, x]*(97 - 98*x + 73*x^2 + 285*zeta[2] + 
            285*x^2*zeta[2]))/(9*(1 + x)) + (4*H[-1, 0, 0, x]*
           (608 + 108*x + 608*x^2 + 639*zeta[2] + 54*x*zeta[2] + 
            639*x^2*zeta[2]))/(27*(1 + x)) - 
         (4*H[2, 1, x]*(-56 - 59*x + 56*x^2 + 59*x^3 - 108*zeta[2] + 
            108*x*zeta[2] - 60*x^2*zeta[2] + 156*x^3*zeta[2]))/
          (9*(-1 + x)*(1 + x)) - (2*H[3, x]*(692 - 1146*x - 757*x^2 - 
            135*x^3 + 954*zeta[2] + 558*x*zeta[2] + 990*x^2*zeta[2] + 
            234*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
         (2*H[0, 0, 0, x]*(-2485 - 1589*x - 1945*x^2 + 379*x^3 - 
            198*zeta[2] + 810*x*zeta[2] - 522*x^2*zeta[2] + 486*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) - (2*H[2, 0, x]*(-464 + 340*x - 521*x^2 - 
            253*x^3 - 426*zeta[2] + 534*x*zeta[2] - 270*x^2*zeta[2] + 
            690*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
         (8*H[-2, 0, x]*(-613 + 739*x - 424*x^2 + 136*x^3 - 954*zeta[2] + 
            738*x*zeta[2] - 954*x^2*zeta[2] + 738*x^3*zeta[2]))/
          (27*(-1 + x)*(1 + x)) + Lp^2*((-22*(-23 + x^2)*H[0, x])/
            (9*(-1 + x)) + (88*(1 + x^2)*H[-1, 0, x])/(3*(1 + x)) + 
           (88*(1 + x^2)*H[0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (2*(-463 + 1780*x + 2243*x^2 - 396*x*zeta[2]))/(27*(1 + x))) - 
         (2*H[0, 0, x]*(-11105 + 3749*x - 5618*x^2 - 12712*x^3 + 648*x^4 + 
            738*zeta[2] - 486*x*zeta[2] - 504*x^2*zeta[2] + 
            2916*x^3*zeta[2] - 1188*zeta[3] - 3996*x^2*zeta[3]))/
          (81*(-1 + x)*(1 + x)) + (4*H[1, 1, x]*(140 - 319*x + 179*x^2 + 
            46*zeta[2] - 162*x*zeta[2] + 28*x^2*zeta[2] - 36*zeta[3] - 
            36*x^2*zeta[3]))/(9*(-1 + x)) + 
         (2*H[1, 0, x]*(-154 + 475*x - 253*x^2 + 566*zeta[2] - 
            1092*x*zeta[2] + 506*x^2*zeta[2] + 228*zeta[3] + 
            228*x^2*zeta[3]))/(9*(-1 + x)) - 
         (4*H[-1, -1, x]*(380*zeta[2] + 669*x*zeta[2] + 377*x^2*zeta[2] + 
            678*zeta[3] + 678*x^2*zeta[3]))/(9*(1 + x)) + 
         (4*H[-2, x]*(-161*zeta[2] - 532*x*zeta[2] + 100*x^2*zeta[2] + 
            593*x^3*zeta[2] - 786*zeta[3] + 498*x*zeta[3] - 774*x^2*zeta[3] + 
            486*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) - 
         (2*H[2, x]*(614 - 1087*x - 725*x^2 + 976*x^3 + 546*zeta[2] - 
            174*x*zeta[2] + 186*x^2*zeta[2] + 186*x^3*zeta[2] - 
            2754*zeta[3] + 414*x*zeta[3] - 2574*x^2*zeta[3] + 
            594*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
         (4*H[-1, 0, x]*(162 + 3347*x + 2976*x^2 + 3671*x^3 + 324*x^4 + 
            1206*x*zeta[2] + 1431*x^2*zeta[2] + 936*x^3*zeta[2] + 
            1026*x*zeta[3] - 324*x^2*zeta[3] + 1026*x^3*zeta[3]))/
          (81*x*(1 + x)) - (2*H[-1, x]*(1114*zeta[2] + 1692*x*zeta[2] + 
            970*x^2*zeta[2] - 1266*zeta[3] - 2574*x*zeta[3] - 
            1410*x^2*zeta[3] - 1197*zeta[4] + 54*x*zeta[4] - 
            1197*x^2*zeta[4]))/(27*(1 + x)) - 
         (2*H[1, x]*(-890 + 937*x - 47*x^2 + 447*zeta[2] - 1338*x*zeta[2] + 
            891*x^2*zeta[2] - 786*zeta[3] + 1188*x*zeta[3] - 
            714*x^2*zeta[3] - 378*zeta[4] - 378*x^2*zeta[4]))/(27*(-1 + x)) + 
         (H[0, x]*(33596 + 42420*x - 3994*x^2 - 13466*x^3 - 2424*zeta[2] - 
            10224*x*zeta[2] - 5178*x^2*zeta[2] + 918*x^3*zeta[2] - 
            5256*zeta[3] - 5832*x*zeta[3] + 2628*x^2*zeta[3] + 
            2268*x^3*zeta[3] + 10773*zeta[4] - 1701*x*zeta[4] + 
            8667*x^2*zeta[4] - 1971*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
         Lp*((4*(-23 - 75*x + x^2 + 141*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
           (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
           (8*(-3 - x - 5*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (8*(-7 - 7*x - 21*x^2 + 23*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) - 
           (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) - 
           (16*(41 + 60*x + 41*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (128*(1 + x^2)*H[-1, 3, x])/(1 + x) + (88*(1 + x^2)*H[1, 2, x])/
            (3*(-1 + x)) + (64*(1 + x^2)*H[1, 3, x])/(-1 + x) + 
           (176*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(5 - 2*x + 5*x^2)*H[-2, -1, 0, x])/(-1 + x) - 
           (8*(-5 + 9*x - 7*x^2 + 11*x^3)*H[-2, 0, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(23 + 24*x + 23*x^2)*H[-1, -1, 0, x])/
            (3*(1 + x)) + (256*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (32*(1 - 9*x + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (56*(1 + 3*x^2)*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (88*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) + 
           (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (8*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
           (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) - 
           (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) - 
           (16*H[1, 0, x]*(-11 + 22*x - 11*x^2 + 3*zeta[2] + 3*x^2*zeta[2]))/
            (3*(-1 + x)) + (8*H[2, x]*(28 + 56*x + 28*x^2 + 15*zeta[2] + 
              6*x*zeta[2] + 15*x^2*zeta[2]))/(3*(1 + x)) + 
           (8*H[-1, 0, x]*(131 - 6*x + 131*x^2 + 198*zeta[2] + 
              198*x^2*zeta[2]))/(9*(1 + x)) - 
           (4*H[0, 0, x]*(-425 - 307*x - 353*x^2 + 65*x^3 - 63*zeta[2] + 
              135*x*zeta[2] - 153*x^2*zeta[2] + 81*x^3*zeta[2]))/
            (9*(-1 + x)*(1 + x)) - (4*H[0, x]*(-1031 + 307*x - 1010*x^2 - 
              2024*x^3 - 225*zeta[2] - 675*x*zeta[2] + 747*x^2*zeta[2] + 
              1269*x^3*zeta[2] - 756*zeta[3] - 972*x^2*zeta[3]))/
            (27*(-1 + x)*(1 + x)) - (4*H[1, x]*(148 - 307*x + 159*x^2 + 
              24*zeta[2] - 48*x*zeta[2] + 24*x^2*zeta[2] - 108*zeta[3] - 
              108*x^2*zeta[3]))/(3*(-1 + x)) + 
           (8*H[-1, x]*(59*zeta[2] + 96*x*zeta[2] + 59*x^2*zeta[2] + 
              72*zeta[3] + 72*x^2*zeta[3]))/(3*(1 + x)) - 
           (25577 + 5429*x - 25577*x^2 - 5429*x^3 - 11016*zeta[2] - 
             10944*x*zeta[2] + 20664*x^2*zeta[2] + 1296*x^3*zeta[2] - 
             29376*zeta[3] - 12312*x*zeta[3] + 11448*x^2*zeta[3] + 
             3888*x^3*zeta[3] - 5103*zeta[4] + 567*x*zeta[4] - 
             9801*x^2*zeta[4] - 2511*x^3*zeta[4])/(81*(-1 + x)*(1 + x))) + 
         (943837 - 1537895*x - 943837*x^2 + 1537895*x^3 - 111456*zeta[2] + 
           101988*x*zeta[2] - 29844*x^2*zeta[2] + 36072*x^3*zeta[2] + 
           23328*x^4*zeta[2] + 68904*zeta[3] + 697464*x*zeta[3] + 
           384588*x^2*zeta[3] - 267300*x^3*zeta[3] - 145800*zeta[2]*zeta[3] - 
           223560*x*zeta[2]*zeta[3] - 33048*x^2*zeta[2]*zeta[3] - 
           157464*x^3*zeta[2]*zeta[3] + 18954*zeta[4] + 137538*x*zeta[4] + 
           279936*x^2*zeta[4] - 14580*x^3*zeta[4] + 114696*zeta[5] - 
           118584*x*zeta[5] + 188568*x^2*zeta[5] + 103032*x^3*zeta[5])/
          (1458*(-1 + x)*(1 + x))) + 
       CA*(CF*Nf*TF*((-8*(-87 - 43*x + 83*x^2 + 79*x^3)*H[4, x])/
            (9*(-1 + x)*(1 + x)) - (16*(-1 + x)*H[5, x])/3 - 
           (32*(-13 + 25*x)*H[-4, 0, x])/3 + (16*(79 + 300*x + 181*x^2)*
             H[-3, 0, x])/(9*(1 + x)) + (32*(-1 + x)*H[-3, 2, x])/3 + 
           (16*(5 + 60*x + 83*x^2)*H[-2, 2, x])/(9*(1 + x)) - 
           (16*(-1 + x)*H[-2, 3, x])/3 + (8*(61 + 90*x + 61*x^2)*H[-1, 3, x])/
            (9*(1 + x)) + (8*(167 - 381*x + 174*x^2)*H[1, 2, x])/
            (9*(-1 + x)) + (8*(35 - 82*x + 35*x^2)*H[1, 3, x])/(3*(-1 + x)) - 
           (16*(-110 + 7*x + 106*x^2 + 13*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) - 16*(1 + x)*H[2, 3, x] - 
           (8*(-72 - 20*x + 93*x^2 + 23*x^3)*H[3, 0, x])/(3*(-1 + x)*
             (1 + x)) + (8*(-13 - 5*x + 9*x^2 + 17*x^3)*H[3, 1, x])/
            (9*(-1 + x)*(1 + x)) - (32*(3 + 5*x)*H[3, 2, x])/3 - 
           128*H[4, 0, x] - (16*(1 + x)*H[4, 1, x])/3 + 
           (128*(-1 + x)*H[-3, -1, 0, x])/3 - (16*(-29 + 37*x)*
             H[-3, 0, 0, x])/3 + (160*(-1 + x)*H[-2, -2, 0, x])/3 + 
           (128*(-2 - 6*x + x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (32*(-1 + x)*H[-2, -1, 2, x])/3 + (8*(155 + 636*x + 413*x^2)*
             H[-2, 0, 0, x])/(9*(1 + x)) + (32*(-1 + x)*H[-2, 2, 0, x])/3 - 
           (16*(49 + 138*x + 49*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (32*(19 + 58*x + 19*x^2)*H[-1, -1, 0, x])/(9*(1 + x)) - 
           (16*(9 + 10*x + 9*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (16*(5 + 6*x + 5*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (128*(2 + 3*x + 2*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           16*(1 + x)*H[-1, 3, 0, x] - (224*(-1 + x)*H[1, -2, 0, x])/3 + 
           (8*(1103 - 2186*x + 1103*x^2)*H[1, 0, 0, x])/(9*(-1 + x)) - 
           (8*(471 - 909*x + 478*x^2)*H[1, 1, 0, x])/(9*(-1 + x)) + 
           (344*(-1 + x)*H[1, 1, 1, x])/9 + (8*(101 - 186*x + 101*x^2)*
             H[1, 1, 2, x])/(9*(-1 + x)) + (32*(22 - 45*x + 22*x^2)*
             H[1, 2, 0, x])/(3*(-1 + x)) + (16*(1 + x^2)*H[1, 2, 1, x])/
            (3*(-1 + x)) + (64*(1 + x)*H[2, -2, 0, x])/3 - 
           (16*(-215 - 104*x + 226*x^2 + 97*x^3)*H[2, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (8*(11 - 271*x + 11*x^2 + 233*x^3)*
             H[2, 1, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (16*(17 + 29*x)*H[2, 1, 1, x])/9 - (80*(1 + x)*H[2, 1, 2, x])/3 - 
           (224*(1 + x)*H[2, 2, 0, x])/3 + (32*(-11 + 6*x)*H[3, 0, 0, x])/3 - 
           (16*(-3 + 11*x)*H[3, 1, 0, x])/3 + (32*(1 + x)*H[3, 1, 1, x])/3 - 
           (64*(-1 + x)*H[-2, -1, -1, 0, x])/3 + 
           (368*(-1 + x)*H[-2, -1, 0, 0, x])/3 - 
           (256*(-1 + x)*H[-2, 0, 0, 0, x])/3 + (32*(7 + 30*x + 7*x^2)*
             H[-1, -1, -1, 0, x])/(9*(1 + x)) - (56*(41 + 90*x + 41*x^2)*
             H[-1, -1, 0, 0, x])/(9*(1 + x)) + (16*(97 + 216*x + 97*x^2)*
             H[-1, 0, 0, 0, x])/(9*(1 + x)) + 32*(1 + x)*H[-1, 2, 0, 0, x] - 
           32*(1 + x)*H[-1, 2, 1, 0, x] + (32*(-157 - 80*x + 141*x^2 + 
              80*x^3)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (8*(311 - 654*x + 311*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (8*(347 - 714*x + 347*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) + 
           (8*(55 - 78*x + 55*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (160*(-1 + x)*H[1, 1, 1, 1, x])/3 + (304*(1 + x)*H[2, 0, 0, 0, x])/
            3 - 112*(1 + x)*H[2, 1, 0, 0, x] + (16*(1 + x)*H[2, 1, 1, 0, x])/
            3 + (64*(1 + x)*H[2, 1, 1, 1, x])/3 - 32*(-3 + 4*x)*
            H[0, 0, 0, 0, 0, x] + (32*(-1 + x)*H[-3, x]*zeta[2])/3 + 
           (32*(17 + 30*x + 17*x^2)*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
           (8*H[2, 1, x]*(545 + 446*x + 72*zeta[2] + 72*x*zeta[2]))/27 - 
           (8*H[1, 1, x]*(1025 - 2059*x + 1034*x^2 + 48*zeta[2] - 
              144*x*zeta[2] + 48*x^2*zeta[2]))/(27*(-1 + x)) - 
           (16*H[-1, 2, x]*(139 + 318*x + 139*x^2 + 54*zeta[2] + 
              108*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) + 
           (8*H[-1, 0, 0, x]*(145 + 450*x + 145*x^2 + 54*zeta[2] + 
              108*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) + 
           (8*H[1, 0, x]*(-465 + 926*x - 459*x^2 + 59*zeta[2] - 
              90*x*zeta[2] + 59*x^2*zeta[2]))/(9*(-1 + x)) + 
           (16*H[-2, 0, x]*(146 - 27*x - 313*x^2 - 72*zeta[2] + 
              72*x^2*zeta[2]))/(27*(1 + x)) + (8*H[0, 0, 0, x]*
             (-4301 + 2669*x + 3881*x^2 - 2889*x^3 - 18*zeta[2] - 
              18*x*zeta[2] + 18*x^2*zeta[2] + 18*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) - (8*H[2, 0, x]*(-92 + 427*x + 175*x^2 - 
              424*x^3 - 30*zeta[2] - 30*x*zeta[2] + 30*x^2*zeta[2] + 
              30*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) - 
           (8*H[3, x]*(-1457 - 19*x + 1428*x^2 + 70*x^3 + 126*zeta[2] - 
              126*x*zeta[2] - 126*x^2*zeta[2] + 126*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + Lp^3*((16*(53 + 38*x)*H[0, x])/9 - 
             (80*(-1 + x)*H[1, x])/3 + (32*(1 + x)*H[2, x])/3 - 
             (32*(-2 + x)*H[0, 0, x])/3 - (8*(-647 + 691*x + 36*zeta[2] + 
                36*x*zeta[2]))/27) - (16*H[-2, x]*(13*zeta[2] + 
              84*x*zeta[2] + 79*x^2*zeta[2] + 6*zeta[3] - 6*x^2*zeta[3]))/
            (9*(1 + x)) - (8*H[1, x]*(-5698 + 11540*x - 5842*x^2 + 
              6066*zeta[2] - 12195*x*zeta[2] + 6129*x^2*zeta[2] + 
              261*zeta[3] - 702*x*zeta[3] + 261*x^2*zeta[3]))/(81*(-1 + x)) + 
           (8*H[-1, 0, x]*(27 + 3832*x + 8112*x^2 + 3940*x^3 + 81*x^4 - 
              1476*x*zeta[2] - 2808*x^2*zeta[2] - 1476*x^3*zeta[2] - 
              324*x*zeta[3] - 648*x^2*zeta[3] - 324*x^3*zeta[3]))/
            (81*x*(1 + x)) + (8*H[2, x]*(6958 - 71*x - 6949*x^2 + 80*x^3 - 
              2043*zeta[2] - 2691*x*zeta[2] + 2169*x^2*zeta[2] + 
              2709*x^3*zeta[2] + 54*zeta[3] + 54*x*zeta[3] - 54*x^2*zeta[3] - 
              54*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) - 
           (8*H[0, 0, x]*(21281 + 29958*x - 19451*x^2 - 28495*x^3 + 81*x^4 + 
              261*zeta[2] - 423*x*zeta[2] - 378*x^2*zeta[2] + 
              180*x^3*zeta[2] - 1404*zeta[3] - 2808*x*zeta[3] + 
              1404*x^2*zeta[3] + 2808*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((152*(-1 + x)*H[1, x])/3 - (16*(-7 + 11*x)*H[2, x])/3 + 
             32*(1 + x)*H[3, x] - 64*(-1 + x)*H[-2, 0, x] + 
             (64*(7 + 15*x + 7*x^2)*H[-1, 0, x])/(3*(1 + x)) + 
             (16*(-55 - 44*x + 51*x^2 + 44*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + 
                x)) - 80*(-1 + x)*H[1, 0, x] + 32*(1 + x)*H[2, 0, x] - 
             64*(-1 + x)*H[0, 0, 0, x] - (8*H[0, x]*(537 - 960*x + 467*x^2 + 
                36*zeta[2] - 72*x*zeta[2] + 36*x^2*zeta[2]))/(9*(-1 + x)) + 
             (4*(665 - 578*x - 1243*x^2 + 828*zeta[2] + 1296*x*zeta[2] + 
                396*x^2*zeta[2] + 864*zeta[3] + 432*x*zeta[3] - 
                432*x^2*zeta[3]))/(27*(1 + x))) + 
           (8*H[-1, x]*(164*zeta[2] + 288*x*zeta[2] + 164*x^2*zeta[2] - 
              174*zeta[3] - 324*x*zeta[3] - 174*x^2*zeta[3] - 27*zeta[4] - 
              54*x*zeta[4] - 27*x^2*zeta[4]))/(27*(1 + x)) + 
           (4*H[0, x]*(-141190 + 185354*x + 128950*x^2 - 197594*x^3 - 
              26514*zeta[2] - 27396*x*zeta[2] + 26712*x^2*zeta[2] + 
              28314*x^3*zeta[2] + 29484*zeta[3] + 5400*x*zeta[3] - 
              33480*x^2*zeta[3] - 7020*x^3*zeta[3] - 405*zeta[4] + 
              16281*x*zeta[4] + 405*x^2*zeta[4] - 16281*x^3*zeta[4]))/
            (243*(-1 + x)*(1 + x)) + Lp*((-8*(-37 - 11*x + 33*x^2 + 23*x^3)*H[
                3, x])/(3*(-1 + x)*(1 + x)) + 16*(1 + x)*H[4, x] - 
             32*(-3 + 7*x)*H[-3, 0, x] + (16*(3 + 28*x + 21*x^2)*H[-2, 0, x])/
              (1 + x) - (16*(179 + 318*x + 179*x^2)*H[-1, 0, x])/
              (9*(1 + x)) + (128*(2 + 3*x + 2*x^2)*H[-1, 2, x])/(3*(1 + x)) + 
             560*(-1 + x)*H[1, 0, x] + (40*(-1 + x)*H[1, 1, x])/3 + 
             (16*(13 - 30*x + 13*x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (32*(-16 - 3*x + 20*x^2 + 3*x^3)*H[2, 0, x])/(3*(-1 + x)*(1 + 
                x)) + (112*(-1 + 2*x)*H[2, 1, x])/3 - 32*(1 + x)*H[2, 2, x] - 
             64*H[3, 0, x] - 32*(1 + x)*H[3, 1, x] - 128*(-1 + x)*
              H[-2, 0, 0, x] + (64*(1 + x^2)*H[-1, -1, 0, x])/(3*(1 + x)) + 
             (32*(31 + 66*x + 31*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
             (16*(-115 - 82*x + 103*x^2 + 82*x^3)*H[0, 0, 0, x])/
              (3*(-1 + x)*(1 + x)) - (8*(31 - 66*x + 31*x^2)*H[1, 0, 0, x])/
              (-1 + x) + (16*(43 - 90*x + 43*x^2)*H[1, 1, 0, x])/
              (3*(-1 + x)) + 80*(-1 + x)*H[1, 1, 1, x] + 112*(1 + x)*
              H[2, 0, 0, x] - 96*(1 + x)*H[2, 1, 0, x] - 32*(1 + x)*
              H[2, 1, 1, x] - 32*(-4 + 5*x)*H[0, 0, 0, 0, x] - 
             (32*(7 + 12*x + 7*x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) - 
             (8*H[2, x]*(629 + 281*x + 36*zeta[2] + 36*x*zeta[2]))/9 + 
             (16*H[1, x]*(-547 + 550*x - 45*zeta[2] + 45*x*zeta[2]))/9 - 
             (8*H[0, 0, x]*(1441 - 1080*x - 1273*x^2 + 1168*x^3 + 
                18*zeta[2] - 18*x*zeta[2] - 18*x^2*zeta[2] + 18*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (8*H[0, x]*(7880 + 10700*x - 7284*x^2 - 
                10104*x^3 - 189*zeta[2] - 117*x*zeta[2] + 153*x^2*zeta[2] + 
                9*x^3*zeta[2] - 864*zeta[3] - 1404*x*zeta[3] + 864*x^2*
                 zeta[3] + 1404*x^3*zeta[3]))/(27*(-1 + x)*(1 + x)) + 
             (4*(-95683 + 99785*x + 95683*x^2 - 99785*x^3 + 5418*zeta[2] - 
                16794*x*zeta[2] - 4698*x^2*zeta[2] + 16074*x^3*zeta[2] + 
                15552*zeta[3] - 14796*x*zeta[3] - 17712*x^2*zeta[3] + 
                13500*x^3*zeta[3] + 12231*zeta[4] + 11745*x*zeta[4] - 
                12231*x^2*zeta[4] - 11745*x^3*zeta[4]))/(81*(-1 + x)*(1 + 
                x))) + (2*(391919 - 329293*x - 391919*x^2 + 329293*x^3 - 
              562068*zeta[2] + 162324*x*zeta[2] + 567540*x^2*zeta[2] - 
              170064*x^3*zeta[2] + 2916*x^4*zeta[2] - 972*zeta[3] - 
              247212*x*zeta[3] - 45144*x^2*zeta[3] + 201096*x^3*zeta[3] + 
              52488*zeta[2]*zeta[3] + 21384*x*zeta[2]*zeta[3] - 
              52488*x^2*zeta[2]*zeta[3] - 21384*x^3*zeta[2]*zeta[3] - 
              229149*zeta[4] + 54189*x*zeta[4] + 233523*x^2*zeta[4] - 
              62451*x^3*zeta[4] - 209952*zeta[5] + 23328*x*zeta[5] + 
              209952*x^2*zeta[5] - 23328*x^3*zeta[5]))/(729*(-1 + x)*
             (1 + x))) + CF^2*((-77*Lp^4*(1 + x))/9 - 
           (4*(-326 - 448*x - 35*x^2 + 779*x^3)*H[4, x])/(9*(-1 + x)*
             (1 + x)) - (32*(10 - 8*x + 9*x^2)*H[5, x])/(3*(1 + x)) + 
           (32*(-11 + 3*x - 19*x^2 + 23*x^3)*H[-4, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-220 + 82*x - 337*x^2 + 295*x^3)*
             H[-3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (32*(-88 + 49*x - 86*x^2 + 47*x^3)*H[-3, 2, x])/
            (3*(-1 + x)*(1 + x)) + (8*(418 + 1176*x + 1201*x^2)*H[-2, 2, x])/
            (9*(1 + x)) + (8*(-309 + 253*x - 313*x^2 + 257*x^3)*H[-2, 3, x])/
            (3*(-1 + x)*(1 + x)) + (496*(5 + 6*x + 5*x^2)*H[-1, 3, x])/
            (9*(1 + x)) + (368*(1 + x^2)*H[-1, 4, x])/(1 + x) + 
           (4*(1069 - 2220*x + 1021*x^2)*H[1, 3, x])/(9*(-1 + x)) + 
           (88*(1 + x^2)*H[1, 4, x])/(3*(-1 + x)) - 
           (4*(-293 - 611*x + 115*x^2 + 1213*x^3)*H[2, 2, x])/
            (9*(-1 + x)*(1 + x)) - (8*(-115 + 69*x - 95*x^2 + 89*x^3)*
             H[2, 3, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-104 + x - 329*x^2 + 7*x^3)*H[3, 0, x])/(9*(-1 + x)*(1 + x)) + 
           (8*(-89 - 147*x + 37*x^2 + 219*x^3)*H[3, 1, x])/
            (9*(-1 + x)*(1 + x)) - (64*(8 - x + 7*x^2)*H[3, 2, x])/
            (3*(1 + x)) + (32*(11 + 17*x^2)*H[4, 0, x])/(3*(-1 + x)*
             (1 + x)) + (32*(-4 + 6*x - 7*x^2 + 3*x^3)*H[4, 1, x])/
            (3*(-1 + x)*(1 + x)) - (16*(71 + 19*x + 55*x^2 + 35*x^3)*
             H[-3, -1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-143 + 91*x - 187*x^2 + 167*x^3)*H[-3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (16*(13 + 3*x + 5*x^2 + 11*x^3)*
             H[-2, -2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(403 + 342*x + 523*x^2)*H[-2, -1, 0, x])/(9*(1 + x)) - 
           (16*(-301 + 237*x - 297*x^2 + 233*x^3)*H[-2, -1, 2, x])/
            (3*(-1 + x)*(1 + x)) - (4*(-179 + 761*x - 668*x^2 + 230*x^3)*
             H[-2, 0, 0, x])/(9*(-1 + x)*(1 + x)) - 
           (32*(-7 - x - 9*x^2 + x^3)*H[-2, 2, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (32*(-17 + 13*x)*(1 + x^2)*H[-2, 2, 1, x])/(3*(-1 + x)*(1 + x)) - 
           (256*(1 + x^2)*H[-1, -3, 0, x])/(1 + x) + 
           (8*(355 + 342*x + 427*x^2)*H[-1, -2, 0, x])/(9*(1 + x)) - 
           (1424*(1 + x^2)*H[-1, -2, 2, x])/(1 + x) - 
           (16*(105 + 148*x + 105*x^2)*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (2528*(1 + x^2)*H[-1, -1, 3, x])/(3*(1 + x)) - 
           (16*(25 + 46*x + 34*x^2)*H[-1, 2, 0, x])/(3*(1 + x)) - 
           (16*(127 + 192*x + 127*x^2)*H[-1, 2, 1, x])/(9*(1 + x)) + 
           (1552*(1 + x^2)*H[-1, 2, 2, x])/(3*(1 + x)) + 
           (8*(31 - 4*x + 31*x^2)*H[-1, 3, 0, x])/(1 + x) - 
           (512*(1 + x^2)*H[-1, 3, 1, x])/(3*(1 + x)) - 
           (608*(1 + x^2)*H[1, -3, 0, x])/(3*(-1 + x)) + 
           (16*(21 - 50*x + 27*x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (160*(1 + x^2)*H[1, -2, 2, x])/(3*(-1 + x)) - 
           (4*(169 - 414*x + 181*x^2)*H[1, 1, 2, x])/(3*(-1 + x)) + 
           (752*(1 + x^2)*H[1, 1, 3, x])/(3*(-1 + x)) - 
           (4*(539 - 840*x + 629*x^2)*H[1, 2, 0, x])/(9*(-1 + x)) + 
           (4*(61 - 12*x + 91*x^2)*H[1, 2, 1, x])/(9*(-1 + x)) + 
           (32*(1 + x^2)*H[1, 2, 2, x])/(3*(-1 + x)) + 
           (704*(1 + x^2)*H[1, 3, 0, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 3, 1, x])/(-1 + x) - 
           (64*(2 + 11*x + x^2 + 10*x^3)*H[2, -2, 0, x])/(3*(-1 + x)*
             (1 + x)) + (4*(283 + 109*x - 212*x^2 + 322*x^3)*H[2, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) - (4*(-30 - 84*x - 9*x^2 + 337*x^3)*
             H[2, 1, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (176*(1 + x^2)*H[2, 1, 1, x])/(9*(-1 + x)) + 
           (32*(-8 + 7*x - 5*x^2 + 10*x^3)*H[2, 1, 2, x])/
            ((-1 + x)*(1 + x)) + (8*(-49 + 107*x - 33*x^2 + 123*x^3)*
             H[2, 2, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (56*(1 + x^2)*H[2, 2, 1, x])/(3*(-1 + x)) - 
           (8*(-119 + 49*x - 135*x^2 + 49*x^3)*H[3, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-27 + 21*x - 39*x^2 + 25*x^3)*
             H[3, 1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (64*(4 + 3*x^2 + x^3)*H[-2, -1, -1, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-263 + 231*x - 319*x^2 + 287*x^3)*H[-2, -1, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-169 + 81*x - 209*x^2 + 121*x^3)*
             H[-2, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (128*(1 + x^2)*H[-1, -2, -1, 0, x])/(1 + x) - 
           (2152*(1 + x^2)*H[-1, -2, 0, 0, x])/(3*(1 + x)) - 
           (80*(1 + x^2)*H[-1, -1, -2, 0, x])/(1 + x) - 
           (8*(137 - 78*x + 137*x^2)*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
           (1600*(1 + x^2)*H[-1, -1, -1, 2, x])/(1 + x) + 
           (4*(317 - 18*x + 389*x^2)*H[-1, -1, 0, 0, x])/(9*(1 + x)) + 
           (304*(1 + x^2)*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
           (896*(1 + x^2)*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
           (8*(-2 - 336*x + 25*x^2)*H[-1, 0, 0, 0, x])/(9*(1 + x)) + 
           (32*(11 - 2*x + 11*x^2)*H[-1, 2, 0, 0, x])/(1 + x) + 
           (32*(47 + 6*x + 47*x^2)*H[-1, 2, 1, 0, x])/(3*(1 + x)) + 
           (4*(-225 + 337*x - 373*x^2 + 147*x^3)*H[0, 0, 0, 0, x])/
            (9*(-1 + x)*(1 + x)) + (160*(1 + x^2)*H[1, -2, -1, 0, x])/
            (3*(-1 + x)) - (736*(1 + x^2)*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
           (8*(293 - 228*x + 266*x^2)*H[1, 0, 0, 0, x])/(9*(-1 + x)) + 
           (160*(1 + x^2)*H[1, 1, -2, 0, x])/(-1 + x) - 
           (8*(38 + 45*x + 23*x^2)*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
           (8*(362 - 897*x + 359*x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x)) - 
           (64*(1 + x^2)*H[1, 1, 1, 2, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[1, 1, 2, 0, x])/(-1 + x) - 
           (32*(1 + x^2)*H[1, 1, 2, 1, x])/(3*(-1 + x)) + 
           (536*(1 + x^2)*H[1, 2, 0, 0, x])/(3*(-1 + x)) + 
           (56*(1 + x^2)*H[1, 2, 1, 0, x])/(-1 + x) - 
           (8*(-133 + 39*x - 113*x^2 + 59*x^3)*H[2, 0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (32*(13 + 9*x + 24*x^2 + 20*x^3)*
             H[2, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-157 + 131*x - 109*x^2 + 179*x^3)*H[2, 1, 1, 0, x])/
            (3*(-1 + x)*(1 + x)) + (736*(1 + x^2)*H[-1, -1, -1, 0, 0, x])/
            (1 + x) - (480*(1 + x^2)*H[-1, -1, 0, 0, 0, x])/(1 + x) + 
           (688*(1 + x^2)*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
           (32*(3 + 7*x^2)*H[0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (400*(1 + x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)) + 
           (352*(1 + x^2)*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) - 
           (8*(-281 + 215*x - 289*x^2 + 223*x^3)*H[-3, x]*zeta[2])/
            (3*(-1 + x)*(1 + x)) + (16*(-103 + 79*x - 101*x^2 + 77*x^3)*
             H[-2, -1, x]*zeta[2])/((-1 + x)*(1 + x)) + 
           (1360*(1 + x^2)*H[-1, -2, x]*zeta[2])/(1 + x) + 
           (80*(1 + x^2)*H[1, -2, x]*zeta[2])/(-1 + x) - 
           (1600*(1 + x^2)*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
           (64*(1 + x^2)*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
           (8*H[-1, 2, x]*(-563 - 2022*x - 563*x^2 + 54*zeta[2] + 
              216*x*zeta[2] + 54*x^2*zeta[2]))/(27*(1 + x)) - 
           (2*H[1, 1, 0, x]*(315 + 778*x - 21*x^2 + 138*zeta[2] + 
              138*x^2*zeta[2]))/(9*(-1 + x)) - (4*H[1, 0, 0, x]*
             (-467 - 1671*x - 494*x^2 + 342*zeta[2] + 342*x^2*zeta[2]))/
            (27*(-1 + x)) + (2*H[1, 2, x]*(559 - 1590*x + 7*x^2 + 
              582*zeta[2] + 582*x^2*zeta[2]))/(9*(-1 + x)) + 
           (8*H[-1, -1, 0, x]*(209 - 190*x + 137*x^2 + 1128*zeta[2] + 
              1128*x^2*zeta[2]))/(9*(1 + x)) - (4*H[-1, 0, 0, x]*
             (1882 + 1260*x + 1882*x^2 + 2655*zeta[2] + 216*x*zeta[2] + 
              2655*x^2*zeta[2]))/(27*(1 + x)) + 
           (2*H[3, x]*(3106 - 5586*x - 2069*x^2 + 3039*x^3 + 1980*zeta[2] + 
              1044*x*zeta[2] + 1836*x^2*zeta[2] + 324*x^3*zeta[2]))/
            (27*(-1 + x)*(1 + x)) + (4*H[2, 1, x]*(-422 - 237*x + 166*x^2 - 
              19*x^3 - 420*zeta[2] + 396*x*zeta[2] - 324*x^2*zeta[2] + 
              492*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
           (2*H[0, 0, 0, x]*(-4555 - 3657*x - 1801*x^2 + 5289*x^3 - 
              1782*zeta[2] + 2592*x*zeta[2] - 3078*x^2*zeta[2] + 
              1296*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) - 
           (8*H[-2, 0, x]*(-1334 + 1325*x - 839*x^2 + 614*x^3 - 
              3465*zeta[2] + 2997*x*zeta[2] - 3537*x^2*zeta[2] + 
              3069*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
           (2*H[2, 0, x]*(-3046 + 3194*x - 1351*x^2 - 1159*x^3 - 
              6336*zeta[2] + 5004*x*zeta[2] - 4896*x^2*zeta[2] + 
              6444*x^3*zeta[2]))/(27*(-1 + x)*(1 + x)) + 
           Lp^3*((-44*Lh*(1 + x))/3 + (4*(-6 + 17*x^2)*H[0, x])/
              (3*(-1 + x)) + (88*(1 + x)*H[1, x])/3 - 
             (8*(1 + x^2)*H[-1, 0, x])/(1 + x) - (8*(1 + x^2)*H[0, 0, x])/
              ((-1 + x)*(1 + x)) + (2*(-99 - 268*x - 169*x^2 + 18*zeta[2] + 
                72*x*zeta[2] + 18*x^2*zeta[2]))/(9*(1 + x))) - 
           (4*Lh*(-1 + x)*(-202 + 189*zeta[3]))/27 - 
           (4*H[1, 1, x]*(475 - 1026*x + 551*x^2 + 328*zeta[2] - 
              780*x*zeta[2] + 292*x^2*zeta[2] - 72*zeta[3] - 72*x^2*zeta[3]))/
            (9*(-1 + x)) + (4*H[-1, -1, x]*(1123*zeta[2] + 1854*x*zeta[2] + 
              1123*x^2*zeta[2] + 2418*zeta[3] + 2418*x^2*zeta[3]))/
            (9*(1 + x)) - (2*H[1, 0, x]*(2720 - 8187*x + 947*x^2 + 
              20196*zeta[2] - 36396*x*zeta[2] + 19008*x^2*zeta[2] + 
              4212*zeta[3] + 4212*x^2*zeta[3]))/(81*(-1 + x)) - 
           (4*H[-2, x]*(-433*zeta[2] - 1577*x*zeta[2] + 131*x^2*zeta[2] + 
              1879*x^3*zeta[2] - 2646*zeta[3] + 1950*x*zeta[3] - 
              2622*x^2*zeta[3] + 1926*x^3*zeta[3]))/(9*(-1 + x)*(1 + x)) - 
           (4*H[-1, 0, x]*(432 + 5263*x + 2658*x^2 + 6127*x^3 + 864*x^4 + 
              3330*x*zeta[2] + 3780*x^2*zeta[2] + 2682*x^3*zeta[2] + 
              6588*x*zeta[3] - 1296*x^2*zeta[3] + 6588*x^3*zeta[3]))/
            (81*x*(1 + x)) + (H[0, 0, x]*(-33828 - 9944*x - 6046*x^2 + 
              3270*x^3 + 3456*x^4 - 3969*zeta[2] - 16749*x*zeta[2] - 
              4509*x^2*zeta[2] + 22887*x^3*zeta[2] - 15552*zeta[3] + 
              2592*x*zeta[3] - 32832*x^2*zeta[3] + 7776*x^3*zeta[3]))/
            (81*(-1 + x)*(1 + x)) + (2*H[2, x]*(4855 - 2582*x + 1087*x^2 + 
              8524*x^3 + 1980*zeta[2] - 3204*x*zeta[2] + 1116*x^2*zeta[2] + 
              3924*x^3*zeta[2] - 31212*zeta[3] + 8100*x*zeta[3] - 
              28188*x^2*zeta[3] + 11124*x^3*zeta[3]))/(81*(-1 + x)*(1 + x)) + 
           Lp^2*((16*(17 + 5*x^2)*H[2, x])/(3*(-1 + x)) + 
             (32*(1 + x^2)*H[3, x])/((-1 + x)*(1 + x)) + 
             (8*(1 + 5*x^2)*H[-2, 0, x])/(1 + x) - (4*(17 - 54*x + 17*x^2)*H[
                -1, 0, x])/(3*(1 + x)) + (32*(1 + x^2)*H[-1, 2, x])/(1 + x) + 
             ((-3 + 161*x - 19*x^2 + 169*x^3)*H[0, 0, x])/(3*(-1 + x)*(1 + 
                x)) + (8*(19 + 6*x + 19*x^2)*H[1, 0, x])/(3*(-1 + x)) - 
             (4*(1 + x^2)*H[1, 2, x])/(-1 + x) - (8*(1 + x^2)*H[2, 0, x])/
              ((-1 + x)*(1 + x)) - (56*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) + 
             (44*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) + (4*(3 + 11*x^2)*H[0, 0, 
                0, x])/((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[1, 0, 0, x])/
              (-1 + x) - (4*(1 + x^2)*H[1, 1, 0, x])/(-1 + x) - 
             (60*(1 + x^2)*H[-1, x]*zeta[2])/(1 + x) - 
             (2*H[1, x]*(-110 - 971*x + 144*zeta[2] + 144*x*zeta[2]))/9 + 
             (H[0, x]*(423 - 813*x + 101*x^2 + 1337*x^3 - 432*zeta[2] - 
                720*x^2*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             Lh*((4*(-23 + x^2)*H[0, x])/(3*(-1 + x)) - (16*(1 + x^2)*
                 H[-1, 0, x])/(1 + x) - (16*(1 + x^2)*H[0, 0, x])/
                ((-1 + x)*(1 + x)) + (2*(-55 - 536*x - 481*x^2 + 36*zeta[2] + 
                  144*x*zeta[2] + 36*x^2*zeta[2]))/(9*(1 + x))) - 
             (-3935 + 3127*x + 3935*x^2 - 3127*x^3 + 873*zeta[2] + 837*x*
                zeta[2] - 2457*x^2*zeta[2] + 747*x^3*zeta[2] + 2376*zeta[3] + 
               756*x*zeta[3] + 2916*x^2*zeta[3] - 1296*x^3*zeta[3])/
              (27*(-1 + x)*(1 + x))) + (2*H[-1, x]*(3506*zeta[2] + 
              6948*x*zeta[2] + 3074*x^2*zeta[2] - 3828*zeta[3] - 
              7020*x*zeta[3] - 4152*x^2*zeta[3] - 4437*zeta[4] + 
              216*x*zeta[4] - 4437*x^2*zeta[4]))/(27*(1 + x)) - 
           (2*H[1, x]*(1436 - 2456*x + 1020*x^2 + 667*zeta[2] - 
              653*x*zeta[2] + 34*x^2*zeta[2] + 1706*zeta[3] - 
              2352*x*zeta[3] + 1706*x^2*zeta[3] + 666*zeta[4] + 
              666*x^2*zeta[4]))/(9*(-1 + x)) - 
           (H[0, x]*(30179 + 4519*x - 7082*x^2 + 16634*x^3 + 5763*zeta[2] - 
              41229*x*zeta[2] - 16593*x^2*zeta[2] + 22455*x^3*zeta[2] + 
              5472*zeta[3] - 4536*x*zeta[3] + 10440*x^2*zeta[3] + 
              12096*x^3*zeta[3] + 46440*zeta[4] - 7344*x*zeta[4] + 
              46224*x^2*zeta[4] - 13176*x^3*zeta[4]))/(81*(-1 + x)*(1 + x)) + 
           Lp*((-4*(-189 - 335*x + 27*x^2 + 421*x^3)*H[3, x])/
              (3*(-1 + x)*(1 + x)) - (48*(-3 + 4*x - 5*x^2 + 2*x^3)*H[4, x])/
              ((-1 + x)*(1 + x)) + (16*(-5 + x - 11*x^2 + 11*x^3)*H[-3, 0, 
                x])/((-1 + x)*(1 + x)) - (8*(-17 - 15*x - 45*x^2 + 53*x^3)*H[
                -2, 0, x])/((-1 + x)*(1 + x)) + (64*(-9 + 7*x)*(1 + x^2)*H[
                -2, 2, x])/((-1 + x)*(1 + x)) + (992*(2 + 3*x + 2*x^2)*H[-1, 
                2, x])/(3*(1 + x)) + (528*(1 + x^2)*H[-1, 3, x])/(1 + x) - 
             16*x*H[1, 1, x] - (32*(1 + 9*x + x^2)*H[1, 2, x])/(3*(-1 + x)) - 
             (112*(1 + x^2)*H[1, 3, x])/(-1 + x) + (8*(-2 - 27*x + 19*x^2)*H[
                2, 0, x])/(3*(1 + x)) - (88*(1 + x^2)*H[2, 1, x])/
              (3*(-1 + x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 2, x])/
              ((-1 + x)*(1 + x)) + (16*(3 + 5*x^2)*H[3, 0, x])/
              ((-1 + x)*(1 + x)) - (16*(9 + 19*x + 3*x^2 + 25*x^3)*H[-2, -1, 
                0, x])/((-1 + x)*(1 + x)) + (8*(-31 + 51*x - 45*x^2 + 65*x^3)*
               H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - (128*(1 + x^2)*H[-1, -2, 
                0, x])/(1 + x) + (16*(67 + 90*x + 67*x^2)*H[-1, -1, 0, x])/
              (3*(1 + x)) - (928*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
             (8*(19 + 144*x + 19*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
             (48*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
             (2*(-27 + 89*x - 137*x^2 + 43*x^3)*H[0, 0, 0, x])/
              ((-1 + x)*(1 + x)) - (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
             (4*(217 - 120*x + 217*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
             (32*(1 + 9*x + x^2)*H[1, 1, 0, x])/(3*(-1 + x)) + 
             (48*(1 + x^2)*H[1, 1, 2, x])/(-1 + x) + (48*(1 + x^2)*H[1, 2, 0, 
                x])/(-1 + x) + (32*(1 + x^2)*H[1, 2, 1, x])/(-1 + x) + 
             (16*(9 + 7*x + 5*x^2 + 3*x^3)*H[2, 0, 0, x])/((-1 + x)*(1 + 
                x)) + (8*(5 + x + 7*x^2 + 3*x^3)*H[2, 1, 0, x])/
              ((-1 + x)*(1 + x)) + (96*(1 + x^2)*H[-1, -1, -1, 0, x])/
              (1 + x) - (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
             (296*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
             (8*(13 + 31*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
             (184*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
             (144*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
             (48*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x) - 
             (24*(-21 + 25*x - 23*x^2 + 27*x^3)*H[-2, x]*zeta[2])/
              ((-1 + x)*(1 + x)) + (976*(1 + x^2)*H[-1, -1, x]*zeta[2])/
              (1 + x) - (8*H[1, 0, x]*(-193 + 33*x - 184*x^2 + 36*zeta[2] + 
                36*x^2*zeta[2]))/(9*(-1 + x)) - (8*H[-1, 0, x]*(352 + 168*x + 
                352*x^2 + 801*zeta[2] + 801*x^2*zeta[2]))/(9*(1 + x)) + 
             (4*H[0, 0, x]*(-382 - 629*x - 335*x^2 + 984*x^3 - 486*zeta[2] + 
                432*x*zeta[2] - 846*x^2*zeta[2] + 216*x^3*zeta[2]))/
              (9*(-1 + x)*(1 + x)) - (4*H[2, x]*(-1163 - 518*x + 475*x^2 - 
                170*x^3 - 180*zeta[2] + 324*x*zeta[2] - 108*x^2*zeta[2] + 
                396*x^3*zeta[2]))/(9*(-1 + x)*(1 + x)) + 
             (4*H[1, x]*(2426 - 6567*x + 4141*x^2 + 918*zeta[2] - 
                1836*x*zeta[2] + 918*x^2*zeta[2] - 1296*zeta[3] - 
                2808*x^2*zeta[3]))/(27*(-1 + x)) - (8*H[-1, x]*(181*zeta[2] + 
                282*x*zeta[2] + 181*x^2*zeta[2] + 276*zeta[3] + 
                276*x^2*zeta[3]))/(3*(1 + x)) + (2*H[0, x]*(314 - 3142*x - 
                2613*x^2 + 2787*x^3 - 2925*zeta[2] - 6669*x*zeta[2] + 
                3339*x^2*zeta[2] + 8019*x^3*zeta[2] - 4860*zeta[3] + 
                648*x*zeta[3] - 5940*x^2*zeta[3] + 1944*x^3*zeta[3]))/
              (27*(-1 + x)*(1 + x)) + Lh*((-2*(31 - 144*x + 265*x^2)*H[0, x])/
                (9*(-1 + x)) + 4*x*H[1, x] - (16*(1 + x^2)*H[-2, 0, x])/
                (1 + x) + 8*(1 + x)*H[-1, 0, x] + (2*(-11 - 12*x + x^2)*
                 H[0, 0, x])/(3*(-1 + x)) - 16*(-1 + x)*H[1, 0, x] - 
               (8*(1 + x^2)*H[1, 2, x])/(-1 + x) - (16*(1 + x^2)*H[2, 0, x])/
                ((-1 + x)*(1 + x)) + (16*(1 + x^2)*H[-1, -1, 0, x])/(1 + x) - 
               (8*(1 + x^2)*H[-1, 0, 0, x])/(1 + x) - (8*(1 + x^2)*
                 H[0, 0, 0, x])/((-1 + x)*(1 + x)) - (8*(1 + x^2)*
                 H[1, 1, 0, x])/(-1 + x) + (8*(1 + x^2)*H[-1, x]*zeta[2])/
                (1 + x) - (2*(-2011 + 395*x + 2011*x^2 - 395*x^3 + 
                  432*zeta[2] - 324*x*zeta[2] - 432*x^2*zeta[2] + 
                  324*x^3*zeta[2] + 1026*zeta[3] + 1134*x*zeta[3] - 
                  486*x^2*zeta[3] - 378*x^3*zeta[3]))/(27*(-1 + x)*
                 (1 + x))) - (-36152 + 41008*x + 36152*x^2 - 41008*x^3 + 
               18495*zeta[2] + 5175*x*zeta[2] - 37791*x^2*zeta[2] + 14121*x^3*
                zeta[2] + 49050*zeta[3] + 22698*x*zeta[3] - 2610*x^2*
                zeta[3] - 6930*x^3*zeta[3] + 26730*zeta[4] + 25110*x*
                zeta[4] - 162*x^2*zeta[4] - 5670*x^3*zeta[4])/
              (81*(-1 + x)*(1 + x))) - (35134 - 35134*x - 35134*x^2 + 
             35134*x^3 - 8990*zeta[2] - 1408*x*zeta[2] - 6494*x^2*zeta[2] + 
             19124*x^3*zeta[2] + 3456*x^4*zeta[2] - 32442*zeta[3] - 
             8790*x*zeta[3] + 84288*x^2*zeta[3] + 47676*x^3*zeta[3] - 
             27864*zeta[2]*zeta[3] - 23652*x*zeta[2]*zeta[3] - 
             29268*x^2*zeta[2]*zeta[3] - 29376*x^3*zeta[2]*zeta[3] + 
             52884*zeta[4] + 20754*x*zeta[4] + 5607*x^2*zeta[4] - 
             1575*x^3*zeta[4] + 108108*zeta[5] + 32292*x*zeta[5] + 
             100980*x^2*zeta[5] + 23868*x^3*zeta[5])/(81*(-1 + x)*
             (1 + x))))) + delta[1 - x]*(as*CF*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CF*Nf*TF*((112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (2*(-164 + 135*zeta[2] + 
              126*zeta[3]))/81) + CF^2*(2*Lh*Lp^3 + Lp^4/2 + 
           Lp^2*(2*Lh^2 - 7*zeta[2]) + 2*Lh*Lp*zeta[2] + (5*zeta[4])/4) + 
         CA*CF*((-22*Lp^3)/9 + Lp^2*((-11*Lh)/3 + (-67 + 18*zeta[2])/9) + 
           Lp*((-22*zeta[2])/3 + (2*Lh*(-67 + 18*zeta[2]))/9) + 
           (2*Lh*(-202 + 189*zeta[3]))/27 + (2428 - 1809*zeta[2] - 
             1386*zeta[3] + 810*zeta[4])/162)) + 
       as^3*(CF*Nf^2*TF^2*((-320/81 - (32*Lh)/27)*Lp^3 - (8*Lp^4)/9 + 
           Lp^2*((-160*Lh)/27 - (16*(25 + 18*zeta[2]))/81) - 
           (64*Lh*(58 + 81*zeta[3]))/729 + Lp*((-800*Lh)/81 - 
             (64*(5*zeta[2] + 3*zeta[3]))/27) - 
           (8*(64 + 8262*zeta[2] + 3780*zeta[3] + 2673*zeta[4]))/6561) + 
         CF^2*Nf*TF*((-20/9 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           Lp^3*((-80*Lh)/9 - (8*Lh^2)/3 + (8*(3 + 8*zeta[2]))/9) + 
           Lp^2*((-80*Lh^2)/9 - (4*Lh*(1 + 45*zeta[2]))/27 + 
             (1813 + 2430*zeta[2] - 1548*zeta[3])/81) + 
           Lp*((-224*Lh^2)/27 - (2*Lh*(-1813 + 450*zeta[2] + 1548*zeta[3]))/
              81 + (4*(278*zeta[2] - 45*zeta[4]))/27) + 
           (Lh*(1711 - 112*zeta[2] - 912*zeta[3] - 432*zeta[4]))/27 + 
           (-42727 + 16818*zeta[2] + 20928*zeta[3] - 14472*zeta[2]*zeta[3] + 
             4158*zeta[4] + 12096*zeta[5])/486) + 
         CA*(CF*Nf*TF*((44*Lp^4)/9 + Lp^3*((176*Lh)/27 - (8*(-289 + 
                  36*zeta[2]))/81) + Lp^2*((-4*Lh*(-289 + 36*zeta[2]))/27 + 
               (2*(2051 + 432*zeta[2]))/81) + 
             Lp*((-4*Lh*(-2051 + 360*zeta[2]))/81 + (4*(578*zeta[2] + 
                  264*zeta[3] - 369*zeta[4]))/27) - 
             (2*Lh*(-31313 + 3708*zeta[2] + 12204*zeta[3] - 2430*zeta[4]))/
              729 + (-412765 + 670770*zeta[2] + 660312*zeta[3] + 29160*
                zeta[2]*zeta[3] - 101088*zeta[4] - 402408*zeta[5])/6561) + 
           CF^2*((22*Lp^5)/9 + Lp^4*((77*Lh)/9 + (67 - 18*zeta[2])/9) + 
             Lp^3*((22*Lh^2)/3 - (176*zeta[2])/9 - (4*Lh*(-67 + 18*zeta[2]))/
                9) - (2*Lh*zeta[2]*(-202 + 189*zeta[3]))/27 + 
             Lp*((-4*Lh^2*(-202 + 189*zeta[3]))/27 + (Lh*(-2428 + 
                  3015*zeta[2] + 1386*zeta[3] - 1620*zeta[4]))/81 + 
               (-3232*zeta[2] + 3024*zeta[2]*zeta[3] + 495*zeta[4])/27) + 
             Lp^2*((-4*Lh^2*(-67 + 18*zeta[2]))/9 + (Lh*(404 + 495*zeta[2] - 
                  378*zeta[3]))/27 + (-2428 - 16281*zeta[2] + 1386*zeta[3] + 
                 11340*zeta[4])/162) + (-4856*zeta[2] + 2772*zeta[2]*
                zeta[3] + 9045*zeta[4] - 2835*zeta[6])/324)) + 
         CA^2*CF*((-121*Lp^4)/18 + Lp^3*((-242*Lh)/27 + 
             (8*(-445 + 99*zeta[2]))/81) + Lp^2*((4*Lh*(-445 + 99*zeta[2]))/
              27 + (-15503 + 468*zeta[2] + 7128*zeta[3] - 3564*zeta[4])/
              162) + Lp*((Lh*(-15503 + 4824*zeta[2] + 7128*zeta[3] - 
                3564*zeta[4]))/81 + (-3560*zeta[2] - 1452*zeta[3] + 4059*
                zeta[4])/27) + (Lh*(-297029 + 57528*zeta[2] + 
              332856*zeta[3] - 42768*zeta[2]*zeta[3] + 37422*zeta[4] - 
              139968*zeta[5]))/1458 + (5211949 - 5354658*zeta[2] - 
             8161128*zeta[3] + 1603800*zeta[2]*zeta[3] + 1353024*zeta[3]^2 + 
             1773414*zeta[4] + 2630232*zeta[5] - 1499796*zeta[6])/26244) + 
         CF^3*(-(Lh*Lp^5) - Lp^6/6 + Lp^4*(-2*Lh^2 + (15*zeta[2])/2) + 
           Lp^3*((-4*Lh^3)/3 + 14*Lh*zeta[2] - (64*zeta[3])/3) - 
           (5*Lh*Lp*zeta[4])/2 + Lp^2*(-2*Lh^2*zeta[2] + (75*zeta[4])/4) - 
           (35*zeta[6])/48)))


==> anc/dPDFMSbN.m <==
dPDFMSbN["-"] = 1.*delta[1 - x] + as*(2.6666666666666665 - 
       2.6666666666666665*x - 2.1932454224643014*delta[1 - x] - 
       1.3333333333333333*Lp^2*delta[1 - x] + 
       Lp*(2.6666666666666665 + 2.6666666666666665*x - 2.6666666666666665*Lh*
          delta[1 - x] - 5.333333333333333*plusD[0, 1 - x])) + 
     as^2*(-19.050286020500113 + 60.31183009130607*x^4 - 
       10.375726744186046*x^5 + 1.5583392984967788*x^6 - 
       30.608535416484305*delta[1 - x] + 7.463334725085424*Lh*delta[1 - x] + 
       0.8888888888888888*Lp^4*delta[1 - x] + 22.22222222222222*Log[1 - x] - 
       7.111111111111111*Log[1 - x]^2 + 1.*(1 - x)^3*
        (1.8243093922651934*Log[1 - x] - 2.5974770642201834*Log[1 - x]^2) + 
       1.*(1 - x)^2*(14.140591966173362*Log[1 - x] - 2.316933638443936*
          Log[1 - x]^2) + 1.*(1 - x)*(-0.5495883575257494 - 
         17.77777777777778*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) - 
       9.333333333333334*Log[x] - 2.*Log[x]^2 - 0.5925925925925926*Log[x]^3 + 
       x^2*(104.36103542234332 + 15.871572871572871*Log[x] - 
         6.76285046728972*Log[x]^2 - 2.048064085447263*Log[x]^3) + 
       x*(14.006365488570186 - 12.88888888888889*Log[x] - 
         10.88888888888889*Log[x]^2 - 0.8888888888888888*Log[x]^3) + 
       x^3*(-150.2535460992908 + 41.513103448275864*Log[x] - 
         42.343839541547275*Log[x]^2 + 3.2996706915477496*Log[x]^3) + 
       Lp*(99.47801770425708 - 99.0143882637617*(1 - x) + 
         55.8293795620438*x^4 - 10.604754829123328*x^5 + 
         1.5933371625502584*x^6 + Lh*(-7.111111111111111 + 
           7.111111111111111*x - 27.387956026079134*delta[1 - x]) - 
         48.25139929421464*delta[1 - x] - 28.444444444444443*Log[1 - x] - 
         9.483989021043001*(1 - x)^2*Log[1 - x] - 4.285500747384155*(1 - x)^3*
          Log[1 - x] - 15.11111111111111*Log[x] - 3.5555555555555554*
          Log[x]^2 + x^2*(-18.58732057416268 - 57.12628487518355*Log[x] - 
           14.565819861431871*Log[x]^2) + x^3*(33.5363748458693 - 
           74.87468030690538*Log[x] - 10.06803594351733*Log[x]^2) + 
         x*(-69.13578753015936 - 32.888888888888886*Log[x] - 
           5.333333333333333*Log[x]^2) - 54.77591205215827*plusD[0, 1 - x]) + 
       14.926669450170849*plusD[0, 1 - x] + Lp^3*(-3.5555555555555554 - 
         3.5555555555555554*x - 9.777777777777779*delta[1 - x] + 
         3.5555555555555554*Lh*delta[1 - x] + 7.111111111111111*
          plusD[0, 1 - x]) + Nf*(-7.901234567901235 + 4.246913580246914*
          (1 - x) - 0.6579352850539292*x^4 + 0.09077598828696926*x^5 - 
         0.010077519379844961*x^6 + 3.4489756184793317*delta[1 - x] + 
         2.765432098765432*Lh*delta[1 - x] + 0.5925925925925926*Lp^3*
          delta[1 - x] + 1.4814814814814814*Log[x] + 0.4444444444444444*
          Log[x]^2 + x^3*(-3.462487153134635 + 1.838678328474247*Log[x] + 
           0.15935334872979215*Log[x]^2) + x*(2.37017211859061 + 
           1.4814814814814814*Log[x] + 0.4444444444444444*Log[x]^2) + 
         x^2*(1.076959619952494 + 3.300049431537321*Log[x] + 
           0.9187675070028011*Log[x]^2) + 5.530864197530864*plusD[0, 1 - x] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - x) + 
           1.4814814814814814*delta[1 - x] + 0.8888888888888888*Lh*
            delta[1 - x] + 1.7777777777777777*plusD[0, 1 - x]) + 
         Lp*(-7.703703703703703 + 6.518518518518518*(1 - x) - 
           1.1491395793499044*x^4 + 0.2727668845315904*x^5 - 
           0.042899408284023666*x^6 + 2.9243272299524024*delta[1 - x] + 
           2.962962962962963*Lh*delta[1 - x] + 1.7777777777777777*Log[x] + 
           x*(1.777067478437342 + 1.7777777777777777*Log[x]) + 
           x^3*(-2.354634831460674 + 2.2942206654991244*Log[x]) + 
           x^2*(-0.2809394760614273 + 3.488997555012225*Log[x]) + 
           5.925925925925926*plusD[0, 1 - x])) + 
       Lp^2*(40. + 5.750064020486556*x^4 - 1.6077537058152793*x^5 + 
         0.33859095688748686*x^6 - 37.088595852658784*delta[1 - x] + 
         3.5555555555555554*Lh^2*delta[1 - x] - 28.444444444444443*
          Log[1 - x] - 0.04628330995792426*(1 - x)^2*Log[1 - x] - 
         0.48483316481294236*(1 - x)^3*Log[1 - x] + 
         1.*(1 - x)*(-36. + 14.222222222222221*Log[1 - x]) + 
         x^2*(2.157766990291262 - 14.022810890360558*Log[x]) + 
         x^3*(8.11289513296538 - 9.761156505342552*Log[x]) + 
         x*(-11.196006944444443 - 3.5555555555555554*Log[x]) - 
         3.5555555555555554*Log[x] - 29.333333333333332*plusD[0, 1 - x] + 
         Lh*(-7.111111111111111 - 7.111111111111111*x - 14.666666666666666*
            delta[1 - x] + 14.222222222222221*plusD[0, 1 - x]) + 
         28.444444444444443*plusD[1, 1 - x])) + 
     as^3*(996.7586943866013 - 39075.928746688085*x^4 + 
       1195.192729178196*x^5 - 67.63584732966382*x^6 - 
       2288.3131081781535*delta[1 - x] - 0.3950617283950617*Lp^6*
        delta[1 - x] + Lh*(19.902225933561134 - 19.902225933561134*x + 
         53.699084514520536*delta[1 - x]) + 589.1040858653803*Log[1 - x] + 
       10.506040485317314*Log[1 - x]^2 - 34.76543209876543*Log[1 - x]^3 + 
       (1 - x)^2*(-2.1932454224643014*(14.140591966173362*Log[1 - x] - 
           2.316933638443936*Log[1 - x]^2) + 
         1.*(422.17901828681426*Log[1 - x] - 84.19657258064517*Log[1 - x]^2 - 
           10.971334068357221*Log[1 - x]^3)) + 
       (1 - x)*(-2.1932454224643014*(-0.5495883575257494 - 
           17.77777777777778*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) + 
         1.*(-2451.739361193131 - 492.9328957274393*Log[1 - x] + 
           9.50849651512577*Log[1 - x]^2 - 7.901234567901234*Log[1 - x]^3)) + 
       (1 - x)^3*(-2.1932454224643014*(1.8243093922651934*Log[1 - x] - 
           2.5974770642201834*Log[1 - x]^2) + 
         1.*(169.21811785400175*Log[1 - x] - 47.205198358413135*
            Log[1 - x]^2 - 6.059139784946237*Log[1 - x]^3)) - 
       886.5630073319655*Log[x] - 265.0260402867055*Log[x]^2 - 
       56.97603362162138*Log[x]^3 - 7.604938271604938*Log[x]^4 - 
       0.3160493827160494*Log[x]^5 + x^2*(17496.185790150543 - 
         19275.516716760372*Log[x] - 8777.160293679932*Log[x]^2 - 
         1406.836222175687*Log[x]^3 - 134.05075690115763*Log[x]^4 - 
         5.035367940673132*Log[x]^5) + x*(499.349725517585 + 
         364.6167973956724*Log[x] + 30.77349798296934*Log[x]^2 - 
         72.09048032657728*Log[x]^3 - 14.518518518518519*Log[x]^4 - 
         0.28641975308641976*Log[x]^5) + x^3*(20111.154064981994 + 
         74787.46196550016*Log[x] - 2741.206672397953*Log[x]^2 + 
         10903.334817366711*Log[x]^3 + 39.69856680536292*Log[x]^4 + 
         250.20796228391828*Log[x]^5) + Nf^2*(15.80929418653911 - 
         14.15979103154062*(1 - x) + 0.5536303630363036*x^4 - 
         0.07609130957148579*x^5 + 0.006720430107526882*x^6 - 
         8.57238037207872*delta[1 - x] - 4.546622307260784*Lh*delta[1 - x] - 
         0.2962962962962963*Lp^4*delta[1 - x] - 5.662551440329218*Log[x] - 
         2.4362139917695473*Log[x]^2 - 0.3292181069958848*Log[x]^3 + 
         x^2*(15.277945619335348 - 1.4443207126948776*Log[x] - 
           2.597393193338161*Log[x]^2 - 0.6256299496040317*Log[x]^3) + 
         x*(-6.715848395099295 - 1.1851851851851851*Log[x] - 
           0.8559670781893004*Log[x]^2 - 0.3292181069958848*Log[x]^3) + 
         x^3*(-8.914670658682635 + 9.321633237822349*Log[x] - 
           3.5026223776223775*Log[x]^2 + 0.4310322989233692*Log[x]^3) + 
         Lp*(12.905349794238683 - 13.563786008230453*(1 - x) + 
           1.7544943820224719*x^4 - 0.24207011686143573*x^5 + 
           0.026871401151631478*x^6 - 9.34782502219845*delta[1 - x] - 
           3.292181069958847*Lh*delta[1 - x] - 6.320987654320987*Log[x] - 
           1.1851851851851851*Log[x]^2 + x^2*(-2.8718905472636815 - 
             8.800130633572829*Log[x] - 2.450046685340803*Log[x]^2) + 
           x*(-6.320457971723099 - 1.5802469135802468*Log[x] - 
             1.1851851851851851*Log[x]^2) + x^3*(9.233300099700898 - 
             4.903144654088051*Log[x] - 0.42493946731234866*Log[x]^2) - 
           6.584362139917696*plusD[0, 1 - x]) + 
         Lp^2*(5.135802469135802 - 4.345679012345679*(1 - x) + 
           0.7660944206008584*x^4 - 0.18184480234260614*x^5 + 
           0.028599605522682446*x^6 - 3.5956420216143585*delta[1 - x] - 
           1.9753086419753085*Lh*delta[1 - x] + x^2*(0.18729372937293728 - 
             2.3259972489683634*Log[x]) + x^3*(1.56975505857295 - 
             1.5294797687861272*Log[x]) + x*(-1.1847116522915613 - 
             1.1851851851851851*Log[x]) - 1.1851851851851851*Log[x] - 
           3.950617283950617*plusD[0, 1 - x]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*(1 - x) - 
           1.3168724279835389*delta[1 - x] - 0.3950617283950617*Lh*
            delta[1 - x] - 0.7901234567901234*plusD[0, 1 - x]) - 
         9.09324461452157*plusD[0, 1 - x]) + 
       Lp^5*(2.3703703703703702 + 2.3703703703703702*x + 
         13.03703703703704*delta[1 - x] - 2.3703703703703702*Lh*
          delta[1 - x] - 4.7407407407407405*plusD[0, 1 - x]) + 
       107.39816902903988*plusD[0, 1 - x] + 
       Nf*(-285.1936045703936 + 895.1785364562845*x^4 - 14.855643541546842*
          x^5 - 2.182087749563795*x^6 + 306.7976732366431*delta[1 - x] - 
         0.7901234567901234*Lp^5*delta[1 - x] + 
         Lh*(7.374485596707818 - 7.374485596707818*x + 71.06334487294696*
            delta[1 - x]) - 10.4457965355425*Log[1 - x] + 
         10.37037037037037*Log[1 - x]^2 + 2.1069958847736627*Log[1 - x]^3 + 
         1.*(1 - x)^2*(12.041154791154792*Log[1 - x] + 8.596055514974434*
            Log[1 - x]^2 + 0.8575129533678757*Log[1 - x]^3) + 
         1.*(1 - x)^3*(83.22922252010724*Log[1 - x] + 1.1424460431654677*
            Log[1 - x]^2 + 5.600182149362477*Log[1 - x]^3) + 
         (1 - x)*(-9.314523769478022 + 1.*(440.07212230252895 + 
             48.49439974805857*Log[1 - x] - 7.604938271604938*Log[1 - x]^2 - 
             1.0534979423868314*Log[1 - x]^3)) + 180.0113630702217*Log[x] + 
         54.78848507190969*Log[x]^2 + 10.995884773662551*Log[x]^3 + 
         0.7242798353909465*Log[x]^4 + x^3*(-14810.653198509743 + 
           7748.737635295939*Log[x] - 2915.7714340881575*Log[x]^2 + 
           299.52214891611686*Log[x]^3 - 73.07115009746589*Log[x]^4) + 
         x*(253.17101146365738 + 52.23426211058218*Log[x] + 
           20.324096036386038*Log[x]^2 + 13.541838134430726*Log[x]^3 + 
           0.9876543209876543*Log[x]^4) + x^2*(13624.978886709521 + 
           5445.306064669098*Log[x] + 887.0257311810682*Log[x]^2 + 
           85.78791092258749*Log[x]^3 + 4.597835888187556*Log[x]^4) + 
         Lp^4*(3.950617283950617 - 1.1851851851851851*(1 - x) + 
           1.5802469135802468*x + 7.80246913580247*delta[1 - x] - 
           2.765432098765432*Lh*delta[1 - x] - 5.530864197530864*
            plusD[0, 1 - x]) + 142.12668974589383*plusD[0, 1 - x] + 
         Lp^2*(-203.63981419008806 - 44.99910534893376*x^4 + 
           8.861701072722287*x^5 - 1.4118400602610677*x^6 + 
           179.71640628041797*delta[1 - x] - 7.901234567901234*Lh^2*
            delta[1 - x] + (1 - x)*(-7.612102926964153 + 
             1.*(225.71329587954486 - 55.30864197530864*Log[1 - x])) + 
           101.1358024691358*Log[1 - x] + 12.627766599597585*(1 - x)^2*
            Log[1 - x] + 5.480017006802721*(1 - x)^3*Log[1 - x] + 
           47.407407407407405*Log[x] + 4.148148148148148*Log[x]^2 + 
           x^3*(-113.47375840074515 + 101.46342411981848*Log[x] + 
             1.157419876534664*Log[x]^2) + x*(121.92847948754056 + 
             45.03703703703704*Log[x] + 5.333333333333333*Log[x]^2) + 
           x^2*(24.671571322580824 + 123.24832503288071*Log[x] + 
             18.353603937955143*Log[x]^2) + Lh*(30.814814814814813 - 
             17.382716049382715*(1 - x) + 3.064372211599745*x^4 - 
             0.7273783587509077*x^5 + 0.11439842209072977*x^6 + 
             58.204221573942185*delta[1 - x] + x^2*(0.7491719361638061 - 
               9.303993480032599*Log[x]) + x^3*(6.279026217228464 - 
               6.117921774664332*Log[x]) + x*(0.7920175883646188 - 
               4.7407407407407405*Log[x]) - 4.7407407407407405*Log[x] - 
             31.604938271604937*plusD[0, 1 - x]) + 116.4084431478844*
            plusD[0, 1 - x] - 63.20987654320987*plusD[1, 1 - x]) + 
         Lp*(-529.1940579529179 - 109.86470424312151*x^4 + 
           26.172847496236624*x^5 - 4.275778218913092*x^6 + 
           311.2094570786569*delta[1 - x] - 7.3744855967078164*Lh^2*
            delta[1 - x] + 108.37860082304526*Log[1 - x] + 
           9.481481481481481*Log[1 - x]^2 + 1.*(1 - x)^2*
            (25.571270718232043*Log[1 - x] + 3.010321100917431*
              Log[1 - x]^2) + 1.*(1 - x)^3*(7.87624466571835*Log[1 - x] + 
             4.832558139534884*Log[1 - x]^2) + (1 - x)*(-14.29671090198952 + 
             1.*(617.2773828507329 - 59.1275720164609*Log[1 - x] - 
               4.7407407407407405*Log[1 - x]^2)) + 175.13805196985373*
            Log[x] + 45.4320987654321*Log[x]^2 + 3.5555555555555554*
            Log[x]^3 + x^3*(490.90329054822547 - 330.6870521306237*Log[x] + 
             162.31720930232558*Log[x]^2 - 28.524871355060036*Log[x]^3) + 
           x*(320.98175531550515 + 40.37048827645694*Log[x] + 
             45.82716049382716*Log[x]^2 + 4.7407407407407405*Log[x]^3) + 
           x^2*(-675.6165040474655 + 8.367420480584745*Log[x] + 
             76.33954619124798*Log[x]^2 + 12.718256475047378*Log[x]^3) + 
           Lh*(36.34567901234568 - 11.325102880658436*(1 - x) + 
             1.7544940934771445*x^4 - 0.24206930209858468*x^5 + 
             0.026873385012919894*x^6 + 126.78633515573378*delta[1 - x] - 
             3.950617283950617*Log[x] - 1.1851851851851851*Log[x]^2 + 
             x^2*(-2.871892319873317 - 8.800131817432856*Log[x] - 
               2.4500466853408027*Log[x]^2) + x*(-6.847207954101709 - 
               3.950617283950617*Log[x] - 1.1851851851851851*Log[x]^2) + 
             x^3*(9.233299075025693 - 4.903142209264658*Log[x] - 
               0.42494226327944573*Log[x]^2) - 29.497942386831273*
              plusD[0, 1 - x]) + 253.57267031146756*plusD[0, 1 - x] - 
           58.99588477366255*plusD[1, 1 - x]) + 
         Lp^3*(-19.75308641975309 + 9.835320765329488*x - 2.3011899516213017*
            x^4 + 0.7081466245013991*x^5 - 0.16852894429444096*x^6 + 
           58.15708913236683*delta[1 - x] - 2.3703703703703702*Lh^2*
            delta[1 - x] + (1 - x)*(-8.691358024691358 + 
             1.*(27.25925925925926 - 9.481481481481481*Log[1 - x])) + 
           18.962962962962962*Log[1 - x] + 0.030855539971949508*(1 - x)^2*
            Log[1 - x] + 0.32322175732217573*(1 - x)^3*Log[1 - x] + 
           x^3*(-2.2690837293304322 + 3.4484771291967595*Log[x]) + 
           x^2*(-1.0639253587789383 + 4.696543405969102*Log[x]) + 
           Lh*(7.111111111111111 - 2.3703703703703702*(1 - x) + 
             2.3703703703703702*x + 5.135802469135802*delta[1 - x] - 
             9.481481481481481*plusD[0, 1 - x]) + 10.271604938271604*
            plusD[0, 1 - x] - 18.962962962962962*plusD[1, 1 - x])) + 
       Lp*(2133.144529322005 - 11946.072515374666*x^4 + 
         308.371488213179*x^5 + 7.3590054674547645*x^6 - 
         1189.0889508086368*delta[1 - x] - 19.90222593356113*Lh^2*
          delta[1 - x] - 205.91159557421622*Log[1 - x] - 
         274.962962962963*Log[1 - x]^2 + 37.925925925925924*Log[1 - x]^3 + 
         (1 - x)^3*(9.39915489716764*Log[1 - x] + 
           1.*(-669.2522658610272*Log[1 - x] - 37.69329896907217*
              Log[1 - x]^2 - 28.797760210803688*Log[1 - x]^3)) + 
         (1 - x)*(217.1628538175984 + 1.*(-3264.4218456007206 - 
             240.35603925887938*Log[1 - x] + 116.14814814814815*
              Log[1 - x]^2 - 18.962962962962962*Log[1 - x]^3)) + 
         (1 - x)^2*(20.800715507104254*Log[1 - x] + 
           1.*(-559.5019267822736*Log[1 - x] - 170.90366972477065*
              Log[1 - x]^2 + 11.329744279946164*Log[1 - x]^3)) - 
         1062.5209358752354*Log[x] - 299.0545770271707*Log[x]^2 - 
         42.864197530864196*Log[x]^3 - 1.9753086419753085*Log[x]^4 + 
         x^2*(-151714.67823590152 - 59055.05027638086*Log[x] - 
           9352.269535571868*Log[x]^2 - 866.0173992673992*Log[x]^3 - 
           34.54724964739069*Log[x]^4) + x*(-2955.6730638059826 + 
           48.39349903584899*Log[x] - 226.77968568706999*Log[x]^2 - 
           71.90123456790124*Log[x]^3 - 2.0246913580246915*Log[x]^4) + 
         x^3*(165811.6420581225 - 84735.38558370371*Log[x] + 
           33380.464224081894*Log[x]^2 - 3222.36704730832*Log[x]^3 + 
           850.9712351945855*Log[x]^4) + Lh*(-17.927972641062397 - 
           160.8315469101495*x^4 + 27.668604651162788*x^5 - 
           4.155571462658076*x^6 - 268.73696704558654*delta[1 - x] - 
           59.25925925925925*Log[1 - x] + 18.962962962962962*Log[1 - x]^2 - 
           2.6666666666666665*(1 - x)^3*(1.8243093922651934*Log[1 - x] - 
             2.5974770642201834*Log[1 - x]^2) - 2.6666666666666665*(1 - x)^2*
            (14.140591966173362*Log[1 - x] - 2.316933638443936*
              Log[1 - x]^2) - 2.6666666666666665*(1 - x)*
            (-0.5495883575257494 - 17.77777777777778*Log[1 - x] + 
             3.5555555555555554*Log[1 - x]^2) + 24.88888888888889*Log[x] + 
           5.333333333333333*Log[x]^2 + 1.5802469135802468*Log[x]^3 + 
           x^3*(400.6761229314421 - 110.7016091954023*Log[x] + 
             112.91690544412606*Log[x]^2 - 8.799121844127331*Log[x]^3) + 
           x*(71.1828792599978 + 34.37037037037037*Log[x] + 
             29.037037037037038*Log[x]^2 + 2.3703703703703702*Log[x]^3) + 
           x^2*(-278.29609445958215 - 42.32419432419432*Log[x] + 
             18.034267912772584*Log[x]^2 + 5.461504227859368*Log[x]^3) - 
           79.60890373424454*plusD[0, 1 - x]) - 537.4739340911725*
          plusD[0, 1 - x] - 159.21780746848913*plusD[1, 1 - x]) + 
       Lp^4*(-81.77777777777779 - 7.6667520273154075*x^4 + 
         2.1436716077537055*x^5 - 0.4514546091833158*x^6 - 
         29.265654043153358*delta[1 - x] - 4.7407407407407405*Lh^2*
          delta[1 - x] + 37.925925925925924*Log[1 - x] + 
         0.061711079943899017*(1 - x)^2*Log[1 - x] + 0.6464442197505897*
          (1 - x)^3*Log[1 - x] - 1.3333333333333333*(1 - x)*
          (-36. + 14.222222222222221*Log[1 - x]) + 4.7407407407407405*
          Log[x] + x*(-8.77569444444445 + 4.7407407407407405*Log[x]) + 
         x^3*(-10.817193510620505 + 13.014875340456735*Log[x]) + 
         x^2*(-2.8770226537216823 + 18.69708118714741*Log[x]) + 
         Lh*(9.481481481481481 + 9.481481481481481*x + 45.629629629629626*
            delta[1 - x] - 18.962962962962962*plusD[0, 1 - x]) + 
         91.25925925925927*plusD[0, 1 - x] - 37.925925925925924*
          plusD[1, 1 - x]) + Lp^2*(1517.4061427377574 + 1285.5665146967062*
          x^4 - 210.1443725130362*x^5 + 28.135830158618628*x^6 - 
         1196.9920877250138*delta[1 - x] + Lh^2*(9.481481481481481 - 
           9.481481481481481*x + 80.83275534941743*delta[1 - x]) - 
         1188.291672424969*Log[1 - x] + 161.18518518518516*Log[1 - x]^2 + 
         (1 - x)*(-2.1932454224643014*(-36. + 14.222222222222221*
              Log[1 - x]) + 1.*(-2047.743576289989 + 859.4127340727174*
              Log[1 - x] - 37.925925925925924*Log[1 - x]^2) - 
           1.3333333333333333*(-0.5495883575257494 - 17.77777777777778*
              Log[1 - x] + 3.5555555555555554*Log[1 - x]^2)) + 
         (1 - x)^3*(1.063358119384866*Log[1 - x] - 1.3333333333333333*
            (1.8243093922651934*Log[1 - x] - 2.5974770642201834*
              Log[1 - x]^2) + 1.*(-72.81255526083112*Log[1 - x] + 
             6.333960489181561*Log[1 - x]^2)) + (1 - x)^2*
          (0.1015106577017138*Log[1 - x] - 1.3333333333333333*
            (14.140591966173362*Log[1 - x] - 2.316933638443936*
              Log[1 - x]^2) + 1.*(-272.9273631840796*Log[1 - x] + 
             51.59146666666667*Log[1 - x]^2)) - 370.83790631623185*Log[x] - 
         70.81481481481481*Log[x]^2 - 2.3703703703703702*Log[x]^3 + 
         x^2*(1305.7107556493925 - 229.36270165427126*Log[x] - 
           259.0772716380193*Log[x]^2 - 18.186539240393152*Log[x]^3) + 
         x*(-1158.1155408354025 - 223.30792989625266*Log[x] - 
           97.48148148148148*Log[x]^2 - 3.5555555555555554*Log[x]^3) + 
         x^3*(-1603.3188121463677 - 172.34890418379695*Log[x] - 
           719.89506464214*Log[x]^2 + 43.06120702451397*Log[x]^3) - 
         701.4316613304434*plusD[0, 1 - x] + Lh*(-393.01678628508716 + 
           264.03836870336454*(1 - x) - 148.87834549878346*x^4 + 
           28.27934621099554*x^5 - 4.248899100134022*x^6 - 
           350.7158306652217*delta[1 - x] + 75.85185185185185*Log[1 - x] + 
           25.290637389448*(1 - x)^2*Log[1 - x] + 11.428001993024413*
            (1 - x)^3*Log[1 - x] + 40.29629629629629*Log[x] + 
           9.481481481481481*Log[x]^2 + x*(134.84224989557887 + 
             87.7037037037037*Log[x] + 14.222222222222221*Log[x]^2) + 
           x^3*(-89.43033292231812 + 199.66581415174767*Log[x] + 
             26.848095849379547*Log[x]^2) + x^2*(49.56618819776714 + 
             152.33675966715612*Log[x] + 38.842186297151656*Log[x]^2) + 
           323.3310213976697*plusD[0, 1 - x]) + 646.6620427953393*
          plusD[1, 1 - x]) + Lp^3*(82.09538870134844 - 63.5004892507443*x^4 + 
         10.728544821108281*x^5 - 1.2444166823595335*x^6 - 
         566.7478358117281*delta[1 - x] - 3.1604938271604937*Lh^3*
          delta[1 - x] - 350.81481481481484*Log[1 - x] + 
         75.85185185185185*Log[1 - x]^2 + (1 - x)*(132.01918435168227 + 
           1.*(-368.33040181039814 + 270.22222222222223*Log[1 - x] - 
             37.925925925925924*Log[1 - x]^2)) + (1 - x)^3*
          (5.7140009965122065*Log[1 - x] + 1.*(-8.019616584930896*
              Log[1 - x] - 1.1469147894221352*Log[1 - x]^2)) + 
         (1 - x)^2*(12.645318694724*Log[1 - x] + 
           1.*(-24.295550847457626*Log[1 - x] + 0.09271284271284272*
              Log[1 - x]^2)) - 28.44444444444445*Log[x] + 
         3.1604938271604937*Log[x]^2 + x*(-196.57721429209371 - 
           4.740740740740748*Log[x] + 5.530864197530864*Log[x]^2) + 
         x^2*(-3.066058443489311 - 146.91114004639192*Log[x] + 
           5.981281447163589*Log[x]^2) + x^3*(206.90521758610828 - 
           40.52693387840051*Log[x] + 36.87135734173013*Log[x]^2) + 
         Lh^2*(9.481481481481481 + 9.481481481481481*x + 39.11111111111111*
            delta[1 - x] - 18.962962962962962*plusD[0, 1 - x]) + 
         71.32569473235957*plusD[0, 1 - x] + Lh*(-145.77777777777777 - 
           15.333504054630815*x^4 + 4.287343215507411*x^5 - 
           0.9029092183666316*x^6 + 35.66284736617976*delta[1 - x] + 
           75.85185185185185*Log[1 - x] + 0.12342215988779803*(1 - x)^2*
            Log[1 - x] + 1.2928884395011795*(1 - x)^3*Log[1 - x] - 
           2.6666666666666665*(1 - x)*(-36. + 14.222222222222221*
              Log[1 - x]) + 9.481481481481481*Log[x] + 
           x*(-9.255092592592597 + 9.481481481481481*Log[x]) + 
           x^3*(-21.63438702124101 + 26.02975068091347*Log[x]) + 
           x^2*(-5.754045307443365 + 37.39416237429482*Log[x]) + 
           156.44444444444443*plusD[0, 1 - x] - 75.85185185185185*
            plusD[1, 1 - x]) + 312.8888888888889*plusD[1, 1 - x] - 
         75.85185185185185*plusD[2, 1 - x]))
 
dPDFMSbN["+"] = 1.*delta[1 - x] + as*(2.6666666666666665 - 
       2.6666666666666665*x - 2.1932454224643014*delta[1 - x] - 
       1.3333333333333333*Lp^2*delta[1 - x] + 
       Lp*(2.6666666666666665 + 2.6666666666666665*x - 2.6666666666666665*Lh*
          delta[1 - x] - 5.333333333333333*plusD[0, 1 - x])) + 
     as^2*(-13.24183378777834 - 48.19932049830125*x^4 + 
       8.68679495686795*x^5 - 1.2715477293790547*x^6 - 
       30.608535416484305*delta[1 - x] + 7.463334725085424*Lh*delta[1 - x] + 
       0.8888888888888888*Lp^4*delta[1 - x] + 22.22222222222222*Log[1 - x] - 
       7.111111111111111*Log[1 - x]^2 + 1.*(1 - x)^2*
        (13.045535714285714*Log[1 - x] - 2.413886384129847*Log[1 - x]^2) + 
       1.*(1 - x)^3*(4.213278008298755*Log[1 - x] - 0.49469964664310956*
          Log[1 - x]^2) + 1.*(1 - x)*(0.3393005313631363 - 
         17.77777777777778*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) - 
       6.666666666666667*Log[x] - 2.*Log[x]^2 - 0.8888888888888888*Log[x]^3 + 
       x^2*(-34.43800978792822 - 49.49844236760124*Log[x] - 
         17.799856527977045*Log[x]^2 - 3.069042316258352*Log[x]^3) + 
       x*(1.3465711082717853 - 10.222222222222221*Log[x] - 
         9.11111111111111*Log[x]^2 - 0.5925925925925926*Log[x]^3) + 
       x^3*(87.67535545023696 + 33.73169579593765*Log[x] + 
         8.847014925373134*Log[x]^2 + 0.9564541213063764*Log[x]^3) + 
       Lp*(98.21556105305079 - 99.0143882637617*(1 - x) - 
         21.66156462585034*x^4 + 4.508528784648187*x^5 - 
         0.5072142064372919*x^6 + Lh*(-7.111111111111111 + 
           7.111111111111111*x - 27.387956026079134*delta[1 - x]) - 
         48.25139929421464*delta[1 - x] - 28.444444444444443*Log[1 - x] - 
         9.428005284015851*(1 - x)^2*Log[1 - x] - 3.5448354143019296*
          (1 - x)^3*Log[1 - x] - 18.666666666666668*Log[x] - 
         5.333333333333333*Log[x]^2 + x^2*(-9.107165109034268 - 
           70.13679890560876*Log[x] - 18.272411396803335*Log[x]^2) + 
         x*(-74.18851097615439 - 29.333333333333332*Log[x] - 
           3.5555555555555554*Log[x]^2) + x^3*(94.849609375 - 
           12.711395101171458*Log[x] + 6.32172131147541*Log[x]^2) - 
         54.77591205215827*plusD[0, 1 - x]) + 14.926669450170849*
        plusD[0, 1 - x] + Lp^3*(-3.5555555555555554 - 3.5555555555555554*x - 
         9.777777777777779*delta[1 - x] + 3.5555555555555554*Lh*
          delta[1 - x] + 7.111111111111111*plusD[0, 1 - x]) + 
       Nf*(-7.901234567901235 + 4.246913580246914*(1 - x) - 
         0.6579352850539292*x^4 + 0.09077598828696926*x^5 - 
         0.010077519379844961*x^6 + 3.4489756184793317*delta[1 - x] + 
         2.765432098765432*Lh*delta[1 - x] + 0.5925925925925926*Lp^3*
          delta[1 - x] + 1.4814814814814814*Log[x] + 0.4444444444444444*
          Log[x]^2 + x^3*(-3.462487153134635 + 1.838678328474247*Log[x] + 
           0.15935334872979215*Log[x]^2) + x*(2.37017211859061 + 
           1.4814814814814814*Log[x] + 0.4444444444444444*Log[x]^2) + 
         x^2*(1.076959619952494 + 3.300049431537321*Log[x] + 
           0.9187675070028011*Log[x]^2) + 5.530864197530864*plusD[0, 1 - x] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1 - x) + 
           1.4814814814814814*delta[1 - x] + 0.8888888888888888*Lh*
            delta[1 - x] + 1.7777777777777777*plusD[0, 1 - x]) + 
         Lp*(-7.703703703703703 + 6.518518518518518*(1 - x) - 
           1.1491395793499044*x^4 + 0.2727668845315904*x^5 - 
           0.042899408284023666*x^6 + 2.9243272299524024*delta[1 - x] + 
           2.962962962962963*Lh*delta[1 - x] + 1.7777777777777777*Log[x] + 
           x*(1.777067478437342 + 1.7777777777777777*Log[x]) + 
           x^3*(-2.354634831460674 + 2.2942206654991244*Log[x]) + 
           x^2*(-0.2809394760614273 + 3.488997555012225*Log[x]) + 
           5.925925925925926*plusD[0, 1 - x])) + 
       Lp^2*(40. + 5.750064020486556*x^4 - 1.6077537058152793*x^5 + 
         0.33859095688748686*x^6 - 37.088595852658784*delta[1 - x] + 
         3.5555555555555554*Lh^2*delta[1 - x] - 28.444444444444443*
          Log[1 - x] - 0.04628330995792426*(1 - x)^2*Log[1 - x] - 
         0.48483316481294236*(1 - x)^3*Log[1 - x] + 
         1.*(1 - x)*(-36. + 14.222222222222221*Log[1 - x]) + 
         x^2*(2.157766990291262 - 14.022810890360558*Log[x]) + 
         x^3*(8.11289513296538 - 9.761156505342552*Log[x]) + 
         x*(-11.196006944444443 - 3.5555555555555554*Log[x]) - 
         3.5555555555555554*Log[x] - 29.333333333333332*plusD[0, 1 - x] + 
         Lh*(-7.111111111111111 - 7.111111111111111*x - 14.666666666666666*
            delta[1 - x] + 14.222222222222221*plusD[0, 1 - x]) + 
         28.444444444444443*plusD[1, 1 - x])) + 
     as^3*(952.5453425124149 + 34847.4075071699*x^4 - 1093.209288865237*x^5 + 
       60.32209914159535*x^6 - 2288.3131081781535*delta[1 - x] - 
       0.3950617283950617*Lp^6*delta[1 - x] + 
       Lh*(19.902225933561134 - 19.902225933561134*x + 53.699084514520536*
          delta[1 - x]) + 589.1040858653803*Log[1 - x] + 
       10.506040485317314*Log[1 - x]^2 - 34.76543209876543*Log[1 - x]^3 + 
       (1 - x)^2*(-2.1932454224643014*(13.045535714285714*Log[1 - x] - 
           2.413886384129847*Log[1 - x]^2) + 
         1.*(433.7070506454816*Log[1 - x] - 82.89563567362428*Log[1 - x]^2 - 
           10.898211829436038*Log[1 - x]^3)) + 
       (1 - x)*(-2.1932454224643014*(0.3393005313631363 - 17.77777777777778*
            Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) + 
         1.*(-2425.647354471025 - 482.95332389620125*Log[1 - x] + 
           9.50849651512577*Log[1 - x]^2 - 7.901234567901234*Log[1 - x]^3)) + 
       (1 - x)^3*(-2.1932454224643014*(4.213278008298755*Log[1 - x] - 
           0.49469964664310956*Log[1 - x]^2) + 
         1.*(143.546818727491*Log[1 - x] - 58.071114369501466*Log[1 - x]^2 - 
           7.282934131736527*Log[1 - x]^3)) - 906.0753821681451*Log[x] - 
       300.1827024166156*Log[x]^2 - 78.14809349530157*Log[x]^3 - 
       9.777777777777779*Log[x]^4 - 0.28641975308641976*Log[x]^5 + 
       x^3*(-18018.544724077896 - 61741.351578516085*Log[x] + 
         52.34102547328151*Log[x]^2 - 8980.266403691297*Log[x]^3 - 
         157.0204248366013*Log[x]^4 - 196.72785258681785*Log[x]^5) + 
       x^2*(-15897.665154720755 + 13503.485748123589*Log[x] + 
         5616.4336316632525*Log[x]^2 + 731.1629730150813*Log[x]^3 + 
         11.03092986603625*Log[x]^4 - 0.9217134416543574*Log[x]^5) + 
       x*(304.22063059231436 + 486.7855015132159*Log[x] + 
         193.57095133124108*Log[x]^2 - 45.519243498164585*Log[x]^3 - 
         11.555555555555555*Log[x]^4 - 0.3160493827160494*Log[x]^5) + 
       Nf^2*(15.80929418653911 - 14.15979103154062*(1 - x) + 
         0.5536303630363036*x^4 - 0.07609130957148579*x^5 + 
         0.006720430107526882*x^6 - 8.57238037207872*delta[1 - x] - 
         4.546622307260784*Lh*delta[1 - x] - 0.2962962962962963*Lp^4*
          delta[1 - x] - 5.662551440329218*Log[x] - 2.4362139917695473*
          Log[x]^2 - 0.3292181069958848*Log[x]^3 + 
         x^2*(15.277945619335348 - 1.4443207126948776*Log[x] - 
           2.597393193338161*Log[x]^2 - 0.6256299496040317*Log[x]^3) + 
         x*(-6.715848395099295 - 1.1851851851851851*Log[x] - 
           0.8559670781893004*Log[x]^2 - 0.3292181069958848*Log[x]^3) + 
         x^3*(-8.914670658682635 + 9.321633237822349*Log[x] - 
           3.5026223776223775*Log[x]^2 + 0.4310322989233692*Log[x]^3) + 
         Lp*(12.905349794238683 - 13.563786008230453*(1 - x) + 
           1.7544943820224719*x^4 - 0.24207011686143573*x^5 + 
           0.026871401151631478*x^6 - 9.34782502219845*delta[1 - x] - 
           3.292181069958847*Lh*delta[1 - x] - 6.320987654320987*Log[x] - 
           1.1851851851851851*Log[x]^2 + x^2*(-2.8718905472636815 - 
             8.800130633572829*Log[x] - 2.450046685340803*Log[x]^2) + 
           x*(-6.320457971723099 - 1.5802469135802468*Log[x] - 
             1.1851851851851851*Log[x]^2) + x^3*(9.233300099700898 - 
             4.903144654088051*Log[x] - 0.42493946731234866*Log[x]^2) - 
           6.584362139917696*plusD[0, 1 - x]) + 
         Lp^2*(5.135802469135802 - 4.345679012345679*(1 - x) + 
           0.7660944206008584*x^4 - 0.18184480234260614*x^5 + 
           0.028599605522682446*x^6 - 3.5956420216143585*delta[1 - x] - 
           1.9753086419753085*Lh*delta[1 - x] + x^2*(0.18729372937293728 - 
             2.3259972489683634*Log[x]) + x^3*(1.56975505857295 - 
             1.5294797687861272*Log[x]) + x*(-1.1847116522915613 - 
             1.1851851851851851*Log[x]) - 1.1851851851851851*Log[x] - 
           3.950617283950617*plusD[0, 1 - x]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*(1 - x) - 
           1.3168724279835389*delta[1 - x] - 0.3950617283950617*Lh*
            delta[1 - x] - 0.7901234567901234*plusD[0, 1 - x]) - 
         9.09324461452157*plusD[0, 1 - x]) + 
       Lp^5*(2.3703703703703702 + 2.3703703703703702*x + 
         13.03703703703704*delta[1 - x] - 2.3703703703703702*Lh*
          delta[1 - x] - 4.7407407407407405*plusD[0, 1 - x]) + 
       107.39816902903988*plusD[0, 1 - x] + 
       Nf*(-287.2435646829019 - 779.9883664099706*x^4 + 14.575017654346835*
          x^5 + 1.8665028696817512*x^6 + 306.7976732366431*delta[1 - x] - 
         0.7901234567901234*Lp^5*delta[1 - x] + 
         Lh*(7.374485596707818 - 7.374485596707818*x + 71.06334487294696*
            delta[1 - x]) - 10.4457965355425*Log[1 - x] + 
         10.37037037037037*Log[1 - x]^2 + 2.1069958847736627*Log[1 - x]^3 + 
         1.*(1 - x)^3*(-79.54740406320542*Log[1 - x] + 2.25293894577171*
            Log[1 - x]^2 - 4.661567877629063*Log[1 - x]^3) + 
         1.*(1 - x)^2*(-39.09682299546142*Log[1 - x] + 2.0494092373791624*
            Log[1 - x]^2 + 0.5510996119016818*Log[1 - x]^3) + 
         (1 - x)*(-9.314523769478022 + 1.*(439.15031160294046 + 
             47.70427629126845*Log[1 - x] - 7.604938271604938*Log[1 - x]^2 - 
             1.0534979423868314*Log[1 - x]^3)) + 188.99409779645174*Log[x] + 
         61.62382669743666*Log[x]^2 + 12.883401920438958*Log[x]^3 + 
         0.9876543209876543*Log[x]^4 + x*(58.55495550858666 + 
           29.258336773939465*Log[x] + 10.591635069295288*Log[x]^2 + 
           11.786008230452675*Log[x]^3 + 0.7242798353909465*Log[x]^4) + 
         x^2*(-10184.756299051722 - 3707.543771587696*Log[x] - 
           498.8507326699259*Log[x]^2 - 12.392632524707997*Log[x]^3 + 
           2.0900409276944067*Log[x]^4) + x^3*(10837.435653866396 - 
           5685.375064131658*Log[x] + 2220.1233210375526*Log[x]^2 - 
           196.02988898377455*Log[x]^3 + 53.68324324324324*Log[x]^4) + 
         Lp^4*(3.950617283950617 - 1.1851851851851851*(1 - x) + 
           1.5802469135802468*x + 7.80246913580247*delta[1 - x] - 
           2.765432098765432*Lh*delta[1 - x] - 5.530864197530864*
            plusD[0, 1 - x]) + 142.12668974589383*plusD[0, 1 - x] + 
         Lp^2*(-202.7981764226172 + 6.661524926080437*x^4 - 
           1.213822504275779*x^5 - 0.011474339522009804*x^6 + 
           179.71640628041797*delta[1 - x] - 7.901234567901234*Lh^2*
            delta[1 - x] + (1 - x)*(-7.612102926964153 + 
             1.*(225.71329587954486 - 55.30864197530864*Log[1 - x])) + 
           101.1358024691358*Log[1 - x] + 12.590445859872611*(1 - x)^2*
            Log[1 - x] + 4.986238532110092*(1 - x)^3*Log[1 - x] + 
           49.77777777777778*Log[x] + 5.333333333333333*Log[x]^2 + 
           x^3*(-154.34924705214613 + 60.021234495798474*Log[x] - 
             9.769084888253479*Log[x]^2) + x*(125.29696133907161 + 
             42.666666666666664*Log[x] + 4.148148148148148*Log[x]^2) + 
           x^2*(18.351468806049734 + 131.92200168571696*Log[x] + 
             20.824663812279912*Log[x]^2) + Lh*(30.814814814814813 - 
             17.382716049382715*(1 - x) + 3.064372211599745*x^4 - 
             0.7273783587509077*x^5 + 0.11439842209072977*x^6 + 
             58.204221573942185*delta[1 - x] + x^2*(0.7491719361638061 - 
               9.303993480032599*Log[x]) + x^3*(6.279026217228464 - 
               6.117921774664332*Log[x]) + x*(0.7920175883646188 - 
               4.7407407407407405*Log[x]) - 4.7407407407407405*Log[x] - 
             31.604938271604937*plusD[0, 1 - x]) + 116.4084431478844*
            plusD[0, 1 - x] - 63.20987654320987*plusD[1, 1 - x]) + 
         Lp*(-518.4741311561896 + 93.83542335831261*x^4 - 20.635137924782253*
            x^5 + 3.2810217802101533*x^6 + 311.2094570786569*delta[1 - x] - 
           7.3744855967078164*Lh^2*delta[1 - x] + 108.37860082304526*
            Log[1 - x] + 9.481481481481481*Log[1 - x]^2 + 
           1.*(1 - x)^3*(0.9885675857431069*Log[1 - x] - 1.3359030837004404*
              Log[1 - x]^2) + 1.*(1 - x)^2*(28.806275579809004*Log[1 - x] + 
             3.297106563161609*Log[1 - x]^2) + (1 - x)*(-14.29671090198952 + 
             1.*(617.2773828507329 - 59.1275720164609*Log[1 - x] - 
               4.7407407407407405*Log[1 - x]^2)) + 191.67913025176557*
            Log[x] + 52.93827160493827*Log[x]^2 + 4.7407407407407405*
            Log[x]^3 + x^3*(-371.0694035864978 - 48.03854066065094*Log[x] + 
             10.07995735607676*Log[x]^2 - 3.4342412451361866*Log[x]^3) + 
           x*(312.94287696452585 + 23.829409994545095*Log[x] + 
             40.69135802469136*Log[x]^2 + 3.5555555555555554*Log[x]^3) + 
           x^2*(19.22620158232079 + 303.89081512652336*Log[x] + 
             126.71121718377088*Log[x]^2 + 16.843425605536332*Log[x]^3) + 
           Lh*(36.34567901234568 - 11.325102880658436*(1 - x) + 
             1.7544940934771445*x^4 - 0.24206930209858468*x^5 + 
             0.026873385012919894*x^6 + 126.78633515573378*delta[1 - x] - 
             3.950617283950617*Log[x] - 1.1851851851851851*Log[x]^2 + 
             x^2*(-2.871892319873317 - 8.800131817432856*Log[x] - 
               2.4500466853408027*Log[x]^2) + x*(-6.847207954101709 - 
               3.950617283950617*Log[x] - 1.1851851851851851*Log[x]^2) + 
             x^3*(9.233299075025693 - 4.903142209264658*Log[x] - 
               0.42494226327944573*Log[x]^2) - 29.497942386831273*
              plusD[0, 1 - x]) + 253.57267031146756*plusD[0, 1 - x] - 
           58.99588477366255*plusD[1, 1 - x]) + 
         Lp^3*(-19.75308641975309 + 9.835320765329488*x - 2.3011899516213017*
            x^4 + 0.7081466245013991*x^5 - 0.16852894429444096*x^6 + 
           58.15708913236683*delta[1 - x] - 2.3703703703703702*Lh^2*
            delta[1 - x] + (1 - x)*(-8.691358024691358 + 
             1.*(27.25925925925926 - 9.481481481481481*Log[1 - x])) + 
           18.962962962962962*Log[1 - x] + 0.030855539971949508*(1 - x)^2*
            Log[1 - x] + 0.32322175732217573*(1 - x)^3*Log[1 - x] + 
           x^3*(-2.2690837293304322 + 3.4484771291967595*Log[x]) + 
           x^2*(-1.0639253587789383 + 4.696543405969102*Log[x]) + 
           Lh*(7.111111111111111 - 2.3703703703703702*(1 - x) + 
             2.3703703703703702*x + 5.135802469135802*delta[1 - x] - 
             9.481481481481481*plusD[0, 1 - x]) + 10.271604938271604*
            plusD[0, 1 - x] - 18.962962962962962*plusD[1, 1 - x])) + 
       Lp*(2123.705243567708 + 10069.215285816832*x^4 - 
         276.258609058226*x^5 - 8.720554763522546*x^6 - 1189.0889508086368*
          delta[1 - x] - 19.90222593356113*Lh^2*delta[1 - x] - 
         205.91159557421622*Log[1 - x] - 274.962962962963*Log[1 - x]^2 + 
         37.925925925925924*Log[1 - x]^3 + (1 - x)*(217.1628538175984 + 
           1.*(-3259.6811048599798 - 245.09677999962008*Log[1 - x] + 
             116.14814814814815*Log[1 - x]^2 - 18.962962962962962*
              Log[1 - x]^3)) + (1 - x)^2*(20.677929432137013*Log[1 - x] + 
           1.*(-63.56049213943951*Log[1 - x] - 107.33099824868651*
              Log[1 - x]^2 + 14.309675141242938*Log[1 - x]^3)) + 
         (1 - x)^3*(7.774694045807053*Log[1 - x] + 
           1.*(904.0704099821747*Log[1 - x] - 54.34801136363637*
              Log[1 - x]^2 + 69.60521235521236*Log[1 - x]^3)) - 
         1146.9190547317312*Log[x] - 380.8537597611441*Log[x]^2 - 
         54.51851851851852*Log[x]^3 - 2.0246913580246915*Log[x]^4 + 
         x^3*(-128978.35601500855 + 65888.47147844546*Log[x] - 
           26304.529120350362*Log[x]^2 + 2239.4656786271453*Log[x]^3 - 
           636.9924882629108*Log[x]^4) + x^2*(119511.88727529545 + 
           44814.07283945813*Log[x] + 6304.145458125122*Log[x]^2 + 
           228.1318493150685*Log[x]^3 - 2.3997071742313323*Log[x]^4) + 
         x*(-797.3793607812529 + 356.8427761634971*Log[x] - 
           136.68420665680026*Log[x]^2 - 55.50617283950617*Log[x]^3 - 
           1.9753086419753085*Log[x]^4) + Lh*(-33.41717859498712 + 
           128.5315213288033*x^4 - 23.164786551647865*x^5 + 
           3.390793945010812*x^6 - 268.73696704558654*delta[1 - x] - 
           59.25925925925925*Log[1 - x] + 18.962962962962962*Log[1 - x]^2 - 
           2.6666666666666665*(1 - x)^2*(13.045535714285714*Log[1 - x] - 
             2.413886384129847*Log[1 - x]^2) - 2.6666666666666665*(1 - x)^3*
            (4.213278008298755*Log[1 - x] - 0.49469964664310956*
              Log[1 - x]^2) - 2.6666666666666665*(1 - x)*
            (0.3393005313631363 - 17.77777777777778*Log[1 - x] + 
             3.5555555555555554*Log[1 - x]^2) + 17.77777777777778*Log[x] + 
           5.333333333333333*Log[x]^2 + 2.3703703703703702*Log[x]^3 + 
           x^3*(-233.80094786729856 - 89.95118878916705*Log[x] - 
             23.592039800995025*Log[x]^2 - 2.5505443234836704*Log[x]^3) + 
           x*(104.94233094079352 + 27.259259259259256*Log[x] + 
             24.296296296296294*Log[x]^2 + 1.5802469135802468*Log[x]^3) + 
           x^2*(91.83469276780859 + 131.9958463136033*Log[x] + 
             47.466284074605454*Log[x]^2 + 8.184112843355605*Log[x]^3) - 
           79.60890373424454*plusD[0, 1 - x]) - 537.4739340911725*
          plusD[0, 1 - x] - 159.21780746848913*plusD[1, 1 - x]) + 
       Lp^4*(-81.77777777777779 - 7.6667520273154075*x^4 + 
         2.1436716077537055*x^5 - 0.4514546091833158*x^6 - 
         29.265654043153358*delta[1 - x] - 4.7407407407407405*Lh^2*
          delta[1 - x] + 37.925925925925924*Log[1 - x] + 
         0.061711079943899017*(1 - x)^2*Log[1 - x] + 0.6464442197505897*
          (1 - x)^3*Log[1 - x] - 1.3333333333333333*(1 - x)*
          (-36. + 14.222222222222221*Log[1 - x]) + 4.7407407407407405*
          Log[x] + x*(-8.77569444444445 + 4.7407407407407405*Log[x]) + 
         x^3*(-10.817193510620505 + 13.014875340456735*Log[x]) + 
         x^2*(-2.8770226537216823 + 18.69708118714741*Log[x]) + 
         Lh*(9.481481481481481 + 9.481481481481481*x + 45.629629629629626*
            delta[1 - x] - 18.962962962962962*plusD[0, 1 - x]) + 
         91.25925925925927*plusD[0, 1 - x] - 37.925925925925924*
          plusD[1, 1 - x]) + Lp^2*(1527.8974347603823 - 1767.1058502057576*
          x^4 + 235.10170474843568*x^5 - 32.05719613369604*x^6 - 
         1196.9920877250138*delta[1 - x] + Lh^2*(9.481481481481481 - 
           9.481481481481481*x + 80.83275534941743*delta[1 - x]) - 
         1188.291672424969*Log[1 - x] + 161.18518518518516*Log[1 - x]^2 + 
         (1 - x)*(-2.1932454224643014*(-36. + 14.222222222222221*
              Log[1 - x]) + 1.*(-2047.743576289989 + 859.4127340727174*
              Log[1 - x] - 37.925925925925924*Log[1 - x]^2) - 
           1.3333333333333333*(0.3393005313631363 - 17.77777777777778*
              Log[1 - x] + 3.5555555555555554*Log[1 - x]^2)) + 
         (1 - x)^3*(1.063358119384866*Log[1 - x] - 1.3333333333333333*
            (4.213278008298755*Log[1 - x] - 0.49469964664310956*
              Log[1 - x]^2) + 1.*(-24.527783009983047*Log[1 - x] + 
             47.895078922934076*Log[1 - x]^2)) + (1 - x)^2*
          (0.1015106577017138*Log[1 - x] - 1.3333333333333333*
            (13.045535714285714*Log[1 - x] - 2.413886384129847*
              Log[1 - x]^2) + 1.*(-294.36500579374274*Log[1 - x] + 
             49.69687964338782*Log[1 - x]^2)) - 404.641263229586*Log[x] - 
         99.85185185185185*Log[x]^2 - 3.5555555555555554*Log[x]^3 + 
         x^2*(754.5292914974268 - 636.327718861878*Log[x] - 
           408.3502935455193*Log[x]^2 - 27.76044696127213*Log[x]^3) + 
         x*(-1305.711247053358 - 234.54161001993558*Log[x] - 
           70.81481481481481*Log[x]^2 - 2.3703703703703702*Log[x]^3) + 
         x^3*(1752.5863835846205 + 1807.5029579049071*Log[x] + 
           267.6435107854231*Log[x]^2 + 136.46125478436593*Log[x]^3) - 
         701.4316613304434*plusD[0, 1 - x] + Lh*(-389.6502352152037 + 
           264.03836870336454*(1 - x) + 57.764172335600904*x^4 - 
           12.0227434257285*x^5 + 1.3525712171661115*x^6 - 
           350.7158306652217*delta[1 - x] + 75.85185185185185*Log[1 - x] + 
           25.14134742404227*(1 - x)^2*Log[1 - x] + 9.452894438138479*
            (1 - x)^3*Log[1 - x] + 49.77777777777778*Log[x] + 
           14.222222222222221*Log[x]^2 + x^3*(-252.93229166666666 + 
             33.89705360312389*Log[x] - 16.85792349726776*Log[x]^2) + 
           x*(148.31617908489895 + 78.22222222222221*Log[x] + 
             9.481481481481481*Log[x]^2) + x^2*(24.28577362409138 + 
             187.03146374829*Log[x] + 48.72643039147556*Log[x]^2) + 
           323.3310213976697*plusD[0, 1 - x]) + 646.6620427953393*
          plusD[1, 1 - x]) + Lp^3*(83.77866423629018 + 39.82076966644788*
          x^4 - 9.42249999725374*x^5 + 1.556318476290533*x^6 - 
         566.7478358117281*delta[1 - x] - 3.1604938271604937*Lh^3*
          delta[1 - x] - 350.81481481481484*Log[1 - x] + 
         75.85185185185185*Log[1 - x]^2 + (1 - x)*(132.01918435168227 + 
           1.*(-368.33040181039814 + 270.22222222222223*Log[1 - x] - 
             37.925925925925924*Log[1 - x]^2)) + (1 - x)^3*
          (4.7264472190692395*Log[1 - x] + 1.*(-8.019616584930896*
              Log[1 - x] - 1.1469147894221352*Log[1 - x]^2)) + 
         (1 - x)^2*(12.570673712021135*Log[1 - x] + 
           1.*(-24.295550847457626*Log[1 - x] + 0.09271284271284272*
              Log[1 - x]^2)) - 23.703703703703706*Log[x] + 
         5.530864197530864*Log[x]^2 + x*(-189.84024969743368 - 
           9.481481481481488*Log[x] + 3.1604938271604937*Log[x]^2) + 
         x^2*(-15.70626573032719 - 129.56378800582496*Log[x] + 
           10.923403494325541*Log[x]^2) + x^3*(125.15423821393402 - 
           123.41131415271241*Log[x] + 15.018347668406479*Log[x]^2) + 
         Lh^2*(9.481481481481481 + 9.481481481481481*x + 39.11111111111111*
            delta[1 - x] - 18.962962962962962*plusD[0, 1 - x]) + 
         71.32569473235957*plusD[0, 1 - x] + Lh*(-145.77777777777777 - 
           15.333504054630815*x^4 + 4.287343215507411*x^5 - 
           0.9029092183666316*x^6 + 35.66284736617976*delta[1 - x] + 
           75.85185185185185*Log[1 - x] + 0.12342215988779803*(1 - x)^2*
            Log[1 - x] + 1.2928884395011795*(1 - x)^3*Log[1 - x] - 
           2.6666666666666665*(1 - x)*(-36. + 14.222222222222221*
              Log[1 - x]) + 9.481481481481481*Log[x] + 
           x*(-9.255092592592597 + 9.481481481481481*Log[x]) + 
           x^3*(-21.63438702124101 + 26.02975068091347*Log[x]) + 
           x^2*(-5.754045307443365 + 37.39416237429482*Log[x]) + 
           156.44444444444443*plusD[0, 1 - x] - 75.85185185185185*
            plusD[1, 1 - x]) + 312.8888888888889*plusD[1, 1 - x] - 
         75.85185185185185*plusD[2, 1 - x]))
 
dPDFMSbN["dabc2"] = as^3*Nf*(246.5275956981195 - 466.5558935361217*x^4 + 
      21.00936768149883*x^5 - 1.7017716535433072*x^6 + 
      1.*(1 - x)*(30.707022558973048 - 0.7744867914814151*Log[1 - x] - 
        0.42943427214289276*Log[1 - x]^2) + 1.*(1 - x)^2*
       (7.395950506186726*Log[1 - x] + 0.0297029702970297*Log[1 - x]^2) + 
      1.*(1 - x)^3*(6.9905325443786985*Log[1 - x] + 0.137524557956778*
         Log[1 - x]^2) + 308.78490743957593*Log[x] + 
      109.66227112321509*Log[x]^2 + 14.621636149762011*Log[x]^3 + 
      x*(-327.508993073337 - 168.70169595600925*Log[x] + 
        17.337114611355346*Log[x]^2 + 13.633981828774356*Log[x]^3 + 
        2.7160493827160495*Log[x]^4 - 0.2962962962962963*Log[x]^5) + 
      x^2*(251.42155525238744 - 97.18748349617111*Log[x] - 
        87.65447667087011*Log[x]^2 - 12.615036231884059*Log[x]^3 - 
        0.7878260869565218*Log[x]^4 - 0.022458628841607566*Log[x]^5) + 
      x^3*(276.8081370449679 + 722.7332015810276*Log[x] + 
        52.4377967711301*Log[x]^2 + 97.34747145187602*Log[x]^3 + 
        2.2683870967741937*Log[x]^4 + 2.0286195286195285*Log[x]^5) + 
      Lp*(140.3547075789629 - 1009.4267015706806*x^4 + 
        52.944142746314974*x^5 - 4.604244694132334*x^6 + 
        1.*(1 - x)*(17.198241782619366 - 2.5766056328573548*Log[1 - x]) - 
        0.06697674418604652*(1 - x)^2*Log[1 - x] + 7.485143692157818*
         (1 - x)^3*Log[1 - x] + 131.59472534785812*Log[x] + 
        43.864908449286034*Log[x]^2 + x^2*(-12377.348960456584 - 
          4885.133977900552*Log[x] - 764.414273281114*Log[x]^2 - 
          57.20847651775487*Log[x]^3 - 1.7571381686905152*Log[x]^4) + 
        x*(-272.5286265431106 - 83.34667419571781*Log[x] - 
          6.891819251189943*Log[x]^2 + 20.74074074074074*Log[x]^3 - 
          1.4814814814814814*Log[x]^4) + x^3*(13470.609682299546 - 
          6747.104612850082*Log[x] + 2590.4659161976233*Log[x]^2 - 
          248.9455732946299*Log[x]^3 + 57.992280285035626*Log[x]^4)))
 
dPDFMSbN["gg"] = 1.*delta[1 - x] + 
     as*(-24. + 24.*x - 4.934802200544679*delta[1 - x] - 
       3.*Lp^2*delta[1 - x] + Lp*(-12. + 24.*x - 6.*Lh*delta[1 - x] - 
         12.*plusD[0, 1 - x])) + as^2*(-623.0153778205226 + 
       1053.2456597222222*x^4 - 185.597503900156*x^5 + 
       29.54353233830846*x^6 - 62.104684476395086*delta[1 - x] + 
       16.792503131442203*Lh*delta[1 - x] + 4.5*Lp^4*delta[1 - x] + 
       6.*Log[1 - x] - 36.*Log[1 - x]^2 + 1.*(1 - x)^2*
        (-137.23211169284468*Log[1 - x] - 65.38064236111111*Log[1 - x]^2) + 
       1.*(1 - x)^3*(-79.57169811320755*Log[1 - x] - 43.32229185317816*
          Log[1 - x]^2) + 1.*(1 - x)*(-549.6123610676952 - 6.*Log[1 - x] + 
         18.*Log[1 - x]^2) - 1109.*Log[x] - 303.*Log[x]^2 - 24.*Log[x]^3 + 
       x*(-61.51686784523889 - 281.*Log[x] - 87.*Log[x]^2 - 12.*Log[x]^3) + 
       x^2*(2771.9415094339624 + 630.6404593639576*Log[x] + 
         86.9416135881104*Log[x]^2 + 4.4003868471953576*Log[x]^3) + 
       x^3*(-2887.7507055503293 + 359.55815039701076*Log[x] - 
         541.1466165413534*Log[x]^2 + 29.003161222339305*Log[x]^3) + 
       Lp*(-400.08813345689657 + 858.6291666666667*x^4 - 
         169.65087040618957*x^5 + 26.909516380655226*x^6 + 
         Lh*(144. - 144.*x - 45.17356039019579*delta[1 - x]) - 
         108.56564841198295*delta[1 - x] - 144.*Log[1 - x] - 
         263.5144329896907*(1 - x)^2*Log[1 - x] - 112.69678089304257*
          (1 - x)^3*Log[1 - x] + 1.*(1 - x)*(-1001.1294943738554 + 
           360.*Log[1 - x]) - 924.*Log[x] - 144.*Log[x]^2 + 
         x^3*(-821.7470725995316 - 661.7179916317991*Log[x] - 
           184.99287410926365*Log[x]^2) + x*(-25.082493299653663 - 
           60.*Log[x] - 72.*Log[x]^2) + x^2*(621.3770034843205 + 
           27.130914826498422*Log[x] + 1.9944258639910815*Log[x]^2) - 
         90.34712078039158*plusD[0, 1 - x]) + 33.585006262884406*
        plusD[0, 1 - x] + Lp^3*(36. - 72.*x - 22.*delta[1 - x] + 
         18.*Lh*delta[1 - x] + 36.*plusD[0, 1 - x]) + 
       Nf*(97.55555555555556 + 7.760195141578497*delta[1 - x] + 
         6.222222222222221*Lh*delta[1 - x] + 1.3333333333333333*Lp^3*
          delta[1 - x] - 2.*Log[1 - x] + 1.*(1 - x)*(74.55555555555556 + 
           2.*Log[1 - x]) + x^2*(3.247512405497389*^-6 + 
           1.245381192502307*^-6*Log[x]) + x^3*(-2.696638909263494*^-6 + 
           2.516527292996756*^-6*Log[x]) + 78.66666666666667*Log[x] + 
         14.*Log[x]^2 + 0.8888888888888888*Log[x]^3 + 
         x*(-113.99999999999999 + 35.333333333333336*Log[x] + 
           11.333333333333334*Log[x]^2 + 0.8888888888888888*Log[x]^3) + 
         12.444444444444445*plusD[0, 1 - x] + Lp^2*(6.666666666666664 + 
           10.666666666666666*(1 - x) + 3.3333333333333335*delta[1 - x] + 
           2.*Lh*delta[1 - x] + 5.333333333333333*Log[x] + 
           x*(-10.666666666666666 + 5.333333333333333*Log[x]) + 
           4.*plusD[0, 1 - x]) + Lp*(56. + 56.*(1 - x) + 6.579736267392906*
            delta[1 - x] + 6.666666666666667*Lh*delta[1 - x] + 
           45.333333333333336*Log[x] + 5.333333333333333*Log[x]^2 + 
           x*(-69.33333333333333 + 24.*Log[x] + 5.333333333333333*Log[x]^2) + 
           13.333333333333334*plusD[0, 1 - x])) + 
       Lp^2*(-114.00000383984764 + 29.10969387755102*x^4 - 
         8.139252336448598*x^5 + 1.7141162514827994*x^6 - 
         141.02203300817018*delta[1 - x] + 18.*Lh^2*delta[1 - x] - 
         144.*Log[1 - x] - 0.23431294678316125*(1 - x)^2*Log[1 - x] - 
         2.4544715447154473*(1 - x)^3*Log[1 - x] + 1.*(1 - x)*
          (-456. + 288.*Log[1 - x]) + x*(177.32021857923496 - 72.*Log[x]) + 
         x^2*(10.92369020501139 - 70.9904831625183*Log[x]) + 
         x^3*(41.071537290715376 - 49.41585233441911*Log[x]) - 288.*Log[x] - 
         66.*plusD[0, 1 - x] + Lh*(72. - 144.*x - 33.*delta[1 - x] + 
           72.*plusD[0, 1 - x]) + 144.*plusD[1, 1 - x])) + 
     as^3*(-126520.51816086505 + 1.1681912631741243*^6*x^4 - 
       68706.10193583553*x^5 + 6471.829290825832*x^6 - 
       4961.132012905556*delta[1 - x] - 4.5*Lp^6*delta[1 - x] + 
       Lh*(-403.02007515461287 + 403.02007515461287*x + 
         74.78533937673132*delta[1 - x]) + 1112.5042671869244*Log[1 - x] - 
       662.1708567150301*Log[1 - x]^2 - 176.*Log[1 - x]^3 + 
       (1 - x)^3*(-4.934802200544679*(-79.57169811320755*Log[1 - x] - 
           43.32229185317816*Log[1 - x]^2) + 
         1.*(-46538.65180722892*Log[1 - x] - 3476.839297332466*Log[1 - x]^2 - 
           3508.607334525939*Log[1 - x]^3)) + 
       (1 - x)^2*(-4.934802200544679*(-137.23211169284468*Log[1 - x] - 
           65.38064236111111*Log[1 - x]^2) + 
         1.*(-19904.27978723404*Log[1 - x] - 3498.5911559348333*
            Log[1 - x]^2 - 389.1472814865795*Log[1 - x]^3)) + 
       (1 - x)*(-4.934802200544679*(-549.6123610676952 - 6.*Log[1 - x] + 
           18.*Log[1 - x]^2) + 1.*(-25927.056896918963 - 1432.2179718512616*
            Log[1 - x] - 3.5674508620934375*Log[1 - x]^2 - 
           200.*Log[1 - x]^3)) - 146517.06576421176*Log[x] - 
       57872.77105472957*Log[x]^2 - 14739.730196551625*Log[x]^3 - 
       1948.*Log[x]^4 - 100.8*Log[x]^5 + x^3*(-540415.8942827259 - 
         1.1325505455317493*^6*Log[x] - 523326.32122610824*Log[x]^2 - 
         96603.4582906315*Log[x]^3 - 24717.1536*Log[x]^4 - 
         1069.5684340320593*Log[x]^5) + x^2*(-506354.3903287063 - 
         536814.0807559909*Log[x] - 155809.62531420166*Log[x]^2 - 
         22077.895108626857*Log[x]^3 - 1618.5866336633662*Log[x]^4 - 
         48.31945788964182*Log[x]^5) + x*(74870.87356419273 + 
         5411.5183736577765*Log[x] - 4911.241776666736*Log[x]^2 + 
         1362.4958099516366*Log[x]^3 - 26.*Log[x]^4 + 28.8*Log[x]^5) + 
       Lp^5*(-54. + 108.*x + 66.*delta[1 - x] - 27.*Lh*delta[1 - x] - 
         54.*plusD[0, 1 - x]) + Nf^2*(-203.0242790288985 + 
         1.8075990299110751*x^4 + 0.018694765465669613*x^5 + 
         0.01627906976744186*x^6 - 19.287855837177126*delta[1 - x] - 
         10.229900191336764*Lh*delta[1 - x] - 0.6666666666666666*Lp^4*
          delta[1 - x] + 6.222222222222222*Log[1 - x] + 0.8888888888888888*
          Log[1 - x]^2 + 1.*(1 - x)^3*(0.24080882352941177*Log[1 - x] - 
           0.34985207100591714*Log[1 - x]^2 - 0.4362934362934363*
            Log[1 - x]^3) + 1.*(1 - x)^2*(-7.53625*Log[1 - x] + 
           1.1036639857015191*Log[1 - x]^2 - 0.0033821871476888386*
            Log[1 - x]^3) + 1.*(1 - x)*(-116.73888550052452 - 
           18.878526841582627*Log[1 - x] - 2.6790123456790123*Log[1 - x]^2 + 
           0.19753086419753085*Log[1 - x]^3) - 127.91459336518275*Log[x] - 
         10.977292273681392*Log[x]^2 + 0.757201646090535*Log[x]^3 + 
         0.09876543209876543*Log[x]^4 + x^3*(-2.084730803177405 + 
           1.5338521400778211*Log[x] - 0.48311156601842375*Log[x]^2 - 
           0.002214022140221402*Log[x]^3 - 0.002911208151382824*Log[x]^4) + 
         x^2*(20.29374337221633 + 10.637469586374696*Log[x] + 
           0.04874213836477988*Log[x]^2 + 0.0037285607755406414*Log[x]^3 + 
           0.00011532695190866105*Log[x]^4) + x*(212.00576902692734 - 
           138.01732606069368*Log[x] - 33.03902066874312*Log[x]^2 - 
           1.2181069958847737*Log[x]^3 + 0.09876543209876543*Log[x]^4) + 
         Lp*(-188.33760074867723 - 6.549389567147614*x^4 + 
           1.357634112792297*x^5 - 0.402321083172147*x^6 - 
           21.032606299946515*delta[1 - x] - 7.4074074074074066*Lh*
            delta[1 - x] + 1.*(1 - x)*(-102.06767929017998 - 
             15.777777777777779*Log[1 - x]) + 2.6666666666666665*Log[1 - x] - 
           0.07644110275689223*(1 - x)^2*Log[1 - x] + 5.759670781893004*
            (1 - x)^3*Log[1 - x] - 117.02424746924885*Log[x] - 
           11.851851851851851*Log[x]^2 + x*(199.40794516531184 - 
             110.2835067285081*Log[x] - 26.074074074074073*Log[x]^2) + 
           x^2*(-6.743192291579389 - 1.3215859030837005*Log[x] - 
             0.12412412412412413*Log[x]^2) + x^3*(21.41507177033493 + 
             0.2864721485411141*Log[x] + 1.9631949882537196*Log[x]^2) - 
           14.814814814814815*plusD[0, 1 - x]) + 
         Lp^2*(-72.73434595684665 - 1.083358501963153*x^4 + 
           0.22936660268714013*x^5 - 0.06683804627249357*x^6 - 
           8.090194548632308*delta[1 - x] - 4.444444444444445*Lh*
            delta[1 - x] + 1.*(1 - x)*(-39.7037037037037 - 3.5555555555555554*
              Log[1 - x]) - 0.01314459049544995*(1 - x)^2*Log[1 - x] + 
           0.845984598459846*(1 - x)^3*Log[1 - x] - 42.074074074074076*
            Log[x] - 3.5555555555555554*Log[x]^2 + 
           x*(80.39496105050912 - 42.074074074074076*Log[x] - 
             3.5555555555555554*Log[x]^2) + x^2*(-0.9758961681087762 - 
             0.21724137931034482*Log[x] - 0.02044989775051125*Log[x]^2) + 
           x^3*(3.1250022589681032 + 0.13495072024260804*Log[x] + 
             0.3147230977037371*Log[x]^2) - 8.88888888888889*
            plusD[0, 1 - x]) + Lp^3*(-7.703703703703703 - 5.925925925925926*
            (1 - x) - 2.962962962962963*delta[1 - x] - 0.8888888888888888*Lh*
            delta[1 - x] + x*(9.481481481481481 - 4.7407407407407405*
              Log[x]) - 4.7407407407407405*Log[x] - 1.7777777777777777*
            plusD[0, 1 - x]) - 20.45980038267353*plusD[0, 1 - x]) + 
       149.57067875345635*plusD[0, 1 - x] + 
       Nf*(26847.548239280564 + 52943.56646216769*x^4 - 
         1513.691983122363*x^5 + 21.405330882352942*x^6 + 
         669.0197491928262*delta[1 - x] - 4.*Lp^5*delta[1 - x] + 
         Lh*(-149.33333333333331 + 149.33333333333331*x + 142.83395045607492*
            delta[1 - x]) - 34.01488894434796*Log[1 - x] + 
         64.53627106775602*Log[1 - x]^2 + 10.666666666666666*Log[1 - x]^3 + 
         1.*(1 - x)^2*(-8942.47092469018*Log[1 - x] - 1286.4130808950085*
            Log[1 - x]^2 - 93.54446308724832*Log[1 - x]^3 - 
           3.2102206736353076*Log[1 - x]^4) + 1.*(1 - x)^3*
          (-12994.855477855477*Log[1 - x] + 6158.373207701761*Log[1 - x]^2 - 
           444.5841968911917*Log[1 - x]^3 + 150.34097035040432*
            Log[1 - x]^4) + (1 - x)*(-4.934802200544679*(74.55555555555556 + 
             2.*Log[1 - x]) + 1.*(5571.801273151777 + 277.9307621403534*
              Log[1 - x] + 13.813771269969632*Log[1 - x]^2 - 
             5.432098765432099*Log[1 - x]^3 - 0.49382716049382713*
              Log[1 - x]^4)) + 26628.70303625084*Log[x] + 
         8978.507851783766*Log[x]^2 + 1589.2684145769365*Log[x]^3 + 
         146.87654320987653*Log[x]^4 + 5.674074074074074*Log[x]^5 + 
         x^3*(-16384.72094797433 - 123190.34704601398*Log[x] + 
           8038.350570852921*Log[x]^2 - 16467.01894317049*Log[x]^3 - 
           45.25417075564279*Log[x]^4 - 362.7111897390535*Log[x]^5) + 
         x*(-49211.72837189091 + 2858.7155301934454*Log[x] + 
           1034.4626452538978*Log[x]^2 - 10.188375546520115*Log[x]^3 - 
           21.185185185185187*Log[x]^4 - 3.7925925925925927*Log[x]^5) + 
         x^2*(-13902.694521520338 + 15726.192725131823*Log[x] + 
           9748.688708036623*Log[x]^2 + 1606.518105849582*Log[x]^3 + 
           116.34142857142857*Log[x]^4 + 3.3078703703703702*Log[x]^5) + 
         Lp^4*(-35.99999999999999 - 32.*(1 - x) + 12.*delta[1 - x] - 
           14.*Lh*delta[1 - x] + x*(64. - 16.*Log[x]) - 16.*Log[x] - 
           28.*plusD[0, 1 - x]) + 285.6679009121497*plusD[0, 1 - x] + 
         Lp^2*(5513.625931424693 - 602.0150414937759*x^4 + 
           120.80754996299038*x^5 - 20.69336143308746*x^6 + 
           528.5060944656618*delta[1 - x] - 40.*Lh^2*delta[1 - x] + 
           422.*Log[1 - x] + 207.15749235474007*(1 - x)^2*Log[1 - x] + 
           126.21347031963471*(1 - x)^3*Log[1 - x] + 
           (1 - x)*(-52.63789013914324 + 1.*(2487.58060063184 - 
               1098.6666666666667*Log[1 - x]) - 3.*(74.55555555555556 + 2.*
                Log[1 - x])) + 5045.171594528459*Log[x] + 930.4444444444445*
            Log[x]^2 + 66.07407407407408*Log[x]^3 + 
           x*(-5423.419949585246 + 1202.8422561941084*Log[x] + 
             250.44444444444446*Log[x]^2 - 40.59259259259259*Log[x]^3) + 
           x^3*(537.925236707453 + 513.0703206486767*Log[x] + 
             115.97625570776256*Log[x]^2 - 0.3247663551401869*Log[x]^3) + 
           x^2*(-460.57749023306116 + 135.81673167929543*Log[x] - 
             2.084710743801653*Log[x]^2 - 0.01829652996845426*Log[x]^3) + 
           Lh*(-464. - 336.*(1 - x) + 93.17356039019579*delta[1 - x] - 
             272.*Log[x] - 32.*Log[x]^2 + x*(624. - 144.*Log[x] - 32.*
                Log[x]^2) - 160.*plusD[0, 1 - x]) + 186.34712078039155*
            plusD[0, 1 - x] - 320.*plusD[1, 1 - x]) + 
         Lp*(18844.400363076355 + 15406.574991686066*x^4 - 
           468.9035418236624*x^5 + 0.2386685552407932*x^6 + 
           818.6511619295711*delta[1 - x] - 37.33333333333333*Lh^2*
            delta[1 - x] + 614.6666666666666*Log[1 - x] + 72.*Log[1 - x]^2 + 
           1.*(1 - x)^2*(1168.5334742776604*Log[1 - x] + 118.06061927605757*
              Log[1 - x]^2 + 1.467408585055644*Log[1 - x]^3) + 
           1.*(1 - x)^3*(1020.4975391498881*Log[1 - x] - 28.111048478015782*
              Log[1 - x]^2 + 40.7907133243607*Log[1 - x]^3) + 
           (1 - x)*(-276.348923230502 + 1.*(5963.761735262948 - 
               1331.7840390468489*Log[1 - x] - 39.111111111111114*
                Log[1 - x]^2 - 2.962962962962963*Log[1 - x]^3)) + 
           18449.92647689835*Log[x] + 5185.625831420979*Log[x]^2 + 
           693.1851851851852*Log[x]^3 + 36.96296296296296*Log[x]^4 + 
           x^3*(-184093.2144128114 + 91758.47280122014*Log[x] - 
             37634.49072929542*Log[x]^2 + 3215.166776099803*Log[x]^3 - 
             948.0248579545455*Log[x]^4) + x*(-17060.263570868385 + 
             2646.2641043445897*Log[x] + 1002.3016897190179*Log[x]^2 + 
             16.88888888888889*Log[x]^3 - 23.703703703703702*Log[x]^4) + 
           x^2*(166414.1922953451 + 64717.79457364341*Log[x] + 
             9771.585708550783*Log[x]^2 + 711.7024456521739*Log[x]^3 + 
             20.872773536895675*Log[x]^4) + Lh*(-820. + 241.12489177460347*
              delta[1 - x] + 12.*Log[1 - x] - 6.*(1 - x)*(74.55555555555556 + 
               2.*Log[1 - x]) + x^3*(0.000016179833455580964 - 
               0.000015099163757980536*Log[x]) + 
             x^2*(-0.000019485074432984333 - 7.472287155013842*^-6*Log[x]) - 
             472.*Log[x] - 84.*Log[x]^2 - 5.333333333333333*Log[x]^3 + 
             x*(993.3333333333333 - 212.*Log[x] - 68.*Log[x]^2 - 
               5.333333333333333*Log[x]^3) - 149.33333333333331*
              plusD[0, 1 - x]) + 482.2497835492069*plusD[0, 1 - x] - 
           298.6666666666667*plusD[1, 1 - x]) + 
         Lp^3*(530.2197345880627 - 6.4309576837416484*x^4 + 
           1.7445600756859034*x^5 - 0.5153473344103393*x^6 + 
           160.09672284734938*delta[1 - x] - 12.*Lh^2*delta[1 - x] + 
           (1 - x)*(-168. + 1.*(394.962962962963 - 218.07407407407408*
                Log[1 - x])) + 96.*Log[1 - x] - 0.09439124487004104*(1 - x)^2*
            Log[1 - x] + 6.228102189781022*(1 - x)^3*Log[1 - x] + 
           442.3703703703703*Log[x] + 29.037037037037038*Log[x]^2 + 
           x*(-517.8681432219832 + 232.*Log[x] - 34.96296296296296*
              Log[x]^2) + x^3*(-32.076584507042256 + 27.280269058295964*
              Log[x] - 3.7310975609756096*Log[x]^2) + 
           x^2*(-1.7399289099526067 + 48.02094818081588*Log[x] - 
             0.01678445229681979*Log[x]^2) + Lh*(-63.999999999999986 - 
             64.*(1 - x) - 10.666666666666666*delta[1 - x] + 
             x*(112. - 32.*Log[x]) - 32.*Log[x] - 48.*plusD[0, 1 - x]) - 
           21.333333333333336*plusD[0, 1 - x] - 96.*plusD[1, 1 - x])) + 
       Lp*(-126725.81567182181 + 851759.5174042811*x^4 - 
         62302.93926573765*x^5 + 6770.355170656051*x^6 - 
         2009.5104438013373*delta[1 - x] - 100.75501878865326*Lh^2*
          delta[1 - x] - 4927.34833281234*Log[1 - x] - 864.*Log[1 - x]^2 + 
         432.*Log[1 - x]^3 + (1 - x)^3*(556.136322345288*Log[1 - x] + 
           1.*(-67666.05818181818*Log[1 - x] - 977.0656912511197*
              Log[1 - x]^2 - 3639.491869918699*Log[1 - x]^3)) + 
         (1 - x)*(-4.934802200544679*(-1001.1294943738554 + 
             360.*Log[1 - x]) + 1.*(-31836.993511944034 + 10717.639081232512*
              Log[1 - x] - 180.*Log[1 - x]^2 - 216.*Log[1 - x]^3)) + 
         (1 - x)^2*(1300.391603792809*Log[1 - x] + 
           1.*(-39091.370357014064*Log[1 - x] - 3127.6040781648258*
              Log[1 - x]^2 + 673.77*Log[1 - x]^3)) - 127644.03572574271*
          Log[x] - 45791.43876370193*Log[x]^2 - 8472.*Log[x]^3 - 
         648.*Log[x]^4 + x^3*(-1.91209144866736*^6 - 28298.656289440805*
            Log[x] - 544634.0159823162*Log[x]^2 - 33890.93647912885*
            Log[x]^3 - 16737.473776223775*Log[x]^4) + 
         x^2*(1.2178023272243112*^6 + 310463.837952197*Log[x] + 
           34141.99015494282*Log[x]^2 + 1856.331375838926*Log[x]^3 + 
           16.70733012306046*Log[x]^4) + x*(27347.02830697036 - 
           21439.457409816823*Log[x] + 1540.9748597098192*Log[x]^2 - 
           996.*Log[x]^3 + 180.*Log[x]^4) + Lh*(5331.359195588962 - 
           6319.473958333333*x^4 + 1113.585023400936*x^5 - 
           177.26119402985074*x^6 - 210.66115828700453*delta[1 - x] - 
           36.*Log[1 - x] + 216.*Log[1 - x]^2 - 6.*(1 - x)^2*
            (-137.23211169284468*Log[1 - x] - 65.38064236111111*
              Log[1 - x]^2) - 6.*(1 - x)^3*(-79.57169811320755*Log[1 - x] - 
             43.32229185317816*Log[1 - x]^2) - 6.*(1 - x)*
            (-549.6123610676952 - 6.*Log[1 - x] + 18.*Log[1 - x]^2) + 
           6654.*Log[x] + 1818.*Log[x]^2 + 144.*Log[x]^3 + 
           x^3*(17326.504233301974 - 2157.348902382065*Log[x] + 
             3246.8796992481202*Log[x]^2 - 174.01896733403584*Log[x]^3) + 
           x^2*(-16631.649056603776 - 3783.842756183745*Log[x] - 
             521.6496815286624*Log[x]^2 - 26.402321083172147*Log[x]^3) + 
           x*(-1022.6556840170865 + 1686.*Log[x] + 522.*Log[x]^2 + 
             72.*Log[x]^3) - 403.02007515461287*plusD[0, 1 - x]) - 
         421.32231657401076*plusD[0, 1 - x] - 806.0401503092262*
          plusD[1, 1 - x]) + Lp^4*(714.0000115195429 - 87.32908163265306*
          x^4 + 24.41775700934579*x^5 - 5.142348754448398*x^6 + 
         263.7727089269616*delta[1 - x] - 54.*Lh^2*delta[1 - x] + 
         432.*Log[1 - x] + 0.7029388403494837*(1 - x)^2*Log[1 - x] + 
         7.363414634146341*(1 - x)^3*Log[1 - x] - 3.*(1 - x)*
          (-456. + 288.*Log[1 - x]) + 864.*Log[x] + 
         x^3*(-123.21461187214612 + 148.24755700325733*Log[x]) + 
         x^2*(-32.77107061503417 + 212.9714494875549*Log[x]) + 
         x*(-1167.9606557377049 + 216.*Log[x]) + 
         Lh*(-216. + 432.*x + 231.*delta[1 - x] - 216.*plusD[0, 1 - x]) + 
         462.*plusD[0, 1 - x] - 432.*plusD[1, 1 - x]) + 
       Lp^2*(-32803.00761450469 + 57635.18679033401*x^4 - 
         7884.84960145746*x^5 + 968.947295397903*x^6 - 3667.387939639137*
          delta[1 - x] + Lh^2*(-432. + 432.*x + 359.8678019509789*
            delta[1 - x]) - 4480.942415607831*Log[1 - x] + 
         1836.*Log[1 - x]^2 + (1 - x)*(-4.934802200544679*
            (-456. + 288.*Log[1 - x]) + 1.*(-22025.2516849359 + 
             18843.10786497253*Log[1 - x] - 2592.*Log[1 - x]^2) - 
           3.*(-549.6123610676952 - 6.*Log[1 - x] + 18.*Log[1 - x]^2)) + 
         (1 - x)^3*(12.112331580036086*Log[1 - x] - 
           3.*(-79.57169811320755*Log[1 - x] - 43.32229185317816*
              Log[1 - x]^2) + 1.*(-3602.3702064896756*Log[1 - x] + 
             1020.3241919686582*Log[1 - x]^2)) + (1 - x)^2*
          (1.1562880454016524*Log[1 - x] - 3.*(-137.23211169284468*
              Log[1 - x] - 65.38064236111111*Log[1 - x]^2) + 
           1.*(-11160.987001733101*Log[1 - x] + 3202.0790540540543*
              Log[1 - x]^2)) - 43554.88483121566*Log[x] - 11763.*Log[x]^2 - 
         1080.*Log[x]^3 + x^3*(-45348.20212750179 - 50469.08842292078*
            Log[x] - 16680.140730281535*Log[x]^2 - 2984.162043750612*
            Log[x]^3) + x^2*(1862.0540188671548 - 597.4646016809635*Log[x] + 
           294.2707689917664*Log[x]^2 + 25.864993304567772*Log[x]^3) + 
         x*(24505.073144570983 + 2359.197893466687*Log[x] - 2763.*Log[x]^2 + 
           324.*Log[x]^3) - 729.4825116651141*plusD[0, 1 - x] + 
         Lh*(4089.917283862946 - 5151.775000000001*x^4 + 1017.9052224371374*
            x^5 - 161.45709828393137*x^6 - 364.74125583255693*delta[1 - x] + 
           864.*Log[1 - x] + 1581.0865979381442*(1 - x)^2*Log[1 - x] + 
           676.1806853582555*(1 - x)^3*Log[1 - x] - 6.*(1 - x)*
            (-1001.1294943738554 + 360.*Log[1 - x]) + 5544.*Log[x] + 
           864.*Log[x]^2 + x^2*(-3728.2620209059232 - 162.78548895899053*
              Log[x] - 11.96655518394649*Log[x]^2) + 
           x*(-2436.2820064452108 + 360.*Log[x] + 432.*Log[x]^2) + 
           x^3*(4930.48243559719 + 3970.3079497907947*Log[x] + 
             1109.957244655582*Log[x]^2) + 1439.4712078039158*
            plusD[0, 1 - x]) + 2878.942415607831*plusD[1, 1 - x]) + 
       Lp^3*(-8913.818325289709 - 2443.221482473223*x^4 + 
         473.1188902883361*x^5 - 70.6586872410721*x^6 - 
         2313.314036534525*delta[1 - x] - 36.*Lh^3*delta[1 - x] - 
         2016.*Log[1 - x] + 864.*Log[1 - x]^2 + 
         (1 - x)*(-3.*(-1001.1294943738554 + 360.*Log[1 - x]) + 
           1.*(-5289.553932486265 + 7056.*Log[1 - x] - 1728.*Log[1 - x]^2)) + 
         (1 - x)^2*(790.5432989690721*Log[1 - x] + 
           1.*(-1604.7540919719409*Log[1 - x] - 1.6036988110964332*
              Log[1 - x]^2)) + (1 - x)^3*(338.09034267912773*Log[1 - x] + 
           1.*(-687.7730125523012*Log[1 - x] + 98.6495983935743*
              Log[1 - x]^2)) - 7308.*Log[x] - 720.*Log[x]^2 + 
         x^2*(837.6907108585137 - 945.8533505401014*Log[x] - 
           155.8962063518677*Log[x]^2) + x*(6579.803078790443 - 
           2340.*Log[x] + 360.*Log[x]^2) + x^3*(2672.12718990688 + 
           1083.4500668494204*Log[x] + 678.7356179095289*Log[x]^2) + 
         Lh^2*(-216. + 432.*x + 198.*delta[1 - x] - 216.*plusD[0, 1 - x]) + 
         1656.9586376588254*plusD[0, 1 - x] + Lh*(1080.0000230390858 - 
           174.65816326530611*x^4 + 48.83551401869158*x^5 - 
           10.284697508896796*x^6 + 828.4793188294127*delta[1 - x] + 
           864.*Log[1 - x] + 1.4058776806989675*(1 - x)^2*Log[1 - x] + 
           14.726829268292683*(1 - x)^3*Log[1 - x] - 6.*(1 - x)*
            (-456. + 288.*Log[1 - x]) + 1728.*Log[x] + 
           x^3*(-246.42922374429224 + 296.49511400651465*Log[x]) + 
           x^2*(-65.54214123006834 + 425.9428989751098*Log[x]) + 
           x*(-1855.9213114754098 + 432.*Log[x]) + 792.*plusD[0, 1 - x] - 
           864.*plusD[1, 1 - x]) + 1584.*plusD[1, 1 - x] - 
         864.*plusD[2, 1 - x]))
 
dPDFMSbN["gq"] = as*(-5.333333333333333 + 5.333333333333333*x + 
       Lp*(-5.333333333333334 + 2.6666666666666665*x)) + 
     as^2*(-116.18479546519907 + Lp^3*(16.000000000000004 - 8.*x) + 
       68.61761158021713*x^4 - 9.290632506004805*x^5 + 
       1.8816901408450704*x^6 - 39.111111111111114*Log[1 - x] - 
       9.333333333333334*Log[1 - x]^2 - 1.4814814814814814*Log[1 - x]^3 + 
       1.*(1 - x)^3*(-43.476367006487486*Log[1 - x] - 2.9932773109243698*
          Log[1 - x]^2 - 1.8511210762331838*Log[1 - x]^3) + 
       1.*(1 - x)*(-87.75062698762319 - 58.666666666666664*Log[1 - x] - 
         26.22222222222222*Log[1 - x]^2 - 1.4814814814814814*Log[1 - x]^3) + 
       1.*(1 - x)^2*(-44.46197502837684*Log[1 - x] - 13.638240574506284*
          Log[1 - x]^2 - 0.07891156462585033*Log[1 - x]^3) + 
       Nf*(5.530864197530864 + Lp^2*(1.7777777777777777 + 1.7777777777777777*
            (1 - x)) + 2.962962962962963*Log[1 - x] + 0.8888888888888888*
          Log[1 - x]^2 + 1.*(1 - x)*(7.901234567901234 + 6.518518518518518*
            Log[1 - x] + 0.8888888888888888*Log[1 - x]^2) + 
         Lp*(5.925925925925926 + 3.5555555555555554*Log[1 - x] + 
           1.*(1 - x)*(5.925925925925926 + 3.5555555555555554*Log[1 - x]))) + 
       Lp^2*(-91.55555555555554 + Lh*(32.00000000000001 - 16.*x) + 
         23.11111111111111*Log[1 - x] + 1.*(1 - x)*(-47.111111111111114 + 
           23.11111111111111*Log[1 - x]) + x*(67.55555555555556 - 
           12.444444444444445*Log[x]) - 71.11111111111111*Log[x]) - 
       233.77777777777777*Log[x] - 81.77777777777777*Log[x]^2 - 
       6.518518518518518*Log[x]^3 + x*(-107.29222970542094 + 
         22.22222222222222*Log[x] - 12.88888888888889*Log[x]^2 - 
         2.074074074074074*Log[x]^3) + x^3*(-171.9025590551181 - 
         33.81902985074627*Log[x] - 15.330821917808219*Log[x]^2 - 
         0.677797833935018*Log[x]^3) + x^2*(297.78239845261123 + 
         7.1838204150783564*Log[x] + 1.0451388888888888*Log[x]^2 + 
         0.05525846702317291*Log[x]^3) + Lp*(-140.4444451901981 + 
         Lh*(32. - 32.*x) + 16.18180362005446*x^4 - 3.6238159675236807*x^5 + 
         0.7224749772520473*x^6 - 37.333333333333336*Log[1 - x] - 
         8.88888888888889*Log[1 - x]^2 + 1.*(1 - x)*(-162.12549937487285 - 
           5.333333333333333*Log[1 - x] - 8.88888888888889*Log[1 - x]^2) + 
         1.*(1 - x)^2*(-48.239401496259354*Log[1 - x] - 0.01557632398753894*
            Log[1 - x]^2) + 1.*(1 - x)^3*(-18.0777027027027*Log[1 - x] + 
           1.8380634390651085*Log[1 - x]^2) - 192.*Log[x] - 
         39.111111111111114*Log[x]^2 + x*(-36.46209697344595 + 
           26.666666666666668*Log[x] - 12.444444444444445*Log[x]^2) + 
         x^3*(-48.13120269133726 - 14.242881072026801*Log[x] - 
           0.8879892037786775*Log[x]^2) + x^2*(148.12458745874588 + 
           0.08032128514056225*Log[x] + 0.002777777777777778*Log[x]^2))) + 
     as^3*(-27442.422362008612 + 120297.8944173396*x^4 - 
       4483.154613347822*x^5 + 570.7952711075661*x^6 + 
       Lp^5*(-24.000000000000007 + 12.*x) + 
       Lh*(-89.56001670102508 + 89.56001670102508*x) - 
       2347.8971508741906*Log[1 - x] - 914.4704953144382*Log[1 - x]^2 - 
       220.10412877571258*Log[1 - x]^3 - 32.22222222222222*Log[1 - x]^4 - 
       2.4691358024691357*Log[1 - x]^5 + (1 - x)^3*
        (-4.934802200544679*(-43.476367006487486*Log[1 - x] - 
           2.9932773109243698*Log[1 - x]^2 - 1.8511210762331838*
            Log[1 - x]^3) + 1.*(-33799.595492289445*Log[1 - x] - 
           3824.5886287625417*Log[1 - x]^2 - 5368.304674457429*Log[1 - x]^3 - 
           146.84581497797356*Log[1 - x]^4 - 110.59047005795234*
            Log[1 - x]^5)) + (1 - x)*(-4.934802200544679*
          (-87.75062698762319 - 58.666666666666664*Log[1 - x] - 
           26.22222222222222*Log[1 - x]^2 - 1.4814814814814814*
            Log[1 - x]^3) + 1.*(-1802.4251975121424 - 3933.727536393378*
            Log[1 - x] - 1711.0782070204166*Log[1 - x]^2 - 
           453.7523954102644*Log[1 - x]^3 - 60.041152263374485*Log[1 - x]^4 - 
           2.4691358024691357*Log[1 - x]^5)) + 
       (1 - x)^2*(-4.934802200544679*(-44.46197502837684*Log[1 - x] - 
           13.638240574506284*Log[1 - x]^2 - 0.07891156462585033*
            Log[1 - x]^3) + 1.*(12123.071942446044*Log[1 - x] + 
           3695.2690513219286*Log[1 - x]^2 + 264.05254237288136*
            Log[1 - x]^3 + 7.855029585798817*Log[1 - x]^4 + 
           1.140861466821886*Log[1 - x]^5)) + 
       Nf^2*(-13.639867845175893 + Lp^3*(-1.1851851851851851 - 
           1.1851851851851851*(1 - x)) - 5.880038571604018*^-7*x + 
         Lp^2*(-5.925925925925927 + 1.*(1 - x)*(-5.925925925925926 - 
             3.5555555555555554*Log[1 - x]) - 3.5555555555555554*
            Log[1 - x]) - 10.271604938271604*Log[1 - x] - 
         4.938271604938271*Log[1 - x]^2 - 0.9876543209876543*Log[1 - x]^3 + 
         1.*(1 - x)*(-11.269496551411983 - 11.851851851851851*Log[1 - x] - 
           6.1234567901234565*Log[1 - x]^2 - 0.9876543209876543*
            Log[1 - x]^3) + Lp*(-9.876543209876544 - 11.851851851851851*
            Log[1 - x] - 3.5555555555555554*Log[1 - x]^2 + 
           1.*(1 - x)*(-9.876543209876543 - 11.851851851851851*Log[1 - x] - 
             3.5555555555555554*Log[1 - x]^2))) - 30439.298128902046*Log[x] - 
       12658.944949745712*Log[x]^2 - 3544.4974938555188*Log[x]^3 - 
       513.6296296296297*Log[x]^4 - 27.897942386831275*Log[x]^5 + 
       x^3*(-49130.75114527679 - 178787.984792389*Log[x] - 
         8305.200160375383*Log[x]^2 - 19162.78531142856*Log[x]^3 - 
         806.7516447368421*Log[x]^4 - 343.98797250859104*Log[x]^5) + 
       x^2*(-43947.87828563085 - 21738.925702267617*Log[x] + 
         33.630830440045955*Log[x]^2 + 409.6151687427215*Log[x]^3 + 
         34.232484076433124*Log[x]^4 + 1.046918123275069*Log[x]^5) + 
       x*(1291.0923996687266 + 2431.271856044423*Log[x] - 
         1702.2420530946692*Log[x]^2 + 115.26524021121624*Log[x]^3 - 
         26.156378600823047*Log[x]^4 + 5.293827160493827*Log[x]^5) + 
       Lp^4*(416. + Lh*(-96.00000000000003 + 48.*x) - 69.33333333333333*
          Log[1 - x] - 3.*(1 - x)*(-47.111111111111114 + 23.11111111111111*
            Log[1 - x]) + 213.33333333333334*Log[x] + 
         x*(-285.33333333333337 + 37.333333333333336*Log[x])) + 
       Lp^3*(-1944.586603718419 - 45.90044771520024*x^4 + 
         9.630414904005763*x^5 - 1.5942606422685563*x^6 + 
         Lh^2*(-96.00000000000003 + 48.*x) + 436.74074074074076*Log[1 - x] - 
         78.41975308641975*Log[1 - x]^2 + (1 - x)*
          (1.*(-699.1397681850358 + 534.9135802469136*Log[1 - x] - 
             105.08641975308642*Log[1 - x]^2) - 3.*(-162.12549937487285 - 
             5.333333333333333*Log[1 - x] - 8.88888888888889*Log[1 - x]^2)) + 
         (1 - x)^2*(1.*(-280.8184357541899*Log[1 - x] - 0.4789325842696629*
              Log[1 - x]^2) - 3.*(-48.239401496259354*Log[1 - x] - 
             0.01557632398753894*Log[1 - x]^2)) + 
         (1 - x)^3*(-3.*(-18.0777027027027*Log[1 - x] + 1.8380634390651085*
              Log[1 - x]^2) + 1.*(-126.89052890528906*Log[1 - x] + 
             22.076266363118954*Log[1 - x]^2)) - 1826.7654320987654*Log[x] - 
         170.27160493827162*Log[x]^2 + x^2*(325.4450961845564 - 
           0.04398917603990443*Log[x] + 0.015507726269315675*Log[x]^2) + 
         x^3*(-99.30689782818047 + 32.47039357476046*Log[x] + 
           3.6441571031534314*Log[x]^2) + x*(1987.7808465311966 - 
           578.962962962963*Log[x] + 63.80246913580247*Log[x]^2) + 
         Lh*(725.3333333333333 - 138.66666666666666*Log[1 - x] - 
           6.*(1 - x)*(-47.111111111111114 + 23.11111111111111*Log[1 - x]) + 
           426.6666666666667*Log[x] + x*(-493.33333333333337 + 
             74.66666666666667*Log[x]))) + Lp^2*(-7166.961386189608 + 
         1227.9229999175363*x^4 - 161.01596527881938*x^5 + 
         29.613096908142076*x^6 + Lh^2*(-96. + 96.*x) + 162.09227467451774*
          Log[1 - x] + 222.66666666666666*Log[1 - x]^2 + 
         81.48148148148148*Log[1 - x]^3 + (1 - x)^3*
          (1.*(-1803.885973763875*Log[1 - x] + 296.5121163166397*
              Log[1 - x]^2 - 96.38016177096637*Log[1 - x]^3) - 
           3.*(-43.476367006487486*Log[1 - x] - 2.9932773109243698*
              Log[1 - x]^2 - 1.8511210762331838*Log[1 - x]^3)) + 
         (1 - x)^2*(1.*(-2097.5911528150136*Log[1 - x] + 457.33727810650885*
              Log[1 - x]^2 - 2.6201044386422976*Log[1 - x]^3) - 
           3.*(-44.46197502837684*Log[1 - x] - 13.638240574506284*
              Log[1 - x]^2 - 0.07891156462585033*Log[1 - x]^3)) + 
         (1 - x)*(-4.934802200544679*(-47.111111111111114 + 23.11111111111111*
              Log[1 - x]) - 3.*(-87.75062698762319 - 58.666666666666664*
              Log[1 - x] - 26.22222222222222*Log[1 - x]^2 - 
             1.4814814814814814*Log[1 - x]^3) + 1.*(-3861.357210002579 + 
             936.8817773834021*Log[1 - x] + 10.962962962962964*Log[1 - x]^2 + 
             77.03703703703704*Log[1 - x]^3)) - 9338.621889251797*Log[x] - 
         2735.4074074074074*Log[x]^2 - 287.01234567901236*Log[x]^3 + 
         x^3*(-3350.6666567600455 - 823.4319348380051*Log[x] - 
           238.1076837234064*Log[x]^2 - 22.415971947560394*Log[x]^3) + 
         x^2*(5920.996986101733 + 210.0575459195551*Log[x] + 
           9.557233667409058*Log[x]^2 + 0.5622354243702647*Log[x]^3) + 
         x*(2211.615637737246 + 1256.1368763908906*Log[x] - 
           665.925925925926*Log[x]^2 + 59.160493827160494*Log[x]^3) + 
         Lh*(1417.505996972996 - 97.09082172032676*x^4 + 21.742895805142084*
            x^5 - 4.334849863512284*x^6 + 224.*Log[1 - x] + 
           53.333333333333336*Log[1 - x]^2 - 6.*(1 - x)*
            (-162.12549937487285 - 5.333333333333333*Log[1 - x] - 
             8.88888888888889*Log[1 - x]^2) - 6.*(1 - x)^2*
            (-48.239401496259354*Log[1 - x] - 0.01557632398753894*
              Log[1 - x]^2) - 6.*(1 - x)^3*(-18.0777027027027*Log[1 - x] + 
             1.8380634390651085*Log[1 - x]^2) + 1152.*Log[x] + 
           234.66666666666669*Log[x]^2 + x^2*(-888.7475247524753 - 
             0.4819277108433735*Log[x] - 0.016666666666666666*Log[x]^2) + 
           x^3*(288.78721614802356 + 85.4572864321608*Log[x] + 
             5.327935222672065*Log[x]^2) + x*(-156.64708107522793 - 
             160.*Log[x] + 74.66666666666667*Log[x]^2))) + 
       Lp*(-25822.551787801178 + 35858.59588599176*x^4 - 
         2116.552285537541*x^5 + 318.8155799562479*x^6 - 
         2184.4130321715047*Log[1 - x] - 407.9608302076975*Log[1 - x]^2 - 
         45.03703703703704*Log[1 - x]^3 + 2.962962962962963*Log[1 - x]^4 + 
         (1 - x)^3*(-4.934802200544679*(-18.0777027027027*Log[1 - x] + 
             1.8380634390651085*Log[1 - x]^2) + 
           1.*(29695.188741721853*Log[1 - x] - 14699.848675914249*
              Log[1 - x]^2 + 1012.3436464088397*Log[1 - x]^3 - 
             354.6271637816245*Log[1 - x]^4)) + 
         (1 - x)*(-4.934802200544679*(-162.12549937487285 - 5.333333333333333*
              Log[1 - x] - 8.88888888888889*Log[1 - x]^2) + 
           1.*(-4860.799569752615 - 3064.3880853901755*Log[1 - x] - 
             1101.3072201384648*Log[1 - x]^2 + 33.18518518518518*
              Log[1 - x]^3 + 2.962962962962963*Log[1 - x]^4)) + 
         (1 - x)^2*(-4.934802200544679*(-48.239401496259354*Log[1 - x] - 
             0.01557632398753894*Log[1 - x]^2) + 
           1.*(20085.268600252206*Log[1 - x] + 2891.150521609538*
              Log[1 - x]^2 + 256.03210272873196*Log[1 - x]^3 + 
             7.164763458401305*Log[1 - x]^4)) - 26524.979354929936*Log[x] - 
         10391.999002321152*Log[x]^2 - 2094.41975308642*Log[x]^3 - 
         178.46913580246914*Log[x]^4 + x^3*(-50318.47762327922 + 
           14173.23263343552*Log[x] - 23013.58326257627*Log[x]^2 - 
           374.6460055096419*Log[x]^3 - 616.0411781527023*Log[x]^4) + 
         x^2*(-31446.963406433533 + 21757.797368114418*Log[x] + 
           3098.1276984661095*Log[x]^2 + 195.09606299212598*Log[x]^3 + 
           5.097029702970297*Log[x]^4) + x*(70639.54144320813 - 
           1705.329734860355*Log[x] + 181.83591403959426*Log[x]^2 - 
           287.60493827160496*Log[x]^3 + 33.08641975308642*Log[x]^4) + 
         Lh*(1006.3880819219765 - 411.7056694813028*x^4 + 55.74379503602883*
            x^5 - 11.290140845070422*x^6 + 234.66666666666669*Log[1 - x] + 
           56.*Log[1 - x]^2 + 8.88888888888889*Log[1 - x]^3 - 
           6.*(1 - x)^3*(-43.476367006487486*Log[1 - x] - 2.9932773109243698*
              Log[1 - x]^2 - 1.8511210762331838*Log[1 - x]^3) - 
           6.*(1 - x)*(-87.75062698762319 - 58.666666666666664*Log[1 - x] - 
             26.22222222222222*Log[1 - x]^2 - 1.4814814814814814*
              Log[1 - x]^3) - 6.*(1 - x)^2*(-44.46197502837684*Log[1 - x] - 
             13.638240574506284*Log[1 - x]^2 - 0.07891156462585033*
              Log[1 - x]^3) + 1402.6666666666665*Log[x] + 490.66666666666663*
            Log[x]^2 + 39.11111111111111*Log[x]^3 + 
           x^2*(-1786.6943907156674 - 43.102922490470135*Log[x] - 
             6.270833333333333*Log[x]^2 - 0.3315508021390374*Log[x]^3) + 
           x^3*(1031.4153543307086 + 202.91417910447763*Log[x] + 
             91.9849315068493*Log[x]^2 + 4.066787003610108*Log[x]^3) + 
           x*(289.69406075123095 - 133.33333333333331*Log[x] + 
             77.33333333333334*Log[x]^2 + 12.444444444444443*Log[x]^3))) + 
       Nf*(3886.1547383140796 + 1258.886894075404*x^4 - 
         37.62592592592593*x^5 + 1.39258114374034*x^6 + 
         Lp^4*(-12.444444444444446 - 5.333333333333333*(1 - x) + 
           3.5555555555555554*x) + Lh*(-33.18518518518518 + 
           33.18518518518518*x) + 400.36633982689943*Log[1 - x] + 
         138.5318064989698*Log[1 - x]^2 + 30.002743484224965*Log[1 - x]^3 + 
         2.880658436213992*Log[1 - x]^4 + 1.*(1 - x)^3*
          (92.33892215568862*Log[1 - x] - 28.426666666666666*Log[1 - x]^2 + 
           9.53146551724138*Log[1 - x]^3 - 2.2323717948717947*Log[1 - x]^4) + 
         1.*(1 - x)^2*(52.47309027777778*Log[1 - x] + 81.05390835579514*
            Log[1 - x]^2 + 23.048433048433047*Log[1 - x]^3 + 
           0.009771986970684038*Log[1 - x]^4) + 
         (1 - x)*(-4.934802200544679*(7.901234567901234 + 6.518518518518518*
              Log[1 - x] + 0.8888888888888888*Log[1 - x]^2) + 
           1.*(527.1745184303213 + 483.0471281145598*Log[1 - x] + 
             215.11582820809593*Log[1 - x]^2 + 49.953360768175585*
              Log[1 - x]^3 + 2.880658436213992*Log[1 - x]^4)) + 
         3610.9413616113557*Log[x] + 1252.7799787312767*Log[x]^2 + 
         223.2318244170096*Log[x]^3 + 22.386831275720166*Log[x]^4 + 
         0.9481481481481482*Log[x]^5 + x^3*(-1044.455357142857 - 
           1853.3925*Log[x] - 117.55727051177904*Log[x]^2 - 
           307.44661308840415*Log[x]^3 - 7.766187050359712*Log[x]^4 - 
           6.984502446982056*Log[x]^5) + x*(-2710.5125095010185 + 
           295.4094217647675*Log[x] + 190.07594904488374*Log[x]^2 + 
           14.770919067215363*Log[x]^3 - 1.6131687242798354*Log[x]^4 - 
           0.4740740740740741*Log[x]^5) + x^2*(-926.2873543812258 + 
           829.1092278719398*Log[x] + 245.6046875*Log[x]^2 + 
           36.64767616191904*Log[x]^3 + 2.4874213836477987*Log[x]^4 + 
           0.06797385620915032*Log[x]^5) + Lp^3*(115.35802469135804 + 
           Lh*(-21.333333333333336 - 10.666666666666666*(1 - x) + 
             5.333333333333333*x) - 32.79012345679012*Log[1 - x] + 
           (1 - x)*(1.*(55.30864197530864 - 22.123456790123456*Log[1 - x]) - 
             3.*(5.925925925925926 + 3.5555555555555554*Log[1 - x])) + 
           93.23456790123457*Log[x] + 4.7407407407407405*Log[x]^2 + 
           x*(-108.83950617283952 + 31.604938271604937*Log[x] - 
             2.3703703703703702*Log[x]^2)) + Lp^2*(923.6761709660603 + 
           5.320618556701031*x^4 + 1.0335515548281506*x^5 - 
           0.2532855436081243*x^6 + 2.962962962962962*Log[1 - x] - 
           24.592592592592595*Log[1 - x]^2 + 1.*(1 - x)^2*
            (8.659937888198758*Log[1 - x] - 0.01950585175552666*
              Log[1 - x]^2) + 1.*(1 - x)^3*(-0.30428134556574926*Log[1 - x] + 
             0.6616600790513834*Log[1 - x]^2) + Lh*(-81.77777777777779 + 
             28.444444444444443*x - 21.333333333333332*Log[1 - x] - 
             6.*(1 - x)*(5.925925925925926 + 3.5555555555555554*
                Log[1 - x])) + (1 - x)*(-8.772981689857207 + 
             1.*(298.9415580067673 + 53.333333333333336*Log[1 - x] - 
               21.925925925925927*Log[1 - x]^2) - 3.*(7.901234567901234 + 
               6.518518518518518*Log[1 - x] + 0.8888888888888888*
                Log[1 - x]^2)) + 700.4444444444445*Log[x] + 
           123.25925925925925*Log[x]^2 + 9.481481481481481*Log[x]^3 + 
           x*(-688.8556351318974 + 103.70370370370371*Log[x] + 
             34.370370370370374*Log[x]^2 - 4.7407407407407405*Log[x]^3) + 
           x^3*(50.81720430107527 - 40.123684210526314*Log[x] + 
             4.820009808729769*Log[x]^2 - 3.2413145539906103*Log[x]^3) + 
           x^2*(-98.52341920374707 - 20.180482686253935*Log[x] - 
             2.642070484581498*Log[x]^2 - 0.12685185185185185*Log[x]^3)) + 
         Lp*(2799.722748754792 + 252.00576184379003*x^4 - 12.063732928679817*
            x^5 + 0.5768321513002365*x^6 + 265.8219494133353*Log[1 - x] + 
           75.85185185185185*Log[1 - x]^2 + 3.1604938271604937*Log[1 - x]^3 + 
           1.*(1 - x)^3*(-48.33642261353105*Log[1 - x] + 23.464532871972317*
              Log[1 - x]^2 - 4.709076175040519*Log[1 - x]^3) + 
           1.*(1 - x)^2*(4.444780635400908*Log[1 - x] + 62.25073457394711*
              Log[1 - x]^2 - 0.07644628099173553*Log[1 - x]^3) + 
           Lh*(-101.92592592592592 + 52.14814814814815*x - 17.77777777777778*
              Log[1 - x] - 5.333333333333333*Log[1 - x]^2 - 
             6.*(1 - x)*(7.901234567901234 + 6.518518518518518*Log[1 - x] + 
               0.8888888888888888*Log[1 - x]^2)) + 
           (1 - x)*(-4.934802200544679*(5.925925925925926 + 
               3.5555555555555554*Log[1 - x]) + 1.*(684.8610281956038 + 
               354.47902390416084*Log[1 - x] + 97.18518518518519*
                Log[1 - x]^2 + 3.1604938271604937*Log[1 - x]^3)) + 
           2346.1979470174033*Log[x] + 671.2098765432099*Log[x]^2 + 
           89.28395061728395*Log[x]^3 + 5.925925925925926*Log[x]^4 + 
           x^3*(-1508.3094098883573 + 582.1130906274207*Log[x] - 
             346.86568322981367*Log[x]^2 + 13.761171032357472*Log[x]^3 - 
             9.303988995873453*Log[x]^4) + x*(-2010.3317537775606 + 
             290.5709807204284*Log[x] + 96.98765432098766*Log[x]^2 + 
             8.691358024691358*Log[x]^3 - 2.962962962962963*Log[x]^4) + 
           x^2*(953.8960905349794 + 513.2064489112228*Log[x] + 
             69.05515088449532*Log[x]^2 + 4.834002677376171*Log[x]^3 + 
             0.13638080846241027*Log[x]^4))))
 
dPDFMSbN["qg"] = as*Nf*(4. + Lp*(2. - 4.*x) - 4.*x) + 
     as^2*Nf*(51.120459760465025 + 121.87495940240338*x^4 - 
       14.027093596059114*x^5 + 2.295364238410596*x^6 + 
       Lp^3*(-2.6666666666666665 + 5.333333333333333*x) - 
       3.3333333333333335*Log[1 - x] + 1.1111111111111112*Log[1 - x]^3 + 
       1.*(1 - x)^3*(-48.783962264150944*Log[1 - x] + 1.4225781845919145*
          Log[1 - x]^2 - 3.468247895944912*Log[1 - x]^3) + 
       1.*(1 - x)*(117.81831865413257 + 10.*Log[1 - x] - 
         9.333333333333334*Log[1 - x]^2 - 2.2222222222222223*Log[1 - x]^3) + 
       1.*(1 - x)^2*(5.411413969335605*Log[1 - x] + 1.8316582914572865*
          Log[1 - x]^2 - 0.10168674698795181*Log[1 - x]^3) + 
       145.33333333333334*Log[x] + 41.666666666666664*Log[x]^2 + 
       2.4444444444444446*Log[x]^3 + x^3*(-141.78223740392826 - 
         114.99619565217391*Log[x] - 25.33367139959432*Log[x]^2 - 
         5.327510917030568*Log[x]^3) + x^2*(-68.30547337278107 + 
         39.376411543287325*Log[x] + 3.972228930210094*Log[x]^2 - 
         0.03776824034334764*Log[x]^3) + x*(17.881086985829512 + 52.*Log[x] + 
         14.*Log[x]^2 + 3.111111111111111*Log[x]^3) + 
       Lp^2*(36. + Lh*(-5.333333333333333 + 10.666666666666666*x) + 
         1.*(1 - x)*(42.666666666666664 - 34.666666666666664*Log[1 - x]) + 
         17.333333333333332*Log[1 - x] + 26.666666666666668*Log[x] + 
         x*(-40.00000000000001 + 18.666666666666668*Log[x])) + 
       Lp*(31.82613939631034 + 27.923946557040082*x^4 - 
         5.162601626016261*x^5 + 0.7888730385164051*x^6 + 
         Lh*(-10.666666666666666 + 10.666666666666666*x) + 
         6.666666666666667*Log[1 - x]^2 + 1.*(1 - x)*(92.3864908449286 - 
           32.*Log[1 - x] - 13.333333333333334*Log[1 - x]^2) + 
         1.*(1 - x)^3*(4.031154551007941*Log[1 - x] - 1.4644644644644644*
            Log[1 - x]^2) + 1.*(1 - x)^2*(16.623042505592842*Log[1 - x] + 
           0.054491899852724596*Log[1 - x]^2) + 102.66666666666667*Log[x] + 
         14.666666666666666*Log[x]^2 + x^3*(-1.4007177033492824 - 
           32.667447306791566*Log[x] - 3.162589928057554*Log[x]^2) + 
         x^2*(-67.3544776119403 + 20.83041958041958*Log[x] + 
           0.06499133448873484*Log[x]^2) + x*(-9.761251888266697 - 
           24.*Log[x] + 18.666666666666668*Log[x]^2))) + 
     as^3*(Nf^2*(-2593.9835855550646 + Lh*(11.061728395061728 - 
           11.061728395061728*x) + Lp^4*(1.1851851851851851 - 
           2.3703703703703702*x) - 339.5489443378119*x^4 + 
         30.38700947225981*x^5 - 5.021556886227545*x^6 + 
         44.50367176239234*Log[1 - x] + 2.962622532171402*Log[1 - x]^2 - 
         1.646090534979424*Log[1 - x]^3 - 0.30864197530864196*Log[1 - x]^4 + 
         1.*(1 - x)^2*(-394.6383307573416*Log[1 - x] - 66.33313106796116*
            Log[1 - x]^2 - 5.218185240963855*Log[1 - x]^3 - 
           0.10851648351648352*Log[1 - x]^4) + 1.*(1 - x)*
          (-550.8619891707423 - 37.82970793069126*Log[1 - x] + 
           7.704384565286826*Log[1 - x]^2 + 4.773662551440329*Log[1 - x]^3 + 
           0.6172839506172839*Log[1 - x]^4) + 1.*(1 - x)^3*
          (-449.1473829201102*Log[1 - x] + 226.6310734463277*Log[1 - x]^2 - 
           13.9728*Log[1 - x]^3 + 5.828516377649326*Log[1 - x]^4) - 
         2436.0974909068545*Log[x] - 766.1042423816025*Log[x]^2 - 
         126.62551440329219*Log[x]^3 - 10.765432098765432*Log[x]^4 - 
         0.35555555555555557*Log[x]^5 + x^3*(759.8489535941766 - 
           861.896540027137*Log[x] + 476.2231111111111*Log[x]^2 - 
           89.96*Log[x]^3 + 11.882969432314411*Log[x]^4 - 2.3351831298557157*
            Log[x]^5) + x^2*(687.7597989949749 - 171.72277936962752*Log[x] + 
           35.75364806866953*Log[x]^2 + 10.778064516129032*Log[x]^3 + 
           0.9451530612244898*Log[x]^4 + 0.029523809523809525*Log[x]^5) + 
         x*(1621.5841025113043 - 584.3402863948605*Log[x] - 
           117.06445184139422*Log[x]^2 + 9.794238683127572*Log[x]^3 + 
           2.123456790123457*Log[x]^4 + 0.7111111111111111*Log[x]^5) + 
         Lp^3*(-40.59259259259259 + Lh*(1.7777777777777777 - 
             3.5555555555555554*x) - 5.037037037037037*Log[1 - x] + 
           1.*(1 - x)*(-11.851851851851851 + 10.074074074074074*Log[1 - x]) - 
           22.51851851851852*Log[x] - 1.7777777777777777*Log[x]^2 + 
           x*(38.51851851851851 - 24.296296296296298*Log[x] + 
             3.5555555555555554*Log[x]^2)) + Lp^2*(-432.22222172806016 + 
           Lh*(9.481481481481481 - 15.407407407407407*x) - 
           2.6506189821182944*x^4 + 1.004746835443038*x^5 - 
           0.15473887814313347*x^6 - 19.25925925925926*Log[1 - x] - 
           2.2222222222222223*Log[1 - x]^2 + 1.*(1 - x)^2*
            (-5.453686200378072*Log[1 - x] - 0.010248901903367497*
              Log[1 - x]^2) + 1.*(1 - x)^3*(-1.4728340675477238*Log[1 - x] + 
             0.3380035026269702*Log[1 - x]^2) + 1.*(1 - x)*
            (-82.344657719971 + 49.18518518518518*Log[1 - x] + 
             4.444444444444445*Log[1 - x]^2) - 311.85185185185185*Log[x] - 
           57.77777777777778*Log[x]^2 - 3.5555555555555554*Log[x]^3 + 
           x^3*(10.927308447937131 - 5.65265760197775*Log[x] + 
             2.312451057165231*Log[x]^2 - 1.1088*Log[x]^3) + 
           x^2*(-3.4204119850187267 - 8.947873799725652*Log[x] - 
             1.0063657407407407*Log[x]^2 - 0.048818897637795275*Log[x]^3) + 
           x*(438.1359070935342 - 148.74074074074073*Log[x] - 
             17.77777777777778*Log[x]^2 + 7.111111111111111*Log[x]^3)) + 
         Lp*(-1647.3921664122058 + Lh*(17.382716049382715 - 22.91358024691358*
              x) + 42.24517593643587*x^4 + 7.164616840113529*x^5 - 
           1.3906785469499656*x^6 - 3.2849719096586334*Log[1 - x] - 
           7.407407407407407*Log[1 - x]^2 - 1.4814814814814814*Log[1 - x]^3 + 
           1.*(1 - x)^2*(-29.12514220705347*Log[1 - x] - 4.297725024727992*
              Log[1 - x]^2 + 0.047716428084526245*Log[1 - x]^3) + 
           1.*(1 - x)^3*(20.42353203840143*Log[1 - x] - 0.7895392278953923*
              Log[1 - x]^2 + 1.9304257528556594*Log[1 - x]^3) + 
           1.*(1 - x)*(-351.22356485685054 + 59.45883270820615*Log[1 - x] + 
             18.37037037037037*Log[1 - x]^2 + 2.962962962962963*
              Log[1 - x]^3) - 1408.5377028702007*Log[x] - 382.51851851851853*
            Log[x]^2 - 47.851851851851855*Log[x]^3 - 2.2222222222222223*
            Log[x]^4 + x^3*(-2175.5718370264476 + 1264.062105263158*Log[x] - 
             406.7584345479082*Log[x]^2 + 47.530880420499344*Log[x]^3 - 
             10.325847846012833*Log[x]^4) + x^2*(2252.7825 + 
             775.4889058913542*Log[x] + 123.39936102236422*Log[x]^2 + 
             9.17022202873313*Log[x]^3 + 0.27341389728096677*Log[x]^4) + 
           x*(1619.777967527274 - 451.5939242589202*Log[x] - 
             74.07407407407408*Log[x]^2 + 1.4814814814814814*Log[x]^3 + 
             4.444444444444445*Log[x]^4))) + 
       Nf*(16119.753252866443 + Lh*(29.853338900341697 - 29.853338900341697*
            x) + Lp^5*(1.7777777777777777 - 3.5555555555555554*x) + 
         104600.54394961566*x^4 - 3776.0134217229515*x^5 + 
         369.8056462339939*x^6 - 199.74204644094115*Log[1 - x] - 
         68.42259568613471*Log[1 - x]^2 + 25.865011520392272*Log[1 - x]^3 + 
         4.722222222222222*Log[1 - x]^4 - 1.8518518518518519*Log[1 - x]^5 + 
         (1 - x)^3*(-2.1932454224643014*(-48.783962264150944*Log[1 - x] + 
             1.4225781845919145*Log[1 - x]^2 - 3.468247895944912*
              Log[1 - x]^3) + 1.*(-26827.75905292479*Log[1 - x] + 
             522.5885057471264*Log[1 - x]^2 - 2982.6940966010734*
              Log[1 - x]^3 - 60.24826629680999*Log[1 - x]^4 - 
             58.22115384615385*Log[1 - x]^5)) + (1 - x)^2*
          (-2.1932454224643014*(5.411413969335605*Log[1 - x] + 
             1.8316582914572865*Log[1 - x]^2 - 0.10168674698795181*
              Log[1 - x]^3) + 1.*(-533.570652173913*Log[1 - x] + 
             1083.7681233933163*Log[1 - x]^2 + 129.38257575757575*
              Log[1 - x]^3 + 0.8106026280018124*Log[1 - x]^4 + 
             0.362874251497006*Log[1 - x]^5)) + 
         (1 - x)*(-2.1932454224643014*(117.81831865413257 + 10.*Log[1 - x] - 
             9.333333333333334*Log[1 - x]^2 - 2.2222222222222223*
              Log[1 - x]^3) + 1.*(4982.840228182349 + 170.1805934416501*
              Log[1 - x] - 214.1108216556711*Log[1 - x]^2 - 75.66563015243361*
              Log[1 - x]^3 + 2.1604938271604937*Log[1 - x]^4 + 
             3.7037037037037037*Log[1 - x]^5)) + 
         Lp^4*(-71.11111111111111 + Lh*(7.111111111111111 - 
             14.222222222222221*x) - 1.3333333333333333*(1 - x)*
            (42.666666666666664 - 34.666666666666664*Log[1 - x]) - 
           23.111111111111107*Log[1 - x] + x*(96.00000000000001 - 
             24.88888888888889*Log[x]) - 35.55555555555556*Log[x]) + 
         20667.14444695095*Log[x] + 8367.081105445392*Log[x]^2 + 
         1953.4076984638784*Log[x]^3 + 238.40740740740742*Log[x]^4 + 
         10.264197530864198*Log[x]^5 + x^3*(-38659.64974859287 - 
           175812.9566178696*Log[x] - 4711.807532971904*Log[x]^2 - 
           20232.081516113965*Log[x]^3 - 691.7411988582303*Log[x]^4 - 
           381.295631825273*Log[x]^5) + x*(-47344.88137544127 - 
           2547.100050388638*Log[x] + 1316.9958559285421*Log[x]^2 - 
           343.94076626970974*Log[x]^3 + 34.76543209876543*Log[x]^4 - 
           7.940740740740741*Log[x]^5) + x^2*(-32602.33029819116 - 
           15397.123332427589*Log[x] + 3820.0653490193868*Log[x]^2 + 
           842.0035328790898*Log[x]^3 + 70.63288888888889*Log[x]^4 + 
           1.879979570990807*Log[x]^5) + Lp^3*(1691.1319809288755 + 
           Lh^2*(7.111111111111111 - 14.222222222222221*x) - 
           34.731546771749905*x^4 + 6.540495495330011*x^5 - 
           1.0234827219319418*x^6 + 122.22222222222223*Log[1 - x] - 
           87.7037037037037*Log[1 - x]^2 + (1 - x)^3*
            (1.*(29.683788121990368*Log[1 - x] - 6.607284768211921*
                Log[1 - x]^2) - 1.3333333333333333*(4.031154551007941*
                Log[1 - x] - 1.4644644644644644*Log[1 - x]^2)) + 
           (1 - x)^2*(-1.3333333333333333*(16.623042505592842*Log[1 - x] + 
               0.054491899852724596*Log[1 - x]^2) + 1.*(32.05298507462687*
                Log[1 - x] + 0.15135542168674698*Log[1 - x]^2)) + 
           (1 - x)*(-1.3333333333333333*(92.3864908449286 - 32.*Log[1 - x] - 
               13.333333333333334*Log[1 - x]^2) + 1.*(261.5985411664426 - 
               559.7037037037037*Log[1 - x] + 157.62962962962962*
                Log[1 - x]^2)) + Lh*(-125.33333333333334 - 2.6666666666666665*
              (1 - x)*(42.666666666666664 - 34.666666666666664*Log[1 - x]) - 
             46.222222222222214*Log[1 - x] + x*(165.33333333333337 - 
               49.77777777777778*Log[x]) - 71.11111111111111*Log[x]) + 
           901.037037037037*Log[x] + 88.29629629629629*Log[x]^2 + 
           x*(-1759.2726365771878 + 530.6666666666667*Log[x] - 
             64.5925925925926*Log[x]^2) + x^2*(140.07680639105186 - 
             147.5755894865121*Log[x] - 0.21851042186984948*Log[x]^2) + 
           x^3*(131.01362184545076 + 8.201966779425788*Log[x] + 
             9.523433096423163*Log[x]^2)) + Lp^2*(3186.3734613315814 + 
           Lh^2*(14.222222222222221 - 14.222222222222221*x) + 
           2304.3091513044915*x^4 - 252.56337142691697*x^5 + 
           38.501733239340595*x^6 + 611.1111111111111*Log[1 - x] + 
           50.*Log[1 - x]^2 - 59.25925925925926*Log[1 - x]^3 + 
           (1 - x)^3*(1.*(-510.71331636980494*Log[1 - x] - 71.2053592053592*
                Log[1 - x]^2 - 49.45517043826984*Log[1 - x]^3) - 
             1.3333333333333333*(-48.783962264150944*Log[1 - x] + 
               1.4225781845919145*Log[1 - x]^2 - 3.468247895944912*
                Log[1 - x]^3)) + (1 - x)^2*(1.*(394.24930362116993*
                Log[1 - x] - 154.96999531176746*Log[1 - x]^2 - 
               1.388455538221529*Log[1 - x]^3) - 1.3333333333333333*
              (5.411413969335605*Log[1 - x] + 1.8316582914572865*
                Log[1 - x]^2 - 0.10168674698795181*Log[1 - x]^3)) + 
           (1 - x)*(-2.1932454224643014*(42.666666666666664 - 
               34.666666666666664*Log[1 - x]) - 1.3333333333333333*
              (117.81831865413257 + 10.*Log[1 - x] - 9.333333333333334*
                Log[1 - x]^2 - 2.2222222222222223*Log[1 - x]^3) + 
             1.*(1501.5116031112898 - 1543.588063534318*Log[1 - x] - 
               66.22222222222223*Log[1 - x]^2 + 115.55555555555556*
                Log[1 - x]^3)) + 4783.413001102364*Log[x] + 1356.*Log[x]^2 + 
           111.7037037037037*Log[x]^3 + x^3*(-939.0916846746533 - 
             2737.8425008011964*Log[x] - 429.105681854173*Log[x]^2 - 
             125.45220097193449*Log[x]^3) + x*(-3931.2703504230435 - 
             1417.660015298834*Log[x] + 675.5555555555555*Log[x]^2 - 
             83.55555555555556*Log[x]^3) + x^2*(-550.2573608041635 - 
             716.4921259601555*Log[x] + 11.138249733541864*Log[x]^2 - 
             1.7943466996851531*Log[x]^3) + Lh*(-210.00959269546212 - 
             74.46385748544022*x^4 + 13.766937669376695*x^5 - 
             2.1036614360437467*x^6 - 17.77777777777778*Log[1 - x]^2 - 
             2.6666666666666665*(1 - x)*(92.3864908449286 - 32.*Log[1 - x] - 
               13.333333333333334*Log[1 - x]^2) - 2.6666666666666665*
              (1 - x)^3*(4.031154551007941*Log[1 - x] - 1.4644644644644644*
                Log[1 - x]^2) - 2.6666666666666665*(1 - x)^2*
              (16.623042505592842*Log[1 - x] + 0.054491899852724596*
                Log[1 - x]^2) - 273.77777777777777*Log[x] - 39.11111111111111*
              Log[x]^2 + x*(217.6431136459803 + 64.*Log[x] - 
               49.77777777777778*Log[x]^2) + x^2*(179.61194029850745 - 
               55.547785547785544*Log[x] - 0.1733102253032929*Log[x]^2) + 
             x^3*(3.7352472089314195 + 87.11319281811083*Log[x] + 
               8.43357314148681*Log[x]^2))) + Lp*(19423.329677059188 + 
           39643.23558319943*x^4 - 2229.5478189938253*x^5 + 
           253.18625690553029*x^6 + 13.255517591616467*Log[1 - x] + 
           207.2462026618251*Log[1 - x]^2 + 24.444444444444443*Log[1 - x]^3 - 
           17.037037037037038*Log[1 - x]^4 + (1 - x)^3*
            (-2.1932454224643014*(4.031154551007941*Log[1 - x] - 
               1.4644644644644644*Log[1 - x]^2) + 1.*(12201.050541516246*
                Log[1 - x] - 6802.9586056644885*Log[1 - x]^2 + 
               315.0829853862213*Log[1 - x]^3 - 176.37100949094045*
                Log[1 - x]^4)) + (1 - x)^2*(-2.1932454224643014*
              (16.623042505592842*Log[1 - x] + 0.054491899852724596*
                Log[1 - x]^2) + 1.*(11359.773516642546*Log[1 - x] + 
               1506.404024767802*Log[1 - x]^2 + 35.97817836812144*
                Log[1 - x]^3 + 3.060565275908479*Log[1 - x]^4)) + 
           (1 - x)*(-2.1932454224643014*(92.3864908449286 - 32.*Log[1 - x] - 
               13.333333333333334*Log[1 - x]^2) + 1.*(3677.6518220619473 - 
               1447.6783711649657*Log[1 - x] - 533.5134554009519*
                Log[1 - x]^2 + 24.59259259259259*Log[1 - x]^3 + 
               34.074074074074076*Log[1 - x]^4)) + 16233.961491680617*
            Log[x] + 5616.577232864462*Log[x]^2 + 1001.8518518518518*
            Log[x]^3 + 65.44444444444444*Log[x]^4 + 
           x^3*(-143620.79911803067 + 48321.44667106816*Log[x] - 
             38316.87879616569*Log[x]^2 + 632.1738095238095*Log[x]^3 - 
             998.2316513761468*Log[x]^4) + x*(1364.6405580174055 + 
             5106.258355223432*Log[x] - 1170.523785390222*Log[x]^2 + 
             341.77777777777777*Log[x]^3 - 49.629629629629626*Log[x]^4) + 
           x^2*(84427.48063519744 + 42352.265734902605*Log[x] + 
             7397.628839632081*Log[x]^2 + 499.25185388629495*Log[x]^3 + 
             12.779794790844514*Log[x]^4) + Lh*(-254.34099852167162 - 
             324.99989173974234*x^4 + 37.4055829228243*x^5 - 
             6.120971302428256*x^6 + 8.88888888888889*Log[1 - x] - 
             2.962962962962963*Log[1 - x]^3 - 2.6666666666666665*(1 - x)^3*
              (-48.783962264150944*Log[1 - x] + 1.4225781845919145*
                Log[1 - x]^2 - 3.468247895944912*Log[1 - x]^3) - 
             2.6666666666666665*(1 - x)*(117.81831865413257 + 10.*
                Log[1 - x] - 9.333333333333334*Log[1 - x]^2 - 
               2.2222222222222223*Log[1 - x]^3) - 2.6666666666666665*
              (1 - x)^2*(5.411413969335605*Log[1 - x] + 1.8316582914572865*
                Log[1 - x]^2 - 0.10168674698795181*Log[1 - x]^3) - 
             387.55555555555554*Log[x] - 111.1111111111111*Log[x]^2 - 
             6.518518518518519*Log[x]^3 + x*(55.41020441471535 - 
               138.66666666666666*Log[x] - 37.33333333333333*Log[x]^2 - 
               8.296296296296296*Log[x]^3) + x^2*(182.14792899408283 - 
               105.00376411543286*Log[x] - 10.59261048056025*Log[x]^2 + 
               0.10071530758226035*Log[x]^3) + x^3*(378.08596641047535 + 
               306.6565217391304*Log[x] + 67.55645706558485*Log[x]^2 + 
               14.20669577874818*Log[x]^3)))))
 
dPDFMSbN["qq"] = 1.*delta[1 - x] + as*(2.6666666666666665 - 
       2.6666666666666665*x - 2.1932454224643014*delta[1 - x] - 
       1.3333333333333333*Lp^2*delta[1 - x] + 
       Lp*(2.6666666666666665 + 2.6666666666666665*x - 2.6666666666666665*Lh*
          delta[1 - x] - 5.333333333333333*plusD[0, 1 - x])) + 
     as^2*(-13.24183378777834 - 48.19932049830125*x^4 + 
       8.68679495686795*x^5 - 1.2715477293790547*x^6 - 
       30.608535416484305*delta[1 - x] + 7.463334725085424*Lh*delta[1 - x] + 
       0.8888888888888888*Lp^4*delta[1 - x] + 22.22222222222222*Log[1 - x] - 
       7.111111111111111*Log[1 - x]^2 + 1.*(1 - x)^2*
        (13.045535714285714*Log[1 - x] - 2.413886384129847*Log[1 - x]^2) + 
       1.*(1 - x)^3*(4.213278008298755*Log[1 - x] - 0.49469964664310956*
          Log[1 - x]^2) + 1.*(1 - x)*(0.3393005313631363 - 
         17.77777777777778*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) - 
       6.666666666666667*Log[x] - 2.*Log[x]^2 - 0.8888888888888888*Log[x]^3 + 
       x^2*(-34.43800978792822 - 49.49844236760124*Log[x] - 
         17.799856527977045*Log[x]^2 - 3.069042316258352*Log[x]^3) + 
       x*(1.3465711082717853 - 10.222222222222221*Log[x] - 
         9.11111111111111*Log[x]^2 - 0.5925925925925926*Log[x]^3) + 
       x^3*(87.67535545023696 + 33.73169579593765*Log[x] + 
         8.847014925373134*Log[x]^2 + 0.9564541213063764*Log[x]^3) + 
       Lp*(98.21556105305079 - 99.0143882637617*(1 - x) - 
         21.66156462585034*x^4 + 4.508528784648187*x^5 - 
         0.5072142064372919*x^6 + Lh*(-7.111111111111111 + 
           7.111111111111111*x - 27.387956026079134*delta[1 - x]) - 
         48.25139929421464*delta[1 - x] - 28.444444444444443*Log[1 - x] - 
         9.428005284015851*(1 - x)^2*Log[1 - x] - 3.5448354143019296*
          (1 - x)^3*Log[1 - x] - 18.666666666666668*Log[x] - 
         5.333333333333333*Log[x]^2 + x^2*(-9.107165109034268 - 
           70.13679890560876*Log[x] - 18.272411396803335*Log[x]^2) + 
         x*(-74.18851097615439 - 29.333333333333332*Log[x] - 
           3.5555555555555554*Log[x]^2) + x^3*(94.849609375 - 
           12.711395101171458*Log[x] + 6.32172131147541*Log[x]^2) - 
         54.77591205215827*plusD[0, 1 - x]) + 14.926669450170849*
        plusD[0, 1 - x] + Lp^3*(-3.5555555555555554 - 3.5555555555555554*x - 
         9.777777777777779*delta[1 - x] + 3.5555555555555554*Lh*
          delta[1 - x] + 7.111111111111111*plusD[0, 1 - x]) + 
       Nf*(27.88613538571768 + 9.580246913580247*(1 - x) + 
         0.6737611181702668*x^4 - 0.031017369727047148*x^5 + 
         0.0018331805682859762*x^6 + 3.4489756184793317*delta[1 - x] + 
         2.765432098765432*Lh*delta[1 - x] + 0.5925925925925926*Lp^3*
          delta[1 - x] + 25.48148148148148*Log[x] + 7.111111111111111*
          Log[x]^2 + 0.8888888888888888*Log[x]^3 + 
         x^3*(-4.730442176870748 + 0.05131128848346636*Log[x] + 
           0.1099476439790576*Log[x]^2 - 0.22302504816955684*Log[x]^3) + 
         x^2*(-9.543758967001434 + 7.797289334119034*Log[x] + 
           0.8311735061195105*Log[x]^2 - 0.002398081534772182*Log[x]^3) + 
         x*(-22.750338642778082 + 20.14814814814815*Log[x] - 
           0.8888888888888888*Log[x]^2 + 0.8888888888888888*Log[x]^3) + 
         5.530864197530864*plusD[0, 1 - x] + Lp^2*(8.88888888888889 + 
           3.5555555555555554*(1 - x) + 1.4814814814814814*delta[1 - x] + 
           0.8888888888888888*Lh*delta[1 - x] + 5.333333333333333*Log[x] + 
           x*(-10.666666666666666 + 5.333333333333333*Log[x]) + 
           1.7777777777777777*plusD[0, 1 - x]) + 
         Lp*(13.62962962962963 + 11.851851851851851*(1 - x) + 
           0.15190217391304348*x^4 - 0.004172461752433936*x^5 - 
           0.00022311468094600624*x^6 + 2.9243272299524024*delta[1 - x] + 
           2.962962962962963*Lh*delta[1 - x] + 28.444444444444443*Log[x] + 
           5.333333333333333*Log[x]^2 + x^3*(-4.146460537021969 + 
             1.9460020768431983*Log[x] - 0.46338535414165666*Log[x]^2) + 
           x^2*(0.4434589800443459 + 3.687786960514233*Log[x] + 
             0.011095700416088766*Log[x]^2) + x*(-19.555613335644537 - 
             3.5555555555555554*Log[x] + 5.333333333333333*Log[x]^2) + 
           5.925925925925926*plusD[0, 1 - x])) + 
       Lp^2*(40. + 5.750064020486556*x^4 - 1.6077537058152793*x^5 + 
         0.33859095688748686*x^6 - 37.088595852658784*delta[1 - x] + 
         3.5555555555555554*Lh^2*delta[1 - x] - 28.444444444444443*
          Log[1 - x] - 0.04628330995792426*(1 - x)^2*Log[1 - x] - 
         0.48483316481294236*(1 - x)^3*Log[1 - x] + 
         1.*(1 - x)*(-36. + 14.222222222222221*Log[1 - x]) + 
         x^2*(2.157766990291262 - 14.022810890360558*Log[x]) + 
         x^3*(8.11289513296538 - 9.761156505342552*Log[x]) + 
         x*(-11.196006944444443 - 3.5555555555555554*Log[x]) - 
         3.5555555555555554*Log[x] - 29.333333333333332*plusD[0, 1 - x] + 
         Lh*(-7.111111111111111 - 7.111111111111111*x - 14.666666666666666*
            delta[1 - x] + 14.222222222222221*plusD[0, 1 - x]) + 
         28.444444444444443*plusD[1, 1 - x])) + 
     as^3*(952.5453425124149 + 34847.4075071699*x^4 - 1093.209288865237*x^5 + 
       60.32209914159535*x^6 - 2288.3131081781535*delta[1 - x] - 
       0.3950617283950617*Lp^6*delta[1 - x] + 
       Lh*(19.902225933561134 - 19.902225933561134*x + 53.699084514520536*
          delta[1 - x]) + 589.1040858653803*Log[1 - x] + 
       10.506040485317314*Log[1 - x]^2 - 34.76543209876543*Log[1 - x]^3 + 
       (1 - x)^2*(-2.1932454224643014*(13.045535714285714*Log[1 - x] - 
           2.413886384129847*Log[1 - x]^2) + 
         1.*(433.7070506454816*Log[1 - x] - 82.89563567362428*Log[1 - x]^2 - 
           10.898211829436038*Log[1 - x]^3)) + 
       (1 - x)*(-2.1932454224643014*(0.3393005313631363 - 17.77777777777778*
            Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) + 
         1.*(-2425.647354471025 - 482.95332389620125*Log[1 - x] + 
           9.50849651512577*Log[1 - x]^2 - 7.901234567901234*Log[1 - x]^3)) + 
       (1 - x)^3*(-2.1932454224643014*(4.213278008298755*Log[1 - x] - 
           0.49469964664310956*Log[1 - x]^2) + 
         1.*(143.546818727491*Log[1 - x] - 58.071114369501466*Log[1 - x]^2 - 
           7.282934131736527*Log[1 - x]^3)) - 906.0753821681451*Log[x] - 
       300.1827024166156*Log[x]^2 - 78.14809349530157*Log[x]^3 - 
       9.777777777777779*Log[x]^4 - 0.28641975308641976*Log[x]^5 + 
       x^3*(-18018.544724077896 - 61741.351578516085*Log[x] + 
         52.34102547328151*Log[x]^2 - 8980.266403691297*Log[x]^3 - 
         157.0204248366013*Log[x]^4 - 196.72785258681785*Log[x]^5) + 
       x^2*(-15897.665154720755 + 13503.485748123589*Log[x] + 
         5616.4336316632525*Log[x]^2 + 731.1629730150813*Log[x]^3 + 
         11.03092986603625*Log[x]^4 - 0.9217134416543574*Log[x]^5) + 
       x*(304.22063059231436 + 486.7855015132159*Log[x] + 
         193.57095133124108*Log[x]^2 - 45.519243498164585*Log[x]^3 - 
         11.555555555555555*Log[x]^4 - 0.3160493827160494*Log[x]^5) + 
       Nf^2*(-187.51400348036705 - 8.454970760233918*x^4 + 
         0.355877616747182*x^5 - 0.04643449419568822*x^6 - 
         8.57238037207872*delta[1 - x] - 4.546622307260784*Lh*delta[1 - x] - 
         0.2962962962962963*Lp^4*delta[1 - x] + 1.*(1 - x)^3*
          (-0.7780040733197556*Log[1 - x] + 1.1079497907949791*Log[1 - x]^2 - 
           0.21207865168539325*Log[1 - x]^3) + 1.*(1 - x)*
          (-36.10766483126627 - 11.588477366255145*Log[1 - x] - 
           1.5802469135802468*Log[1 - x]^2 - 0.19753086419753085*
            Log[1 - x]^3) + 1.*(1 - x)^2*(6.794554455445544*Log[1 - x] + 
           1.6675062972292192*Log[1 - x]^2 - 0.0048543689320388345*
            Log[1 - x]^3) - 177.989686821029*Log[x] - 47.83112775723933*
          Log[x]^2 - 7.111111111111111*Log[x]^3 - 0.49382716049382713*
          Log[x]^4 + x*(173.6128350628412 - 58.77246760269594*Log[x] - 
           26.10273269551093*Log[x]^2 - 2.3703703703703702*Log[x]^3 - 
           0.49382716049382713*Log[x]^4) + x^2*(-41.76035242290749 - 
           30.917543859649122*Log[x] - 10.227237949502678*Log[x]^2 - 
           0.8966861598440545*Log[x]^3 - 0.00680015111446921*Log[x]^4) + 
         x^3*(79.74802804557406 - 29.337404580152672*Log[x] + 
           13.825597749648383*Log[x]^2 - 1.016971279373368*Log[x]^3 + 
           0.48469147432878*Log[x]^4) + Lp*(-130.18706409963022 - 
           5.3861892583120206*x^4 + 0.4604267033723331*x^5 - 
           0.10044843049327354*x^6 - 9.34782502219845*delta[1 - x] - 
           3.292181069958847*Lh*delta[1 - x] + 1.*(1 - x)*
            (-34.10699588477366 - 9.481481481481481*Log[1 - x] - 
             1.7777777777777777*Log[1 - x]^2) + 1.*(1 - x)^3*
            (4.03521878335112*Log[1 - x] - 0.039383561643835614*
              Log[1 - x]^2) + 1.*(1 - x)^2*(7.308747855917667*Log[1 - x] + 
             0.016267123287671232*Log[1 - x]^2) - 106.35758080258218*Log[x] - 
           23.703703703703702*Log[x]^2 - 2.3703703703703702*Log[x]^3 + 
           x*(128.04776845492523 - 56.579803024804406*Log[x] - 
             9.481481481481481*Log[x]^2 - 2.3703703703703702*Log[x]^3) + 
           x^2*(7.987377279102384 - 10.877064220183486*Log[x] - 
             1.8448349764252037*Log[x]^2 + 0.024520255863539446*Log[x]^3) + 
           x^3*(13.66372657111356 + 8.64612676056338*Log[x] - 
             0.9479979199167967*Log[x]^2 + 1.0264550264550265*Log[x]^3) - 
           6.584362139917696*plusD[0, 1 - x]) + Lp^2*(-23.154099043266395 - 
           1.158*x^4 + 0.22625215889464595*x^5 - 0.0655893536121673*x^6 - 
           3.5956420216143585*delta[1 - x] - 1.9753086419753085*Lh*
            delta[1 - x] + 1.*(1 - x)*(-10.271604938271604 - 
             3.5555555555555554*Log[1 - x]) - 0.013245033112582781*(1 - x)^2*
            Log[1 - x] + 0.844776119402985*(1 - x)^3*Log[1 - x] - 
           23.703703703703702*Log[x] - 3.5555555555555554*Log[x]^2 + 
           x*(25.875165485489994 - 9.481481481481481*Log[x] - 
             3.5555555555555554*Log[x]^2) + x^2*(-1.243268337975859 - 
             2.6672879776328053*Log[x] - 0.0270239710538218*Log[x]^2) + 
           x^3*(5.840525328330206 - 1.1633624107850913*Log[x] + 
             0.6129092961987204*Log[x]^2) - 3.950617283950617*
            plusD[0, 1 - x]) + Lp^3*(-3.950617283950617 - 1.5802469135802468*
            (1 - x) - 1.3168724279835389*delta[1 - x] - 0.3950617283950617*Lh*
            delta[1 - x] + x*(4.7407407407407405 - 2.3703703703703702*
              Log[x]) - 2.3703703703703702*Log[x] - 0.7901234567901234*
            plusD[0, 1 - x]) - 9.09324461452157*plusD[0, 1 - x]) + 
       Lp^5*(2.3703703703703702 + 2.3703703703703702*x + 
         13.03703703703704*delta[1 - x] - 2.3703703703703702*Lh*
          delta[1 - x] - 4.7407407407407405*plusD[0, 1 - x]) + 
       107.39816902903988*plusD[0, 1 - x] + 
       Nf*(3608.1662212632823 - 1371.2091330332114*x^4 + 
         23.455424440964055*x^5 + 3.5417020989743633*x^6 + 
         306.7976732366431*delta[1 - x] - 0.7901234567901234*Lp^5*
          delta[1 - x] + Lh*(7.374485596707818 - 7.374485596707818*x + 
           71.06334487294696*delta[1 - x]) - 10.4457965355425*Log[1 - x] + 
         10.37037037037037*Log[1 - x]^2 + 2.1069958847736627*Log[1 - x]^3 + 
         1.*(1 - x)^3*(885.155672823219*Log[1 - x] - 423.4235403151066*
            Log[1 - x]^2 + 32.77185501066098*Log[1 - x]^3 - 
           10.319615912208505*Log[1 - x]^4) + 1.*(1 - x)^2*
          (584.0036188178528*Log[1 - x] + 103.71289274106175*Log[1 - x]^2 + 
           6.297658862876254*Log[1 - x]^3 + 0.22293577981651377*
            Log[1 - x]^4) + (1 - x)*(-21.01183268928763 + 
           1.*(797.284381209418 + 149.3722762375366*Log[1 - x] + 
             13.642508207299816*Log[1 - x]^2 - 0.9547325102880658*
              Log[1 - x]^3 + 0.49382716049382713*Log[1 - x]^4)) + 
         4953.834753866445*Log[x] + 2161.4502520842343*Log[x]^2 + 
         511.4912412712623*Log[x]^3 + 61.925925925925924*Log[x]^4 + 
         2.5481481481481483*Log[x]^5 + x*(-2573.939310627108 - 
           859.5803706876413*Log[x] + 534.8194366454147*Log[x]^2 - 
           66.8901030360079*Log[x]^3 + 16.131687242798353*Log[x]^4 - 
           1.1851851851851851*Log[x]^5) + x^2*(-18.636588555121303 - 
           685.8986021703823*Log[x] - 163.11138619581075*Log[x]^2 - 
           36.02113338052799*Log[x]^3 - 1.6075*Log[x]^4 - 0.14526588845654995*
            Log[x]^5) + x^3*(-10.934413311610317 + 4572.773483256789*Log[x] - 
           703.9907761346569*Log[x]^2 + 616.4828642983572*Log[x]^3 - 
           13.982248520710058*Log[x]^4 + 13.64445020746888*Log[x]^5) + 
         Lp^4*(-10.271604938271604 - 4.7407407407407405*(1 - x) + 
           7.80246913580247*delta[1 - x] - 2.765432098765432*Lh*
            delta[1 - x] + x*(15.802469135802468 - 7.111111111111111*
              Log[x]) - 7.111111111111111*Log[x] - 5.530864197530864*
            plusD[0, 1 - x]) + 142.12668974589383*plusD[0, 1 - x] + 
         Lp^2*(362.7306888713912 - 218.29776078604786*x^4 + 
           21.873728518924693*x^5 - 3.443661391518434*x^6 + 
           179.71640628041797*delta[1 - x] - 7.901234567901234*Lh^2*
            delta[1 - x] + (1 - x)*(-20.571868497980066 + 
             1.*(388.9853447065923 - 46.41975308641975*Log[1 - x])) + 
           101.1358024691358*Log[1 - x] + 72.88018979833926*(1 - x)^2*
            Log[1 - x] + 36.804788213627994*(1 - x)^3*Log[1 - x] + 
           1092.7663198763173*Log[x] + 350.22222222222223*Log[x]^2 + 
           29.629629629629626*Log[x]^3 + x*(-393.6636083241882 - 
             444.00746290247804*Log[x] + 219.25925925925927*Log[x]^2 - 
             13.037037037037036*Log[x]^3) + x^2*(707.5467031324725 + 
             427.3263243842863*Log[x] + 61.94009212990771*Log[x]^2 + 
             2.073651987500908*Log[x]^3) + x^3*(-684.8088525507832 + 
             745.244975262079*Log[x] - 77.94776644928201*Log[x]^2 + 
             41.96621204679688*Log[x]^3) + Lh*(-26.074074074074073 - 
             31.604938271604937*(1 - x) - 0.4050724637681159*x^4 + 
             0.011126564673157162*x^5 + 0.0005949724825226833*x^6 + 
             58.204221573942185*delta[1 - x] - 75.85185185185185*Log[x] - 
             14.222222222222221*Log[x]^2 + x*(57.67916642591629 + 
               9.481481481481481*Log[x] - 14.222222222222221*Log[x]^2) + 
             x^2*(-1.1825572801182558 - 9.834098561371288*Log[x] - 
               0.029588534442903373*Log[x]^2) + x^3*(11.05722809872525 - 
               5.189338871581862*Log[x] + 1.2356942777110844*Log[x]^2) - 
             31.604938271604937*plusD[0, 1 - x]) + 116.4084431478844*
            plusD[0, 1 - x] - 63.20987654320987*plusD[1, 1 - x]) + 
         Lp*(4109.3004945396615 - 310.0640971640195*x^4 - 5.531236995288431*
            x^5 + 2.29091838815696*x^6 + 311.2094570786569*delta[1 - x] - 
           7.3744855967078164*Lh^2*delta[1 - x] + 108.37860082304526*
            Log[1 - x] + 9.481481481481481*Log[1 - x]^2 + 
           1.*(1 - x)^3*(-113.99526066350711*Log[1 - x] + 22.766552511415526*
              Log[1 - x]^2 - 3.747497219132369*Log[1 - x]^3) + 
           1.*(1 - x)^2*(-33.16335740072202*Log[1 - x] + 8.518275538894095*
              Log[1 - x]^2 - 0.12477064220183487*Log[1 - x]^3) + 
           (1 - x)*(-25.994019821799128 + 1.*(927.8772253989483 + 
               31.023773523634294*Log[1 - x] + 5.037037037037037*
                Log[1 - x]^2 + 2.962962962962963*Log[1 - x]^3)) + 
           3712.220397891131*Log[x] + 1353.5753606551434*Log[x]^2 + 
           251.85185185185185*Log[x]^3 + 16.59259259259259*Log[x]^4 + 
           x*(-4538.116058256468 + 1105.3016072395474*Log[x] - 
             293.5316652864688*Log[x]^2 + 119.70370370370371*Log[x]^3 - 
             7.407407407407407*Log[x]^4) + x^2*(-7472.833022541298 - 
             2747.1605183464776*Log[x] - 303.7054379563514*Log[x]^2 - 
             17.60861423220974*Log[x]^3 - 1.0198511166253101*Log[x]^4) + 
           x^3*(7734.059844358772 - 4533.192122361232*Log[x] + 
             1569.3921401752293*Log[x]^2 - 181.96876394466756*Log[x]^3 + 
             36.13109563014566*Log[x]^4) + Lh*(-59.087307530638085 - 
             25.547325102880656*(1 - x) - 1.7966963151207116*x^4 + 
             0.0827129859387924*x^5 - 0.00488848151542927*x^6 + 
             126.78633515573378*delta[1 - x] - 67.9506172839506*Log[x] - 
             18.962962962962962*Log[x]^2 - 2.3703703703703702*Log[x]^3 + 
             x*(60.14082074288147 - 53.72839506172839*Log[x] + 
               2.3703703703703702*Log[x]^2 - 2.3703703703703702*Log[x]^3) + 
             x^2*(25.45002391200382 - 20.792771557650756*Log[x] - 
               2.216462682985361*Log[x]^2 + 0.006394884092725818*Log[x]^3) + 
             x^3*(12.614512471655328 - 0.13683010262257694*Log[x] - 
               0.2931937172774869*Log[x]^2 + 0.5947334617854849*Log[x]^3) - 
             29.497942386831273*plusD[0, 1 - x]) + 253.57267031146756*
            plusD[0, 1 - x] - 58.99588477366255*plusD[1, 1 - x]) + 
         Lp^3*(322.8510519235479 - 6.0425754860548135*x^4 + 
           1.3176606338040087*x^5 - 0.3834329985574239*x^6 + 
           58.15708913236683*delta[1 - x] - 2.3703703703703702*Lh^2*
            delta[1 - x] + (1 - x)*(-15.802469135802468 + 
             1.*(70.51851851851852 - 29.62962962962963*Log[1 - x])) + 
           18.962962962962962*Log[1 - x] - 0.07409274193548387*(1 - x)^2*
            Log[1 - x] + 4.7986942328618065*(1 - x)^3*Log[1 - x] + 
           193.1851851851852*Log[x] + 18.962962962962962*Log[x]^2 + 
           x*(-340.07774124426055 + 135.11111111111111*Log[x] - 
             13.037037037037036*Log[x]^2) + x^2*(-5.05141531431881 + 
             3.6522236959947403*Log[x] - 0.10437221726451801*Log[x]^2) + 
           x^3*(12.374102306470165 + 3.3632622031223027*Log[x] + 
             1.2083742587944268*Log[x]^2) + Lh*(-21.333333333333332 - 
             9.481481481481481*(1 - x) + 5.135802469135802*delta[1 - x] + 
             x*(30.814814814814813 - 14.222222222222221*Log[x]) - 
             14.222222222222221*Log[x] - 9.481481481481481*plusD[0, 1 - x]) + 
           10.271604938271604*plusD[0, 1 - x] - 18.962962962962962*
            plusD[1, 1 - x])) + Lp*(2123.705243567708 + 10069.215285816832*
          x^4 - 276.258609058226*x^5 - 8.720554763522546*x^6 - 
         1189.0889508086368*delta[1 - x] - 19.90222593356113*Lh^2*
          delta[1 - x] - 205.91159557421622*Log[1 - x] - 
         274.962962962963*Log[1 - x]^2 + 37.925925925925924*Log[1 - x]^3 + 
         (1 - x)*(217.1628538175984 + 1.*(-3259.6811048599798 - 
             245.09677999962008*Log[1 - x] + 116.14814814814815*
              Log[1 - x]^2 - 18.962962962962962*Log[1 - x]^3)) + 
         (1 - x)^2*(20.677929432137013*Log[1 - x] + 
           1.*(-63.56049213943951*Log[1 - x] - 107.33099824868651*
              Log[1 - x]^2 + 14.309675141242938*Log[1 - x]^3)) + 
         (1 - x)^3*(7.774694045807053*Log[1 - x] + 
           1.*(904.0704099821747*Log[1 - x] - 54.34801136363637*
              Log[1 - x]^2 + 69.60521235521236*Log[1 - x]^3)) - 
         1146.9190547317312*Log[x] - 380.8537597611441*Log[x]^2 - 
         54.51851851851852*Log[x]^3 - 2.0246913580246915*Log[x]^4 + 
         x^3*(-128978.35601500855 + 65888.47147844546*Log[x] - 
           26304.529120350362*Log[x]^2 + 2239.4656786271453*Log[x]^3 - 
           636.9924882629108*Log[x]^4) + x^2*(119511.88727529545 + 
           44814.07283945813*Log[x] + 6304.145458125122*Log[x]^2 + 
           228.1318493150685*Log[x]^3 - 2.3997071742313323*Log[x]^4) + 
         x*(-797.3793607812529 + 356.8427761634971*Log[x] - 
           136.68420665680026*Log[x]^2 - 55.50617283950617*Log[x]^3 - 
           1.9753086419753085*Log[x]^4) + Lh*(-33.41717859498712 + 
           128.5315213288033*x^4 - 23.164786551647865*x^5 + 
           3.390793945010812*x^6 - 268.73696704558654*delta[1 - x] - 
           59.25925925925925*Log[1 - x] + 18.962962962962962*Log[1 - x]^2 - 
           2.6666666666666665*(1 - x)^2*(13.045535714285714*Log[1 - x] - 
             2.413886384129847*Log[1 - x]^2) - 2.6666666666666665*(1 - x)^3*
            (4.213278008298755*Log[1 - x] - 0.49469964664310956*
              Log[1 - x]^2) - 2.6666666666666665*(1 - x)*
            (0.3393005313631363 - 17.77777777777778*Log[1 - x] + 
             3.5555555555555554*Log[1 - x]^2) + 17.77777777777778*Log[x] + 
           5.333333333333333*Log[x]^2 + 2.3703703703703702*Log[x]^3 + 
           x^3*(-233.80094786729856 - 89.95118878916705*Log[x] - 
             23.592039800995025*Log[x]^2 - 2.5505443234836704*Log[x]^3) + 
           x*(104.94233094079352 + 27.259259259259256*Log[x] + 
             24.296296296296294*Log[x]^2 + 1.5802469135802468*Log[x]^3) + 
           x^2*(91.83469276780859 + 131.9958463136033*Log[x] + 
             47.466284074605454*Log[x]^2 + 8.184112843355605*Log[x]^3) - 
           79.60890373424454*plusD[0, 1 - x]) - 537.4739340911725*
          plusD[0, 1 - x] - 159.21780746848913*plusD[1, 1 - x]) + 
       Lp^4*(-81.77777777777779 - 7.6667520273154075*x^4 + 
         2.1436716077537055*x^5 - 0.4514546091833158*x^6 - 
         29.265654043153358*delta[1 - x] - 4.7407407407407405*Lh^2*
          delta[1 - x] + 37.925925925925924*Log[1 - x] + 
         0.061711079943899017*(1 - x)^2*Log[1 - x] + 0.6464442197505897*
          (1 - x)^3*Log[1 - x] - 1.3333333333333333*(1 - x)*
          (-36. + 14.222222222222221*Log[1 - x]) + 4.7407407407407405*
          Log[x] + x*(-8.77569444444445 + 4.7407407407407405*Log[x]) + 
         x^3*(-10.817193510620505 + 13.014875340456735*Log[x]) + 
         x^2*(-2.8770226537216823 + 18.69708118714741*Log[x]) + 
         Lh*(9.481481481481481 + 9.481481481481481*x + 45.629629629629626*
            delta[1 - x] - 18.962962962962962*plusD[0, 1 - x]) + 
         91.25925925925927*plusD[0, 1 - x] - 37.925925925925924*
          plusD[1, 1 - x]) + Lp^2*(1527.8974347603823 - 1767.1058502057576*
          x^4 + 235.10170474843568*x^5 - 32.05719613369604*x^6 - 
         1196.9920877250138*delta[1 - x] + Lh^2*(9.481481481481481 - 
           9.481481481481481*x + 80.83275534941743*delta[1 - x]) - 
         1188.291672424969*Log[1 - x] + 161.18518518518516*Log[1 - x]^2 + 
         (1 - x)*(-2.1932454224643014*(-36. + 14.222222222222221*
              Log[1 - x]) + 1.*(-2047.743576289989 + 859.4127340727174*
              Log[1 - x] - 37.925925925925924*Log[1 - x]^2) - 
           1.3333333333333333*(0.3393005313631363 - 17.77777777777778*
              Log[1 - x] + 3.5555555555555554*Log[1 - x]^2)) + 
         (1 - x)^3*(1.063358119384866*Log[1 - x] - 1.3333333333333333*
            (4.213278008298755*Log[1 - x] - 0.49469964664310956*
              Log[1 - x]^2) + 1.*(-24.527783009983047*Log[1 - x] + 
             47.895078922934076*Log[1 - x]^2)) + (1 - x)^2*
          (0.1015106577017138*Log[1 - x] - 1.3333333333333333*
            (13.045535714285714*Log[1 - x] - 2.413886384129847*
              Log[1 - x]^2) + 1.*(-294.36500579374274*Log[1 - x] + 
             49.69687964338782*Log[1 - x]^2)) - 404.641263229586*Log[x] - 
         99.85185185185185*Log[x]^2 - 3.5555555555555554*Log[x]^3 + 
         x^2*(754.5292914974268 - 636.327718861878*Log[x] - 
           408.3502935455193*Log[x]^2 - 27.76044696127213*Log[x]^3) + 
         x*(-1305.711247053358 - 234.54161001993558*Log[x] - 
           70.81481481481481*Log[x]^2 - 2.3703703703703702*Log[x]^3) + 
         x^3*(1752.5863835846205 + 1807.5029579049071*Log[x] + 
           267.6435107854231*Log[x]^2 + 136.46125478436593*Log[x]^3) - 
         701.4316613304434*plusD[0, 1 - x] + Lh*(-389.6502352152037 + 
           264.03836870336454*(1 - x) + 57.764172335600904*x^4 - 
           12.0227434257285*x^5 + 1.3525712171661115*x^6 - 
           350.7158306652217*delta[1 - x] + 75.85185185185185*Log[1 - x] + 
           25.14134742404227*(1 - x)^2*Log[1 - x] + 9.452894438138479*
            (1 - x)^3*Log[1 - x] + 49.77777777777778*Log[x] + 
           14.222222222222221*Log[x]^2 + x^3*(-252.93229166666666 + 
             33.89705360312389*Log[x] - 16.85792349726776*Log[x]^2) + 
           x*(148.31617908489895 + 78.22222222222221*Log[x] + 
             9.481481481481481*Log[x]^2) + x^2*(24.28577362409138 + 
             187.03146374829*Log[x] + 48.72643039147556*Log[x]^2) + 
           323.3310213976697*plusD[0, 1 - x]) + 646.6620427953393*
          plusD[1, 1 - x]) + Lp^3*(83.77866423629018 + 39.82076966644788*
          x^4 - 9.42249999725374*x^5 + 1.556318476290533*x^6 - 
         566.7478358117281*delta[1 - x] - 3.1604938271604937*Lh^3*
          delta[1 - x] - 350.81481481481484*Log[1 - x] + 
         75.85185185185185*Log[1 - x]^2 + (1 - x)*(132.01918435168227 + 
           1.*(-368.33040181039814 + 270.22222222222223*Log[1 - x] - 
             37.925925925925924*Log[1 - x]^2)) + (1 - x)^3*
          (4.7264472190692395*Log[1 - x] + 1.*(-8.019616584930896*
              Log[1 - x] - 1.1469147894221352*Log[1 - x]^2)) + 
         (1 - x)^2*(12.570673712021135*Log[1 - x] + 
           1.*(-24.295550847457626*Log[1 - x] + 0.09271284271284272*
              Log[1 - x]^2)) - 23.703703703703706*Log[x] + 
         5.530864197530864*Log[x]^2 + x*(-189.84024969743368 - 
           9.481481481481488*Log[x] + 3.1604938271604937*Log[x]^2) + 
         x^2*(-15.70626573032719 - 129.56378800582496*Log[x] + 
           10.923403494325541*Log[x]^2) + x^3*(125.15423821393402 - 
           123.41131415271241*Log[x] + 15.018347668406479*Log[x]^2) + 
         Lh^2*(9.481481481481481 + 9.481481481481481*x + 39.11111111111111*
            delta[1 - x] - 18.962962962962962*plusD[0, 1 - x]) + 
         71.32569473235957*plusD[0, 1 - x] + Lh*(-145.77777777777777 - 
           15.333504054630815*x^4 + 4.287343215507411*x^5 - 
           0.9029092183666316*x^6 + 35.66284736617976*delta[1 - x] + 
           75.85185185185185*Log[1 - x] + 0.12342215988779803*(1 - x)^2*
            Log[1 - x] + 1.2928884395011795*(1 - x)^3*Log[1 - x] - 
           2.6666666666666665*(1 - x)*(-36. + 14.222222222222221*
              Log[1 - x]) + 9.481481481481481*Log[x] + 
           x*(-9.255092592592597 + 9.481481481481481*Log[x]) + 
           x^3*(-21.63438702124101 + 26.02975068091347*Log[x]) + 
           x^2*(-5.754045307443365 + 37.39416237429482*Log[x]) + 
           156.44444444444443*plusD[0, 1 - x] - 75.85185185185185*
            plusD[1, 1 - x]) + 312.8888888888889*plusD[1, 1 - x] - 
         75.85185185185185*plusD[2, 1 - x]))


==> anc/dPSLarin.m <==
dPSLarin["-"] = -2*as*CF*(1 + x) + 
     as^2*(CF*Nf*TF*((-8*(-11 + x))/9 + (8*(1 + x^2)*H[0, x])/(3*(-1 + x))) + 
       CF^2*(4*(-1 + x) + (4*(1 + 2*x)*H[0, x])/(-1 + x) - 
         (8*(1 + x^2)*H[2, x])/(-1 + x) - (16*(1 + x^2)*H[-1, 0, x])/
          (1 + x) + (4*(-1 + x)^2*H[0, 0, x])/(1 + x) - 
         (8*(1 + x^2)*H[1, 0, x])/(-1 + x) - (8*(1 + x^2)*zeta[2])/(1 + x)) + 
       CA*CF*((-2*(115 + 19*x))/9 - (22*(1 + x^2)*H[0, x])/(3*(-1 + x)) + 
         (8*(1 + x^2)*H[-1, 0, x])/(1 + x) - (8*x*(1 + x^2)*H[0, 0, x])/
          ((-1 + x)*(1 + x)) + (8*(1 + x + x^2)*zeta[2])/(1 + x))) + 
     plusD[0, 1 - x]*(4*as*CF + as^2*((-80*CF*Nf*TF)/9 + 
         CA*CF*(268/9 - 8*zeta[2])) + as^3*((-64*CF*Nf^2*TF^2)/27 + 
         CA*CF*Nf*TF*(-1672/27 + (320*zeta[2])/9 - (224*zeta[3])/3) + 
         CF^2*Nf*TF*(-220/3 + 64*zeta[3]) + CA^2*CF*
          (490/3 - (1072*zeta[2])/9 + (88*zeta[3])/3 + 88*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^2*((64*(-3 + 4*x))/27 + (32*(1 - 12*x + x^2)*H[0, x])/
          (27*(-1 + x)) - (32*(1 + x^2)*H[0, 0, x])/(9*(-1 + x))) + 
       CF^2*Nf*TF*((10*(49 + 17*x))/9 - (128*(-1 + x)*H[1, x])/3 + 
         (64*(-1 + 6*x + 5*x^2)*H[2, x])/(9*(-1 + x)) + 
         (128*x*(1 + x^2)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + x^2)*H[-2, 0, x])/(3*(1 + x)) + 
         (256*(1 - 3*x + x^2)*H[-1, 0, x])/(9*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) + 
         (32*(-4 - 36*x + 15*x^2 + 7*x^3)*H[0, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (128*(1 + 3*x + x^2)*H[1, 0, x])/(9*(-1 + x)) + 
         (64*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)) + 
         (64*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
         (16*(3 - 5*x + 9*x^2 + x^3)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (128*(1 + x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
         (64*(1 + 12*x + x^2)*zeta[2])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
         H[0, x]*((-8*(2 - 32*x + 45*x^2))/(9*(-1 + x)) - 
           (64*x*(1 + x^2)*zeta[2])/(3*(-1 + x)*(1 + x))) - 
         (64*(-2 + x + x^2 + 4*x^3)*zeta[3])/(3*(-1 + x)*(1 + x))) + 
       CF^3*(62*(-1 + x) + (32*(6 + 11*x + 8*x^2)*H[3, x])/(1 + x) + 
         (16*(-13 + 11*x - 15*x^2 + 9*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
         (32*(-1 + x - 7*x^2 + 3*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
         (32*(1 + 10*x + 6*x^2)*H[-2, 0, x])/(1 + x) - 
         (448*(1 + x^2)*H[-2, 2, x])/(1 + x) - 
         (96*(5 + 8*x + 5*x^2)*H[-1, 2, x])/(1 + x) - 
         (512*(1 + x^2)*H[-1, 3, x])/(1 + x) + 16*(-1 + x)*H[1, 0, x] - 
         (128*(1 + x^2)*H[1, 3, x])/(-1 + x) + (8*(3 + 8*x + x^2)*H[2, 0, x])/
          (-1 + x) - (64*(1 + x^2)*H[2, 2, x])/(-1 + x) - 
         (64*(1 + 2*x^2 + x^3)*H[3, 0, x])/((-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[3, 1, x])/(-1 + x) - (64*(5 + x)*(1 + x^2)*
           H[-2, -1, 0, x])/((-1 + x)*(1 + x)) - 
         (64*(-7 + 4*x - 9*x^2 + 6*x^3)*H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (128*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) + 192*(1 + x)*
          H[-1, -1, 0, x] + (768*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
         (16*(23 + 52*x + 23*x^2)*H[-1, 0, 0, x])/(1 + x) - 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
         (8*(-3 + 46*x + 31*x^2)*H[0, 0, 0, x])/(1 + x) - 
         (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
         (96*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (64*(1 + x^2)*H[1, 2, 0, x])/
          (-1 + x) - (16*(-1 + 5*x^2)*H[2, 0, 0, x])/(-1 + x) - 
         (64*(1 + x^2)*H[2, 1, 0, x])/(-1 + x) + 
         (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
         (16*(-1 + 5*x - 7*x^2 + 11*x^3)*H[0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (64*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
         4*(77 + 93*x)*zeta[2] + (32*(-19 + 13*x)*(1 + x^2)*H[-2, x]*zeta[2])/
          ((-1 + x)*(1 + x)) - (768*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) + 
         H[2, x]*(4*(77 + 85*x) + (96*(1 + x^2)*zeta[2])/(1 + x)) + 
         H[-1, 0, x]*(-32*(1 + x) + (640*(1 + x^2)*zeta[2])/(1 + x)) + 
         H[0, 0, x]*((4*(-2 - 100*x + 89*x^2))/(-1 + x) - 
           (16*(13 + 15*x^2)*zeta[2])/(1 + x)) - 
         (48*(2 + 3*x)*(2 + 5*x)*zeta[3])/(1 + x) + 
         H[1, x]*(-560*(-1 + x) - 96*(-1 + x)*zeta[2] - 
           (192*(1 + x^2)*zeta[3])/(-1 + x)) + H[-1, x]*
          ((192*(3 + 5*x + 3*x^2)*zeta[2])/(1 + x) + (576*(1 + x^2)*zeta[3])/
            (1 + x)) + H[0, x]*((-2*(-15 - 259*x - 12*x^2 + 280*x^3))/
            ((-1 + x)*(1 + x)) - (32*(1 + 2*x)*(-6 - 2*x + 7*x^2)*zeta[2])/
            ((-1 + x)*(1 + x)) - (32*(-3 + 7*x - 9*x^2 + 7*x^3)*zeta[3])/
            ((-1 + x)*(1 + x))) + (4*(-81 - 11*x - 7*x^2 + 63*x^3)*zeta[4])/
          ((-1 + x)*(1 + x))) + CA^2*CF*((-4601 + 191*x)/27 + 
         (4*(-69 - 25*x + 3*x^2 + 47*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
         (4*(-15 + x - 9*x^2 + 7*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
         (8*(1 + 3*x - x^2 + 5*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
         (8*(7 + 35*x - 11*x^2 + 5*x^3)*H[-2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(-3 + 5*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) - 
         (16*(29 + 36*x + 29*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 3, x])/(1 + x) - (64*(1 + x^2)*H[1, 3, x])/
          (-1 + x) - (16*(3 + 2*x + 3*x^2)*H[-2, -1, 0, x])/(-1 + x) - 
         (8*(-9 + 5*x - 11*x^2 + 7*x^3)*H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
         64*(1 + x)*H[-1, -1, 0, x] + (256*(1 + x^2)*H[-1, -1, 2, x])/
          (1 + x) - (8*(19 + 60*x + 19*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
         (16*x*(23 + 8*x^2)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
         (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
         (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) + 
         (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
         (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
         (8*x*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
         (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) - 
         (16*(-4 + 101*x + 38*x^2)*zeta[2])/(9*(1 + x)) + 
         (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) - 
         (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) + 
         (16*(1 + x^2)*H[1, 0, x]*zeta[2])/(-1 + x) + 
         H[-1, 0, x]*((16*(25 - 84*x + 25*x^2))/(9*(1 + x)) + 
           (176*(1 + x^2)*zeta[2])/(1 + x)) + H[2, x]*(112*(1 + x) + 
           (8*(3 - 2*x + 3*x^2)*zeta[2])/(1 + x)) + 
         H[0, 0, x]*((2*(-121 - 1497*x - 121*x^2 + 183*x^3))/
            (9*(-1 + x)*(1 + x)) - (4*(15 + 8*x + 17*x^2)*zeta[2])/(1 + x)) - 
         (16*(-19 - 28*x + 42*x^3)*zeta[3])/(3*(-1 + x)*(1 + x)) + 
         H[1, x]*(-176*(-1 + x) - 32*(-1 + x)*zeta[2] - 
           (144*(1 + x^2)*zeta[3])/(-1 + x)) + H[-1, x]*
          ((16*(35 + 48*x + 35*x^2)*zeta[2])/(3*(1 + x)) + 
           (192*(1 + x^2)*zeta[3])/(1 + x)) + 
         H[0, x]*((-2*(515 - 481*x + 1247*x^2 + 2891*x^3))/
            (27*(-1 + x)*(1 + x)) - (4*(-69 - 95*x + 3*x^2 + 37*x^3)*zeta[2])/
            (3*(-1 + x)*(1 + x)) - (16*x*(7 + 9*x^2)*zeta[3])/
            ((-1 + x)*(1 + x))) - ((-7 + 63*x + 31*x^2 + 121*x^3)*zeta[4])/
          ((-1 + x)*(1 + x))) + CA*(CF*Nf*TF*((-4*(-661 + 243*x))/27 + 
           32*(-1 + x)*H[1, x] - 16*(1 + x)*H[2, x] - 
           (16*(-3 + x)*(1 + x^2)*H[3, x])/(3*(-1 + x)*(1 + x)) - 
           (32*(1 + x^2)*H[-2, 0, x])/(3*(1 + x)) - 
           (128*(1 - 3*x + x^2)*H[-1, 0, x])/(9*(1 + x)) + 
           (64*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) + 
           (16*(11 + 52*x + 11*x^2 + 10*x^3)*H[0, 0, x])/(9*(-1 + x)*
             (1 + x)) - (32*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (64*x*(1 + x^2)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) + 
           (16*(-1 + x)*(11 + x)*zeta[2])/(9*(1 + x)) - 
           (64*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
           H[0, x]*((8*(53 + 120*x + 161*x^2))/(27*(-1 + x)) - 
             (16*(3 + x)*(1 + x^2)*zeta[2])/(3*(-1 + x)*(1 + x))) + 
           (32*(-4 - x + 3*x^2 + 6*x^3)*zeta[3])/(3*(-1 + x)*(1 + x))) + 
         CF^2*((-4*(-1 + x))/9 - (8*(-81 - 55*x + 27*x^2 + 125*x^3)*H[3, x])/
            (3*(-1 + x)*(1 + x)) - (32*(-6 + 4*x - 3*x^2 + 7*x^3)*H[4, x])/
            ((-1 + x)*(1 + x)) + (64*x*(1 - 2*x + 2*x^2)*H[-3, 0, x])/
            ((-1 + x)*(1 + x)) + (16*(-10 - 62*x + 23*x^2 + 13*x^3)*
             H[-2, 0, x])/(3*(-1 + x)*(1 + x)) + (32*(-13 + 17*x)*(1 + x^2)*
             H[-2, 2, x])/((-1 + x)*(1 + x)) + (16*(103 + 144*x + 103*x^2)*
             H[-1, 2, x])/(3*(1 + x)) + (512*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           (128*(1 + x^2)*H[1, 3, x])/(-1 + x) - (176*(1 + x^2)*H[2, 0, x])/
            (3*(-1 + x)) - (32*x*(1 + x^2)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (64*(4 + 3*x + 5*x^2 + 2*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) + (16*(-23 + 13*x - 29*x^2 + 19*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (64*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) - 224*(1 + x)*
            H[-1, -1, 0, x] - (896*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (8*(107 + 276*x + 107*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (32*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) - 
           (4*(33 - 343*x + 99*x^2 + 119*x^3)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (16*(43 - 24*x + 43*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
           (16*(7 + 3*x^2)*H[2, 0, 0, x])/(-1 + x) - 
           (576*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
           (272*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (32*x*(3 + 7*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (176*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (128*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
           (8*(295 + 948*x + 385*x^2)*zeta[2])/(9*(1 + x)) - 
           (32*(-17 + 14*x - 18*x^2 + 15*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) + (896*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) + H[1, 0, x]*((-16*(43 + 48*x + 43*x^2))/(9*(-1 + x)) + 
             (32*(1 + x^2)*zeta[2])/(-1 + x)) + H[-1, 0, x]*
            ((-16*(41 - 186*x + 41*x^2))/(9*(1 + x)) - 
             (672*(1 + x^2)*zeta[2])/(1 + x)) + H[2, x]*
            ((-8*(-295 + 96*x + 467*x^2))/(9*(-1 + x)) - 
             (32*(-4 + 3*x - 5*x^2 + 2*x^3)*zeta[2])/((-1 + x)*(1 + x))) + 
           H[0, 0, x]*((-8*(-14 - 837*x + 165*x^2 + 452*x^3))/
              (9*(-1 + x)*(1 + x)) + (32*(-6 + 6*x - 3*x^2 + 11*x^3)*zeta[2])/
              ((-1 + x)*(1 + x))) + (8*(-101 - 209*x - 2*x^2 + 292*x^3)*
             zeta[3])/(3*(-1 + x)*(1 + x)) + H[1, x]*((1672*(-1 + x))/3 + 
             112*(-1 + x)*zeta[2] + (384*(1 + x^2)*zeta[3])/(-1 + x)) + 
           H[-1, x]*((-992*(2 + 3*x + 2*x^2)*zeta[2])/(3*(1 + x)) - 
             (672*(1 + x^2)*zeta[3])/(1 + x)) + H[0, x]*
            ((2*(79 - 1797*x + 50*x^2 + 2574*x^3))/(9*(-1 + x)*(1 + x)) + 
             (8*(-81 - 179*x + 27*x^2 + 151*x^3)*zeta[2])/(3*(-1 + x)*(1 + 
                x)) + (16*(-3 + 21*x - 9*x^2 + 25*x^3)*zeta[3])/
              ((-1 + x)*(1 + x))) + (4*(67 + 67*x - 3*x^2 + 7*x^3)*zeta[4])/
            ((-1 + x)*(1 + x))))) + delta[1 - x]*
      (3*as*CF + as^2*(CF*Nf*TF*(-2/3 - (16*zeta[2])/3) + 
         CA*CF*(17/6 + (44*zeta[2])/3 - 12*zeta[3]) + 
         CF^2*(3/2 - 12*zeta[2] + 24*zeta[3])) + 
       as^3*(CF*Nf^2*TF^2*(-68/9 + (320*zeta[2])/27 - (64*zeta[3])/9) + 
         CF^2*Nf*TF*(-46 + (40*zeta[2])/3 - (272*zeta[3])/3 + 
           (232*zeta[4])/3) + CF^3*(29/2 + zeta[2]*(18 - 32*zeta[3]) + 
           68*zeta[3] + 144*zeta[4] - 240*zeta[5]) + 
         CA^2*CF*(-1657/36 + (4496*zeta[2])/27 - (1552*zeta[3])/9 - 
           5*zeta[4] + 40*zeta[5]) + CA*(CF*Nf*TF*(40 - (2672*zeta[2])/27 + 
             (400*zeta[3])/9 + 4*zeta[4]) + CF^2*(151/4 + (844*zeta[3])/3 + 
             zeta[2]*(-410/3 + 16*zeta[3]) - (494*zeta[4])/3 + 120*zeta[5]))))
 
dPSLarin["+"] = -2*as*CF*(1 + x) + 
     as^2*(CF*Nf*TF*((-8*(-11 + x))/9 + (8*(1 + x^2)*H[0, x])/(3*(-1 + x))) + 
       CA*CF*((-2*(43 + 91*x))/9 + (2*(-23 + x^2)*H[0, x])/(3*(-1 + x)) - 
         (8*(1 + x^2)*H[-1, 0, x])/(1 + x) - (8*(1 + x^2)*H[0, 0, x])/
          ((-1 + x)*(1 + x)) + (8*x*zeta[2])/(1 + x)) + 
       CF^2*(36*(-1 + x) - (4*(-5 - 2*x + 4*x^2)*H[0, x])/(-1 + x) - 
         (8*(1 + x^2)*H[2, x])/(-1 + x) + (16*(1 + x^2)*H[-1, 0, x])/
          (1 + x) - (4*(3 + 2*x + 3*x^2)*H[0, 0, x])/(1 + x) - 
         (8*(1 + x^2)*H[1, 0, x])/(-1 + x) + (8*(1 + x^2)*zeta[2])/
          (1 + x))) + plusD[0, 1 - x]*(4*as*CF + 
       as^2*((-80*CF*Nf*TF)/9 + CA*CF*(268/9 - 8*zeta[2])) + 
       as^3*((-64*CF*Nf^2*TF^2)/27 + CA*CF*Nf*TF*(-1672/27 + 
           (320*zeta[2])/9 - (224*zeta[3])/3) + CF^2*Nf*TF*
          (-220/3 + 64*zeta[3]) + CA^2*CF*(490/3 - (1072*zeta[2])/9 + 
           (88*zeta[3])/3 + 88*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^2*((64*(-3 + 4*x))/27 + (32*(1 - 12*x + x^2)*H[0, x])/
          (27*(-1 + x)) - (32*(1 + x^2)*H[0, 0, x])/(9*(-1 + x))) + 
       CF^2*Nf*TF*((2*(-41 + 151*x))/3 + (128*(-1 + x)*H[1, x])/3 - 
         (64*(-5 - 6*x + x^2)*H[2, x])/(9*(-1 + x)) + (128*(1 + x^2)*H[3, x])/
          (3*(-1 + x)*(1 + x)) - (64*(1 + x^2)*H[-2, 0, x])/(3*(1 + x)) - 
         (256*(1 - 3*x + x^2)*H[-1, 0, x])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) + 
         (32*(-18 - 10*x - 11*x^2 + 21*x^3)*H[0, 0, x])/
          (9*(-1 + x)*(1 + x)) + (128*(1 + 3*x + x^2)*H[1, 0, x])/
          (9*(-1 + x)) + (64*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
         (16*(-5 + 3*x + x^2 + 9*x^3)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (128*(1 + x^2)*H[1, 0, 0, x])/(3*(-1 + x)) + 
         (64*(1 + 12*x + x^2)*zeta[2])/(9*(1 + x)) - 
         (128*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
         H[0, x]*((-8*(22 - 32*x + 25*x^2))/(9*(-1 + x)) - 
           (64*(1 + x^2)*zeta[2])/(3*(-1 + x)*(1 + x))) - 
         (64*(1 - 2*x + 4*x^2 + x^3)*zeta[3])/(3*(-1 + x)*(1 + x))) + 
       CF^3*(302*(-1 + x) - (32*(7 + 21*x + 17*x^2)*H[3, x])/(1 + x) - 
         (16*(-11 + 13*x - 9*x^2 + 15*x^3)*H[4, x])/((-1 + x)*(1 + x)) + 
         (32*(-1 + x - 3*x^2 + 7*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
         (32*(1 + 2*x + 4*x^2)*H[-2, 0, x])/(1 + x) + 
         (448*(1 + x^2)*H[-2, 2, x])/(1 + x) + 
         (96*(5 + 8*x + 5*x^2)*H[-1, 2, x])/(1 + x) + 
         (512*(1 + x^2)*H[-1, 3, x])/(1 + x) + 144*(-1 + x)*H[1, 0, x] - 
         (128*(1 + x^2)*H[1, 3, x])/(-1 + x) - (8*(-11 - 8*x + 7*x^2)*
           H[2, 0, x])/(-1 + x) - (64*(1 + x^2)*H[2, 2, x])/(-1 + x) - 
         (64*x*(1 + x + 2*x^2)*H[3, 0, x])/((-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[3, 1, x])/(-1 + x) - (64*(1 + 5*x)*(1 + x^2)*
           H[-2, -1, 0, x])/((-1 + x)*(1 + x)) + 
         (64*(-4 + 7*x - 6*x^2 + 9*x^3)*H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) + 192*(1 + x)*
          H[-1, -1, 0, x] - (768*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
         (16*(11 + 28*x + 11*x^2)*H[-1, 0, 0, x])/(1 + x) + 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) - 
         (24*(1 + 14*x + 7*x^2)*H[0, 0, 0, x])/(1 + x) - 
         (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
         (96*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (64*(1 + x^2)*H[1, 2, 0, x])/
          (-1 + x) - (16*(-1 + 5*x^2)*H[2, 0, 0, x])/(-1 + x) - 
         (64*(1 + x^2)*H[2, 1, 0, x])/(-1 + x) - 
         (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
         (16*(-5 + x - 11*x^2 + 7*x^3)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (64*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 12*(17 + x)*zeta[2] - 
         (32*(-13 + 19*x)*(1 + x^2)*H[-2, x]*zeta[2])/((-1 + x)*(1 + x)) + 
         (768*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) + 
         H[-1, 0, x]*(-96*(1 + x) - (640*(1 + x^2)*zeta[2])/(1 + x)) + 
         H[2, x]*(-12*(25 + x) - (96*(1 + x^2)*zeta[2])/(1 + x)) + 
         H[0, 0, x]*((4*(30 - 44*x + x^2))/(-1 + x) + 
           (16*(13 + 15*x^2)*zeta[2])/(1 + x)) + 
         (48*(4 + 8*x + 7*x^2)*zeta[3])/(1 + x) + 
         H[1, x]*(400*(-1 + x) + 96*(-1 + x)*zeta[2] - 
           (192*(1 + x^2)*zeta[3])/(-1 + x)) + H[-1, x]*
          ((-192*(2 + 3*x + 2*x^2)*zeta[2])/(1 + x) - (576*(1 + x^2)*zeta[3])/
            (1 + x)) + H[0, x]*((2*(143 - 205*x - 164*x^2 + 232*x^3))/
            ((-1 + x)*(1 + x)) + (32*(-6 - 14*x + 6*x^2 + 17*x^3)*zeta[2])/
            ((-1 + x)*(1 + x)) + (32*(-7 + 3*x - 7*x^2 + 9*x^3)*zeta[3])/
            ((-1 + x)*(1 + x))) - (4*(11 + 81*x - 63*x^2 + 7*x^3)*zeta[4])/
          ((-1 + x)*(1 + x))) + CA^2*CF*((-20093 + 15683*x)/27 - 
         (4*(-23 - 75*x + x^2 + 141*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, x])/((-1 + x)*(1 + x)) + 
         (8*(-3 - x - 5*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(1 - 43*x - 41*x^2 + 47*x^3)*H[-2, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) + 
         (16*(41 + 60*x + 41*x^2)*H[-1, 2, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 3, x])/(1 + x) - (64*(1 + x^2)*H[1, 3, x])/
          (-1 + x) - (16*(5 - 2*x + 5*x^2)*H[-2, -1, 0, x])/(-1 + x) + 
         (8*(-5 + 9*x - 7*x^2 + 11*x^3)*H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
         64*(1 + x)*H[-1, -1, 0, x] - (256*(1 + x^2)*H[-1, -1, 2, x])/
          (1 + x) + (8*(7 + 36*x + 7*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
         (16*(5 + 26*x^2)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
         (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
         (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) - 
         (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
         (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
         (8*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
         (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
         (16*(93 + 202*x + 42*x^2)*zeta[2])/(9*(1 + x)) - 
         (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) + 
         (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) + 
         (16*(1 + x^2)*H[1, 0, x]*zeta[2])/(-1 + x) + 
         H[-1, 0, x]*((-32*(8 - 51*x + 8*x^2))/(9*(1 + x)) - 
           (176*(1 + x^2)*zeta[2])/(1 + x)) + H[2, x]*((-224*(1 + x))/3 - 
           (8*(5 + 2*x + 5*x^2)*zeta[2])/(1 + x)) + 
         H[0, 0, x]*((2*(-201 - 361*x - 1113*x^2 + 119*x^3))/
            (9*(-1 + x)*(1 + x)) + (4*(7 - 8*x + 9*x^2)*zeta[2])/(1 + x)) + 
         (16*(-35 + 10*x + 21*x^2 + 9*x^3)*zeta[3])/(3*(-1 + x)*(1 + x)) + 
         H[1, x]*((592*(-1 + x))/3 + 32*(-1 + x)*zeta[2] - 
           (144*(1 + x^2)*zeta[3])/(-1 + x)) + H[-1, x]*
          ((-16*(35 + 48*x + 35*x^2)*zeta[2])/(3*(1 + x)) - 
           (192*(1 + x^2)*zeta[3])/(1 + x)) + 
         H[0, x]*((-2*(-2107 - 295*x + 4517*x^2 + 2057*x^3))/
            (27*(-1 + x)*(1 + x)) + (4*(-25 - 75*x + 83*x^2 + 141*x^3)*
             zeta[2])/(3*(-1 + x)*(1 + x)) - (16*(7 + 9*x^2)*zeta[3])/
            ((-1 + x)*(1 + x))) - ((63 - 7*x + 121*x^2 + 31*x^3)*zeta[4])/
          ((-1 + x)*(1 + x))) + CA*(CF*Nf*TF*((-4*(-937 + 519*x))/27 - 
           (32*(-1 + x)*H[1, x])/3 + (16*(1 + x)*H[2, x])/3 + 
           (16*(-1 + 3*x)*(1 + x^2)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
           (32*(1 + x^2)*H[-2, 0, x])/(3*(1 + x)) + 
           (128*(1 - 3*x + x^2)*H[-1, 0, x])/(9*(1 + x)) - 
           (64*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (16*(-25 - 26*x - 37*x^2 + 4*x^3)*H[0, 0, x])/(9*(-1 + x)*
             (1 + x)) + (32*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (64*(1 + x^2)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - 
           (16*(15 + 38*x + 3*x^2)*zeta[2])/(9*(1 + x)) + 
           (64*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
           H[0, x]*((8*(83 + 120*x + 131*x^2))/(27*(-1 + x)) - 
             (16*(1 + 3*x)*(1 + x^2)*zeta[2])/(3*(-1 + x)*(1 + x))) + 
           (32*(-1 - 4*x + 6*x^2 + 3*x^3)*zeta[3])/(3*(-1 + x)*(1 + x))) + 
         CF^2*(-1268*(-1 + x) + (8*(-89 - 159*x + 19*x^2 + 213*x^3)*H[3, x])/
            (3*(-1 + x)*(1 + x)) + (32*(-4 + 6*x - 7*x^2 + 3*x^3)*H[4, x])/
            ((-1 + x)*(1 + x)) - (64*(-1 - 2*x^2 + 2*x^3)*H[-3, 0, x])/
            ((-1 + x)*(1 + x)) + (16*(-2 - 46*x - 47*x^2 + 59*x^3)*
             H[-2, 0, x])/(3*(-1 + x)*(1 + x)) - (32*(-17 + 13*x)*(1 + x^2)*
             H[-2, 2, x])/((-1 + x)*(1 + x)) - (16*(127 + 192*x + 127*x^2)*
             H[-1, 2, x])/(3*(1 + x)) - (512*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           (128*(1 + x^2)*H[1, 3, x])/(-1 + x) - (16*(17 + 5*x^2)*H[2, 0, x])/
            (3*(-1 + x)) - (32*(1 + x^2)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (64*(3 + 4*x + 2*x^2 + 5*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(-13 + 23*x - 19*x^2 + 29*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (64*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) - 224*(1 + x)*
            H[-1, -1, 0, x] + (896*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (8*(47 + 156*x + 47*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (32*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) - 
           (4*(-7 + 105*x - 217*x^2 + 27*x^3)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (16*(43 - 24*x + 43*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
           (16*(7 + 3*x^2)*H[2, 0, 0, x])/(-1 + x) + 
           (576*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (272*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (32*(3 + 7*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (176*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (128*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) - 
           (8*(349 + 768*x + 151*x^2)*zeta[2])/(9*(1 + x)) + 
           (32*(-14 + 17*x - 15*x^2 + 18*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (896*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) + H[1, 0, x]*((-16*(79 - 24*x + 79*x^2))/(9*(-1 + x)) + 
             (32*(1 + x^2)*zeta[2])/(-1 + x)) + H[-1, 0, x]*
            ((16*(59 - 150*x + 59*x^2))/(9*(1 + x)) + (672*(1 + x^2)*zeta[2])/
              (1 + x)) + H[0, 0, x]*((-8*(18 - 71*x - 403*x^2 + 222*x^3))/
              (9*(-1 + x)*(1 + x)) - (32*(-6 + 6*x - 11*x^2 + 3*x^3)*zeta[2])/
              ((-1 + x)*(1 + x))) + H[2, x]*((8*(-467 + 48*x + 151*x^2))/
              (9*(-1 + x)) + (32*(-3 + 4*x - 2*x^2 + 5*x^3)*zeta[2])/
              ((-1 + x)*(1 + x))) - (8*(-187 - 7*x + 104*x^2 + 110*x^3)*
             zeta[3])/(3*(-1 + x)*(1 + x)) + H[1, x]*((-2008*(-1 + x))/3 - 
             112*(-1 + x)*zeta[2] + (384*(1 + x^2)*zeta[3])/(-1 + x)) + 
           H[-1, x]*((32*(53 + 75*x + 53*x^2)*zeta[2])/(3*(1 + x)) + 
             (672*(1 + x^2)*zeta[3])/(1 + x)) + H[0, x]*
            ((-2*(2245 - 415*x - 3022*x^2 + 286*x^3))/(9*(-1 + x)*(1 + x)) - 
             (8*(-85 - 159*x + 113*x^2 + 213*x^3)*zeta[2])/(3*(-1 + x)*(1 + 
                x)) - (16*(-21 + 3*x - 25*x^2 + 9*x^3)*zeta[3])/
              ((-1 + x)*(1 + x))) - (4*(-67 - 67*x - 7*x^2 + 3*x^3)*zeta[4])/
            ((-1 + x)*(1 + x))))) + delta[1 - x]*
      (3*as*CF + as^2*(CF*Nf*TF*(-2/3 - (16*zeta[2])/3) + 
         CA*CF*(17/6 + (44*zeta[2])/3 - 12*zeta[3]) + 
         CF^2*(3/2 - 12*zeta[2] + 24*zeta[3])) + 
       as^3*(CF*Nf^2*TF^2*(-68/9 + (320*zeta[2])/27 - (64*zeta[3])/9) + 
         CF^2*Nf*TF*(-46 + (40*zeta[2])/3 - (272*zeta[3])/3 + 
           (232*zeta[4])/3) + CF^3*(29/2 + zeta[2]*(18 - 32*zeta[3]) + 
           68*zeta[3] + 144*zeta[4] - 240*zeta[5]) + 
         CA^2*CF*(-1657/36 + (4496*zeta[2])/27 - (1552*zeta[3])/9 - 
           5*zeta[4] + 40*zeta[5]) + CA*(CF*Nf*TF*(40 - (2672*zeta[2])/27 + 
             (400*zeta[3])/9 + 4*zeta[4]) + CF^2*(151/4 + (844*zeta[3])/3 + 
             zeta[2]*(-410/3 + 16*zeta[3]) - (494*zeta[4])/3 + 120*zeta[5]))))
 
dPSLarin["dabc2"] = (as^3*dabc2*Nf*(-32*(-9 + 17*x)*H[3, x] + 
       192*(1 + x)*H[4, x] - 128*(-1 + x)*H[-3, 0, x] + 
       64*(3 + 7*x)*H[-2, 0, x] + 448*(1 + x)*H[-1, 0, x] + 
       256*(1 + x)*H[-1, 2, x] + 256*(-1 + x)*H[-2, -1, 0, x] - 
       128*(-1 + x)*H[-2, 0, 0, x] - 640*(1 + x)*H[-1, -1, 0, x] + 
       448*(1 + x)*H[-1, 0, 0, x] - 448*x*H[0, 0, 0, x] + 
       96*(-1 + x)*H[1, 0, 0, x] - 64*(1 + x)*H[2, 0, 0, x] + 
       128*x*H[0, 0, 0, 0, x] - 32*(19 + 5*x)*zeta[2] + 
       128*(-1 + x)*H[-2, x]*zeta[2] - 576*(1 + x)*H[-1, x]*zeta[2] + 
       H[1, x]*(-1312*(-1 + x) + 320*(-1 + x)*zeta[2]) + 
       H[2, x]*(608*(1 + x) - 128*(1 + x)*zeta[2]) + 
       H[0, 0, x]*(160*x - 64*(3 + 5*x)*zeta[2]) + 1024*x*zeta[3] + 
       H[0, x]*(-1312*x + 32*(-9 + 31*x)*zeta[2] - 256*x*zeta[3]) + 
       80*(5 + 3*x)*zeta[4]))/nc
 
dPSLarin["gg"] = -4*as*CA*(-1 + 2*x) + 
     as^2*(CA*Nf*TF*((16*(-14 + 19*x))/9 - (16*(1 + x)*H[0, x])/3) + 
       CF*Nf*TF*(40*(-1 + x) + 8*(-5 + x)*H[0, x] - 16*(1 + x)*H[0, 0, x]) + 
       CA^2*((-2*(37 + 97*x))/9 - (4*(-29 + 67*x)*H[0, x])/3 - 
         (16*(2 - 3*x + 2*x^2)*H[2, x])/(-1 + x) + 
         (16*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(1 + x) + 
         (16*(-2 - x + 2*x^2)*H[0, 0, x])/((-1 + x)*(1 + x)) - 
         (16*(2 - 3*x + 2*x^2)*H[1, 0, x])/(-1 + x) + (8*(1 + 2*x)^2*zeta[2])/
          (1 + x))) + plusD[0, 1 - x]*(4*as*CA + 
       as^2*((-80*CA*Nf*TF)/9 + CA^2*(268/9 - 8*zeta[2])) + 
       as^3*(CA^2*Nf*TF*(-1672/27 + (320*zeta[2])/9 - (224*zeta[3])/3) + 
         CA*((-64*Nf^2*TF^2)/27 + CF*Nf*TF*(-220/3 + 64*zeta[3])) + 
         CA^3*(490/3 - (1072*zeta[2])/9 + (88*zeta[3])/3 + 88*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^2*((4672*(-1 + x))/27 + (832*(-1 + x)*H[1, x])/9 + 
         (64*(-13 + 8*x)*H[2, x])/9 - (128*(1 + x)*H[3, x])/3 + 
         (32*(-7 + 23*x)*H[0, 0, x])/9 + (320*(-1 + x)*H[1, 0, x])/3 + 
         (160*(-1 + x)*H[1, 1, x])/3 - (128*(1 + x)*H[2, 0, x])/3 - 
         (64*(1 + x)*H[2, 1, x])/3 - (64*(1 + x)*H[0, 0, 0, x])/3 - 
         (64*(-13 + 8*x)*zeta[2])/9 + H[0, x]*((416*(-5 + x))/27 + 
           (128*(1 + x)*zeta[2])/3) - (64*(1 + x)*zeta[3])/3) + 
       CF^2*Nf*TF*(-128*(-1 + x) + 32*(-4 + x)*H[3, x] - 64*(1 + x)*H[4, x] + 
         256*x*H[-3, 0, x] - 512*x*H[-2, 0, x] + 
         (32*(1 + x)*(2 + 3*x + 2*x^2)*H[-1, 0, x])/x + 
         112*(-1 + x)*H[1, 0, x] - 104*(-1 + x)*H[1, 1, x] - 
         32*(3 + 4*x)*H[2, 0, x] - 32*(-2 + 3*x)*H[2, 1, x] + 
         32*(1 + x)*H[3, 1, x] - 256*(-1 + x)*H[-2, -1, 0, x] + 
         128*(-1 + x)*H[-2, 0, 0, x] + 512*(1 + x)*H[-1, -1, 0, x] - 
         256*(1 + x)*H[-1, 0, 0, x] + 32*(-7 + 3*x)*H[0, 0, 0, x] - 
         176*(-1 + x)*H[1, 0, 0, x] - 160*(-1 + x)*H[1, 1, 0, x] - 
         160*(-1 + x)*H[1, 1, 1, x] + 96*(1 + x)*H[2, 0, 0, x] + 
         64*(1 + x)*H[2, 1, 0, x] + 64*(1 + x)*H[2, 1, 1, x] - 
         64*(1 + x)*H[0, 0, 0, 0, x] + 8*(16 - 19*x + 8*x^2)*zeta[2] - 
         128*(-1 + x)*H[-2, x]*zeta[2] + 256*(1 + x)*H[-1, x]*zeta[2] + 
         H[1, x]*(-328*(-1 + x) + 256*(-1 + x)*zeta[2]) + 
         H[2, x]*(8*(4 + 19*x) - 128*(1 + x)*zeta[2]) + 
         H[0, 0, x]*(-8*(46 + 3*x + 8*x^2) + 64*(1 + x)*zeta[2]) - 
         32*(5 + 21*x)*zeta[3] + H[0, x]*(40*(-5 + 2*x) - 
           32*(-4 + x)*zeta[2] + 32*(-1 + 7*x)*zeta[3]) + 
         40*(9 + 13*x)*zeta[4]) + CA^2*Nf*TF*((-8*(-5935 + 5726*x))/27 - 
         (8*(-3 - 54*x + 45*x^2 + 8*x^3)*H[3, x])/(3*(-1 + x)) + 
         48*(1 + x)*H[4, x] + 32*(-1 + 5*x)*H[-3, 0, x] + 
         (16*(31 + 8*x - 39*x^2 + 4*x^3)*H[-2, 0, x])/(3*(-1 + x)) + 
         (16*(18 - 233*x - 462*x^2 - 233*x^3 + 18*x^4)*H[-1, 0, x])/
          (9*x*(1 + x)) + (64*(1 + x)^3*H[-1, 2, x])/(3*x) + 
         (64*(29 - 48*x + 29*x^2)*H[1, 0, x])/(9*(-1 + x)) - 
         (64*(1 + x)*H[2, 0, x])/3 - 192*(-1 + x)*H[-2, -1, 0, x] + 
         96*(-1 + x)*H[-2, 0, 0, x] - (32*(1 + x)*(2 - 35*x + 2*x^2)*
           H[-1, -1, 0, x])/(3*x) + (16*(1 + x)*(4 - 31*x + 4*x^2)*
           H[-1, 0, 0, x])/(3*x) - (16*(1 - 12*x + 4*x^2)*H[0, 0, 0, x])/3 - 
         (8*(25 - 54*x + 25*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) + 
         48*(1 + x)*H[2, 0, 0, x] + 32*H[0, 0, 0, 0, x] + 
         (8*(-539 - 960*x - 425*x^2 + 36*x^3)*zeta[2])/(9*(1 + x)) - 
         96*(-1 + x)*H[-2, x]*zeta[2] - (16*(1 + x)*(2 - 9*x + 2*x^2)*
           H[-1, x]*zeta[2])/x + H[2, x]*((8*(3 - 384*x + 461*x^2))/
            (9*(-1 + x)) - 96*(1 + x)*zeta[2]) + H[0, 0, x]*
          ((-8*(-146 - 147*x + 110*x^2 + 67*x^3 + 36*x^4))/
            (9*(-1 + x)*(1 + x)) - 16*(5 + 3*x)*zeta[2]) + 
         H[1, x]*((-4348*(-1 + x))/9 + (16*(-1 + x)*(2 + 35*x + 2*x^2)*
             zeta[2])/(3*x)) + H[0, x]*((4*(-2350 - 5295*x + 7681*x^2))/
            (27*(-1 + x)) + (8*(-59 - 2*x + 69*x^2 + 16*x^3)*zeta[2])/
            (3*(1 + x)) - 192*zeta[3]) + (32*(48 - 78*x + 26*x^2 + 5*x^3)*
           zeta[3])/(3*(-1 + x)) + 12*(13 + 23*x)*zeta[4]) + 
       CA^3*((-14*(-3293 + 3398*x))/9 - (8*(102 - 483*x + 370*x^2 + 22*x^3)*
           H[3, x])/(3*(-1 + x)) - (32*(13 + 5*x - 13*x^2 + 3*x^3)*H[4, x])/
          ((-1 + x)*(1 + x)) - (64*(1 - 3*x - x^2 + x^3)*H[-3, 0, x])/
          ((-1 + x)*(1 + x)) + (16*(10 - 160*x + 128*x^2 + 11*x^3)*
           H[-2, 0, x])/(3*(-1 + x)) + (128*(-2 - 2*x + x^2 + 4*x^3)*
           H[-2, 2, x])/((-1 + x)*(1 + x)) + (16*(1 + x)*(11 + 58*x + 11*x^2)*
           H[-1, 2, x])/(3*x) + (256*(2 + 3*x + 2*x^2)*H[-1, 3, x])/(1 + x) - 
         (128*(2 - 3*x + 2*x^2)*H[1, 3, x])/(-1 + x) - 
         (16*(-77 + 115*x)*H[2, 0, x])/3 - (128*(2 - 3*x + 2*x^2)*H[2, 2, x])/
          (-1 + x) - (64*(8 + x - 6*x^2 + 2*x^3)*H[3, 0, x])/
          ((-1 + x)*(1 + x)) - (128*(2 - 3*x + 2*x^2)*H[3, 1, x])/(-1 + x) - 
         (64*x*(-5 - x + 8*x^2)*H[-2, -1, 0, x])/((-1 + x)*(1 + x)) + 
         (32*(-20 - 5*x + 13*x^2 + 16*x^3)*H[-2, 0, 0, x])/
          ((-1 + x)*(1 + x)) - (128*(2 + 3*x + 2*x^2)*H[-1, -2, 0, x])/
          (1 + x) - (16*(1 + x)*(11 - 74*x + 11*x^2)*H[-1, -1, 0, x])/(3*x) - 
         (256*(2 + 3*x + 2*x^2)*H[-1, -1, 2, x])/(1 + x) + 
         (16*(1 + x)*(11 + 184*x + 11*x^2)*H[-1, 0, 0, x])/(3*x) + 
         (64*(2 + 3*x + 2*x^2)*H[-1, 2, 0, x])/(1 + x) - 
         (16*(-158 + 87*x + 11*x^2)*H[0, 0, 0, x])/3 + 
         (64*(2 - 3*x + 2*x^2)*H[1, -2, 0, x])/(-1 + x) - 
         (8*(244 - 477*x + 244*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
         (128*(2 - 3*x + 2*x^2)*H[1, 2, 0, x])/(-1 + x) - 
         (160*(3 - 3*x + x^2)*H[2, 0, 0, x])/(-1 + x) - 
         (128*(2 - 3*x + 2*x^2)*H[2, 1, 0, x])/(-1 + x) - 
         (384*(2 + 3*x + 2*x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
         (256*(2 + 3*x + 2*x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
         (64*(7 - 2*x - 7*x^2 + 4*x^3)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(2 - 3*x + 2*x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
         (128*(2 - 3*x + 2*x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
         (16*(-504 - 400*x + 171*x^2)*zeta[2])/(9*(1 + x)) - 
         (32*(-8 - 13*x + 3*x^2 + 24*x^3)*H[-2, x]*zeta[2])/
          ((-1 + x)*(1 + x)) + (256*(2 + 3*x + 2*x^2)*H[-1, -1, x]*zeta[2])/
          (1 + x) + H[1, 0, x]*((-8*(365 - 462*x + 365*x^2))/(9*(-1 + x)) + 
           (96*(2 - 3*x + 2*x^2)*zeta[2])/(-1 + x)) + 
         H[-1, 0, x]*((-16*(377 + 888*x + 377*x^2))/(9*(1 + x)) - 
           (288*(2 + 3*x + 2*x^2)*zeta[2])/(1 + x)) + 
         H[2, x]*((-16*(194 - 231*x + 171*x^2))/(9*(-1 + x)) - 
           (32*(-8 - x + 5*x^2)*zeta[2])/((-1 + x)*(1 + x))) + 
         H[0, 0, x]*((-4*(3057 - 5003*x - 3057*x^2 + 5539*x^3))/
            (9*(-1 + x)*(1 + x)) + (32*(11 + 5*x - 11*x^2 + 3*x^3)*zeta[2])/
            ((-1 + x)*(1 + x))) + (8*(279 - 639*x + 294*x^2 + 55*x^3)*
           zeta[3])/(3*(-1 + x)) + H[1, x]*((-8*(-1 + x))/9 + 
           (8*(-1 + x)*(11 + 74*x + 11*x^2)*zeta[2])/(3*x) + 
           (96*(2 - 3*x + 2*x^2)*zeta[3])/(-1 + x)) + 
         H[-1, x]*((-8*(1 + x)*(11 + 14*x + 11*x^2)*zeta[2])/x - 
           (192*(2 + 3*x + 2*x^2)*zeta[3])/(1 + x)) + 
         H[0, x]*((2*(-24697 - 15336*x + 39997*x^2))/(27*(-1 + x)) + 
           (8*(-122 + 259*x + 436*x^2 + 44*x^3)*zeta[2])/(3*(1 + x)) - 
           (32*(-6 - 6*x + 5*x^2)*zeta[3])/((-1 + x)*(1 + x))) - 
         (8*(-112 - 70*x + 72*x^2 + 85*x^3)*zeta[4])/((-1 + x)*(1 + x))) + 
       CA*(Nf^2*TF^2*((8*(-107 + 115*x))/27 + (8*(-56 + 67*x)*H[0, x])/27 + 
           (328*(-1 + x)*H[1, x])/9 - (128*(1 + x)*H[2, x])/9 - 
           (64*(1 + x)*H[0, 0, x])/9 + (128*(1 + x)*zeta[2])/9) + 
         CF*Nf*TF*((4*(-30523 + 31018*x))/27 + (16*(-32 + 43*x + 8*x^2)*
             H[3, x])/3 - 192*(1 + x)*H[4, x] - 256*x*H[-3, 0, x] - 
           (128*(-3 - 12*x + x^2)*H[-2, 0, x])/3 - 
           (16*(1 + x)*(18 - 79*x + 18*x^2)*H[-1, 0, x])/(3*x) - 
           (128*(1 + x)^3*H[-1, 2, x])/(3*x) + (416*(-1 + x)*H[1, 0, x])/3 + 
           (520*(-1 + x)*H[1, 1, x])/3 + (16*(-38 + 37*x)*H[2, 0, x])/3 + 
           (16*(-19 + 11*x)*H[2, 1, x])/3 - 128*(1 + x)*H[3, 0, x] - 
           32*(1 + x)*H[3, 1, x] + 512*(-1 + x)*H[-2, -1, 0, x] - 
           128*(-1 + x)*H[-2, 0, 0, x] + (64*(1 + x)*(2 - 47*x + 2*x^2)*
             H[-1, -1, 0, x])/(3*x) - (32*(1 + x)*(4 - 13*x + 4*x^2)*
             H[-1, 0, 0, x])/(3*x) + (16*(-181 - 88*x + 8*x^2)*H[0, 0, 0, x])/
            3 + 464*(-1 + x)*H[1, 0, 0, x] + 160*(-1 + x)*H[1, 1, 0, x] + 
           160*(-1 + x)*H[1, 1, 1, x] - 224*(1 + x)*H[2, 0, 0, x] - 
           64*(1 + x)*H[2, 1, 0, x] - 64*(1 + x)*H[2, 1, 1, x] + 
           128*(-3 + 2*x)*H[0, 0, 0, 0, x] - (8*(-848 - 341*x + 108*x^2)*
             zeta[2])/9 + 256*(-1 + x)*H[-2, x]*zeta[2] + 
           (32*(1 + x)*(2 - 13*x + 2*x^2)*H[-1, x]*zeta[2])/x + 
           H[0, 0, x]*((8*(-1723 + 692*x + 108*x^2))/9 + 192*(1 + x)*
              zeta[2]) + H[2, x]*((-8*(482 + 341*x))/9 + 256*(1 + x)*
              zeta[2]) + H[1, x]*((9016*(-1 + x))/9 - 
             (32*(-1 + x)*(2 + 47*x + 2*x^2)*zeta[2])/(3*x)) - 
           (16*(-137 - 14*x + 20*x^2)*zeta[3])/3 + 
           H[0, x]*((-8*(8363 + 3362*x))/27 - (16*(-56 + 43*x + 16*x^2)*zeta[
                2])/3 - 32*(-9 + x)*zeta[3]) - 8*(43 + 83*x)*zeta[4]))) + 
     delta[1 - x]*(as*((11*CA)/3 - (2*Nf)/3) + 
       as^2*((-16*CA*Nf*TF)/3 - 4*CF*Nf*TF + CA^2*(32/3 + 12*zeta[3])) + 
       as^3*(2*CF^2*Nf*TF + (44*CF*Nf^2*TF^2)/9 + 
         CA*((-241*CF*Nf*TF)/9 + (58*Nf^2*TF^2)/9) + 
         CA^2*Nf*TF*(-233/9 - (16*zeta[2])/3 - (160*zeta[3])/3 - 
           (20*zeta[4])/3) + CA^3*(79/2 + zeta[2]*(8/3 - 16*zeta[3]) + 
           (536*zeta[3])/3 + (55*zeta[4])/3 - 80*zeta[5])))
 
dPSLarin["gq"] = -2*as*CF*(-2 + x) + 
     as^2*(CF*Nf*TF*((-16*(4 + x))/9 - (16*(-2 + x)*H[1, x])/3) + 
       CF^2*(-2*(-7 + 16*x) + 6*(4 + 3*x)*H[0, x] + 4*(2 + x)*H[1, x] - 
         4*(-2 + x)*H[0, 0, x] + 8*(-2 + x)*H[1, 1, x]) + 
       CA*CF*((4*(41 + 35*x))/9 - 4*(-4 + 13*x)*H[0, x] - 
         (4*(10 + x)*H[1, x])/3 - 8*(-2 + x)*H[2, x] + 
         8*(2 + x)*H[-1, 0, x] + 8*(2 + x)*H[0, 0, x] - 
         8*(-2 + x)*H[1, 0, x] - 8*(-2 + x)*H[1, 1, x] + 8*x*zeta[2])) + 
     as^3*(CF*Nf^2*TF^2*((32*(-6 + 5*x))/9 - (32*(4 + x)*H[1, x])/9 - 
         (32*(-2 + x)*H[1, 1, x])/3) + CF^2*Nf*TF*((5*(-2358 + 2287*x))/9 + 
         (64*(8 + 5*x)*H[2, x])/9 - (32*(-2 + x)*H[3, x])/3 - 
         64*(-2 + x)*H[-2, 0, x] + (32*(1 + x)*(-1 + 5*x)*H[-1, 0, x])/x + 
         (20*(-202 + 65*x)*H[0, 0, x])/9 - (16*(4 + x)*H[1, 0, x])/3 - 
         (16*(-41 + 4*x)*H[1, 1, x])/9 - (32*(-2 + x)*H[1, 2, x])/3 - 
         (32*(-2 + x)*H[2, 0, x])/3 - (16*(-2 + x)*H[2, 1, x])/3 - 
         (32*(31 + 13*x)*H[0, 0, 0, x])/3 - 16*(-2 + x)*H[1, 0, 0, x] - 
         (64*(-2 + x)*H[1, 1, 0, x])/3 + (80*(-2 + x)*H[1, 1, 1, x])/3 + 
         64*(-2 + x)*H[0, 0, 0, 0, x] - (320*(-2 + x)*zeta[2])/9 + 
         H[1, x]*((-16*(-185 + 247*x))/27 + (32*(-2 + x)*zeta[2])/3) + 
         H[0, x]*((-4*(4823 + 4133*x))/27 + (32*(10 + x)*zeta[2])/3) - 
         (496*(-2 + x)*zeta[3])/3) + CA^2*CF*((-2*(-3718 + 3349*x))/3 - 
         (4*(-29 + 419*x)*H[3, x])/3 + 4*(50 + 13*x)*H[4, x] - 
         8*(-2 + 9*x)*H[-3, 0, x] + (8*(-9 + 122*x)*H[-2, 0, x])/3 + 
         128*(1 + x)*H[-2, 2, x] + (16*(9 + 20*x + 22*x^2)*H[-1, 2, x])/
          (3*x) + 128*(2 + x)*H[-1, 3, x] - (4*(14 + 41*x)*H[1, 2, x])/3 - 
         64*(-2 + x)*H[1, 3, x] - (8*(-38 + 139*x)*H[2, 0, x])/3 - 
         28*(2 + 5*x)*H[2, 1, x] - 48*(-2 + x)*H[2, 2, x] + 
         32*(8 + x)*H[3, 0, x] - 32*(-6 + x)*H[3, 1, x] - 
         16*(-2 + 11*x)*H[-2, -1, 0, x] + 8*(38 + 11*x)*H[-2, 0, 0, x] - 
         80*(2 + x)*H[-1, -2, 0, x] + (16*(-9 + 53*x + 40*x^2)*
           H[-1, -1, 0, x])/(3*x) - 160*(2 + x)*H[-1, -1, 2, x] + 
         (8*(18 + 133*x + 137*x^2)*H[-1, 0, 0, x])/(3*x) + 
         32*(2 + x)*H[-1, 2, 0, x] + 32*(2 + x)*H[-1, 2, 1, x] - 
         (8*(-141 + 5*x)*H[0, 0, 0, x])/3 + 16*(-2 + x)*H[1, -2, 0, x] - 
         (4*(-245 + 223*x)*H[1, 0, 0, x])/3 - (4*(14 + 41*x)*H[1, 1, 0, x])/
          3 + (220*(-2 + x)*H[1, 1, 1, x])/3 - 64*(-2 + x)*H[1, 1, 2, x] - 
         96*(-2 + x)*H[1, 2, 0, x] - 64*(-2 + x)*H[1, 2, 1, x] + 
         4*(42 + 13*x)*H[2, 0, 0, x] - 48*(-2 + x)*H[2, 1, 0, x] - 
         32*(-1 + 2*x)*H[2, 1, 1, x] + 96*(2 + x)*H[-1, -1, -1, 0, x] - 
         192*(2 + x)*H[-1, -1, 0, 0, x] + 88*(2 + x)*H[-1, 0, 0, 0, x] - 
         16*(-15 + 4*x)*H[0, 0, 0, 0, x] - 24*(-2 + x)*H[1, 0, 0, 0, x] - 
         32*(-2 + x)*H[1, 1, 0, 0, x] - 64*(-2 + x)*H[1, 1, 1, 0, x] - 
         32*(-2 + x)*H[1, 1, 1, 1, x] - (16*(208 + 73*x)*zeta[2])/9 - 
         8*(14 + 27*x)*H[-2, x]*zeta[2] + 208*(2 + x)*H[-1, -1, x]*zeta[2] + 
         H[1, 1, x]*((2*(50 + 581*x))/9 + 16*(-2 + x)*zeta[2]) + 
         H[1, 0, x]*((8*(-5 + 148*x))/9 + 32*(-2 + x)*zeta[2]) + 
         H[-1, 0, x]*((-8*(9 + 106*x + 173*x^2))/(3*x) - 
           160*(2 + x)*zeta[2]) + H[2, x]*((16*(49 + 73*x))/9 - 
           8*(14 + 5*x)*zeta[2]) + H[0, 0, x]*((-4*(-1444 + 2351*x))/9 - 
           4*(46 + 13*x)*zeta[2]) + (8*(-161 + 194*x)*zeta[3])/3 + 
         H[1, x]*((4*(-1442 + 403*x))/27 + (4*(-18 - 92*x + 121*x^2)*zeta[2])/
            (3*x) - 56*(-2 + x)*zeta[3]) + H[-1, x]*
          ((-8*(27 - 13*x + 4*x^2)*zeta[2])/(3*x) - 184*(2 + x)*zeta[3]) + 
         H[0, x]*((2*(11998 + 18649*x))/27 + (4*(-47 + 419*x)*zeta[2])/3 - 
           16*(10 + 7*x)*zeta[3]) + (-366 - 193*x)*zeta[4]) + 
       CF^3*((694 - 579*x)/4 + 4*(8 + 9*x)*H[3, x] - 24*(-2 + x)*H[4, x] + 
         128*x*H[-3, 0, x] - 48*(-2 + x)*H[-2, 0, x] + 
         8*(-4 + 7*x)*H[1, 2, x] + 16*(4 + 3*x)*H[2, 0, x] - 
         12*(8 + 3*x)*H[2, 1, x] + 16*(-2 + x)*H[2, 2, x] + 
         24*(-2 + x)*H[3, 1, x] - 64*x*H[-2, -1, 0, x] + 
         64*(1 + x)*H[-2, 0, 0, x] - 32*(2 + x)*H[-1, -2, 0, x] + 
         128*(1 + x)*H[-1, -1, 0, x] + 32*(1 + x)*H[-1, 0, 0, x] + 
         8*(-23 + 5*x)*H[0, 0, 0, x] + 96*(-2 + x)*H[1, -2, 0, x] - 
         12*(-4 + x)*H[1, 0, 0, x] - 16*(-4 + x)*H[1, 1, 0, x] - 
         12*(4 + x)*H[1, 1, 1, x] + 48*(-2 + x)*H[1, 1, 2, x] + 
         32*(-2 + x)*H[1, 2, 0, x] + 32*(-2 + x)*H[1, 2, 1, x] + 
         8*(-2 + 5*x)*H[2, 0, 0, x] + 8*(-2 + x)*H[2, 1, 1, x] - 
         64*(2 + x)*H[-1, -1, 0, 0, x] + 16*(2 + x)*H[-1, 0, 0, 0, x] - 
         16*(4 + x)*H[0, 0, 0, 0, x] + 48*(-2 + x)*H[1, 1, 0, 0, x] + 
         16*(-2 + x)*H[1, 1, 1, 0, x] - 32*(-2 + x)*H[1, 1, 1, 1, x] - 
         4*(1 + 31*x)*zeta[2] - 32*x*H[-2, x]*zeta[2] + 64*(1 + x)*H[-1, x]*
          zeta[2] + H[1, 1, x]*(2*(-104 + 103*x) - 48*(-2 + x)*zeta[2]) + 
         H[0, 0, x]*(-142 - 269*x + 24*(-2 + x)*zeta[2]) + 
         H[1, 0, x]*(-32*(2 + x) + 32*(-2 + x)*zeta[2]) + 
         H[-1, 0, x]*((-16*(3 + x))/x + 32*(2 + x)*zeta[2]) + 
         H[2, x]*(4*(-3 + 31*x) - 16*(-2 + 3*x)*zeta[2]) + 
         8*(-4 + 21*x)*zeta[3] + H[1, x]*(18*x + 8*(-4 + x)*zeta[2] + 
           128*(-2 + x)*zeta[3]) + H[0, x]*(91*(-1 + 3*x) - 
           4*(-16 + 9*x)*zeta[2] + 96*(-1 + x)*zeta[3]) + 
         6*(10 + 31*x)*zeta[4]) + 
       CA*(CF*Nf*TF*((-4*(-1107 + 1286*x))/9 - (8*(4 + 91*x)*H[2, x])/9 + 
           (64*(2 + x)*H[3, x])/3 + (32*(-6 + 5*x)*H[-2, 0, x])/3 - 
           (32*(3 + 2*x)*(-1 + 4*x)*H[-1, 0, x])/(3*x) + 
           (64*(2 + x)*H[-1, 2, x])/3 - (16*(41 + 74*x)*H[0, 0, x])/9 - 
           (160*(1 + x)*H[1, 0, x])/9 + (16*(-80 + 37*x)*H[1, 1, x])/9 - 
           (80*(-2 + x)*H[1, 2, x])/3 - (32*(-2 + x)*H[2, 0, x])/3 - 
           16*(-2 + 3*x)*H[2, 1, x] - (128*(2 + x)*H[-1, -1, 0, x])/3 + 
           (64*(2 + x)*H[-1, 0, 0, x])/3 + (32*x*H[0, 0, 0, x])/3 + 
           (32*(-2 + x)*H[1, 0, 0, x])/3 - (80*(-2 + x)*H[1, 1, 0, x])/3 - 
           (80*(-2 + x)*H[1, 1, 1, x])/3 + (8*(-116 + 91*x)*zeta[2])/9 - 
           (128*(2 + x)*H[-1, x]*zeta[2])/3 + H[1, x]*((16*(91 + 118*x))/27 + 
             (16*(-2 + x)*zeta[2])/3) + H[0, x]*((4*(776 + 3143*x))/27 - 
             (64*(5 + x)*zeta[2])/3) + (32*(-23 + 14*x)*zeta[3])/3) + 
         CF^2*((-1146 - 5047*x)/36 + (64*(7 + 4*x)*H[3, x])/3 + 64*H[4, x] - 
           16*(-2 + 7*x)*H[-3, 0, x] + 8*(2 + 5*x)*H[-2, 0, x] + 
           16*(4 + x)*H[-1, 2, x] + (4*(10 + 13*x)*H[1, 2, x])/3 + 
           (16*(19 + 13*x)*H[2, 0, x])/3 + (8*(40 + 67*x)*H[2, 1, x])/3 - 
           32*(-2 + x)*H[2, 2, x] - 32*(-2 + x)*H[3, 0, x] - 
           8*(2 + 7*x)*H[3, 1, x] + 96*x*H[-2, -1, 0, x] - 
           48*x*H[-2, 0, 0, x] + 48*(2 + x)*H[-1, -2, 0, x] - 
           32*(7 + 4*x)*H[-1, -1, 0, x] + 32*(2 + x)*H[-1, -1, 2, x] + 
           48*(2 + x)*H[-1, 0, 0, x] - 32*(2 + x)*H[-1, 2, 1, x] - 
           (56*(-23 + 16*x)*H[0, 0, 0, x])/3 - 80*(-2 + x)*H[1, -2, 0, x] + 
           8*(-10 + 3*x)*H[1, 0, 0, x] + (4*(-70 + 71*x)*H[1, 1, 0, x])/3 - 
           (8*(-73 + 23*x)*H[1, 1, 1, x])/3 + 16*(-2 + x)*H[1, 1, 2, x] + 
           32*(-2 + x)*H[1, 2, 1, x] - 16*(-8 + 7*x)*H[2, 0, 0, x] - 
           16*(-2 + x)*H[2, 1, 0, x] + 8*(-2 + 7*x)*H[2, 1, 1, x] - 
           96*(2 + x)*H[-1, -1, -1, 0, x] + 64*(2 + x)*H[-1, -1, 0, 0, x] + 
           24*(2 + x)*H[-1, 0, 0, 0, x] + 32*(4 + x)*H[0, 0, 0, 0, x] - 
           40*(-2 + x)*H[1, 0, 0, 0, x] - 80*(-2 + x)*H[1, 1, 0, 0, x] + 
           48*(-2 + x)*H[1, 1, 1, 0, x] + 64*(-2 + x)*H[1, 1, 1, 1, x] + 
           H[0, 0, x]*((4714 + 1315*x)/9 - 32*zeta[2]) + 
           (16*(-17 + 175*x)*zeta[2])/9 + 48*x*H[-2, x]*zeta[2] - 
           80*(2 + x)*H[-1, -1, x]*zeta[2] + H[1, 0, x]*
            ((-56*(-16 + 11*x))/3 - 16*(-2 + x)*zeta[2]) + 
           H[1, 1, x]*((-4*(-401 + 706*x))/9 + 32*(-2 + x)*zeta[2]) + 
           H[-1, 0, x]*((8*(9 + 6*x + 11*x^2))/x - 16*(2 + x)*zeta[2]) + 
           H[2, x]*((-16*(-44 + 175*x))/9 + 16*(-4 + 5*x)*zeta[2]) - 
           (4*(-296 + 211*x)*zeta[3])/3 + H[0, x]*((10891 - 8129*x)/27 - 
             (16*(25 + 16*x)*zeta[2])/3 - 32*(-4 + x)*zeta[3]) + 
           H[1, x]*((2*(1018 + 181*x))/27 - (4*(-74 + 61*x)*zeta[2])/3 - 
             24*(-2 + x)*zeta[3]) + H[-1, x]*(-16*(11 + 5*x)*zeta[2] + 
             88*(2 + x)*zeta[3]) - 4*(46 + 49*x)*zeta[4])))
 
dPSLarin["qg"] = 2*as*Nf*(-1 + 2*x) + 
     as^2*(CA*Nf*TF*(-8*(-12 + 11*x) + 8*(1 + 8*x)*H[0, x] - 
         32*(-1 + x)*H[1, x] - 16*(1 + 2*x)*H[-1, 0, x] - 
         16*(1 + 2*x)*H[0, 0, x] - 16*(-1 + 2*x)*H[1, 1, x] - 16*zeta[2]) + 
       CF*Nf*TF*(4*(2 + 3*x) + 4*(-1 + 16*x)*H[0, x] + 32*(-1 + x)*H[1, x] + 
         16*(-1 + 2*x)*H[2, x] + 8*(-1 + 2*x)*H[0, 0, x] + 
         16*(-1 + 2*x)*H[1, 0, x] + 16*(-1 + 2*x)*H[1, 1, x] - 
         16*(-1 + 2*x)*zeta[2])) + 
     as^3*(CF*Nf^2*TF^2*((-2*(-1601 + 1634*x))/9 - 
         (8*(-1657 + 443*x)*H[0, x])/27 + (16*(28 + 19*x)*H[1, x])/27 - 
         (64*(-2 + 7*x)*H[2, x])/9 + (8*(625 + 82*x)*H[0, 0, x])/9 - 
         (32*(-11 + 16*x)*H[1, 0, x])/9 - (64*(-2 + 7*x)*H[1, 1, x])/9 + 
         (32*(-1 + 2*x)*H[2, 1, x])/3 + (32*(37 + 16*x)*H[0, 0, 0, x])/3 - 
         (64*(-1 + 2*x)*H[1, 0, 0, x])/3 + (32*(-1 + 2*x)*H[1, 1, 1, x])/3 - 
         128*(-1 + 2*x)*H[0, 0, 0, 0, x] + (64*(-2 + 7*x)*zeta[2])/9 - 
         (32*(-1 + 2*x)*zeta[3])/3) + CF^2*Nf*TF*((5*(-745 + 746*x))/2 + 
         8*(-19 + 52*x)*H[3, x] + 112*(-1 + 2*x)*H[4, x] - 
         256*x*H[-3, 0, x] + 32*(-1 + 2*x)*H[-2, 0, x] + 
         32*(2 + 3*x + 3*x^2)*H[-1, 0, x] + 352*(-1 + x)*H[1, 2, x] + 
         224*(-1 + 2*x)*H[1, 3, x] + 32*(-4 + 13*x)*H[2, 0, x] + 
         8*(-19 + 46*x)*H[2, 1, x] + 128*(-1 + 2*x)*H[2, 2, x] + 
         128*(-1 + 2*x)*H[3, 0, x] + 160*(-1 + 2*x)*H[3, 1, x] + 
         256*x*H[-2, -1, 0, x] - 64*(1 + 4*x)*H[-2, 0, 0, x] + 
         64*(1 + 2*x)*H[-1, -2, 0, x] - 128*(1 + x)*H[-1, -1, 0, x] - 
         128*(1 + x)*H[-1, 0, 0, x] + 8*(15 + 28*x)*H[0, 0, 0, x] - 
         64*(-1 + 2*x)*H[1, -2, 0, x] + 352*(-1 + x)*H[1, 0, 0, x] + 
         160*(-1 + x)*H[1, 1, 0, x] + 24*(-7 + 8*x)*H[1, 1, 1, x] + 
         160*(-1 + 2*x)*H[1, 1, 2, x] + 192*(-1 + 2*x)*H[1, 2, 0, x] + 
         192*(-1 + 2*x)*H[1, 2, 1, x] + 32*(-3 + 2*x)*H[2, 0, 0, x] + 
         64*(-1 + 2*x)*H[2, 1, 0, x] + 80*(-1 + 2*x)*H[2, 1, 1, x] + 
         128*(1 + 2*x)*H[-1, -1, 0, 0, x] - 32*(1 + 2*x)*H[-1, 0, 0, 0, x] + 
         64*x*H[0, 0, 0, 0, x] + 96*(-1 + 2*x)*H[1, 0, 0, 0, x] + 
         128*(-1 + 2*x)*H[1, 1, 0, 0, x] + 32*(-1 + 2*x)*H[1, 1, 1, 0, x] + 
         64*(-1 + 2*x)*H[1, 1, 1, 1, x] + 8*(43 - 12*x + 12*x^2)*zeta[2] + 
         128*x*H[-2, x]*zeta[2] - 64*(1 + x)*H[-1, x]*zeta[2] + 
         H[2, x]*(8*(-35 + 12*x) - 128*(-1 + x)*zeta[2]) + 
         H[1, 0, x]*(32*(1 + 4*x) - 224*(-1 + 2*x)*zeta[2]) + 
         H[1, 1, x]*(16*(-5 + 12*x) - 160*(-1 + 2*x)*zeta[2]) + 
         H[0, 0, x]*(-6*(-9 - 142*x + 16*x^2) - 112*(-1 + 2*x)*zeta[2]) - 
         16*(-41 + 27*x)*zeta[3] + H[1, x]*(68*(-8 + 9*x) - 
           416*(-1 + x)*zeta[2] - 224*(-1 + 2*x)*zeta[3]) + 
         H[0, x]*(-6*(79 + 129*x) - 8*(-15 + 52*x)*zeta[2] - 
           16*(-13 + 14*x)*zeta[3]) + 32*(-3 + 10*x)*zeta[4]) + 
       CA^2*Nf*TF*((4*(-16099 + 16346*x))/9 + 8*(35 + 31*x)*H[3, x] + 
         24*(-3 + 2*x)*H[4, x] + 16*(-1 + 18*x)*H[-3, 0, x] - 
         48*(-7 + 9*x)*H[-2, 0, x] - 64*(1 + 2*x)*H[-2, 2, x] + 
         (16*(776 + 709*x + 27*x^2)*H[-1, 0, x])/9 - 
         128*(1 + x)*H[-1, 2, x] - 64*(1 + 2*x)*H[-1, 3, x] - 
         (8*(-35 + 46*x)*H[1, 2, x])/3 + 96*(-1 + 2*x)*H[1, 3, x] - 
         64*(-3 + x)*H[2, 0, x] - 32*(-7 + 10*x)*H[2, 1, x] + 
         64*(2 + 3*x)*H[3, 1, x] + 32*(-5 + 6*x)*H[-2, -1, 0, x] + 
         16*(-13 + 6*x)*H[-2, 0, 0, x] - 32*(1 + 2*x)*H[-1, -2, 0, x] - 
         672*(1 + x)*H[-1, -1, 0, x] + 64*(1 + 2*x)*H[-1, -1, 2, x] - 
         (16*(104 + 115*x)*H[-1, 0, 0, x])/3 + 64*(1 + 2*x)*H[-1, 2, 1, x] - 
         (32*(41 + 40*x)*H[0, 0, 0, x])/3 - 96*(-1 + 2*x)*H[1, -2, 0, x] + 
         (8*(-212 + 223*x)*H[1, 0, 0, x])/3 - 
         (8*(-157 + 146*x)*H[1, 1, 0, x])/3 + (88*(-1 + 2*x)*H[1, 1, 1, x])/
          3 - 64*(-1 + 2*x)*H[1, 1, 2, x] - 64*(-1 + 2*x)*H[1, 2, 0, x] - 
         8*(25 + 42*x)*H[2, 0, 0, x] + 128*(1 + x)*H[2, 1, 0, x] + 
         64*(1 + x)*H[2, 1, 1, x] + 192*(1 + 2*x)*H[-1, -1, -1, 0, x] + 
         64*(1 + 2*x)*H[-1, -1, 0, 0, x] - 48*(1 + 2*x)*H[-1, 0, 0, 0, x] + 
         16*(-15 + 16*x)*H[0, 0, 0, 0, x] + 80*(-1 + 2*x)*H[1, 0, 0, 0, x] - 
         32*(-1 + 2*x)*H[1, 1, 0, 0, x] - 128*(-1 + 2*x)*H[1, 1, 1, 0, x] + 
         64*(-1 + 2*x)*H[1, 1, 1, 1, x] + (8*(733 + 12*x + 54*x^2)*zeta[2])/
          9 + 16*(-1 + 14*x)*H[-2, x]*zeta[2] + 32*(1 + 2*x)*H[-1, -1, x]*
          zeta[2] + H[1, 0, x]*(-16*(-36 + 35*x) - 160*(-1 + 2*x)*zeta[2]) + 
         H[1, 1, x]*((-16*(2 + 65*x))/9 - 32*(-1 + 2*x)*zeta[2]) + 
         H[0, 0, x]*((-8*(675 - 2356*x + 54*x^2))/9 - 8*(-7 + 6*x)*zeta[2]) + 
         H[2, x]*((-8*(-273 + 4*x))/3 + 16*(5 + 6*x)*zeta[2]) - 
         8*(-315 + 268*x)*zeta[3] + H[1, x]*((-20*(-1006 + 911*x))/27 - 
           (8*(-91 + 80*x)*zeta[2])/3 - 496*(-1 + 2*x)*zeta[3]) + 
         H[-1, x]*(-208*(1 + x)*zeta[2] - 80*(1 + 2*x)*zeta[3]) + 
         H[0, x]*((-4*(11468 + 40643*x))/27 - 8*(-7 + 31*x)*zeta[2] + 
           192*(3 + 4*x)*zeta[3]) + 2*(495 + 538*x)*zeta[4]) + 
       CA*(Nf^2*TF^2*((-8*(-472 + 527*x))/9 + (8*(1067 + 200*x)*H[0, x])/27 - 
           (32*x*H[2, x])/3 + (64*(2 + 7*x)*H[-1, 0, x])/9 + 
           (16*(99 + 68*x)*H[0, 0, x])/9 + (64*(-2 + 7*x)*H[1, 1, x])/9 + 
           (32*(-1 + 2*x)*H[1, 2, x])/3 + (64*(1 + 2*x)*H[-1, 0, 0, x])/3 - 
           (128*(-1 + x)*H[0, 0, 0, x])/3 - (32*(-1 + 2*x)*H[1, 0, 0, x])/3 - 
           (32*(-1 + 2*x)*H[1, 1, 0, x])/3 - (32*(-1 + 2*x)*H[1, 1, 1, x])/
            3 + (32*(4 + 3*x)*zeta[2])/9 + H[1, x]*((32*(-23 + 4*x))/27 - 
             (32*(-1 + 2*x)*zeta[2])/3) - 32*zeta[3]) + 
         CF*Nf*TF*((46367 - 45950*x)/18 + 16*(-11 + 35*x + 6*x^2)*H[3, x] - 
           128*(1 + 3*x)*H[4, x] + 32*(-1 + 6*x)*H[-3, 0, x] - 
           32*(-1 + 20*x + 3*x^2)*H[-2, 0, x] - 64*(1 + 6*x)*H[-2, 2, x] - 
           32*(1 + x)*(5 + 3*x)*H[-1, 2, x] - 192*(1 + 2*x)*H[-1, 3, x] - 
           24*(-11 + 10*x)*H[1, 2, x] - 192*(-1 + 2*x)*H[1, 3, x] + 
           80*(-2 + 7*x)*H[2, 0, x] - (8*(7 + 4*x)*H[2, 1, x])/3 - 
           64*(3 + 4*x)*H[3, 0, x] - 32*(3 + 8*x)*H[3, 1, x] + 
           128*(1 + x)*H[-2, -1, 0, x] - 32*(3 + 8*x)*H[-2, 0, 0, x] + 
           96*(1 + 2*x)*H[-1, -2, 0, x] + 32*(1 + x)*(13 + 3*x)*
            H[-1, -1, 0, x] + 192*(1 + 2*x)*H[-1, -1, 2, x] - 
           48*(5 + 6*x + 2*x^2)*H[-1, 0, 0, x] - 64*(1 + 2*x)*
            H[-1, 2, 0, x] - 64*(1 + 2*x)*H[-1, 2, 1, x] + 
           (8*(-17 + 34*x + 36*x^2)*H[0, 0, 0, x])/3 + 96*(-1 + 2*x)*
            H[1, -2, 0, x] - (16*(-61 + 59*x)*H[1, 0, 0, x])/3 + 
           24*(-11 + 10*x)*H[1, 1, 0, x] - (16*(-37 + 47*x)*H[1, 1, 1, x])/
            3 - 96*(-1 + 2*x)*H[1, 1, 2, x] - 192*(-1 + 2*x)*H[1, 2, 1, x] + 
           16*(1 + 22*x)*H[2, 0, 0, x] - 192*H[2, 1, 0, x] - 
           16*(-1 + 14*x)*H[2, 1, 1, x] - 192*(1 + 2*x)*H[-1, -1, -1, 0, x] + 
           192*(1 + 2*x)*H[-1, -1, 0, 0, x] - 176*(1 + 2*x)*
            H[-1, 0, 0, 0, x] - 64*(1 + 2*x)*H[0, 0, 0, 0, x] - 
           48*(-1 + 2*x)*H[1, 0, 0, 0, x] + 32*(-1 + 2*x)*H[1, 1, 0, 0, x] + 
           96*(-1 + 2*x)*H[1, 1, 1, 0, x] - 128*(-1 + 2*x)*H[1, 1, 1, 1, x] - 
           (8*(-302 - 59*x + 162*x^2)*zeta[2])/9 + 64*(2 + 7*x)*H[-2, x]*
            zeta[2] - 288*(1 + 2*x)*H[-1, -1, x]*zeta[2] + 
           H[2, x]*((-8*(230 + 59*x))/9 + 64*(-1 + x)*zeta[2]) + 
           H[1, 1, x]*((-16*(-101 + 97*x))/9 + 192*(-1 + 2*x)*zeta[2]) + 
           H[1, 0, x]*((16*(-17 + 46*x))/9 + 288*(-1 + 2*x)*zeta[2]) + 
           H[-1, 0, x]*(-16*(1 + x)*(-4 + 9*x) + 288*(1 + 2*x)*zeta[2]) + 
           H[0, 0, x]*((2*(859 + 406*x + 648*x^2))/9 + 96*(1 + 4*x)*
              zeta[2]) - (16*(328 - 305*x + 45*x^2)*zeta[3])/3 + 
           H[1, x]*((-16*(101 + 137*x))/27 - 8*(59 - 62*x + 6*x^2)*zeta[2] + 
             624*(-1 + 2*x)*zeta[3]) + H[-1, x]*(16*(1 + x)*(23 + 9*x)*
              zeta[2] + 272*(1 + 2*x)*zeta[3]) + H[0, x]*
            ((14*(2389 + 2467*x))/27 - 16*(-1 + 3*x)*(13 + 4*x)*zeta[2] - 
             16*(41 + 22*x)*zeta[3]) - 4*(101 + 146*x)*zeta[4])))
 
dPSLarin["qq"] = -2*as*CF*(1 + x) + 
     as^2*(CF*Nf*TF*((-80*(-2 + x))/9 + (16*(2 - 6*x + 5*x^2)*H[0, x])/
          (3*(-1 + x)) - 16*(1 + x)*H[0, 0, x]) + 
       CA*CF*((-2*(43 + 91*x))/9 + (2*(-23 + x^2)*H[0, x])/(3*(-1 + x)) - 
         (8*(1 + x^2)*H[-1, 0, x])/(1 + x) - (8*(1 + x^2)*H[0, 0, x])/
          ((-1 + x)*(1 + x)) + (8*x*zeta[2])/(1 + x)) + 
       CF^2*(36*(-1 + x) - (4*(-5 - 2*x + 4*x^2)*H[0, x])/(-1 + x) - 
         (8*(1 + x^2)*H[2, x])/(-1 + x) + (16*(1 + x^2)*H[-1, 0, x])/
          (1 + x) - (4*(3 + 2*x + 3*x^2)*H[0, 0, x])/(1 + x) - 
         (8*(1 + x^2)*H[1, 0, x])/(-1 + x) + (8*(1 + x^2)*zeta[2])/
          (1 + x))) + plusD[0, 1 - x]*(4*as*CF + 
       as^2*((-80*CF*Nf*TF)/9 + CA*CF*(268/9 - 8*zeta[2])) + 
       as^3*((-64*CF*Nf^2*TF^2)/27 + CA*CF*Nf*TF*(-1672/27 + 
           (320*zeta[2])/9 - (224*zeta[3])/3) + CF^2*Nf*TF*
          (-220/3 + 64*zeta[3]) + CA^2*CF*(490/3 - (1072*zeta[2])/9 + 
           (88*zeta[3])/3 + 88*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^2*((-64*(-22 + 21*x))/27 - (64*(-1 + x)*H[1, x])/9 + 
         (64*(-5 + 4*x)*H[2, x])/9 - (128*(1 + x)*H[3, x])/3 + 
         (64*(-6 + 5*x^2)*H[0, 0, x])/(9*(-1 + x)) - 
         (160*(-1 + x)*H[1, 1, x])/3 + (64*(1 + x)*H[2, 1, x])/3 + 
         (64*(1 + x)*H[0, 0, 0, x])/3 - (64*(-5 + 4*x)*zeta[2])/9 + 
         H[0, x]*((-64*(5 - 12*x + 12*x^2))/(27*(-1 + x)) + 
           (128*(1 + x)*zeta[2])/3) + (64*(1 + x)*zeta[3])/3) + 
       CF^2*Nf*TF*((10*(-37 + 59*x))/3 + (3128*(-1 + x)*H[1, x])/3 - 
         (8*(-616 + 285*x + 251*x^2)*H[2, x])/(9*(-1 + x)) + 
         (32*(34 - 15*x - 26*x^2 + 15*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) - 
         192*(1 + x)*H[4, x] - (64*(1 + x^2)*H[-2, 0, x])/(3*(1 + x)) - 
         (256*(1 - 3*x + x^2)*H[-1, 0, x])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) + 
         (32*(31 - 42*x + 31*x^2)*H[1, 0, x])/(9*(-1 + x)) + 
         104*(-1 + x)*H[1, 1, x] + (32*(14 - 33*x + 23*x^2)*H[2, 0, x])/
          (3*(-1 + x)) + 32*(-2 + 3*x)*H[2, 1, x] - 128*(1 + x)*H[3, 0, x] - 
         32*(1 + x)*H[3, 1, x] - (64*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
         (16*(25 - 33*x - 29*x^2 + 45*x^3)*H[0, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(7 - 30*x + 7*x^2)*H[1, 0, 0, x])/
          (3*(-1 + x)) + 160*(-1 + x)*H[1, 1, 0, x] + 
         160*(-1 + x)*H[1, 1, 1, x] + 32*(1 + x)*H[2, 0, 0, x] - 
         64*(1 + x)*H[2, 1, 0, x] - 64*(1 + x)*H[2, 1, 1, x] - 
         128*(1 + x)*H[0, 0, 0, 0, x] + (8*(584 + 915*x + 251*x^2)*zeta[2])/
          (9*(1 + x)) - (128*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
         H[0, 0, x]*((-8*(-216 - 185*x + 332*x^2 + 141*x^3))/
            (9*(-1 + x)*(1 + x)) + 192*(1 + x)*zeta[2]) + 
         (32*(31 - 59*x - 41*x^2 + 61*x^3)*zeta[3])/(3*(-1 + x)*(1 + x)) + 
         H[0, x]*((8*(203 - 1219*x + 1001*x^2))/(9*(-1 + x)) - 
           (32*(32 - 15*x - 28*x^2 + 15*x^3)*zeta[2])/(3*(-1 + x)*(1 + x)) - 
           224*(1 + x)*zeta[3]) - 296*(1 + x)*zeta[4]) + 
       CF^3*(302*(-1 + x) - (32*(7 + 21*x + 17*x^2)*H[3, x])/(1 + x) - 
         (16*(-11 + 13*x - 9*x^2 + 15*x^3)*H[4, x])/((-1 + x)*(1 + x)) + 
         (32*(-1 + x - 3*x^2 + 7*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
         (32*(1 + 2*x + 4*x^2)*H[-2, 0, x])/(1 + x) + 
         (448*(1 + x^2)*H[-2, 2, x])/(1 + x) + 
         (96*(5 + 8*x + 5*x^2)*H[-1, 2, x])/(1 + x) + 
         (512*(1 + x^2)*H[-1, 3, x])/(1 + x) + 144*(-1 + x)*H[1, 0, x] - 
         (128*(1 + x^2)*H[1, 3, x])/(-1 + x) - (8*(-11 - 8*x + 7*x^2)*
           H[2, 0, x])/(-1 + x) - (64*(1 + x^2)*H[2, 2, x])/(-1 + x) - 
         (64*x*(1 + x + 2*x^2)*H[3, 0, x])/((-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[3, 1, x])/(-1 + x) - (64*(1 + 5*x)*(1 + x^2)*
           H[-2, -1, 0, x])/((-1 + x)*(1 + x)) + 
         (64*(-4 + 7*x - 6*x^2 + 9*x^3)*H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) + 192*(1 + x)*
          H[-1, -1, 0, x] - (768*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
         (16*(11 + 28*x + 11*x^2)*H[-1, 0, 0, x])/(1 + x) + 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) - 
         (24*(1 + 14*x + 7*x^2)*H[0, 0, 0, x])/(1 + x) - 
         (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
         (96*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (64*(1 + x^2)*H[1, 2, 0, x])/
          (-1 + x) - (16*(-1 + 5*x^2)*H[2, 0, 0, x])/(-1 + x) - 
         (64*(1 + x^2)*H[2, 1, 0, x])/(-1 + x) - 
         (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
         (16*(-5 + x - 11*x^2 + 7*x^3)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (64*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 12*(17 + x)*zeta[2] - 
         (32*(-13 + 19*x)*(1 + x^2)*H[-2, x]*zeta[2])/((-1 + x)*(1 + x)) + 
         (768*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) + 
         H[-1, 0, x]*(-96*(1 + x) - (640*(1 + x^2)*zeta[2])/(1 + x)) + 
         H[2, x]*(-12*(25 + x) - (96*(1 + x^2)*zeta[2])/(1 + x)) + 
         H[0, 0, x]*((4*(30 - 44*x + x^2))/(-1 + x) + 
           (16*(13 + 15*x^2)*zeta[2])/(1 + x)) + 
         (48*(4 + 8*x + 7*x^2)*zeta[3])/(1 + x) + 
         H[1, x]*(400*(-1 + x) + 96*(-1 + x)*zeta[2] - 
           (192*(1 + x^2)*zeta[3])/(-1 + x)) + H[-1, x]*
          ((-192*(2 + 3*x + 2*x^2)*zeta[2])/(1 + x) - (576*(1 + x^2)*zeta[3])/
            (1 + x)) + H[0, x]*((2*(143 - 205*x - 164*x^2 + 232*x^3))/
            ((-1 + x)*(1 + x)) + (32*(-6 - 14*x + 6*x^2 + 17*x^3)*zeta[2])/
            ((-1 + x)*(1 + x)) + (32*(-7 + 3*x - 7*x^2 + 9*x^3)*zeta[3])/
            ((-1 + x)*(1 + x))) - (4*(11 + 81*x - 63*x^2 + 7*x^3)*zeta[4])/
          ((-1 + x)*(1 + x))) + CA^2*CF*((-20093 + 15683*x)/27 - 
         (4*(-23 - 75*x + x^2 + 141*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, x])/((-1 + x)*(1 + x)) + 
         (8*(-3 - x - 5*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(1 - 43*x - 41*x^2 + 47*x^3)*H[-2, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) + 
         (16*(41 + 60*x + 41*x^2)*H[-1, 2, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 3, x])/(1 + x) - (64*(1 + x^2)*H[1, 3, x])/
          (-1 + x) - (16*(5 - 2*x + 5*x^2)*H[-2, -1, 0, x])/(-1 + x) + 
         (8*(-5 + 9*x - 7*x^2 + 11*x^3)*H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
         64*(1 + x)*H[-1, -1, 0, x] - (256*(1 + x^2)*H[-1, -1, 2, x])/
          (1 + x) + (8*(7 + 36*x + 7*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
         (16*(5 + 26*x^2)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
         (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
         (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) - 
         (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
         (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
         (8*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
         (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
         (16*(93 + 202*x + 42*x^2)*zeta[2])/(9*(1 + x)) - 
         (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) + 
         (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) + 
         (16*(1 + x^2)*H[1, 0, x]*zeta[2])/(-1 + x) + 
         H[-1, 0, x]*((-32*(8 - 51*x + 8*x^2))/(9*(1 + x)) - 
           (176*(1 + x^2)*zeta[2])/(1 + x)) + H[2, x]*((-224*(1 + x))/3 - 
           (8*(5 + 2*x + 5*x^2)*zeta[2])/(1 + x)) + 
         H[0, 0, x]*((2*(-201 - 361*x - 1113*x^2 + 119*x^3))/
            (9*(-1 + x)*(1 + x)) + (4*(7 - 8*x + 9*x^2)*zeta[2])/(1 + x)) + 
         (16*(-35 + 10*x + 21*x^2 + 9*x^3)*zeta[3])/(3*(-1 + x)*(1 + x)) + 
         H[1, x]*((592*(-1 + x))/3 + 32*(-1 + x)*zeta[2] - 
           (144*(1 + x^2)*zeta[3])/(-1 + x)) + H[-1, x]*
          ((-16*(35 + 48*x + 35*x^2)*zeta[2])/(3*(1 + x)) - 
           (192*(1 + x^2)*zeta[3])/(1 + x)) + 
         H[0, x]*((-2*(-2107 - 295*x + 4517*x^2 + 2057*x^3))/
            (27*(-1 + x)*(1 + x)) + (4*(-25 - 75*x + 83*x^2 + 141*x^3)*
             zeta[2])/(3*(-1 + x)*(1 + x)) - (16*(7 + 9*x^2)*zeta[3])/
            ((-1 + x)*(1 + x))) - ((63 - 7*x + 121*x^2 + 31*x^3)*zeta[4])/
          ((-1 + x)*(1 + x))) + CA*(CF*Nf*TF*((44*(-1457 + 1495*x))/27 + 
           (8*(-85 - 41*x + 81*x^2 + 53*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) - 
           16*(1 + x)*H[4, x] + 32*(-1 + 5*x)*H[-3, 0, x] - 
           (16*(-29 + 30*x + 55*x^2)*H[-2, 0, x])/(3*(1 + x)) + 
           (16*(341 + 642*x + 341*x^2)*H[-1, 0, x])/(9*(1 + x)) - 
           (128*(2 + 3*x + 2*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           272*(-1 + x)*H[1, 0, x] - (520*(-1 + x)*H[1, 1, x])/3 + 
           16*(6 + x)*H[2, 0, x] - (16*(-19 + 11*x)*H[2, 1, x])/3 + 
           32*(1 + x)*H[3, 1, x] + 64*(-1 + x)*H[-2, -1, 0, x] + 
           96*(-1 + x)*H[-2, 0, 0, x] - 160*(1 + x)*H[-1, -1, 0, x] - 
           (16*(49 + 102*x + 49*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (32*(-21 - 37*x + 17*x^2 + 37*x^3)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(31 - 66*x + 31*x^2)*H[1, 0, 0, x])/
            (-1 + x) - 160*(-1 + x)*H[1, 1, 0, x] - 160*(-1 + x)*
            H[1, 1, 1, x] - 112*(1 + x)*H[2, 0, 0, x] + 
           64*(1 + x)*H[2, 1, 0, x] + 64*(1 + x)*H[2, 1, 1, x] + 
           32*(-3 + 4*x)*H[0, 0, 0, 0, x] - (8*(-61 + 119*x + 140*x^2)*
             zeta[2])/(9*(1 + x)) + 32*(-1 + x)*H[-2, x]*zeta[2] + 
           (16*(1 - 6*x + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
           H[1, x]*((-8608*(-1 + x))/9 - 80*(-1 + x)*zeta[2]) + 
           H[0, 0, x]*((8*(345 - 1165*x - 221*x^2 + 1209*x^3))/
              (9*(-1 + x)*(1 + x)) + 16*(-1 + x)*zeta[2]) + 
           H[2, x]*((56*(83 + 20*x))/9 + 32*(1 + x)*zeta[2]) - 
           (16*(177 - 174*x - 187*x^2 + 176*x^3)*zeta[3])/
            (3*(-1 + x)*(1 + x)) + H[0, x]*((-16*(-873 - 3777*x + 4483*x^2))/
              (27*(-1 + x)) - (8*(-27 - 41*x + 31*x^2 + 53*x^3)*zeta[2])/
              (3*(-1 + x)*(1 + x)) + 32*(9 + 13*x)*zeta[3]) + 
           4*(117 + 107*x)*zeta[4]) + CF^2*(-1268*(-1 + x) + 
           (8*(-89 - 159*x + 19*x^2 + 213*x^3)*H[3, x])/(3*(-1 + x)*
             (1 + x)) + (32*(-4 + 6*x - 7*x^2 + 3*x^3)*H[4, x])/
            ((-1 + x)*(1 + x)) - (64*(-1 - 2*x^2 + 2*x^3)*H[-3, 0, x])/
            ((-1 + x)*(1 + x)) + (16*(-2 - 46*x - 47*x^2 + 59*x^3)*
             H[-2, 0, x])/(3*(-1 + x)*(1 + x)) - (32*(-17 + 13*x)*(1 + x^2)*
             H[-2, 2, x])/((-1 + x)*(1 + x)) - (16*(127 + 192*x + 127*x^2)*
             H[-1, 2, x])/(3*(1 + x)) - (512*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           (128*(1 + x^2)*H[1, 3, x])/(-1 + x) - (16*(17 + 5*x^2)*H[2, 0, x])/
            (3*(-1 + x)) - (32*(1 + x^2)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (64*(3 + 4*x + 2*x^2 + 5*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(-13 + 23*x - 19*x^2 + 29*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (64*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) - 224*(1 + x)*
            H[-1, -1, 0, x] + (896*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (8*(47 + 156*x + 47*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (32*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) - 
           (4*(-7 + 105*x - 217*x^2 + 27*x^3)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (16*(43 - 24*x + 43*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
           (16*(7 + 3*x^2)*H[2, 0, 0, x])/(-1 + x) + 
           (576*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (272*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (32*(3 + 7*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (176*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (128*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) - 
           (8*(349 + 768*x + 151*x^2)*zeta[2])/(9*(1 + x)) + 
           (32*(-14 + 17*x - 15*x^2 + 18*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (896*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) + H[1, 0, x]*((-16*(79 - 24*x + 79*x^2))/(9*(-1 + x)) + 
             (32*(1 + x^2)*zeta[2])/(-1 + x)) + H[-1, 0, x]*
            ((16*(59 - 150*x + 59*x^2))/(9*(1 + x)) + (672*(1 + x^2)*zeta[2])/
              (1 + x)) + H[0, 0, x]*((-8*(18 - 71*x - 403*x^2 + 222*x^3))/
              (9*(-1 + x)*(1 + x)) - (32*(-6 + 6*x - 11*x^2 + 3*x^3)*zeta[2])/
              ((-1 + x)*(1 + x))) + H[2, x]*((8*(-467 + 48*x + 151*x^2))/
              (9*(-1 + x)) + (32*(-3 + 4*x - 2*x^2 + 5*x^3)*zeta[2])/
              ((-1 + x)*(1 + x))) - (8*(-187 - 7*x + 104*x^2 + 110*x^3)*
             zeta[3])/(3*(-1 + x)*(1 + x)) + H[1, x]*((-2008*(-1 + x))/3 - 
             112*(-1 + x)*zeta[2] + (384*(1 + x^2)*zeta[3])/(-1 + x)) + 
           H[-1, x]*((32*(53 + 75*x + 53*x^2)*zeta[2])/(3*(1 + x)) + 
             (672*(1 + x^2)*zeta[3])/(1 + x)) + H[0, x]*
            ((-2*(2245 - 415*x - 3022*x^2 + 286*x^3))/(9*(-1 + x)*(1 + x)) - 
             (8*(-85 - 159*x + 113*x^2 + 213*x^3)*zeta[2])/(3*(-1 + x)*(1 + 
                x)) - (16*(-21 + 3*x - 25*x^2 + 9*x^3)*zeta[3])/
              ((-1 + x)*(1 + x))) - (4*(-67 - 67*x - 7*x^2 + 3*x^3)*zeta[4])/
            ((-1 + x)*(1 + x))))) + delta[1 - x]*
      (3*as*CF + as^2*(CF*Nf*TF*(-2/3 - (16*zeta[2])/3) + 
         CA*CF*(17/6 + (44*zeta[2])/3 - 12*zeta[3]) + 
         CF^2*(3/2 - 12*zeta[2] + 24*zeta[3])) + 
       as^3*(CF*Nf^2*TF^2*(-68/9 + (320*zeta[2])/27 - (64*zeta[3])/9) + 
         CF^2*Nf*TF*(-46 + (40*zeta[2])/3 - (272*zeta[3])/3 + 
           (232*zeta[4])/3) + CF^3*(29/2 + zeta[2]*(18 - 32*zeta[3]) + 
           68*zeta[3] + 144*zeta[4] - 240*zeta[5]) + 
         CA^2*CF*(-1657/36 + (4496*zeta[2])/27 - (1552*zeta[3])/9 - 
           5*zeta[4] + 40*zeta[5]) + CA*(CF*Nf*TF*(40 - (2672*zeta[2])/27 + 
             (400*zeta[3])/9 + 4*zeta[4]) + CF^2*(151/4 + (844*zeta[3])/3 + 
             zeta[2]*(-410/3 + 16*zeta[3]) - (494*zeta[4])/3 + 120*zeta[5]))))


==> anc/dPSMSb.m <==
dPSMSb["-"] = -2*as*CF*(1 + x) + 
     as^2*(CF*(Nf*TF*((8*(-1 + 11*x))/9 + (8*(1 + x^2)*H[0, x])/
            (3*(-1 + x))) + TF*(4*(1 + x)*H[0, x]^2 - 
           8*(1 + x)*H[0, 0, x])) + CF^2*(4*(-1 + x) - 2*(1 + x)*H[0, x]^2 + 
         H[0, x]*((4*(1 + 2*x))/(-1 + x) - (8*(1 + x^2)*H[1, x])/(-1 + x)) - 
         (16*(1 + x^2)*H[-1, 0, x])/(1 + x) + (8*(1 + x^2)*H[0, 0, x])/
          (1 + x) - (8*(1 + x^2)*zeta[2])/(1 + x)) + 
       CA*CF*((-2*(-17 + 151*x))/9 - (22*(1 + x^2)*H[0, x])/(3*(-1 + x)) - 
         (2*(1 + x^2)*H[0, x]^2)/(-1 + x) + (8*(1 + x^2)*H[-1, 0, x])/
          (1 + x) - (4*(1 + x^2)*H[0, 0, x])/(1 + x) + 
         (8*(1 + x + x^2)*zeta[2])/(1 + x))) + plusD[0, 1 - x]*
      (4*as*CF + as^2*((-80*CF*Nf*TF)/9 + CA*CF*(268/9 - 8*zeta[2])) + 
       as^3*((-64*CF*Nf^2*TF^2)/27 + CA*CF*Nf*TF*(-1672/27 + 
           (320*zeta[2])/9 - (224*zeta[3])/3) + CF^2*Nf*TF*
          (-220/3 + 64*zeta[3]) + CA^2*CF*(490/3 - (1072*zeta[2])/9 + 
           (88*zeta[3])/3 + 88*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^2*((-64*(-7 + 6*x))/27 - (32*(11 - 12*x + 11*x^2)*
           H[0, x])/(27*(-1 + x)) - (32*(1 + x^2)*H[0, 0, x])/(9*(-1 + x))) + 
       CF^2*Nf*TF*((10*(1 + 65*x))/9 - (128*(-1 + x)*H[1, x])/3 + 
         (64*(5 - 6*x + 11*x^2)*H[2, x])/(9*(-1 + x)) + 
         (128*x*(1 + x^2)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(1 + x^2)*H[-2, 0, x])/(3*(1 + x)) + 
         (256*(4 + 3*x + 4*x^2)*H[-1, 0, x])/(9*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
         (32*(-8 + 24*x - 3*x^2 + 5*x^3)*H[0, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (128*(4 - 3*x + 4*x^2)*H[1, 0, x])/(9*(-1 + x)) + 
         (64*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)) + 
         (64*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
         (16*(3 - 5*x + 9*x^2 + x^3)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (128*(1 + x^2)*H[1, 0, 0, x])/(3*(-1 + x)) + (320*(1 + x^2)*zeta[2])/
          (9*(1 + x)) + (128*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
         H[0, x]*((-8*(-22 - 8*x + 45*x^2))/(9*(-1 + x)) - 
           (64*x*(1 + x^2)*zeta[2])/(3*(-1 + x)*(1 + x))) - 
         (64*(-2 + x + x^2 + 4*x^3)*zeta[3])/(3*(-1 + x)*(1 + x))) + 
       CF^3*(62*(-1 + x) + (32*(6 + 11*x + 8*x^2)*H[3, x])/(1 + x) + 
         (16*(-13 + 11*x - 15*x^2 + 9*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
         (32*(-1 + x - 7*x^2 + 3*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
         (32*(1 + 10*x + 6*x^2)*H[-2, 0, x])/(1 + x) - 
         (448*(1 + x^2)*H[-2, 2, x])/(1 + x) - 
         (96*(5 + 8*x + 5*x^2)*H[-1, 2, x])/(1 + x) - 
         (512*(1 + x^2)*H[-1, 3, x])/(1 + x) + 16*(-1 + x)*H[1, 0, x] - 
         (128*(1 + x^2)*H[1, 3, x])/(-1 + x) + (8*(3 + 8*x + x^2)*H[2, 0, x])/
          (-1 + x) - (64*(1 + x^2)*H[2, 2, x])/(-1 + x) - 
         (64*(1 + 2*x^2 + x^3)*H[3, 0, x])/((-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[3, 1, x])/(-1 + x) - (64*(5 + x)*(1 + x^2)*
           H[-2, -1, 0, x])/((-1 + x)*(1 + x)) - 
         (64*(-7 + 4*x - 9*x^2 + 6*x^3)*H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (128*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) + 192*(1 + x)*
          H[-1, -1, 0, x] + (768*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
         (16*(23 + 52*x + 23*x^2)*H[-1, 0, 0, x])/(1 + x) - 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) + 
         (8*(-3 + 46*x + 31*x^2)*H[0, 0, 0, x])/(1 + x) - 
         (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
         (96*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (64*(1 + x^2)*H[1, 2, 0, x])/
          (-1 + x) - (16*(-1 + 5*x^2)*H[2, 0, 0, x])/(-1 + x) - 
         (64*(1 + x^2)*H[2, 1, 0, x])/(-1 + x) + 
         (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
         (16*(-1 + 5*x - 7*x^2 + 11*x^3)*H[0, 0, 0, 0, x])/
          ((-1 + x)*(1 + x)) + (64*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
         4*(77 + 93*x)*zeta[2] + (32*(-19 + 13*x)*(1 + x^2)*H[-2, x]*zeta[2])/
          ((-1 + x)*(1 + x)) - (768*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) + 
         H[2, x]*(4*(77 + 85*x) + (96*(1 + x^2)*zeta[2])/(1 + x)) + 
         H[-1, 0, x]*(-32*(1 + x) + (640*(1 + x^2)*zeta[2])/(1 + x)) + 
         H[0, 0, x]*((4*(-2 - 100*x + 89*x^2))/(-1 + x) - 
           (16*(13 + 15*x^2)*zeta[2])/(1 + x)) - 
         (48*(2 + 3*x)*(2 + 5*x)*zeta[3])/(1 + x) + 
         H[1, x]*(-560*(-1 + x) - 96*(-1 + x)*zeta[2] - 
           (192*(1 + x^2)*zeta[3])/(-1 + x)) + H[-1, x]*
          ((192*(3 + 5*x + 3*x^2)*zeta[2])/(1 + x) + (576*(1 + x^2)*zeta[3])/
            (1 + x)) + H[0, x]*((-2*(-15 - 259*x - 12*x^2 + 280*x^3))/
            ((-1 + x)*(1 + x)) - (32*(1 + 2*x)*(-6 - 2*x + 7*x^2)*zeta[2])/
            ((-1 + x)*(1 + x)) - (32*(-3 + 7*x - 9*x^2 + 7*x^3)*zeta[3])/
            ((-1 + x)*(1 + x))) + (4*(-81 - 11*x - 7*x^2 + 63*x^3)*zeta[4])/
          ((-1 + x)*(1 + x))) + CA^2*CF*((-7*(-761 + 1391*x))/27 + 
         (4*(-69 - 25*x + 3*x^2 + 47*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
         (4*(-15 + x - 9*x^2 + 7*x^3)*H[4, x])/((-1 + x)*(1 + x)) - 
         (8*(1 + 3*x - x^2 + 5*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) + 
         (8*(7 + 35*x - 11*x^2 + 5*x^3)*H[-2, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(-3 + 5*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) - 
         (16*(29 + 36*x + 29*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
         (128*(1 + x^2)*H[-1, 3, x])/(1 + x) - (64*(1 + x^2)*H[1, 3, x])/
          (-1 + x) - (16*(3 + 2*x + 3*x^2)*H[-2, -1, 0, x])/(-1 + x) - 
         (8*(-9 + 5*x - 11*x^2 + 7*x^3)*H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
         64*(1 + x)*H[-1, -1, 0, x] + (256*(1 + x^2)*H[-1, -1, 2, x])/
          (1 + x) - (8*(19 + 60*x + 19*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
         (16*x*(23 + 8*x^2)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
         (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
         (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) + 
         (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
         (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
         (8*x*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
         (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
         (16*(4 - 35*x + 28*x^2)*zeta[2])/(9*(1 + x)) + 
         (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) - 
         (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) + 
         (16*(1 + x^2)*H[1, 0, x]*zeta[2])/(-1 + x) + 
         H[-1, 0, x]*((16*(91 + 48*x + 91*x^2))/(9*(1 + x)) + 
           (176*(1 + x^2)*zeta[2])/(1 + x)) + H[2, x]*(112*(1 + x) + 
           (8*(3 - 2*x + 3*x^2)*zeta[2])/(1 + x)) + 
         H[0, 0, x]*((-2*(121 + 969*x + 121*x^2 + 345*x^3))/
            (9*(-1 + x)*(1 + x)) - (4*(15 + 8*x + 17*x^2)*zeta[2])/(1 + x)) - 
         (16*(-19 - 28*x + 42*x^3)*zeta[3])/(3*(-1 + x)*(1 + x)) + 
         H[1, x]*(-176*(-1 + x) - 32*(-1 + x)*zeta[2] - 
           (144*(1 + x^2)*zeta[3])/(-1 + x)) + H[-1, x]*
          ((16*(35 + 48*x + 35*x^2)*zeta[2])/(3*(1 + x)) + 
           (192*(1 + x^2)*zeta[3])/(1 + x)) + 
         H[0, x]*((-2*(1967 - 1933*x - 205*x^2 + 4343*x^3))/
            (27*(-1 + x)*(1 + x)) - (4*(-69 - 95*x + 3*x^2 + 37*x^3)*zeta[2])/
            (3*(-1 + x)*(1 + x)) - (16*x*(7 + 9*x^2)*zeta[3])/
            ((-1 + x)*(1 + x))) - ((-7 + 63*x + 31*x^2 + 121*x^3)*zeta[4])/
          ((-1 + x)*(1 + x))) + CA*(CF*Nf*TF*((4*(-819 + 1237*x))/27 + 
           32*(-1 + x)*H[1, x] - 16*(1 + x)*H[2, x] - 
           (16*(-3 + x)*(1 + x^2)*H[3, x])/(3*(-1 + x)*(1 + x)) - 
           (32*(1 + x^2)*H[-2, 0, x])/(3*(1 + x)) - 
           (128*(4 + 3*x + 4*x^2)*H[-1, 0, x])/(9*(1 + x)) + 
           (64*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) + 
           (16*(11 + 28*x + 11*x^2 + 34*x^3)*H[0, 0, x])/(9*(-1 + x)*
             (1 + x)) - (32*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (64*x*(1 + x^2)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - 
           (16*(11 + 14*x + 23*x^2)*zeta[2])/(9*(1 + x)) - 
           (64*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
           H[0, x]*((8*(317 - 408*x + 425*x^2))/(27*(-1 + x)) - 
             (16*(3 + x)*(1 + x^2)*zeta[2])/(3*(-1 + x)*(1 + x))) + 
           (32*(-4 - x + 3*x^2 + 6*x^3)*zeta[3])/(3*(-1 + x)*(1 + x))) + 
         CF^2*((-532*(-1 + x))/9 - (8*(-81 - 55*x + 27*x^2 + 125*x^3)*
             H[3, x])/(3*(-1 + x)*(1 + x)) - (32*(-6 + 4*x - 3*x^2 + 7*x^3)*
             H[4, x])/((-1 + x)*(1 + x)) + (64*x*(1 - 2*x + 2*x^2)*
             H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (16*(-10 - 62*x + 23*x^2 + 13*x^3)*H[-2, 0, x])/
            (3*(-1 + x)*(1 + x)) + (32*(-13 + 17*x)*(1 + x^2)*H[-2, 2, x])/
            ((-1 + x)*(1 + x)) + (16*(103 + 144*x + 103*x^2)*H[-1, 2, x])/
            (3*(1 + x)) + (512*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           (128*(1 + x^2)*H[1, 3, x])/(-1 + x) - (176*(1 + x^2)*H[2, 0, x])/
            (3*(-1 + x)) - (32*x*(1 + x^2)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (64*(4 + 3*x + 5*x^2 + 2*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) + (16*(-23 + 13*x - 29*x^2 + 19*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (64*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) - 224*(1 + x)*
            H[-1, -1, 0, x] - (896*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
           (8*(107 + 276*x + 107*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (32*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) - 
           (4*(33 - 343*x + 99*x^2 + 119*x^3)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (16*(43 - 24*x + 43*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
           (16*(7 + 3*x^2)*H[2, 0, 0, x])/(-1 + x) - 
           (576*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
           (272*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (32*x*(3 + 7*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (176*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (128*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
           (8*(163 + 684*x + 253*x^2)*zeta[2])/(9*(1 + x)) - 
           (32*(-17 + 14*x - 18*x^2 + 15*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) + (896*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) + H[1, 0, x]*((-16*(109 - 84*x + 109*x^2))/(9*(-1 + x)) + 
             (32*(1 + x^2)*zeta[2])/(-1 + x)) + H[-1, 0, x]*
            ((-16*(173 + 78*x + 173*x^2))/(9*(1 + x)) - 
             (672*(1 + x^2)*zeta[2])/(1 + x)) + H[2, x]*
            ((-8*(-163 - 168*x + 599*x^2))/(9*(-1 + x)) - 
             (32*(-4 + 3*x - 5*x^2 + 2*x^3)*zeta[2])/((-1 + x)*(1 + x))) + 
           H[0, 0, x]*((-8*(118 - 705*x + 33*x^2 + 320*x^3))/(9*(-1 + x)*(1 + 
                x)) + (32*(-6 + 6*x - 3*x^2 + 11*x^3)*zeta[2])/
              ((-1 + x)*(1 + x))) + (8*(-101 - 209*x - 2*x^2 + 292*x^3)*
             zeta[3])/(3*(-1 + x)*(1 + x)) + H[1, x]*((1672*(-1 + x))/3 + 
             112*(-1 + x)*zeta[2] + (384*(1 + x^2)*zeta[3])/(-1 + x)) + 
           H[-1, x]*((-992*(2 + 3*x + 2*x^2)*zeta[2])/(3*(1 + x)) - 
             (672*(1 + x^2)*zeta[3])/(1 + x)) + H[0, x]*
            ((2*(-185 - 1797*x + 314*x^2 + 2574*x^3))/(9*(-1 + x)*(1 + x)) + 
             (8*(-81 - 179*x + 27*x^2 + 151*x^3)*zeta[2])/(3*(-1 + x)*(1 + 
                x)) + (16*(-3 + 21*x - 9*x^2 + 25*x^3)*zeta[3])/
              ((-1 + x)*(1 + x))) + (4*(67 + 67*x - 3*x^2 + 7*x^3)*zeta[4])/
            ((-1 + x)*(1 + x))))) + delta[1 - x]*
      (3*as*CF + as^2*(CF*Nf*TF*(-2/3 - (16*zeta[2])/3) + 
         CA*CF*(17/6 + (44*zeta[2])/3 - 12*zeta[3]) + 
         CF^2*(3/2 - 12*zeta[2] + 24*zeta[3])) + 
       as^3*(CF*Nf^2*TF^2*(-68/9 + (320*zeta[2])/27 - (64*zeta[3])/9) + 
         CF^2*Nf*TF*(-46 + (40*zeta[2])/3 - (272*zeta[3])/3 + 
           (232*zeta[4])/3) + CF^3*(29/2 + zeta[2]*(18 - 32*zeta[3]) + 
           68*zeta[3] + 144*zeta[4] - 240*zeta[5]) + 
         CA^2*CF*(-1657/36 + (4496*zeta[2])/27 - (1552*zeta[3])/9 - 
           5*zeta[4] + 40*zeta[5]) + CA*(CF*Nf*TF*(40 - (2672*zeta[2])/27 + 
             (400*zeta[3])/9 + 4*zeta[4]) + CF^2*(151/4 + (844*zeta[3])/3 + 
             zeta[2]*(-410/3 + 16*zeta[3]) - (494*zeta[4])/3 + 120*zeta[5]))))
 
dPSMSb["+"] = -2*as*CF*(1 + x) + 
     as^2*(CF*(Nf*TF*((8*(-1 + 11*x))/9 + (8*(1 + x^2)*H[0, x])/
            (3*(-1 + x))) + TF*(-4*(1 + x)*H[0, x]^2 + 
           8*(1 + x)*H[0, 0, x])) + CA*CF*((-2*(-89 + 223*x))/9 + 
         (2*(-23 + x^2)*H[0, x])/(3*(-1 + x)) - (2*(1 + x^2)*H[0, x]^2)/
          (-1 + x) - (8*(1 + x^2)*H[-1, 0, x])/(1 + x) + 
         (4*(1 + x^2)*H[0, 0, x])/(1 + x) + (8*x*zeta[2])/(1 + x)) + 
       CF^2*(36*(-1 + x) - 2*(1 + x)*H[0, x]^2 + 
         H[0, x]*((-4*(-5 - 2*x + 4*x^2))/(-1 + x) - (8*(1 + x^2)*H[1, x])/
            (-1 + x)) + (16*(1 + x^2)*H[-1, 0, x])/(1 + x) - 
         (8*(1 + x^2)*H[0, 0, x])/(1 + x) + (8*(1 + x^2)*zeta[2])/(1 + x))) + 
     plusD[0, 1 - x]*(4*as*CF + as^2*((-80*CF*Nf*TF)/9 + 
         CA*CF*(268/9 - 8*zeta[2])) + as^3*((-64*CF*Nf^2*TF^2)/27 + 
         CA*CF*Nf*TF*(-1672/27 + (320*zeta[2])/9 - (224*zeta[3])/3) + 
         CF^2*Nf*TF*(-220/3 + 64*zeta[3]) + CA^2*CF*
          (490/3 - (1072*zeta[2])/9 + (88*zeta[3])/3 + 88*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^2*((-64*(-7 + 6*x))/27 - (32*(11 - 12*x + 11*x^2)*
           H[0, x])/(27*(-1 + x)) - (32*(1 + x^2)*H[0, 0, x])/(9*(-1 + x))) + 
       CF^2*Nf*TF*((-2*(-327 + 217*x))/3 + (128*(-1 + x)*H[1, x])/3 + 
         (64*(11 - 6*x + 5*x^2)*H[2, x])/(9*(-1 + x)) + 
         (128*(1 + x^2)*H[3, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[-2, 0, x])/(3*(1 + x)) - 
         (256*(4 + 3*x + 4*x^2)*H[-1, 0, x])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) + 
         (32*(-30 - 22*x + x^2 + 33*x^3)*H[0, 0, x])/(9*(-1 + x)*(1 + x)) + 
         (128*(4 - 3*x + 4*x^2)*H[1, 0, x])/(9*(-1 + x)) + 
         (64*(1 + x^2)*H[2, 0, x])/(3*(-1 + x)) - 
         (64*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
         (16*(-5 + 3*x + x^2 + 9*x^3)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (128*(1 + x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - (320*(1 + x^2)*zeta[2])/
          (9*(1 + x)) - (128*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
         H[0, x]*((8*(-142 + 8*x + 119*x^2))/(9*(-1 + x)) - 
           (64*(1 + x^2)*zeta[2])/(3*(-1 + x)*(1 + x))) - 
         (64*(1 - 2*x + 4*x^2 + x^3)*zeta[3])/(3*(-1 + x)*(1 + x))) + 
       CF^3*(302*(-1 + x) - (32*(7 + 21*x + 17*x^2)*H[3, x])/(1 + x) - 
         (16*(-11 + 13*x - 9*x^2 + 15*x^3)*H[4, x])/((-1 + x)*(1 + x)) + 
         (32*(-1 + x - 3*x^2 + 7*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
         (32*(1 + 2*x + 4*x^2)*H[-2, 0, x])/(1 + x) + 
         (448*(1 + x^2)*H[-2, 2, x])/(1 + x) + 
         (96*(5 + 8*x + 5*x^2)*H[-1, 2, x])/(1 + x) + 
         (512*(1 + x^2)*H[-1, 3, x])/(1 + x) + 144*(-1 + x)*H[1, 0, x] - 
         (128*(1 + x^2)*H[1, 3, x])/(-1 + x) - (8*(-11 - 8*x + 7*x^2)*
           H[2, 0, x])/(-1 + x) - (64*(1 + x^2)*H[2, 2, x])/(-1 + x) - 
         (64*x*(1 + x + 2*x^2)*H[3, 0, x])/((-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[3, 1, x])/(-1 + x) - (64*(1 + 5*x)*(1 + x^2)*
           H[-2, -1, 0, x])/((-1 + x)*(1 + x)) + 
         (64*(-4 + 7*x - 6*x^2 + 9*x^3)*H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) + 192*(1 + x)*
          H[-1, -1, 0, x] - (768*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
         (16*(11 + 28*x + 11*x^2)*H[-1, 0, 0, x])/(1 + x) + 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) - 
         (24*(1 + 14*x + 7*x^2)*H[0, 0, 0, x])/(1 + x) - 
         (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
         (96*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (64*(1 + x^2)*H[1, 2, 0, x])/
          (-1 + x) - (16*(-1 + 5*x^2)*H[2, 0, 0, x])/(-1 + x) - 
         (64*(1 + x^2)*H[2, 1, 0, x])/(-1 + x) - 
         (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
         (16*(-5 + x - 11*x^2 + 7*x^3)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (64*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 12*(17 + x)*zeta[2] - 
         (32*(-13 + 19*x)*(1 + x^2)*H[-2, x]*zeta[2])/((-1 + x)*(1 + x)) + 
         (768*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) + 
         H[-1, 0, x]*(-96*(1 + x) - (640*(1 + x^2)*zeta[2])/(1 + x)) + 
         H[2, x]*(-12*(25 + x) - (96*(1 + x^2)*zeta[2])/(1 + x)) + 
         H[0, 0, x]*((4*(30 - 44*x + x^2))/(-1 + x) + 
           (16*(13 + 15*x^2)*zeta[2])/(1 + x)) + 
         (48*(4 + 8*x + 7*x^2)*zeta[3])/(1 + x) + 
         H[1, x]*(400*(-1 + x) + 96*(-1 + x)*zeta[2] - 
           (192*(1 + x^2)*zeta[3])/(-1 + x)) + H[-1, x]*
          ((-192*(2 + 3*x + 2*x^2)*zeta[2])/(1 + x) - (576*(1 + x^2)*zeta[3])/
            (1 + x)) + H[0, x]*((2*(143 - 205*x - 164*x^2 + 232*x^3))/
            ((-1 + x)*(1 + x)) + (32*(-6 - 14*x + 6*x^2 + 17*x^3)*zeta[2])/
            ((-1 + x)*(1 + x)) + (32*(-7 + 3*x - 7*x^2 + 9*x^3)*zeta[3])/
            ((-1 + x)*(1 + x))) - (4*(11 + 81*x - 63*x^2 + 7*x^3)*zeta[4])/
          ((-1 + x)*(1 + x))) + CA^2*CF*((923 - 5333*x)/27 - 
         (4*(-23 - 75*x + x^2 + 141*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, x])/((-1 + x)*(1 + x)) + 
         (8*(-3 - x - 5*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(1 - 43*x - 41*x^2 + 47*x^3)*H[-2, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) + 
         (16*(41 + 60*x + 41*x^2)*H[-1, 2, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 3, x])/(1 + x) - (64*(1 + x^2)*H[1, 3, x])/
          (-1 + x) - (16*(5 - 2*x + 5*x^2)*H[-2, -1, 0, x])/(-1 + x) + 
         (8*(-5 + 9*x - 7*x^2 + 11*x^3)*H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
         64*(1 + x)*H[-1, -1, 0, x] - (256*(1 + x^2)*H[-1, -1, 2, x])/
          (1 + x) + (8*(7 + 36*x + 7*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
         (16*(5 + 26*x^2)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
         (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
         (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) - 
         (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
         (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
         (8*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
         (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
         (16*(27 + 136*x + 42*x^2)*zeta[2])/(9*(1 + x)) - 
         (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) + 
         (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) + 
         (16*(1 + x^2)*H[1, 0, x]*zeta[2])/(-1 + x) + 
         H[-1, 0, x]*((-32*(41 + 15*x + 41*x^2))/(9*(1 + x)) - 
           (176*(1 + x^2)*zeta[2])/(1 + x)) + H[2, x]*((-224*(1 + x))/3 - 
           (8*(5 + 2*x + 5*x^2)*zeta[2])/(1 + x)) + 
         H[0, 0, x]*((2*(-729 - 361*x - 585*x^2 + 119*x^3))/
            (9*(-1 + x)*(1 + x)) + (4*(7 - 8*x + 9*x^2)*zeta[2])/(1 + x)) + 
         (16*(-35 + 10*x + 21*x^2 + 9*x^3)*zeta[3])/(3*(-1 + x)*(1 + x)) + 
         H[1, x]*((592*(-1 + x))/3 + 32*(-1 + x)*zeta[2] - 
           (144*(1 + x^2)*zeta[3])/(-1 + x)) + H[-1, x]*
          ((-16*(35 + 48*x + 35*x^2)*zeta[2])/(3*(1 + x)) - 
           (192*(1 + x^2)*zeta[3])/(1 + x)) + 
         H[0, x]*((-2*(1721 + 629*x + 689*x^2 + 1133*x^3))/
            (27*(-1 + x)*(1 + x)) + (4*(-25 - 75*x + 83*x^2 + 141*x^3)*
             zeta[2])/(3*(-1 + x)*(1 + x)) - (16*(7 + 9*x^2)*zeta[3])/
            ((-1 + x)*(1 + x))) - ((63 - 7*x + 121*x^2 + 31*x^3)*zeta[4])/
          ((-1 + x)*(1 + x))) + CA*(CF*Nf*TF*((44*(-141 + 179*x))/27 - 
           (32*(-1 + x)*H[1, x])/3 + (16*(1 + x)*H[2, x])/3 + 
           (16*(-1 + 3*x)*(1 + x^2)*H[3, x])/(3*(-1 + x)*(1 + x)) + 
           (32*(1 + x^2)*H[-2, 0, x])/(3*(1 + x)) + 
           (128*(4 + 3*x + 4*x^2)*H[-1, 0, x])/(9*(1 + x)) - 
           (64*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           (16*(-49 - 26*x - 13*x^2 + 4*x^3)*H[0, 0, x])/(9*(-1 + x)*
             (1 + x)) + (32*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
           (64*(1 + x^2)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - 
           (16*(-9 + 14*x + 3*x^2)*zeta[2])/(9*(1 + x)) + 
           (64*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
           H[0, x]*((8*(563 - 408*x + 179*x^2))/(27*(-1 + x)) - 
             (16*(1 + 3*x)*(1 + x^2)*zeta[2])/(3*(-1 + x)*(1 + x))) + 
           (32*(-1 - 4*x + 6*x^2 + 3*x^3)*zeta[3])/(3*(-1 + x)*(1 + x))) + 
         CF^2*((-1516*(-1 + x))/3 + (8*(-89 - 159*x + 19*x^2 + 213*x^3)*
             H[3, x])/(3*(-1 + x)*(1 + x)) + (32*(-4 + 6*x - 7*x^2 + 3*x^3)*
             H[4, x])/((-1 + x)*(1 + x)) - (64*(-1 - 2*x^2 + 2*x^3)*
             H[-3, 0, x])/((-1 + x)*(1 + x)) + 
           (16*(-2 - 46*x - 47*x^2 + 59*x^3)*H[-2, 0, x])/
            (3*(-1 + x)*(1 + x)) - (32*(-17 + 13*x)*(1 + x^2)*H[-2, 2, x])/
            ((-1 + x)*(1 + x)) - (16*(127 + 192*x + 127*x^2)*H[-1, 2, x])/
            (3*(1 + x)) - (512*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           (128*(1 + x^2)*H[1, 3, x])/(-1 + x) - (16*(17 + 5*x^2)*H[2, 0, x])/
            (3*(-1 + x)) - (32*(1 + x^2)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (64*(3 + 4*x + 2*x^2 + 5*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(-13 + 23*x - 19*x^2 + 29*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (64*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) - 224*(1 + x)*
            H[-1, -1, 0, x] + (896*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (8*(47 + 156*x + 47*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (32*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) - 
           (4*(-7 + 105*x - 217*x^2 + 27*x^3)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (16*(43 - 24*x + 43*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
           (16*(7 + 3*x^2)*H[2, 0, 0, x])/(-1 + x) + 
           (576*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (272*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (32*(3 + 7*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (176*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (128*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) - 
           (8*(217 + 504*x + 19*x^2)*zeta[2])/(9*(1 + x)) + 
           (32*(-14 + 17*x - 15*x^2 + 18*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (896*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) + H[1, 0, x]*((-16*(145 - 156*x + 145*x^2))/
              (9*(-1 + x)) + (32*(1 + x^2)*zeta[2])/(-1 + x)) + 
           H[-1, 0, x]*((16*(191 + 114*x + 191*x^2))/(9*(1 + x)) + 
             (672*(1 + x^2)*zeta[2])/(1 + x)) + H[0, 0, x]*
            ((-8*(-114 - 203*x - 271*x^2 + 354*x^3))/(9*(-1 + x)*(1 + x)) - 
             (32*(-6 + 6*x - 11*x^2 + 3*x^3)*zeta[2])/((-1 + x)*(1 + x))) + 
           H[2, x]*((8*(-599 + 312*x + 19*x^2))/(9*(-1 + x)) + 
             (32*(-3 + 4*x - 2*x^2 + 5*x^3)*zeta[2])/((-1 + x)*(1 + x))) - 
           (8*(-187 - 7*x + 104*x^2 + 110*x^3)*zeta[3])/(3*(-1 + x)*
             (1 + x)) + H[1, x]*((-2008*(-1 + x))/3 - 112*(-1 + x)*zeta[2] + 
             (384*(1 + x^2)*zeta[3])/(-1 + x)) + H[-1, x]*
            ((32*(53 + 75*x + 53*x^2)*zeta[2])/(3*(1 + x)) + 
             (672*(1 + x^2)*zeta[3])/(1 + x)) + H[0, x]*
            ((-2*(925 - 1999*x - 1702*x^2 + 1870*x^3))/(9*(-1 + x)*(1 + x)) - 
             (8*(-85 - 159*x + 113*x^2 + 213*x^3)*zeta[2])/(3*(-1 + x)*(1 + 
                x)) - (16*(-21 + 3*x - 25*x^2 + 9*x^3)*zeta[3])/
              ((-1 + x)*(1 + x))) - (4*(-67 - 67*x - 7*x^2 + 3*x^3)*zeta[4])/
            ((-1 + x)*(1 + x))))) + delta[1 - x]*
      (3*as*CF + as^2*(CF*Nf*TF*(-2/3 - (16*zeta[2])/3) + 
         CA*CF*(17/6 + (44*zeta[2])/3 - 12*zeta[3]) + 
         CF^2*(3/2 - 12*zeta[2] + 24*zeta[3])) + 
       as^3*(CF*Nf^2*TF^2*(-68/9 + (320*zeta[2])/27 - (64*zeta[3])/9) + 
         CF^2*Nf*TF*(-46 + (40*zeta[2])/3 - (272*zeta[3])/3 + 
           (232*zeta[4])/3) + CF^3*(29/2 + zeta[2]*(18 - 32*zeta[3]) + 
           68*zeta[3] + 144*zeta[4] - 240*zeta[5]) + 
         CA^2*CF*(-1657/36 + (4496*zeta[2])/27 - (1552*zeta[3])/9 - 
           5*zeta[4] + 40*zeta[5]) + CA*(CF*Nf*TF*(40 - (2672*zeta[2])/27 + 
             (400*zeta[3])/9 + 4*zeta[4]) + CF^2*(151/4 + (844*zeta[3])/3 + 
             zeta[2]*(-410/3 + 16*zeta[3]) - (494*zeta[4])/3 + 120*zeta[5]))))
 
dPSMSb["dabc2"] = (as^3*dabc2*Nf*(-32*(-9 + 17*x)*H[3, x] + 
       192*(1 + x)*H[4, x] - 128*(-1 + x)*H[-3, 0, x] + 
       64*(3 + 7*x)*H[-2, 0, x] + 448*(1 + x)*H[-1, 0, x] + 
       256*(1 + x)*H[-1, 2, x] + 256*(-1 + x)*H[-2, -1, 0, x] - 
       128*(-1 + x)*H[-2, 0, 0, x] - 640*(1 + x)*H[-1, -1, 0, x] + 
       448*(1 + x)*H[-1, 0, 0, x] - 448*x*H[0, 0, 0, x] + 
       96*(-1 + x)*H[1, 0, 0, x] - 64*(1 + x)*H[2, 0, 0, x] + 
       128*x*H[0, 0, 0, 0, x] - 32*(19 + 5*x)*zeta[2] + 
       128*(-1 + x)*H[-2, x]*zeta[2] - 576*(1 + x)*H[-1, x]*zeta[2] + 
       H[1, x]*(-1312*(-1 + x) + 320*(-1 + x)*zeta[2]) + 
       H[2, x]*(608*(1 + x) - 128*(1 + x)*zeta[2]) + 
       H[0, 0, x]*(160*x - 64*(3 + 5*x)*zeta[2]) + 1024*x*zeta[3] + 
       H[0, x]*(-1312*x + 32*(-9 + 31*x)*zeta[2] - 256*x*zeta[3]) + 
       80*(5 + 3*x)*zeta[4]))/nc
 
dPSMSb["gg"] = -4*as*CA*(-1 + 2*x) + 
     as^2*(CA*Nf*TF*((16*(-14 + 19*x))/9 - (16*(1 + x)*H[0, x])/3) + 
       CF*Nf*TF*(40*(-1 + x) + 8*(-5 + x)*H[0, x] - 16*(1 + x)*H[0, 0, x]) + 
       CA^2*((-2*(37 + 97*x))/9 - (4*(-29 + 67*x)*H[0, x])/3 - 
         16*(-1 + 2*x)*H[2, x] + (16*(2 + 3*x + 2*x^2)*H[-1, 0, x])/(1 + x) + 
         (8*(3 + 4*x)*H[0, 0, x])/(1 + x) - 16*(-1 + 2*x)*H[1, 0, x] + 
         (8*(1 + 2*x)^2*zeta[2])/(1 + x))) + plusD[0, 1 - x]*
      (4*as*CA + as^2*((-80*CA*Nf*TF)/9 + CA^2*(268/9 + 16*H[2, x] + 
           8*H[0, 0, x] + 16*H[1, 0, x] - 8*zeta[2])) + 
       as^3*(CA^2*Nf*TF*(-1672/27 - (16*H[0, x])/3 - (640*H[2, x])/9 - 
           (32*H[3, x])/3 - (64*H[-2, 0, x])/3 - (320*H[0, 0, x])/9 - 
           (640*H[1, 0, x])/9 - (32*H[1, 0, 0, x])/3 + (320*zeta[2])/9 - 
           (256*zeta[3])/3) + CA*((-64*Nf^2*TF^2)/27 + 
           CF*Nf*TF*(-220/3 + 64*zeta[3])) + CA^3*(490/3 + (88*H[3, x])/3 + 
           128*H[4, x] - 64*H[-3, 0, x] + (176*H[-2, 0, x])/3 - 
           64*H[-2, 2, x] + 128*H[1, 3, x] + 128*H[2, 2, x] + 
           160*H[3, 0, x] + 128*H[3, 1, x] + 64*H[-2, -1, 0, x] - 
           64*H[-2, 0, 0, x] - 64*H[1, -2, 0, x] + (88*H[1, 0, 0, x])/3 + 
           128*H[1, 2, 0, x] + 160*H[2, 0, 0, x] + 128*H[2, 1, 0, x] + 
           64*H[0, 0, 0, 0, x] + 128*H[1, 0, 0, 0, x] + 
           128*H[1, 1, 0, 0, x] + H[0, 0, x]*(1072/9 - 128*zeta[2]) + 
           H[1, 0, x]*(2144/9 - 96*zeta[2]) + H[2, x]*(2144/9 - 64*zeta[2]) - 
           (1072*zeta[2])/9 + 96*H[-2, x]*zeta[2] + 
           H[0, x]*(8/3 - 112*zeta[3]) + (176*zeta[3])/3 - 
           96*H[1, x]*zeta[3] - 12*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^2*((4672*(-1 + x))/27 + (832*(-1 + x)*H[1, x])/9 + 
         (64*(-13 + 8*x)*H[2, x])/9 - (128*(1 + x)*H[3, x])/3 + 
         (32*(-7 + 23*x)*H[0, 0, x])/9 + (320*(-1 + x)*H[1, 0, x])/3 + 
         (160*(-1 + x)*H[1, 1, x])/3 - (128*(1 + x)*H[2, 0, x])/3 - 
         (64*(1 + x)*H[2, 1, x])/3 - (64*(1 + x)*H[0, 0, 0, x])/3 - 
         (64*(-13 + 8*x)*zeta[2])/9 + H[0, x]*((416*(-5 + x))/27 + 
           (128*(1 + x)*zeta[2])/3) - (64*(1 + x)*zeta[3])/3) + 
       CF^2*Nf*TF*(-128*(-1 + x) + 32*(-4 + x)*H[3, x] - 64*(1 + x)*H[4, x] + 
         256*x*H[-3, 0, x] - 512*x*H[-2, 0, x] + 
         (32*(1 + x)*(2 + 3*x + 2*x^2)*H[-1, 0, x])/x + 
         112*(-1 + x)*H[1, 0, x] - 104*(-1 + x)*H[1, 1, x] - 
         32*(3 + 4*x)*H[2, 0, x] - 32*(-2 + 3*x)*H[2, 1, x] + 
         32*(1 + x)*H[3, 1, x] - 256*(-1 + x)*H[-2, -1, 0, x] + 
         128*(-1 + x)*H[-2, 0, 0, x] + 512*(1 + x)*H[-1, -1, 0, x] - 
         256*(1 + x)*H[-1, 0, 0, x] + 32*(-7 + 3*x)*H[0, 0, 0, x] - 
         176*(-1 + x)*H[1, 0, 0, x] - 160*(-1 + x)*H[1, 1, 0, x] - 
         160*(-1 + x)*H[1, 1, 1, x] + 96*(1 + x)*H[2, 0, 0, x] + 
         64*(1 + x)*H[2, 1, 0, x] + 64*(1 + x)*H[2, 1, 1, x] - 
         64*(1 + x)*H[0, 0, 0, 0, x] + 8*(16 - 19*x + 8*x^2)*zeta[2] - 
         128*(-1 + x)*H[-2, x]*zeta[2] + 256*(1 + x)*H[-1, x]*zeta[2] + 
         H[1, x]*(-328*(-1 + x) + 256*(-1 + x)*zeta[2]) + 
         H[2, x]*(8*(4 + 19*x) - 128*(1 + x)*zeta[2]) + 
         H[0, 0, x]*(-8*(46 + 3*x + 8*x^2) + 64*(1 + x)*zeta[2]) - 
         32*(5 + 21*x)*zeta[3] + H[0, x]*(40*(-5 + 2*x) - 
           32*(-4 + x)*zeta[2] + 32*(-1 + 7*x)*zeta[3]) + 
         40*(9 + 13*x)*zeta[4]) + CA^2*Nf*TF*((-8*(-5935 + 5726*x))/27 - 
         (8*(-1 + 53*x + 8*x^2)*H[3, x])/3 + 48*(1 + x)*H[4, x] + 
         32*(-1 + 5*x)*H[-3, 0, x] + (16*(-27 - 35*x + 4*x^2)*H[-2, 0, x])/
          3 + (16*(18 - 233*x - 462*x^2 - 233*x^3 + 18*x^4)*H[-1, 0, x])/
          (9*x*(1 + x)) + (64*(1 + x)^3*H[-1, 2, x])/(3*x) + 
         (64*(-19 + 29*x)*H[1, 0, x])/9 - (64*(1 + x)*H[2, 0, x])/3 - 
         192*(-1 + x)*H[-2, -1, 0, x] + 96*(-1 + x)*H[-2, 0, 0, x] - 
         (32*(1 + x)*(2 - 35*x + 2*x^2)*H[-1, -1, 0, x])/(3*x) + 
         (16*(1 + x)*(4 - 31*x + 4*x^2)*H[-1, 0, 0, x])/(3*x) - 
         (16*(1 - 12*x + 4*x^2)*H[0, 0, 0, x])/3 - 
         (8*(-29 + 25*x)*H[1, 0, 0, x])/3 + 48*(1 + x)*H[2, 0, 0, x] + 
         32*H[0, 0, 0, 0, x] + (8*(-539 - 960*x - 425*x^2 + 36*x^3)*zeta[2])/
          (9*(1 + x)) - 96*(-1 + x)*H[-2, x]*zeta[2] - 
         (16*(1 + x)*(2 - 9*x + 2*x^2)*H[-1, x]*zeta[2])/x + 
         H[2, x]*((8*(77 + 461*x))/9 - 96*(1 + x)*zeta[2]) + 
         H[0, 0, x]*((-8*(106 + 213*x + 103*x^2 + 36*x^3))/(9*(1 + x)) - 
           16*(5 + 3*x)*zeta[2]) + H[1, x]*((-4348*(-1 + x))/9 + 
           (16*(-1 + x)*(2 + 35*x + 2*x^2)*zeta[2])/(3*x)) + 
         H[0, x]*((4*(2386 + 7681*x))/27 + (8*(-59 - 2*x + 69*x^2 + 16*x^3)*
             zeta[2])/(3*(1 + x)) - 192*zeta[3]) + 
         (32*(-47 + 31*x + 5*x^2)*zeta[3])/3 + 12*(13 + 23*x)*zeta[4]) + 
       CA^3*((-14*(-3293 + 3398*x))/9 - (8*(-91 + 392*x + 22*x^2)*H[3, x])/
          3 - (32*(-9 - 10*x + 3*x^2)*H[4, x])/(1 + x) - 
         (64*(-2 + x^2)*H[-3, 0, x])/(1 + x) + (16*(-21 + 139*x + 11*x^2)*
           H[-2, 0, x])/3 + (64*(5 + 10*x + 8*x^2)*H[-2, 2, x])/(1 + x) + 
         (16*(1 + x)*(11 + 58*x + 11*x^2)*H[-1, 2, x])/(3*x) + 
         (256*(2 + 3*x + 2*x^2)*H[-1, 3, x])/(1 + x) - 
         128*(-1 + 2*x)*H[1, 3, x] - (16*(-77 + 115*x)*H[2, 0, x])/3 - 
         128*(-1 + 2*x)*H[2, 2, x] - (32*(-11 - 8*x + 4*x^2)*H[3, 0, x])/
          (1 + x) - 128*(-1 + 2*x)*H[3, 1, x] - 
         (64*(1 + 7*x + 8*x^2)*H[-2, -1, 0, x])/(1 + x) + 
         (32*(22 + 29*x + 16*x^2)*H[-2, 0, 0, x])/(1 + x) - 
         (128*(2 + 3*x + 2*x^2)*H[-1, -2, 0, x])/(1 + x) - 
         (16*(1 + x)*(11 - 74*x + 11*x^2)*H[-1, -1, 0, x])/(3*x) - 
         (256*(2 + 3*x + 2*x^2)*H[-1, -1, 2, x])/(1 + x) + 
         (16*(1 + x)*(11 + 184*x + 11*x^2)*H[-1, 0, 0, x])/(3*x) + 
         (64*(2 + 3*x + 2*x^2)*H[-1, 2, 0, x])/(1 + x) - 
         (16*(-158 + 87*x + 11*x^2)*H[0, 0, 0, x])/3 + 
         64*(-1 + 2*x)*H[1, -2, 0, x] - (8*(-233 + 244*x)*H[1, 0, 0, x])/3 - 
         128*(-1 + 2*x)*H[1, 2, 0, x] - 160*(-2 + x)*H[2, 0, 0, x] - 
         128*(-1 + 2*x)*H[2, 1, 0, x] - (384*(2 + 3*x + 2*x^2)*
           H[-1, -1, 0, 0, x])/(1 + x) + (256*(2 + 3*x + 2*x^2)*
           H[-1, 0, 0, 0, x])/(1 + x) - (64*(-6 - 3*x + 4*x^2)*
           H[0, 0, 0, 0, x])/(1 + x) - 128*(-1 + 2*x)*H[1, 0, 0, 0, x] - 
         128*(-1 + 2*x)*H[1, 1, 0, 0, x] + (16*(-504 - 400*x + 171*x^2)*
           zeta[2])/(9*(1 + x)) - (32*(11 + 27*x + 24*x^2)*H[-2, x]*zeta[2])/
          (1 + x) + (256*(2 + 3*x + 2*x^2)*H[-1, -1, x]*zeta[2])/(1 + x) + 
         H[1, 0, x]*((-8*(-97 + 365*x))/9 + 96*(-1 + 2*x)*zeta[2]) + 
         H[2, x]*((-16*(-20 + 57*x))/3 - (32*(6 + 5*x)*zeta[2])/(1 + x)) + 
         H[-1, 0, x]*((-16*(377 + 888*x + 377*x^2))/(9*(1 + x)) - 
           (288*(2 + 3*x + 2*x^2)*zeta[2])/(1 + x)) + 
         H[0, 0, x]*((-4*(-2789 + 2482*x + 5539*x^2))/(9*(1 + x)) + 
           (32*(-7 - 8*x + 3*x^2)*zeta[2])/(1 + x)) + 
         (8*(-290 + 349*x + 55*x^2)*zeta[3])/3 + 
         H[1, x]*((-8*(-1 + x))/9 + (8*(-1 + x)*(11 + 74*x + 11*x^2)*zeta[2])/
            (3*x) + 96*(-1 + 2*x)*zeta[3]) + 
         H[0, x]*((2*(24661 + 39997*x))/27 + (8*(-122 + 259*x + 436*x^2 + 
              44*x^3)*zeta[2])/(3*(1 + x)) - (80*(1 + 2*x)*zeta[3])/
            (1 + x)) + H[-1, x]*((-8*(1 + x)*(11 + 14*x + 11*x^2)*zeta[2])/
            x - (192*(2 + 3*x + 2*x^2)*zeta[3])/(1 + x)) - 
         (4*(199 + 314*x + 170*x^2)*zeta[4])/(1 + x)) + 
       CA*(Nf^2*TF^2*((8*(-107 + 115*x))/27 + (8*(-56 + 67*x)*H[0, x])/27 + 
           (328*(-1 + x)*H[1, x])/9 - (128*(1 + x)*H[2, x])/9 - 
           (64*(1 + x)*H[0, 0, x])/9 + (128*(1 + x)*zeta[2])/9) + 
         CF*Nf*TF*((4*(-30523 + 31018*x))/27 + (16*(-32 + 43*x + 8*x^2)*
             H[3, x])/3 - 192*(1 + x)*H[4, x] - 256*x*H[-3, 0, x] - 
           (128*(-3 - 12*x + x^2)*H[-2, 0, x])/3 - 
           (16*(1 + x)*(18 - 79*x + 18*x^2)*H[-1, 0, x])/(3*x) - 
           (128*(1 + x)^3*H[-1, 2, x])/(3*x) + (416*(-1 + x)*H[1, 0, x])/3 + 
           (520*(-1 + x)*H[1, 1, x])/3 + (16*(-38 + 37*x)*H[2, 0, x])/3 + 
           (16*(-19 + 11*x)*H[2, 1, x])/3 - 128*(1 + x)*H[3, 0, x] - 
           32*(1 + x)*H[3, 1, x] + 512*(-1 + x)*H[-2, -1, 0, x] - 
           128*(-1 + x)*H[-2, 0, 0, x] + (64*(1 + x)*(2 - 47*x + 2*x^2)*
             H[-1, -1, 0, x])/(3*x) - (32*(1 + x)*(4 - 13*x + 4*x^2)*
             H[-1, 0, 0, x])/(3*x) + (16*(-181 - 88*x + 8*x^2)*H[0, 0, 0, x])/
            3 + 464*(-1 + x)*H[1, 0, 0, x] + 160*(-1 + x)*H[1, 1, 0, x] + 
           160*(-1 + x)*H[1, 1, 1, x] - 224*(1 + x)*H[2, 0, 0, x] - 
           64*(1 + x)*H[2, 1, 0, x] - 64*(1 + x)*H[2, 1, 1, x] + 
           128*(-3 + 2*x)*H[0, 0, 0, 0, x] - (8*(-848 - 341*x + 108*x^2)*
             zeta[2])/9 + 256*(-1 + x)*H[-2, x]*zeta[2] + 
           (32*(1 + x)*(2 - 13*x + 2*x^2)*H[-1, x]*zeta[2])/x + 
           H[0, 0, x]*((8*(-1723 + 692*x + 108*x^2))/9 + 192*(1 + x)*
              zeta[2]) + H[2, x]*((-8*(482 + 341*x))/9 + 256*(1 + x)*
              zeta[2]) + H[1, x]*((9016*(-1 + x))/9 - 
             (32*(-1 + x)*(2 + 47*x + 2*x^2)*zeta[2])/(3*x)) - 
           (16*(-137 - 14*x + 20*x^2)*zeta[3])/3 + 
           H[0, x]*((-8*(8363 + 3362*x))/27 - (16*(-56 + 43*x + 16*x^2)*zeta[
                2])/3 - 32*(-9 + x)*zeta[3]) - 8*(43 + 83*x)*zeta[4]))) + 
     delta[1 - x]*(as*((11*CA)/3 - (2*Nf)/3) + 
       as^2*((-16*CA*Nf*TF)/3 - 4*CF*Nf*TF + CA^2*(32/3 + 12*zeta[3])) + 
       as^3*(2*CF^2*Nf*TF + (44*CF*Nf^2*TF^2)/9 + 
         CA*((-241*CF*Nf*TF)/9 + (58*Nf^2*TF^2)/9) + 
         CA^2*Nf*TF*(-233/9 - (16*zeta[2])/3 - (160*zeta[3])/3 - 
           (20*zeta[4])/3) + CA^3*(79/2 + zeta[2]*(8/3 - 16*zeta[3]) + 
           (536*zeta[3])/3 + (55*zeta[4])/3 - 80*zeta[5])))
 
dPSMSb["gq"] = -2*as*CF*(-2 + x) + 
     as^2*(CF*Nf*TF*((-16*(4 + x))/9 - (16*(-2 + x)*H[1, x])/3) + 
       CF^2*(2*(-17 + 8*x) + 2*(-4 + x)*H[0, x] + 4*(2 + x)*H[1, x] - 
         4*(-2 + x)*H[0, 0, x] + 8*(-2 + x)*H[1, 1, x]) + 
       CA*CF*((4*(41 + 35*x))/9 - 4*(-4 + 13*x)*H[0, x] - 
         (4*(10 + x)*H[1, x])/3 - 8*(-2 + x)*H[2, x] + 
         8*(2 + x)*H[-1, 0, x] + 8*(2 + x)*H[0, 0, x] - 
         8*(-2 + x)*H[1, 0, x] - 8*(-2 + x)*H[1, 1, x] + 8*x*zeta[2])) + 
     as^3*(CF*Nf^2*TF^2*((32*(-6 + 5*x))/9 - (32*(4 + x)*H[1, x])/9 - 
         (32*(-2 + x)*H[1, 1, x])/3) + CF^2*Nf*TF*((-10398 + 10043*x)/9 - 
         (64*(4 + x)*H[2, x])/9 - (32*(-2 + x)*H[3, x])/3 - 
         64*(-2 + x)*H[-2, 0, x] + (32*(1 + x)*(-1 + 5*x)*H[-1, 0, x])/x + 
         (4*(-674 + 457*x)*H[0, 0, x])/9 - (16*(4 + x)*H[1, 0, x])/3 - 
         (16*(-41 + 4*x)*H[1, 1, x])/9 - (32*(-2 + x)*H[1, 2, x])/3 - 
         (32*(-2 + x)*H[2, 0, x])/3 - (16*(-2 + x)*H[2, 1, x])/3 - 
         (16*(50 + 29*x)*H[0, 0, 0, x])/3 - 16*(-2 + x)*H[1, 0, 0, x] - 
         (64*(-2 + x)*H[1, 1, 0, x])/3 + (80*(-2 + x)*H[1, 1, 1, x])/3 + 
         64*(-2 + x)*H[0, 0, 0, 0, x] + (64*(22 + x)*zeta[2])/9 + 
         H[1, x]*((-496*(1 + x))/27 + (32*(-2 + x)*zeta[2])/3) + 
         H[0, x]*((-4*(3155 + 3893*x))/27 + (32*(10 + x)*zeta[2])/3) - 
         (496*(-2 + x)*zeta[3])/3) + CA^2*CF*((-2*(-3718 + 3349*x))/3 - 
         (4*(-29 + 419*x)*H[3, x])/3 + 4*(50 + 13*x)*H[4, x] - 
         8*(-2 + 9*x)*H[-3, 0, x] + (8*(-9 + 122*x)*H[-2, 0, x])/3 + 
         128*(1 + x)*H[-2, 2, x] + (16*(9 + 20*x + 22*x^2)*H[-1, 2, x])/
          (3*x) + 128*(2 + x)*H[-1, 3, x] - (4*(14 + 41*x)*H[1, 2, x])/3 - 
         64*(-2 + x)*H[1, 3, x] - (8*(-38 + 139*x)*H[2, 0, x])/3 - 
         28*(2 + 5*x)*H[2, 1, x] - 48*(-2 + x)*H[2, 2, x] + 
         32*(8 + x)*H[3, 0, x] - 32*(-6 + x)*H[3, 1, x] - 
         16*(-2 + 11*x)*H[-2, -1, 0, x] + 8*(38 + 11*x)*H[-2, 0, 0, x] - 
         80*(2 + x)*H[-1, -2, 0, x] + (16*(-9 + 53*x + 40*x^2)*
           H[-1, -1, 0, x])/(3*x) - 160*(2 + x)*H[-1, -1, 2, x] + 
         (8*(18 + 133*x + 137*x^2)*H[-1, 0, 0, x])/(3*x) + 
         32*(2 + x)*H[-1, 2, 0, x] + 32*(2 + x)*H[-1, 2, 1, x] - 
         (8*(-141 + 5*x)*H[0, 0, 0, x])/3 + 16*(-2 + x)*H[1, -2, 0, x] - 
         (4*(-245 + 223*x)*H[1, 0, 0, x])/3 - (4*(14 + 41*x)*H[1, 1, 0, x])/
          3 + (220*(-2 + x)*H[1, 1, 1, x])/3 - 64*(-2 + x)*H[1, 1, 2, x] - 
         96*(-2 + x)*H[1, 2, 0, x] - 64*(-2 + x)*H[1, 2, 1, x] + 
         4*(42 + 13*x)*H[2, 0, 0, x] - 48*(-2 + x)*H[2, 1, 0, x] - 
         32*(-1 + 2*x)*H[2, 1, 1, x] + 96*(2 + x)*H[-1, -1, -1, 0, x] - 
         192*(2 + x)*H[-1, -1, 0, 0, x] + 88*(2 + x)*H[-1, 0, 0, 0, x] - 
         16*(-15 + 4*x)*H[0, 0, 0, 0, x] - 24*(-2 + x)*H[1, 0, 0, 0, x] - 
         32*(-2 + x)*H[1, 1, 0, 0, x] - 64*(-2 + x)*H[1, 1, 1, 0, x] - 
         32*(-2 + x)*H[1, 1, 1, 1, x] - (16*(208 + 73*x)*zeta[2])/9 - 
         8*(14 + 27*x)*H[-2, x]*zeta[2] + 208*(2 + x)*H[-1, -1, x]*zeta[2] + 
         H[1, 1, x]*((2*(50 + 581*x))/9 + 16*(-2 + x)*zeta[2]) + 
         H[1, 0, x]*((8*(-5 + 148*x))/9 + 32*(-2 + x)*zeta[2]) + 
         H[-1, 0, x]*((-8*(9 + 106*x + 173*x^2))/(3*x) - 
           160*(2 + x)*zeta[2]) + H[2, x]*((16*(49 + 73*x))/9 - 
           8*(14 + 5*x)*zeta[2]) + H[0, 0, x]*((-4*(-1444 + 2351*x))/9 - 
           4*(46 + 13*x)*zeta[2]) + (8*(-161 + 194*x)*zeta[3])/3 + 
         H[1, x]*((4*(-1442 + 403*x))/27 + (4*(-18 - 92*x + 121*x^2)*zeta[2])/
            (3*x) - 56*(-2 + x)*zeta[3]) + H[-1, x]*
          ((-8*(27 - 13*x + 4*x^2)*zeta[2])/(3*x) - 184*(2 + x)*zeta[3]) + 
         H[0, x]*((2*(11998 + 18649*x))/27 + (4*(-47 + 419*x)*zeta[2])/3 - 
           16*(10 + 7*x)*zeta[3]) + (-366 - 193*x)*zeta[4]) + 
       CF^3*((4662 - 4547*x)/4 + 4*(-8 + x)*H[3, x] - 24*(-2 + x)*H[4, x] + 
         128*x*H[-3, 0, x] + 16*(-2 + x)*H[-2, 0, x] + 
         8*(-4 + 7*x)*H[1, 2, x] + 16*x*H[2, 0, x] + 4*(8 + 7*x)*H[2, 1, x] + 
         16*(-2 + x)*H[2, 2, x] + 24*(-2 + x)*H[3, 1, x] - 
         64*x*H[-2, -1, 0, x] + 64*(1 + x)*H[-2, 0, 0, x] - 
         32*(2 + x)*H[-1, -2, 0, x] + 128*(1 + x)*H[-1, -1, 0, x] + 
         32*(1 + x)*H[-1, 0, 0, x] - 8*(23 + 3*x)*H[0, 0, 0, x] + 
         96*(-2 + x)*H[1, -2, 0, x] - 12*(-4 + x)*H[1, 0, 0, x] - 
         16*(-4 + x)*H[1, 1, 0, x] - 12*(4 + x)*H[1, 1, 1, x] + 
         48*(-2 + x)*H[1, 1, 2, x] + 32*(-2 + x)*H[1, 2, 0, x] + 
         32*(-2 + x)*H[1, 2, 1, x] + 8*(-2 + 5*x)*H[2, 0, 0, x] + 
         8*(-2 + x)*H[2, 1, 1, x] - 64*(2 + x)*H[-1, -1, 0, 0, x] + 
         16*(2 + x)*H[-1, 0, 0, 0, x] - 16*(4 + x)*H[0, 0, 0, 0, x] + 
         48*(-2 + x)*H[1, 1, 0, 0, x] + 16*(-2 + x)*H[1, 1, 1, 0, x] - 
         32*(-2 + x)*H[1, 1, 1, 1, x] - 4*(25 + 23*x)*zeta[2] - 
         32*x*H[-2, x]*zeta[2] + 64*(1 + x)*H[-1, x]*zeta[2] + 
         H[1, 1, x]*(2*(-8 + 7*x) - 48*(-2 + x)*zeta[2]) + 
         H[0, 0, x]*(-3*(26 + 31*x) + 24*(-2 + x)*zeta[2]) + 
         H[1, 0, x]*(32*(-5 + 2*x) + 32*(-2 + x)*zeta[2]) + 
         H[-1, 0, x]*((-16*(1 + 3*x)*(3 + 4*x))/x + 32*(2 + x)*zeta[2]) + 
         H[2, x]*(4*(-27 + 23*x) - 16*(-2 + 3*x)*zeta[2]) + 
         8*(-52 + 21*x)*zeta[3] + H[1, x]*(-2*(-32 + 23*x) + 
           8*(-4 + x)*zeta[2] + 128*(-2 + x)*zeta[3]) + 
         H[0, x]*(389 + 721*x - 4*x*zeta[2] + 96*(-1 + x)*zeta[3]) + 
         6*(10 + 31*x)*zeta[4]) + 
       CA*(CF*Nf*TF*((-4*(-1107 + 1286*x))/9 - (8*(4 + 91*x)*H[2, x])/9 + 
           (64*(2 + x)*H[3, x])/3 + (32*(-6 + 5*x)*H[-2, 0, x])/3 - 
           (32*(3 + 2*x)*(-1 + 4*x)*H[-1, 0, x])/(3*x) + 
           (64*(2 + x)*H[-1, 2, x])/3 - (16*(41 + 74*x)*H[0, 0, x])/9 - 
           (160*(1 + x)*H[1, 0, x])/9 + (16*(-80 + 37*x)*H[1, 1, x])/9 - 
           (80*(-2 + x)*H[1, 2, x])/3 - (32*(-2 + x)*H[2, 0, x])/3 - 
           16*(-2 + 3*x)*H[2, 1, x] - (128*(2 + x)*H[-1, -1, 0, x])/3 + 
           (64*(2 + x)*H[-1, 0, 0, x])/3 + (32*x*H[0, 0, 0, x])/3 + 
           (32*(-2 + x)*H[1, 0, 0, x])/3 - (80*(-2 + x)*H[1, 1, 0, x])/3 - 
           (80*(-2 + x)*H[1, 1, 1, x])/3 + (8*(-116 + 91*x)*zeta[2])/9 - 
           (128*(2 + x)*H[-1, x]*zeta[2])/3 + H[1, x]*((16*(91 + 118*x))/27 + 
             (16*(-2 + x)*zeta[2])/3) + H[0, x]*((4*(776 + 3143*x))/27 - 
             (64*(5 + x)*zeta[2])/3) + (32*(-23 + 14*x)*zeta[3])/3) + 
         CF^2*((-17466 + 11273*x)/36 + (64*(1 + x)*H[3, x])/3 + 64*H[4, x] - 
           16*(-2 + 7*x)*H[-3, 0, x] + 24*(-2 + 3*x)*H[-2, 0, x] + 
           16*(4 + x)*H[-1, 2, x] + (4*(10 + 13*x)*H[1, 2, x])/3 + 
           (16*(-5 + x)*H[2, 0, x])/3 + (8*(-8 + 43*x)*H[2, 1, x])/3 - 
           32*(-2 + x)*H[2, 2, x] - 32*(-2 + x)*H[3, 0, x] - 
           8*(2 + 7*x)*H[3, 1, x] + 96*x*H[-2, -1, 0, x] - 
           48*x*H[-2, 0, 0, x] + 48*(2 + x)*H[-1, -2, 0, x] - 
           32*(7 + 4*x)*H[-1, -1, 0, x] + 32*(2 + x)*H[-1, -1, 2, x] + 
           48*(2 + x)*H[-1, 0, 0, x] - 32*(2 + x)*H[-1, 2, 1, x] - 
           (8*(-89 + 88*x)*H[0, 0, 0, x])/3 - 80*(-2 + x)*H[1, -2, 0, x] + 
           8*(-10 + 3*x)*H[1, 0, 0, x] + (4*(-70 + 71*x)*H[1, 1, 0, x])/3 - 
           (8*(-73 + 23*x)*H[1, 1, 1, x])/3 + 16*(-2 + x)*H[1, 1, 2, x] + 
           32*(-2 + x)*H[1, 2, 1, x] - 16*(-8 + 7*x)*H[2, 0, 0, x] - 
           16*(-2 + x)*H[2, 1, 0, x] + 8*(-2 + 7*x)*H[2, 1, 1, x] - 
           96*(2 + x)*H[-1, -1, -1, 0, x] + 64*(2 + x)*H[-1, -1, 0, 0, x] + 
           24*(2 + x)*H[-1, 0, 0, 0, x] + 32*(4 + x)*H[0, 0, 0, 0, x] - 
           40*(-2 + x)*H[1, 0, 0, 0, x] - 80*(-2 + x)*H[1, 1, 0, 0, x] + 
           48*(-2 + x)*H[1, 1, 1, 0, x] + 64*(-2 + x)*H[1, 1, 1, 1, x] + 
           H[0, 0, x]*((730 - 821*x)/9 - 32*zeta[2]) + 
           (16*(-59 + 73*x)*zeta[2])/9 + 48*x*H[-2, x]*zeta[2] - 
           80*(2 + x)*H[-1, -1, x]*zeta[2] + H[1, 0, x]*((-40*(-8 + x))/3 - 
             16*(-2 + x)*zeta[2]) + H[1, 1, x]*((-4*(31 + 274*x))/9 + 
             32*(-2 + x)*zeta[2]) + H[-1, 0, x]*((-8*(-9 + 6*x + x^2))/x - 
             16*(2 + x)*zeta[2]) + H[2, x]*((-16*(-32 + 73*x))/9 + 
             16*(-4 + 5*x)*zeta[2]) - (28*(-32 + 25*x)*zeta[3])/3 + 
           H[0, x]*((-13037 + 4423*x)/27 - (16*(13 + 4*x)*zeta[2])/3 - 
             32*(-4 + x)*zeta[3]) + H[1, x]*((2*(586 + 613*x))/27 - 
             (4*(-74 + 61*x)*zeta[2])/3 - 24*(-2 + x)*zeta[3]) + 
           H[-1, x]*(-16*(11 + 5*x)*zeta[2] + 88*(2 + x)*zeta[3]) - 
           4*(46 + 49*x)*zeta[4])))
 
dPSMSb["qg"] = 2*as*Nf*(-1 + 2*x) + 
     as^2*(CA*Nf*TF*(-8*(-12 + 11*x) + 8*(1 + 8*x)*H[0, x] - 
         32*(-1 + x)*H[1, x] - 16*(1 + 2*x)*H[-1, 0, x] - 
         16*(1 + 2*x)*H[0, 0, x] - 16*(-1 + 2*x)*H[1, 1, x] - 16*zeta[2]) + 
       CF*Nf*TF*(4*(-22 + 27*x) - 36*H[0, x] + 32*(-1 + x)*H[1, x] + 
         16*(-1 + 2*x)*H[2, x] + 8*(-1 + 2*x)*H[0, 0, x] + 
         16*(-1 + 2*x)*H[1, 0, x] + 16*(-1 + 2*x)*H[1, 1, x] - 
         16*(-1 + 2*x)*zeta[2])) + 
     as^3*(CF*Nf^2*TF^2*((-2*(-4193 + 4226*x))/9 - (8*(-3217 + 59*x)*H[0, x])/
          27 + (16*(28 + 19*x)*H[1, x])/27 - (64*(-2 + 7*x)*H[2, x])/9 + 
         (136*(53 + 14*x)*H[0, 0, x])/9 - (32*(-11 + 16*x)*H[1, 0, x])/9 - 
         (64*(-2 + 7*x)*H[1, 1, x])/9 + (32*(-1 + 2*x)*H[2, 1, x])/3 + 
         (32*(43 + 10*x)*H[0, 0, 0, x])/3 - (64*(-1 + 2*x)*H[1, 0, 0, x])/3 + 
         (32*(-1 + 2*x)*H[1, 1, 1, x])/3 - 128*(-1 + 2*x)*H[0, 0, 0, 0, x] + 
         (64*(-2 + 7*x)*zeta[2])/9 - (32*(-1 + 2*x)*zeta[3])/3) + 
       CF^2*Nf*TF*((-1357 + 1362*x)/2 + 8*(-43 + 4*x)*H[3, x] + 
         112*(-1 + 2*x)*H[4, x] - 256*x*H[-3, 0, x] + 160*(-1 + 2*x)*
          H[-2, 0, x] + 32*(-10 - 9*x + 3*x^2)*H[-1, 0, x] + 
         352*(-1 + x)*H[1, 2, x] + 224*(-1 + 2*x)*H[1, 3, x] + 
         32*(-10 + x)*H[2, 0, x] + 56*(-5 + 2*x)*H[2, 1, x] + 
         128*(-1 + 2*x)*H[2, 2, x] + 128*(-1 + 2*x)*H[3, 0, x] + 
         160*(-1 + 2*x)*H[3, 1, x] + 256*x*H[-2, -1, 0, x] - 
         64*(1 + 4*x)*H[-2, 0, 0, x] + 64*(1 + 2*x)*H[-1, -2, 0, x] - 
         128*(1 + x)*H[-1, -1, 0, x] - 128*(1 + x)*H[-1, 0, 0, x] - 
         8*(-15 + 4*x)*H[0, 0, 0, x] - 64*(-1 + 2*x)*H[1, -2, 0, x] + 
         352*(-1 + x)*H[1, 0, 0, x] + 160*(-1 + x)*H[1, 1, 0, x] + 
         24*(-7 + 8*x)*H[1, 1, 1, x] + 160*(-1 + 2*x)*H[1, 1, 2, x] + 
         192*(-1 + 2*x)*H[1, 2, 0, x] + 192*(-1 + 2*x)*H[1, 2, 1, x] + 
         32*(-3 + 2*x)*H[2, 0, 0, x] + 64*(-1 + 2*x)*H[2, 1, 0, x] + 
         80*(-1 + 2*x)*H[2, 1, 1, x] + 128*(1 + 2*x)*H[-1, -1, 0, 0, x] - 
         32*(1 + 2*x)*H[-1, 0, 0, 0, x] + 64*x*H[0, 0, 0, 0, x] + 
         96*(-1 + 2*x)*H[1, 0, 0, 0, x] + 128*(-1 + 2*x)*H[1, 1, 0, 0, x] + 
         32*(-1 + 2*x)*H[1, 1, 1, 0, x] + 64*(-1 + 2*x)*H[1, 1, 1, 1, x] + 
         8*(59 - 36*x + 12*x^2)*zeta[2] + 128*x*H[-2, x]*zeta[2] - 
         64*(1 + x)*H[-1, x]*zeta[2] + H[2, x]*(72*(-11 + 4*x) - 
           128*(-1 + x)*zeta[2]) + H[1, 0, x]*(32*(-17 + 22*x) - 
           224*(-1 + 2*x)*zeta[2]) + H[1, 1, x]*(16*(-29 + 36*x) - 
           160*(-1 + 2*x)*zeta[2]) + H[0, 0, x]*(-2*(-59 - 458*x + 48*x^2) - 
           112*(-1 + 2*x)*zeta[2]) - 16*(-25 + 11*x)*zeta[3] + 
         H[1, x]*(4*(-312 + 329*x) - 416*(-1 + x)*zeta[2] - 
           224*(-1 + 2*x)*zeta[3]) + H[0, x]*(2*(-77 + 397*x) - 
           8*(-23 + 4*x)*zeta[2] - 16*(-13 + 14*x)*zeta[3]) + 
         32*(-3 + 10*x)*zeta[4]) + CA^2*Nf*TF*((4*(-16099 + 16346*x))/9 + 
         8*(35 + 31*x)*H[3, x] + 24*(-3 + 2*x)*H[4, x] + 
         16*(-1 + 18*x)*H[-3, 0, x] - 48*(-7 + 9*x)*H[-2, 0, x] - 
         64*(1 + 2*x)*H[-2, 2, x] + (16*(776 + 709*x + 27*x^2)*H[-1, 0, x])/
          9 - 128*(1 + x)*H[-1, 2, x] - 64*(1 + 2*x)*H[-1, 3, x] - 
         (8*(-35 + 46*x)*H[1, 2, x])/3 + 96*(-1 + 2*x)*H[1, 3, x] - 
         64*(-3 + x)*H[2, 0, x] - 32*(-7 + 10*x)*H[2, 1, x] + 
         64*(2 + 3*x)*H[3, 1, x] + 32*(-5 + 6*x)*H[-2, -1, 0, x] + 
         16*(-13 + 6*x)*H[-2, 0, 0, x] - 32*(1 + 2*x)*H[-1, -2, 0, x] - 
         672*(1 + x)*H[-1, -1, 0, x] + 64*(1 + 2*x)*H[-1, -1, 2, x] - 
         (16*(104 + 115*x)*H[-1, 0, 0, x])/3 + 64*(1 + 2*x)*H[-1, 2, 1, x] - 
         (32*(41 + 40*x)*H[0, 0, 0, x])/3 - 96*(-1 + 2*x)*H[1, -2, 0, x] + 
         (8*(-212 + 223*x)*H[1, 0, 0, x])/3 - 
         (8*(-157 + 146*x)*H[1, 1, 0, x])/3 + (88*(-1 + 2*x)*H[1, 1, 1, x])/
          3 - 64*(-1 + 2*x)*H[1, 1, 2, x] - 64*(-1 + 2*x)*H[1, 2, 0, x] - 
         8*(25 + 42*x)*H[2, 0, 0, x] + 128*(1 + x)*H[2, 1, 0, x] + 
         64*(1 + x)*H[2, 1, 1, x] + 192*(1 + 2*x)*H[-1, -1, -1, 0, x] + 
         64*(1 + 2*x)*H[-1, -1, 0, 0, x] - 48*(1 + 2*x)*H[-1, 0, 0, 0, x] + 
         16*(-15 + 16*x)*H[0, 0, 0, 0, x] + 80*(-1 + 2*x)*H[1, 0, 0, 0, x] - 
         32*(-1 + 2*x)*H[1, 1, 0, 0, x] - 128*(-1 + 2*x)*H[1, 1, 1, 0, x] + 
         64*(-1 + 2*x)*H[1, 1, 1, 1, x] + (8*(733 + 12*x + 54*x^2)*zeta[2])/
          9 + 16*(-1 + 14*x)*H[-2, x]*zeta[2] + 32*(1 + 2*x)*H[-1, -1, x]*
          zeta[2] + H[1, 0, x]*(-16*(-36 + 35*x) - 160*(-1 + 2*x)*zeta[2]) + 
         H[1, 1, x]*((-16*(2 + 65*x))/9 - 32*(-1 + 2*x)*zeta[2]) + 
         H[0, 0, x]*((-8*(675 - 2356*x + 54*x^2))/9 - 8*(-7 + 6*x)*zeta[2]) + 
         H[2, x]*((-8*(-273 + 4*x))/3 + 16*(5 + 6*x)*zeta[2]) - 
         8*(-315 + 268*x)*zeta[3] + H[1, x]*((-20*(-1006 + 911*x))/27 - 
           (8*(-91 + 80*x)*zeta[2])/3 - 496*(-1 + 2*x)*zeta[3]) + 
         H[-1, x]*(-208*(1 + x)*zeta[2] - 80*(1 + 2*x)*zeta[3]) + 
         H[0, x]*((-4*(11468 + 40643*x))/27 - 8*(-7 + 31*x)*zeta[2] + 
           192*(3 + 4*x)*zeta[3]) + 2*(495 + 538*x)*zeta[4]) + 
       CA*(Nf^2*TF^2*((-8*(-472 + 527*x))/9 + (8*(1067 + 200*x)*H[0, x])/27 - 
           (32*x*H[2, x])/3 + (64*(2 + 7*x)*H[-1, 0, x])/9 + 
           (16*(99 + 68*x)*H[0, 0, x])/9 + (64*(-2 + 7*x)*H[1, 1, x])/9 + 
           (32*(-1 + 2*x)*H[1, 2, x])/3 + (64*(1 + 2*x)*H[-1, 0, 0, x])/3 - 
           (128*(-1 + x)*H[0, 0, 0, x])/3 - (32*(-1 + 2*x)*H[1, 0, 0, x])/3 - 
           (32*(-1 + 2*x)*H[1, 1, 0, x])/3 - (32*(-1 + 2*x)*H[1, 1, 1, x])/
            3 + (32*(4 + 3*x)*zeta[2])/9 + H[1, x]*((32*(-23 + 4*x))/27 - 
             (32*(-1 + 2*x)*zeta[2])/3) - 32*zeta[3]) + 
         CF*Nf*TF*((69407 - 68990*x)/18 + 16*(-11 + 35*x + 6*x^2)*H[3, x] - 
           128*(1 + 3*x)*H[4, x] + 32*(-1 + 6*x)*H[-3, 0, x] - 
           32*(1 + 16*x + 3*x^2)*H[-2, 0, x] - 64*(1 + 6*x)*H[-2, 2, x] - 
           32*(1 + x)*(5 + 3*x)*H[-1, 2, x] - 192*(1 + 2*x)*H[-1, 3, x] - 
           24*(-11 + 10*x)*H[1, 2, x] - 192*(-1 + 2*x)*H[1, 3, x] + 
           80*(-2 + 7*x)*H[2, 0, x] + (8*(41 + 92*x)*H[2, 1, x])/3 - 
           64*(3 + 4*x)*H[3, 0, x] - 32*(3 + 8*x)*H[3, 1, x] + 
           128*(1 + x)*H[-2, -1, 0, x] - 32*(3 + 8*x)*H[-2, 0, 0, x] + 
           96*(1 + 2*x)*H[-1, -2, 0, x] + 32*(1 + x)*(13 + 3*x)*
            H[-1, -1, 0, x] + 192*(1 + 2*x)*H[-1, -1, 2, x] - 
           48*(5 + 6*x + 2*x^2)*H[-1, 0, 0, x] - 64*(1 + 2*x)*
            H[-1, 2, 0, x] - 64*(1 + 2*x)*H[-1, 2, 1, x] + 
           (8*(-89 + 130*x + 36*x^2)*H[0, 0, 0, x])/3 + 96*(-1 + 2*x)*
            H[1, -2, 0, x] - (16*(-61 + 59*x)*H[1, 0, 0, x])/3 + 
           24*(-11 + 10*x)*H[1, 1, 0, x] - (16*(-37 + 47*x)*H[1, 1, 1, x])/
            3 - 96*(-1 + 2*x)*H[1, 1, 2, x] - 192*(-1 + 2*x)*H[1, 2, 1, x] + 
           16*(1 + 22*x)*H[2, 0, 0, x] - 192*H[2, 1, 0, x] - 
           16*(-1 + 14*x)*H[2, 1, 1, x] - 192*(1 + 2*x)*H[-1, -1, -1, 0, x] + 
           192*(1 + 2*x)*H[-1, -1, 0, 0, x] - 176*(1 + 2*x)*
            H[-1, 0, 0, 0, x] - 64*(1 + 2*x)*H[0, 0, 0, 0, x] - 
           48*(-1 + 2*x)*H[1, 0, 0, 0, x] + 32*(-1 + 2*x)*H[1, 1, 0, 0, x] + 
           96*(-1 + 2*x)*H[1, 1, 1, 0, x] - 128*(-1 + 2*x)*H[1, 1, 1, 1, x] - 
           (8*(202 + 85*x + 162*x^2)*zeta[2])/9 + 64*(2 + 7*x)*H[-2, x]*
            zeta[2] - 288*(1 + 2*x)*H[-1, -1, x]*zeta[2] + 
           H[2, x]*((8*(58 + 85*x))/9 + 64*(-1 + x)*zeta[2]) + 
           H[1, 1, x]*((-16*(-317 + 313*x))/9 + 192*(-1 + 2*x)*zeta[2]) + 
           H[1, 0, x]*((16*(-17 + 46*x))/9 + 288*(-1 + 2*x)*zeta[2]) + 
           H[-1, 0, x]*(-16*(1 + x)*(8 + 9*x) + 288*(1 + 2*x)*zeta[2]) + 
           H[0, 0, x]*((2*(-701 - 2714*x + 648*x^2))/9 + 96*(1 + 4*x)*
              zeta[2]) - (16*(370 - 293*x + 45*x^2)*zeta[3])/3 + 
           H[1, x]*((-16*(-1195 + 1433*x))/27 - 8*(59 - 62*x + 6*x^2)*
              zeta[2] + 624*(-1 + 2*x)*zeta[3]) + H[-1, x]*
            (16*(1 + x)*(23 + 9*x)*zeta[2] + 272*(1 + 2*x)*zeta[3]) + 
           H[0, x]*((2*(15259 + 25645*x))/27 - 16*(-9 + 35*x + 12*x^2)*
              zeta[2] - 16*(41 + 22*x)*zeta[3]) - 4*(101 + 146*x)*zeta[4])))
 
dPSMSb["qq"] = -2*as*CF*(1 + x) + 
     as^2*(CF*(Nf*TF*((16*(4 + x))/9 + (16*(2 - 6*x + 5*x^2)*H[0, x])/
            (3*(-1 + x)) - 16*(1 + x)*H[0, 0, x]) + 
         TF*(-4*(1 + x)*H[0, x]^2 + 8*(1 + x)*H[0, 0, x])) + 
       CA*CF*((-2*(-89 + 223*x))/9 + (2*(-23 + x^2)*H[0, x])/(3*(-1 + x)) - 
         (2*(1 + x^2)*H[0, x]^2)/(-1 + x) - (8*(1 + x^2)*H[-1, 0, x])/
          (1 + x) + (4*(1 + x^2)*H[0, 0, x])/(1 + x) + 
         (8*x*zeta[2])/(1 + x)) + CF^2*(36*(-1 + x) - 2*(1 + x)*H[0, x]^2 + 
         H[0, x]*((-4*(-5 - 2*x + 4*x^2))/(-1 + x) - (8*(1 + x^2)*H[1, x])/
            (-1 + x)) + (16*(1 + x^2)*H[-1, 0, x])/(1 + x) - 
         (8*(1 + x^2)*H[0, 0, x])/(1 + x) + (8*(1 + x^2)*zeta[2])/(1 + x))) + 
     plusD[0, 1 - x]*(4*as*CF + as^2*((-80*CF*Nf*TF)/9 + 
         CA*CF*(268/9 - 8*zeta[2])) + as^3*((-64*CF*Nf^2*TF^2)/27 + 
         CA*CF*Nf*TF*(-1672/27 + (320*zeta[2])/9 - (224*zeta[3])/3) + 
         CF^2*Nf*TF*(-220/3 + 64*zeta[3]) + CA^2*CF*
          (490/3 - (1072*zeta[2])/9 + (88*zeta[3])/3 + 88*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^2*((-64*(-50 + 49*x))/27 - (64*(-1 + x)*H[1, x])/9 + 
         (64*(-5 + 4*x)*H[2, x])/9 - (128*(1 + x)*H[3, x])/3 + 
         (64*(-12 + 3*x + 8*x^2)*H[0, 0, x])/(9*(-1 + x)) - 
         (160*(-1 + x)*H[1, 1, x])/3 + (64*(1 + x)*H[2, 1, x])/3 + 
         (64*(1 + x)*H[0, 0, 0, x])/3 - (64*(-5 + 4*x)*zeta[2])/9 + 
         H[0, x]*((-64*(38 - 60*x + 27*x^2))/(27*(-1 + x)) + 
           (128*(1 + x)*zeta[2])/3) + (64*(1 + x)*zeta[3])/3) + 
       CF^2*Nf*TF*((-2*(-183 + 73*x))/3 + (3128*(-1 + x)*H[1, x])/3 - 
         (8*(-664 + 381*x + 203*x^2)*H[2, x])/(9*(-1 + x)) + 
         (32*(34 - 15*x - 26*x^2 + 15*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) - 
         192*(1 + x)*H[4, x] - (64*(1 + x^2)*H[-2, 0, x])/(3*(1 + x)) - 
         (256*(4 + 3*x + 4*x^2)*H[-1, 0, x])/(9*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 2, x])/(3*(1 + x)) + 
         (32*(43 - 66*x + 43*x^2)*H[1, 0, x])/(9*(-1 + x)) + 
         104*(-1 + x)*H[1, 1, x] + (32*(14 - 33*x + 23*x^2)*H[2, 0, x])/
          (3*(-1 + x)) + 32*(-2 + 3*x)*H[2, 1, x] - 128*(1 + x)*H[3, 0, x] - 
         32*(1 + x)*H[3, 1, x] - (64*(1 + x^2)*H[-1, 0, 0, x])/(3*(1 + x)) + 
         (16*(25 - 33*x - 29*x^2 + 45*x^3)*H[0, 0, 0, x])/
          (3*(-1 + x)*(1 + x)) - (16*(7 - 30*x + 7*x^2)*H[1, 0, 0, x])/
          (3*(-1 + x)) + 160*(-1 + x)*H[1, 1, 0, x] + 
         160*(-1 + x)*H[1, 1, 1, x] + 32*(1 + x)*H[2, 0, 0, x] - 
         64*(1 + x)*H[2, 1, 0, x] - 64*(1 + x)*H[2, 1, 1, x] - 
         128*(1 + x)*H[0, 0, 0, 0, x] + (8*(536 + 819*x + 203*x^2)*zeta[2])/
          (9*(1 + x)) - (128*(1 + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
         H[0, 0, x]*((-8*(-168 - 137*x + 284*x^2 + 93*x^3))/
            (9*(-1 + x)*(1 + x)) + 192*(1 + x)*zeta[2]) + 
         (32*(31 - 59*x - 41*x^2 + 61*x^3)*zeta[3])/(3*(-1 + x)*(1 + x)) + 
         H[0, x]*((8*(83 - 1243*x + 1145*x^2))/(9*(-1 + x)) - 
           (32*(32 - 15*x - 28*x^2 + 15*x^3)*zeta[2])/(3*(-1 + x)*(1 + x)) - 
           224*(1 + x)*zeta[3]) - 296*(1 + x)*zeta[4]) + 
       CF^3*(302*(-1 + x) - (32*(7 + 21*x + 17*x^2)*H[3, x])/(1 + x) - 
         (16*(-11 + 13*x - 9*x^2 + 15*x^3)*H[4, x])/((-1 + x)*(1 + x)) + 
         (32*(-1 + x - 3*x^2 + 7*x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
         (32*(1 + 2*x + 4*x^2)*H[-2, 0, x])/(1 + x) + 
         (448*(1 + x^2)*H[-2, 2, x])/(1 + x) + 
         (96*(5 + 8*x + 5*x^2)*H[-1, 2, x])/(1 + x) + 
         (512*(1 + x^2)*H[-1, 3, x])/(1 + x) + 144*(-1 + x)*H[1, 0, x] - 
         (128*(1 + x^2)*H[1, 3, x])/(-1 + x) - (8*(-11 - 8*x + 7*x^2)*
           H[2, 0, x])/(-1 + x) - (64*(1 + x^2)*H[2, 2, x])/(-1 + x) - 
         (64*x*(1 + x + 2*x^2)*H[3, 0, x])/((-1 + x)*(1 + x)) - 
         (64*(1 + x^2)*H[3, 1, x])/(-1 + x) - (64*(1 + 5*x)*(1 + x^2)*
           H[-2, -1, 0, x])/((-1 + x)*(1 + x)) + 
         (64*(-4 + 7*x - 6*x^2 + 9*x^3)*H[-2, 0, 0, x])/((-1 + x)*(1 + x)) - 
         (128*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) + 192*(1 + x)*
          H[-1, -1, 0, x] - (768*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) + 
         (16*(11 + 28*x + 11*x^2)*H[-1, 0, 0, x])/(1 + x) + 
         (64*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) - 
         (24*(1 + 14*x + 7*x^2)*H[0, 0, 0, x])/(1 + x) - 
         (128*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
         (96*(1 + x^2)*H[1, 0, 0, x])/(-1 + x) - (64*(1 + x^2)*H[1, 2, 0, x])/
          (-1 + x) - (16*(-1 + 5*x^2)*H[2, 0, 0, x])/(-1 + x) - 
         (64*(1 + x^2)*H[2, 1, 0, x])/(-1 + x) - 
         (640*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
         (352*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
         (16*(-5 + x - 11*x^2 + 7*x^3)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (64*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 12*(17 + x)*zeta[2] - 
         (32*(-13 + 19*x)*(1 + x^2)*H[-2, x]*zeta[2])/((-1 + x)*(1 + x)) + 
         (768*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) + 
         H[-1, 0, x]*(-96*(1 + x) - (640*(1 + x^2)*zeta[2])/(1 + x)) + 
         H[2, x]*(-12*(25 + x) - (96*(1 + x^2)*zeta[2])/(1 + x)) + 
         H[0, 0, x]*((4*(30 - 44*x + x^2))/(-1 + x) + 
           (16*(13 + 15*x^2)*zeta[2])/(1 + x)) + 
         (48*(4 + 8*x + 7*x^2)*zeta[3])/(1 + x) + 
         H[1, x]*(400*(-1 + x) + 96*(-1 + x)*zeta[2] - 
           (192*(1 + x^2)*zeta[3])/(-1 + x)) + H[-1, x]*
          ((-192*(2 + 3*x + 2*x^2)*zeta[2])/(1 + x) - (576*(1 + x^2)*zeta[3])/
            (1 + x)) + H[0, x]*((2*(143 - 205*x - 164*x^2 + 232*x^3))/
            ((-1 + x)*(1 + x)) + (32*(-6 - 14*x + 6*x^2 + 17*x^3)*zeta[2])/
            ((-1 + x)*(1 + x)) + (32*(-7 + 3*x - 7*x^2 + 9*x^3)*zeta[3])/
            ((-1 + x)*(1 + x))) - (4*(11 + 81*x - 63*x^2 + 7*x^3)*zeta[4])/
          ((-1 + x)*(1 + x))) + CA^2*CF*((923 - 5333*x)/27 - 
         (4*(-23 - 75*x + x^2 + 141*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) - 
         (4*(-1 + 15*x - 7*x^2 + 9*x^3)*H[4, x])/((-1 + x)*(1 + x)) + 
         (8*(-3 - x - 5*x^2 + x^3)*H[-3, 0, x])/((-1 + x)*(1 + x)) - 
         (8*(1 - 43*x - 41*x^2 + 47*x^3)*H[-2, 0, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-5 + 3*x)*(1 + x^2)*H[-2, 2, x])/((-1 + x)*(1 + x)) + 
         (16*(41 + 60*x + 41*x^2)*H[-1, 2, x])/(3*(1 + x)) + 
         (128*(1 + x^2)*H[-1, 3, x])/(1 + x) - (64*(1 + x^2)*H[1, 3, x])/
          (-1 + x) - (16*(5 - 2*x + 5*x^2)*H[-2, -1, 0, x])/(-1 + x) + 
         (8*(-5 + 9*x - 7*x^2 + 11*x^3)*H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
         64*(1 + x)*H[-1, -1, 0, x] - (256*(1 + x^2)*H[-1, -1, 2, x])/
          (1 + x) + (8*(7 + 36*x + 7*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
         (16*(5 + 26*x^2)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)) - 
         (96*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) + 
         (4*(19 - 16*x + 19*x^2)*H[1, 0, 0, x])/(-1 + x) + 
         (4*(9 + 7*x^2)*H[2, 0, 0, x])/(-1 + x) - 
         (128*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) + 
         (48*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) + 
         (8*(3 + 5*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) + 
         (48*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) + 
         (64*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) + 
         (16*(27 + 136*x + 42*x^2)*zeta[2])/(9*(1 + x)) - 
         (8*(15 + 17*x^2)*H[-2, x]*zeta[2])/(1 + x) + 
         (256*(1 + x^2)*H[-1, -1, x]*zeta[2])/(1 + x) + 
         (16*(1 + x^2)*H[1, 0, x]*zeta[2])/(-1 + x) + 
         H[-1, 0, x]*((-32*(41 + 15*x + 41*x^2))/(9*(1 + x)) - 
           (176*(1 + x^2)*zeta[2])/(1 + x)) + H[2, x]*((-224*(1 + x))/3 - 
           (8*(5 + 2*x + 5*x^2)*zeta[2])/(1 + x)) + 
         H[0, 0, x]*((2*(-729 - 361*x - 585*x^2 + 119*x^3))/
            (9*(-1 + x)*(1 + x)) + (4*(7 - 8*x + 9*x^2)*zeta[2])/(1 + x)) + 
         (16*(-35 + 10*x + 21*x^2 + 9*x^3)*zeta[3])/(3*(-1 + x)*(1 + x)) + 
         H[1, x]*((592*(-1 + x))/3 + 32*(-1 + x)*zeta[2] - 
           (144*(1 + x^2)*zeta[3])/(-1 + x)) + H[-1, x]*
          ((-16*(35 + 48*x + 35*x^2)*zeta[2])/(3*(1 + x)) - 
           (192*(1 + x^2)*zeta[3])/(1 + x)) + 
         H[0, x]*((-2*(1721 + 629*x + 689*x^2 + 1133*x^3))/
            (27*(-1 + x)*(1 + x)) + (4*(-25 - 75*x + 83*x^2 + 141*x^3)*
             zeta[2])/(3*(-1 + x)*(1 + x)) - (16*(7 + 9*x^2)*zeta[3])/
            ((-1 + x)*(1 + x))) - ((63 - 7*x + 121*x^2 + 31*x^3)*zeta[4])/
          ((-1 + x)*(1 + x))) + CA*(CF*Nf*TF*((4*(-19307 + 19725*x))/27 + 
           (8*(-85 - 41*x + 81*x^2 + 53*x^3)*H[3, x])/(3*(-1 + x)*(1 + x)) - 
           16*(1 + x)*H[4, x] + 32*(-1 + 5*x)*H[-3, 0, x] - 
           (16*(-29 + 30*x + 55*x^2)*H[-2, 0, x])/(3*(1 + x)) + 
           (80*(73 + 138*x + 73*x^2)*H[-1, 0, x])/(9*(1 + x)) - 
           (128*(2 + 3*x + 2*x^2)*H[-1, 2, x])/(3*(1 + x)) - 
           272*(-1 + x)*H[1, 0, x] - (520*(-1 + x)*H[1, 1, x])/3 + 
           16*(6 + x)*H[2, 0, x] - (16*(-19 + 11*x)*H[2, 1, x])/3 + 
           32*(1 + x)*H[3, 1, x] + 64*(-1 + x)*H[-2, -1, 0, x] + 
           96*(-1 + x)*H[-2, 0, 0, x] - 160*(1 + x)*H[-1, -1, 0, x] - 
           (16*(49 + 102*x + 49*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (32*(-21 - 37*x + 17*x^2 + 37*x^3)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (8*(31 - 66*x + 31*x^2)*H[1, 0, 0, x])/
            (-1 + x) - 160*(-1 + x)*H[1, 1, 0, x] - 160*(-1 + x)*
            H[1, 1, 1, x] - 112*(1 + x)*H[2, 0, 0, x] + 
           64*(1 + x)*H[2, 1, 0, x] + 64*(1 + x)*H[2, 1, 1, x] + 
           32*(-3 + 4*x)*H[0, 0, 0, 0, x] - (8*(-109 + 71*x + 140*x^2)*
             zeta[2])/(9*(1 + x)) + 32*(-1 + x)*H[-2, x]*zeta[2] + 
           (16*(1 - 6*x + x^2)*H[-1, x]*zeta[2])/(3*(1 + x)) + 
           H[1, x]*((-8608*(-1 + x))/9 - 80*(-1 + x)*zeta[2]) + 
           H[0, 0, x]*((8*(525 - 1099*x - 401*x^2 + 1143*x^3))/
              (9*(-1 + x)*(1 + x)) + 16*(-1 + x)*zeta[2]) + 
           H[2, x]*((56*(83 + 20*x))/9 + 32*(1 + x)*zeta[2]) - 
           (16*(177 - 174*x - 187*x^2 + 176*x^3)*zeta[3])/
            (3*(-1 + x)*(1 + x)) + H[0, x]*((-16*(-1410 - 3117*x + 4360*x^2))/
              (27*(-1 + x)) - (8*(-27 - 41*x + 31*x^2 + 53*x^3)*zeta[2])/
              (3*(-1 + x)*(1 + x)) + 32*(9 + 13*x)*zeta[3]) + 
           4*(117 + 107*x)*zeta[4]) + CF^2*((-1516*(-1 + x))/3 + 
           (8*(-89 - 159*x + 19*x^2 + 213*x^3)*H[3, x])/(3*(-1 + x)*
             (1 + x)) + (32*(-4 + 6*x - 7*x^2 + 3*x^3)*H[4, x])/
            ((-1 + x)*(1 + x)) - (64*(-1 - 2*x^2 + 2*x^3)*H[-3, 0, x])/
            ((-1 + x)*(1 + x)) + (16*(-2 - 46*x - 47*x^2 + 59*x^3)*
             H[-2, 0, x])/(3*(-1 + x)*(1 + x)) - (32*(-17 + 13*x)*(1 + x^2)*
             H[-2, 2, x])/((-1 + x)*(1 + x)) - (16*(127 + 192*x + 127*x^2)*
             H[-1, 2, x])/(3*(1 + x)) - (512*(1 + x^2)*H[-1, 3, x])/(1 + x) + 
           (128*(1 + x^2)*H[1, 3, x])/(-1 + x) - (16*(17 + 5*x^2)*H[2, 0, x])/
            (3*(-1 + x)) - (32*(1 + x^2)*H[3, 0, x])/((-1 + x)*(1 + x)) + 
           (64*(3 + 4*x + 2*x^2 + 5*x^3)*H[-2, -1, 0, x])/
            ((-1 + x)*(1 + x)) - (16*(-13 + 23*x - 19*x^2 + 29*x^3)*
             H[-2, 0, 0, x])/((-1 + x)*(1 + x)) + 
           (64*(1 + x^2)*H[-1, -2, 0, x])/(1 + x) - 224*(1 + x)*
            H[-1, -1, 0, x] + (896*(1 + x^2)*H[-1, -1, 2, x])/(1 + x) - 
           (8*(47 + 156*x + 47*x^2)*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (32*(1 + x^2)*H[-1, 2, 0, x])/(1 + x) - 
           (4*(-7 + 105*x - 217*x^2 + 27*x^3)*H[0, 0, 0, x])/
            (3*(-1 + x)*(1 + x)) + (256*(1 + x^2)*H[1, -2, 0, x])/(-1 + x) - 
           (16*(43 - 24*x + 43*x^2)*H[1, 0, 0, x])/(3*(-1 + x)) - 
           (16*(7 + 3*x^2)*H[2, 0, 0, x])/(-1 + x) + 
           (576*(1 + x^2)*H[-1, -1, 0, 0, x])/(1 + x) - 
           (272*(1 + x^2)*H[-1, 0, 0, 0, x])/(1 + x) - 
           (32*(3 + 7*x^2)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)) - 
           (176*(1 + x^2)*H[1, 0, 0, 0, x])/(-1 + x) - 
           (128*(1 + x^2)*H[1, 1, 0, 0, x])/(-1 + x) - 
           (8*(217 + 504*x + 19*x^2)*zeta[2])/(9*(1 + x)) + 
           (32*(-14 + 17*x - 15*x^2 + 18*x^3)*H[-2, x]*zeta[2])/
            ((-1 + x)*(1 + x)) - (896*(1 + x^2)*H[-1, -1, x]*zeta[2])/
            (1 + x) + H[1, 0, x]*((-16*(145 - 156*x + 145*x^2))/
              (9*(-1 + x)) + (32*(1 + x^2)*zeta[2])/(-1 + x)) + 
           H[-1, 0, x]*((16*(191 + 114*x + 191*x^2))/(9*(1 + x)) + 
             (672*(1 + x^2)*zeta[2])/(1 + x)) + H[0, 0, x]*
            ((-8*(-114 - 203*x - 271*x^2 + 354*x^3))/(9*(-1 + x)*(1 + x)) - 
             (32*(-6 + 6*x - 11*x^2 + 3*x^3)*zeta[2])/((-1 + x)*(1 + x))) + 
           H[2, x]*((8*(-599 + 312*x + 19*x^2))/(9*(-1 + x)) + 
             (32*(-3 + 4*x - 2*x^2 + 5*x^3)*zeta[2])/((-1 + x)*(1 + x))) - 
           (8*(-187 - 7*x + 104*x^2 + 110*x^3)*zeta[3])/(3*(-1 + x)*
             (1 + x)) + H[1, x]*((-2008*(-1 + x))/3 - 112*(-1 + x)*zeta[2] + 
             (384*(1 + x^2)*zeta[3])/(-1 + x)) + H[-1, x]*
            ((32*(53 + 75*x + 53*x^2)*zeta[2])/(3*(1 + x)) + 
             (672*(1 + x^2)*zeta[3])/(1 + x)) + H[0, x]*
            ((-2*(925 - 1999*x - 1702*x^2 + 1870*x^3))/(9*(-1 + x)*(1 + x)) - 
             (8*(-85 - 159*x + 113*x^2 + 213*x^3)*zeta[2])/(3*(-1 + x)*(1 + 
                x)) - (16*(-21 + 3*x - 25*x^2 + 9*x^3)*zeta[3])/
              ((-1 + x)*(1 + x))) - (4*(-67 - 67*x - 7*x^2 + 3*x^3)*zeta[4])/
            ((-1 + x)*(1 + x))))) + delta[1 - x]*
      (3*as*CF + as^2*(CF*Nf*TF*(-2/3 - (16*zeta[2])/3) + 
         CA*CF*(17/6 + (44*zeta[2])/3 - 12*zeta[3]) + 
         CF^2*(3/2 - 12*zeta[2] + 24*zeta[3])) + 
       as^3*(CF*Nf^2*TF^2*(-68/9 + (320*zeta[2])/27 - (64*zeta[3])/9) + 
         CF^2*Nf*TF*(-46 + (40*zeta[2])/3 - (272*zeta[3])/3 + 
           (232*zeta[4])/3) + CF^3*(29/2 + zeta[2]*(18 - 32*zeta[3]) + 
           68*zeta[3] + 144*zeta[4] - 240*zeta[5]) + 
         CA^2*CF*(-1657/36 + (4496*zeta[2])/27 - (1552*zeta[3])/9 - 
           5*zeta[4] + 40*zeta[5]) + CA*(CF*Nf*TF*(40 - (2672*zeta[2])/27 + 
             (400*zeta[3])/9 + 4*zeta[4]) + CF^2*(151/4 + (844*zeta[3])/3 + 
             zeta[2]*(-410/3 + 16*zeta[3]) - (494*zeta[4])/3 + 120*zeta[5]))))


==> anc/dPTLarin.m <==
dPTLarin["-"] = -2*as*CF*(1 + z) + 
     as^2*(CF*Nf*TF*((-8*(-11 + z))/9 + (8*(1 + z^2)*H[0, z])/(3*(-1 + z))) + 
       CF^2*(4*(-1 + z) - (4*z*(2 + z)*H[0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[2, z])/(-1 + z) - (16*(1 + z^2)*H[-1, 0, z])/
          (1 + z) + (4*(1 + 5*z + 3*z^2 + 7*z^3)*H[0, 0, z])/
          ((-1 + z)*(1 + z)) + (8*(1 + z^2)*H[1, 0, z])/(-1 + z) - 
         (8*(1 + z^2)*zeta[2])/(1 + z)) + CA*CF*((-2*(115 + 19*z))/9 - 
         (22*(1 + z^2)*H[0, z])/(3*(-1 + z)) + (8*(1 + z^2)*H[-1, 0, z])/
          (1 + z) - (8*z*(1 + z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
         (8*(1 + z + z^2)*zeta[2])/(1 + z))) + plusD[0, 1 - z]*
      (4*as*CF + as^2*((-80*CF*Nf*TF)/9 + CA*CF*(268/9 - 8*zeta[2])) + 
       as^3*((-64*CF*Nf^2*TF^2)/27 + CA*CF*Nf*TF*(-1672/27 + 
           (320*zeta[2])/9 - (224*zeta[3])/3) + CF^2*Nf*TF*
          (-220/3 + 64*zeta[3]) + CA^2*CF*(490/3 - (1072*zeta[2])/9 + 
           (88*zeta[3])/3 + 88*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^2*((64*(-3 + 4*z))/27 + (32*(1 - 12*z + z^2)*H[0, z])/
          (27*(-1 + z)) - (32*(1 + z^2)*H[0, 0, z])/(9*(-1 + z))) + 
       CF^2*Nf*TF*((10*(49 + 17*z))/9 - (128*(-1 + z)*H[1, z])/3 + 
         (64*(-5 - 6*z + z^2)*H[2, z])/(9*(-1 + z)) - (128*(1 + z^2)*H[3, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
         (256*(1 - 3*z + z^2)*H[-1, 0, z])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) - 
         (32*(-1 + 43*z + 12*z^2 + 8*z^3)*H[0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (128*(1 + 3*z + z^2)*H[1, 0, z])/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[2, 0, z])/(3*(-1 + z)) + 
         (64*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
         (16*(3 + 11*z + 9*z^2 + 17*z^3)*H[0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (64*(1 + 12*z + z^2)*zeta[2])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
         H[0, z]*((-8*(-3 - 88*z + 40*z^2))/(9*(-1 + z)) + 
           (64*(1 + z^2)*zeta[2])/(3*(-1 + z)*(1 + z))) - 
         (64*(-2 + z + z^2 + 4*z^3)*zeta[3])/(3*(-1 + z)*(1 + z))) + 
       CF^3*(62*(-1 + z) + (32*(7 + 13*z + 9*z^2)*H[3, z])/(1 + z) - 
         (16*(13 + 15*z^2)*H[4, z])/(-1 + z) + (32*(-3 + 3*z - 5*z^2 + 9*z^3)*
           H[-3, 0, z])/((-1 + z)*(1 + z)) - (32*z*(2 + 5*z)*H[-2, 0, z])/
          (1 + z) - (320*(1 + z^2)*H[-2, 2, z])/(1 + z) - 
         (96*(5 + 8*z + 5*z^2)*H[-1, 2, z])/(1 + z) - 
         (256*(1 + z^2)*H[-1, 3, z])/(1 + z) - 16*(-1 + z)*H[1, 0, z] - 
         (128*(1 + z^2)*H[1, 3, z])/(-1 + z) + 
         (8*(1 + 8*z + 3*z^2)*H[2, 0, z])/(-1 + z) - 
         (64*(1 + z^2)*H[2, 2, z])/(-1 + z) - (64*(1 + 2*z + 2*z^2 + 3*z^3)*
           H[3, 0, z])/((-1 + z)*(1 + z)) - (64*(1 + z^2)*H[3, 1, z])/
          (-1 + z) - (64*(1 + 5*z)*(1 + z^2)*H[-2, -1, 0, z])/
          ((-1 + z)*(1 + z)) + (64*(2 + z + 3*z^3)*H[-2, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 
         192*(1 + z)*H[-1, -1, 0, z] + (768*(1 + z^2)*H[-1, -1, 2, z])/
          (1 + z) - (16*(19 + 20*z + 19*z^2)*H[-1, 0, 0, z])/(1 + z) + 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
         (16*z*(16 + 9*z + 11*z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
         (96*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (64*(1 + z^2)*H[1, 2, 0, z])/
          (-1 + z) - (48*(1 + 3*z^2)*H[2, 0, 0, z])/(-1 + z) - 
         (64*(1 + z^2)*H[2, 1, 0, z])/(-1 + z) + 
         (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
         (224*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
         (16*(1 + 11*z + 7*z^2 + 37*z^3)*H[0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (128*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
         4*(77 + 93*z)*zeta[2] + (32*(-11 + 5*z)*(1 + z^2)*H[-2, z]*zeta[2])/
          ((-1 + z)*(1 + z)) - (768*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) + 
         H[2, z]*(4*(85 + 77*z) + (96*(1 + z^2)*zeta[2])/(1 + z)) + 
         H[-1, 0, z]*(-32*(1 + z) + (384*(1 + z^2)*zeta[2])/(1 + z)) + 
         H[0, 0, z]*((4*(-8 - 84*z + 79*z^2))/(-1 + z) + 
           (16*(9 + 7*z + 3*z^2 + 13*z^3)*zeta[2])/((-1 + z)*(1 + z))) - 
         (48*(2 + 3*z)*(2 + 5*z)*zeta[3])/(1 + z) + 
         H[1, z]*(-560*(-1 + z) - 96*(-1 + z)*zeta[2] - 
           (192*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
          ((192*(3 + 5*z + 3*z^2)*zeta[2])/(1 + z) + (576*(1 + z^2)*zeta[3])/
            (1 + z)) + H[0, z]*((-2*z*(-268 - 21*z + 295*z^2))/
            ((-1 + z)*(1 + z)) - (16*(-15 - 25*z - 3*z^2 + 25*z^3)*zeta[2])/
            ((-1 + z)*(1 + z)) + (64*z*(-1 + 2*z^2)*zeta[3])/
            ((-1 + z)*(1 + z))) + (4*(-81 - 11*z - 7*z^2 + 63*z^3)*zeta[4])/
          ((-1 + z)*(1 + z))) + CA^2*CF*((-4601 + 191*z)/27 + 
         (4*(-69 - 25*z + 3*z^2 + 47*z^3)*H[3, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-15 + z - 9*z^2 + 7*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
         (8*(1 + 3*z - z^2 + 5*z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
         (8*(7 + 35*z - 11*z^2 + 5*z^3)*H[-2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(-3 + 5*z)*(1 + z^2)*H[-2, 2, z])/((-1 + z)*(1 + z)) - 
         (16*(29 + 36*z + 29*z^2)*H[-1, 2, z])/(3*(1 + z)) - 
         (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - (64*(1 + z^2)*H[1, 3, z])/
          (-1 + z) - (16*(3 + 2*z + 3*z^2)*H[-2, -1, 0, z])/(-1 + z) - 
         (8*(-9 + 5*z - 11*z^2 + 7*z^3)*H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
         64*(1 + z)*H[-1, -1, 0, z] + (256*(1 + z^2)*H[-1, -1, 2, z])/
          (1 + z) - (8*(19 + 60*z + 19*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
         (16*z*(23 + 8*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
         (4*(19 - 16*z + 19*z^2)*H[1, 0, 0, z])/(-1 + z) + 
         (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) + 
         (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
         (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
         (8*z*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
         (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
         (16*(-4 + 101*z + 38*z^2)*zeta[2])/(9*(1 + z)) + 
         (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) - 
         (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) + 
         (16*(1 + z^2)*H[1, 0, z]*zeta[2])/(-1 + z) + 
         H[-1, 0, z]*((16*(25 - 84*z + 25*z^2))/(9*(1 + z)) + 
           (176*(1 + z^2)*zeta[2])/(1 + z)) + H[2, z]*(112*(1 + z) + 
           (8*(3 - 2*z + 3*z^2)*zeta[2])/(1 + z)) + 
         H[0, 0, z]*((2*(-121 - 1497*z - 121*z^2 + 183*z^3))/
            (9*(-1 + z)*(1 + z)) - (4*(15 + 8*z + 17*z^2)*zeta[2])/(1 + z)) - 
         (16*(-19 - 28*z + 42*z^3)*zeta[3])/(3*(-1 + z)*(1 + z)) + 
         H[1, z]*(-176*(-1 + z) - 32*(-1 + z)*zeta[2] - 
           (144*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
          ((16*(35 + 48*z + 35*z^2)*zeta[2])/(3*(1 + z)) + 
           (192*(1 + z^2)*zeta[3])/(1 + z)) + 
         H[0, z]*((-2*(515 - 481*z + 1247*z^2 + 2891*z^3))/
            (27*(-1 + z)*(1 + z)) - (4*(-69 - 95*z + 3*z^2 + 37*z^3)*zeta[2])/
            (3*(-1 + z)*(1 + z)) - (16*z*(7 + 9*z^2)*zeta[3])/
            ((-1 + z)*(1 + z))) - ((-7 + 63*z + 31*z^2 + 121*z^3)*zeta[4])/
          ((-1 + z)*(1 + z))) + CA*(CF*Nf*TF*((-4*(-661 + 243*z))/27 + 
           32*(-1 + z)*H[1, z] - 16*(1 + z)*H[2, z] - 
           (16*(-3 + z)*(1 + z^2)*H[3, z])/(3*(-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) - 
           (128*(1 - 3*z + z^2)*H[-1, 0, z])/(9*(1 + z)) + 
           (64*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) + 
           (16*(11 + 52*z + 11*z^2 + 10*z^3)*H[0, 0, z])/(9*(-1 + z)*
             (1 + z)) - (32*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
           (64*z*(1 + z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + 
           (16*(-1 + z)*(11 + z)*zeta[2])/(9*(1 + z)) - 
           (64*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           H[0, z]*((8*(53 + 120*z + 161*z^2))/(27*(-1 + z)) - 
             (16*(3 + z)*(1 + z^2)*zeta[2])/(3*(-1 + z)*(1 + z))) + 
           (32*(-4 - z + 3*z^2 + 6*z^3)*zeta[3])/(3*(-1 + z)*(1 + z))) + 
         CF^2*((-4*(-1 + z))/9 - (8*(-125 - 99*z - 17*z^2 + 81*z^3)*H[3, z])/
            (3*(-1 + z)*(1 + z)) - (32*(-6 - 2*z - 3*z^2 + z^3)*H[4, z])/
            ((-1 + z)*(1 + z)) - (64*(-1 - z^2 + z^3)*H[-3, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-7 - 41*z + 2*z^2 + 10*z^3)*
             H[-2, 0, z])/(3*(-1 + z)*(1 + z)) + (32*(-11 + 15*z)*(1 + z^2)*
             H[-2, 2, z])/((-1 + z)*(1 + z)) + (16*(103 + 144*z + 103*z^2)*
             H[-1, 2, z])/(3*(1 + z)) + (384*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
           (128*(1 + z^2)*H[1, 3, z])/(-1 + z) + (176*(1 + z^2)*H[2, 0, z])/
            (3*(-1 + z)) + (32*z*(1 + z^2)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (64*(2 + 5*z + 3*z^2 + 4*z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-13 + 3*z - 11*z^2 + z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
           (64*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) - 224*(1 + z)*
            H[-1, -1, 0, z] - (896*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
           (40*(19 + 36*z + 19*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (32*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
           (4*(33 + 157*z + 99*z^2 + 115*z^3)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (256*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (16*(7 - 8*z + 7*z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (16*(5 + z^2)*H[2, 0, 0, z])/(-1 + z) - 
           (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
           (16*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (32*z*(1 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (80*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (8*(295 + 948*z + 385*z^2)*zeta[2])/(9*(1 + z)) - 
           (32*(-13 + 10*z - 14*z^2 + 11*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) + (896*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + H[1, 0, z]*((16*(43 + 48*z + 43*z^2))/(9*(-1 + z)) - 
             (32*(1 + z^2)*zeta[2])/(-1 + z)) + H[-1, 0, z]*
            ((-16*(41 - 186*z + 41*z^2))/(9*(1 + z)) - 
             (544*(1 + z^2)*zeta[2])/(1 + z)) + H[0, 0, z]*
            ((-8*(-19 - 902*z - 168*z^2 + 179*z^3))/(9*(-1 + z)*(1 + z)) + 
             (32*(-6 - 3*z^2 + z^3)*zeta[2])/((-1 + z)*(1 + z))) + 
           H[2, z]*((-8*(-467 - 96*z + 295*z^2))/(9*(-1 + z)) - 
             (32*(-2 + 5*z - 3*z^2 + 4*z^3)*zeta[2])/((-1 + z)*(1 + z))) + 
           (8*(-101 - 209*z - 2*z^2 + 292*z^3)*zeta[3])/(3*(-1 + z)*
             (1 + z)) + H[1, z]*((1672*(-1 + z))/3 + 112*(-1 + z)*zeta[2] + 
             (384*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
            ((-992*(2 + 3*z + 2*z^2)*zeta[2])/(3*(1 + z)) - 
             (672*(1 + z^2)*zeta[3])/(1 + z)) + H[0, z]*
            ((2*(66 - 2690*z - 843*z^2 + 2561*z^3))/(9*(-1 + z)*(1 + z)) + 
             (8*(-103 - 159*z + 5*z^2 + 123*z^3)*zeta[2])/(3*(-1 + z)*(1 + 
                z)) + (32*z*(8 + 7*z^2)*zeta[3])/((-1 + z)*(1 + z))) + 
           (4*(67 + 67*z - 3*z^2 + 7*z^3)*zeta[4])/((-1 + z)*(1 + z))))) + 
     delta[1 - z]*(3*as*CF + as^2*(CF*Nf*TF*(-2/3 - (16*zeta[2])/3) + 
         CA*CF*(17/6 + (44*zeta[2])/3 - 12*zeta[3]) + 
         CF^2*(3/2 - 12*zeta[2] + 24*zeta[3])) + 
       as^3*(CF*Nf^2*TF^2*(-68/9 + (320*zeta[2])/27 - (64*zeta[3])/9) + 
         CF^2*Nf*TF*(-46 + (40*zeta[2])/3 - (272*zeta[3])/3 + 
           (232*zeta[4])/3) + CF^3*(29/2 + zeta[2]*(18 - 32*zeta[3]) + 
           68*zeta[3] + 144*zeta[4] - 240*zeta[5]) + 
         CA^2*CF*(-1657/36 + (4496*zeta[2])/27 - (1552*zeta[3])/9 - 
           5*zeta[4] + 40*zeta[5]) + CA*(CF*Nf*TF*(40 - (2672*zeta[2])/27 + 
             (400*zeta[3])/9 + 4*zeta[4]) + CF^2*(151/4 + (844*zeta[3])/3 + 
             zeta[2]*(-410/3 + 16*zeta[3]) - (494*zeta[4])/3 + 120*zeta[5]))))
 
dPTLarin["+"] = -2*as*CF*(1 + z) + 
     as^2*(CF*Nf*TF*((-8*(-11 + z))/9 + (8*(1 + z^2)*H[0, z])/(3*(-1 + z))) + 
       CA*CF*((-2*(43 + 91*z))/9 + (2*(-23 + z^2)*H[0, z])/(3*(-1 + z)) - 
         (8*(1 + z^2)*H[-1, 0, z])/(1 + z) - (8*(1 + z^2)*H[0, 0, z])/
          ((-1 + z)*(1 + z)) + (8*z*zeta[2])/(1 + z)) + 
       CF^2*(36*(-1 + z) - (4*(-4 + 2*z + 5*z^2)*H[0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[2, z])/(-1 + z) + (16*(1 + z^2)*H[-1, 0, z])/
          (1 + z) + (4*(5 + z + 7*z^2 + 3*z^3)*H[0, 0, z])/
          ((-1 + z)*(1 + z)) + (8*(1 + z^2)*H[1, 0, z])/(-1 + z) + 
         (8*(1 + z^2)*zeta[2])/(1 + z))) + plusD[0, 1 - z]*
      (4*as*CF + as^2*((-80*CF*Nf*TF)/9 + CA*CF*(268/9 - 8*zeta[2])) + 
       as^3*((-64*CF*Nf^2*TF^2)/27 + CA*CF*Nf*TF*(-1672/27 + 
           (320*zeta[2])/9 - (224*zeta[3])/3) + CF^2*Nf*TF*
          (-220/3 + 64*zeta[3]) + CA^2*CF*(490/3 - (1072*zeta[2])/9 + 
           (88*zeta[3])/3 + 88*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^2*((64*(-3 + 4*z))/27 + (32*(1 - 12*z + z^2)*H[0, z])/
          (27*(-1 + z)) - (32*(1 + z^2)*H[0, 0, z])/(9*(-1 + z))) + 
       CF^2*Nf*TF*((2*(-41 + 151*z))/3 + (128*(-1 + z)*H[1, z])/3 - 
         (64*(-1 + 6*z + 5*z^2)*H[2, z])/(9*(-1 + z)) - 
         (128*z*(1 + z^2)*H[3, z])/(3*(-1 + z)*(1 + z)) - 
         (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) - 
         (256*(1 - 3*z + z^2)*H[-1, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) + 
         (32*(-13 - 17*z - 38*z^2 + 6*z^3)*H[0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (128*(1 + 3*z + z^2)*H[1, 0, z])/(9*(-1 + z)) - 
         (64*(1 + z^2)*H[2, 0, z])/(3*(-1 + z)) - 
         (64*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
         (16*(11 + 3*z + 17*z^2 + 9*z^3)*H[0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(1 + 12*z + z^2)*zeta[2])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
         H[0, z]*((-8*(17 - 88*z + 20*z^2))/(9*(-1 + z)) + 
           (64*z*(1 + z^2)*zeta[2])/(3*(-1 + z)*(1 + z))) - 
         (64*(1 - 2*z + 4*z^2 + z^3)*zeta[3])/(3*(-1 + z)*(1 + z))) + 
       CF^3*(302*(-1 + z) - (32*(-2 + 3*z + 8*z^2)*H[3, z])/(1 + z) - 
         (16*(13 + 15*z^2)*H[4, z])/(-1 + z) - (32*(-3 + 3*z - 9*z^2 + 5*z^3)*
           H[-3, 0, z])/((-1 + z)*(1 + z)) - (32*(2 + 10*z + 5*z^2)*
           H[-2, 0, z])/(1 + z) + (320*(1 + z^2)*H[-2, 2, z])/(1 + z) + 
         (96*(5 + 8*z + 5*z^2)*H[-1, 2, z])/(1 + z) + 
         (256*(1 + z^2)*H[-1, 3, z])/(1 + z) - 144*(-1 + z)*H[1, 0, z] - 
         (128*(1 + z^2)*H[1, 3, z])/(-1 + z) + (8*(-7 + 8*z + 11*z^2)*
           H[2, 0, z])/(-1 + z) - (64*(1 + z^2)*H[2, 2, z])/(-1 + z) - 
         (64*(2 + z + 3*z^2 + 2*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
         (64*(1 + z^2)*H[3, 1, z])/(-1 + z) - (64*(5 + z)*(1 + z^2)*
           H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
         (64*(1 + 2*z + 3*z^2)*H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 192*(1 + z)*
          H[-1, -1, 0, z] - (768*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
         (16*(7 - 4*z + 7*z^2)*H[-1, 0, 0, z])/(1 + z) - 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
         (48*(-2 - 2*z + 11*z^2 + 5*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
         (96*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (64*(1 + z^2)*H[1, 2, 0, z])/
          (-1 + z) - (48*(1 + 3*z^2)*H[2, 0, 0, z])/(-1 + z) - 
         (64*(1 + z^2)*H[2, 1, 0, z])/(-1 + z) - 
         (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
         (224*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
         (16*(11 + z + 37*z^2 + 7*z^3)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 12*(17 + z)*zeta[2] - 
         (32*(-5 + 11*z)*(1 + z^2)*H[-2, z]*zeta[2])/((-1 + z)*(1 + z)) + 
         (768*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) + 
         H[-1, 0, z]*(-96*(1 + z) - (384*(1 + z^2)*zeta[2])/(1 + z)) + 
         H[2, z]*(-12*(1 + 25*z) - (96*(1 + z^2)*zeta[2])/(1 + z)) + 
         H[0, 0, z]*((-4*(56 - 100*z + 57*z^2))/(-1 + z) + 
           (16*(7 + 9*z + 13*z^2 + 3*z^3)*zeta[2])/((-1 + z)*(1 + z))) + 
         (48*(4 + 8*z + 7*z^2)*zeta[3])/(1 + z) + 
         H[1, z]*(400*(-1 + z) + 96*(-1 + z)*zeta[2] - 
           (192*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
          ((-192*(2 + 3*z + 2*z^2)*zeta[2])/(1 + z) - (576*(1 + z^2)*zeta[3])/
            (1 + z)) + H[0, z]*((2*(-32 - 36*z + 5*z^2 + 57*z^3))/
            ((-1 + z)*(1 + z)) + (16*(1 - 9*z - z^2 + 27*z^3)*zeta[2])/
            ((-1 + z)*(1 + z)) + (64*(-1 + 2*z^2)*zeta[3])/
            ((-1 + z)*(1 + z))) - (4*(11 + 81*z - 63*z^2 + 7*z^3)*zeta[4])/
          ((-1 + z)*(1 + z))) + CA^2*CF*((-20093 + 15683*z)/27 - 
         (4*(-23 - 75*z + z^2 + 141*z^3)*H[3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-1 + 15*z - 7*z^2 + 9*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
         (8*(-3 - z - 5*z^2 + z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) - 
         (8*(1 - 43*z - 41*z^2 + 47*z^3)*H[-2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, z])/((-1 + z)*(1 + z)) + 
         (16*(41 + 60*z + 41*z^2)*H[-1, 2, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - (64*(1 + z^2)*H[1, 3, z])/
          (-1 + z) - (16*(5 - 2*z + 5*z^2)*H[-2, -1, 0, z])/(-1 + z) + 
         (8*(-5 + 9*z - 7*z^2 + 11*z^3)*H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
         64*(1 + z)*H[-1, -1, 0, z] - (256*(1 + z^2)*H[-1, -1, 2, z])/
          (1 + z) + (8*(7 + 36*z + 7*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
         (16*(5 + 26*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
         (4*(19 - 16*z + 19*z^2)*H[1, 0, 0, z])/(-1 + z) + 
         (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) - 
         (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
         (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
         (8*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
         (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
         (16*(93 + 202*z + 42*z^2)*zeta[2])/(9*(1 + z)) - 
         (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) + 
         (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) + 
         (16*(1 + z^2)*H[1, 0, z]*zeta[2])/(-1 + z) + 
         H[-1, 0, z]*((-32*(8 - 51*z + 8*z^2))/(9*(1 + z)) - 
           (176*(1 + z^2)*zeta[2])/(1 + z)) + H[2, z]*((-224*(1 + z))/3 - 
           (8*(5 + 2*z + 5*z^2)*zeta[2])/(1 + z)) + 
         H[0, 0, z]*((2*(-201 - 361*z - 1113*z^2 + 119*z^3))/
            (9*(-1 + z)*(1 + z)) + (4*(7 - 8*z + 9*z^2)*zeta[2])/(1 + z)) + 
         (16*(-35 + 10*z + 21*z^2 + 9*z^3)*zeta[3])/(3*(-1 + z)*(1 + z)) + 
         H[1, z]*((592*(-1 + z))/3 + 32*(-1 + z)*zeta[2] - 
           (144*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
          ((-16*(35 + 48*z + 35*z^2)*zeta[2])/(3*(1 + z)) - 
           (192*(1 + z^2)*zeta[3])/(1 + z)) + 
         H[0, z]*((-2*(-2107 - 295*z + 4517*z^2 + 2057*z^3))/
            (27*(-1 + z)*(1 + z)) + (4*(-25 - 75*z + 83*z^2 + 141*z^3)*
             zeta[2])/(3*(-1 + z)*(1 + z)) - (16*(7 + 9*z^2)*zeta[3])/
            ((-1 + z)*(1 + z))) - ((63 - 7*z + 121*z^2 + 31*z^3)*zeta[4])/
          ((-1 + z)*(1 + z))) + CA*(CF*Nf*TF*((-4*(-937 + 519*z))/27 - 
           (32*(-1 + z)*H[1, z])/3 + (16*(1 + z)*H[2, z])/3 + 
           (16*(-1 + 3*z)*(1 + z^2)*H[3, z])/(3*(-1 + z)*(1 + z)) + 
           (32*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
           (128*(1 - 3*z + z^2)*H[-1, 0, z])/(9*(1 + z)) - 
           (64*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) - 
           (16*(-25 - 26*z - 37*z^2 + 4*z^3)*H[0, 0, z])/(9*(-1 + z)*
             (1 + z)) + (32*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
           (64*(1 + z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (16*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (16*(15 + 38*z + 3*z^2)*zeta[2])/(9*(1 + z)) + 
           (64*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           H[0, z]*((8*(83 + 120*z + 131*z^2))/(27*(-1 + z)) - 
             (16*(1 + 3*z)*(1 + z^2)*zeta[2])/(3*(-1 + z)*(1 + z))) + 
           (32*(-1 - 4*z + 6*z^2 + 3*z^3)*zeta[3])/(3*(-1 + z)*(1 + z))) + 
         CF^2*(-1268*(-1 + z) + (8*(3 - 67*z + 15*z^2 + 209*z^3)*H[3, z])/
            (3*(-1 + z)*(1 + z)) + (32*(2 + 6*z - z^2 + 3*z^3)*H[4, z])/
            ((-1 + z)*(1 + z)) + (64*z*(1 - z + z^2)*H[-3, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-5 - 67*z - 26*z^2 + 62*z^3)*
             H[-2, 0, z])/(3*(-1 + z)*(1 + z)) - (32*(-15 + 11*z)*(1 + z^2)*
             H[-2, 2, z])/((-1 + z)*(1 + z)) - (16*(127 + 192*z + 127*z^2)*
             H[-1, 2, z])/(3*(1 + z)) - (384*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
           (128*(1 + z^2)*H[1, 3, z])/(-1 + z) + (16*(17 + 5*z^2)*H[2, 0, z])/
            (3*(-1 + z)) + (32*(1 + z^2)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (64*(5 + 2*z + 4*z^2 + 3*z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(-3 + 13*z - z^2 + 11*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) - 224*(1 + z)*
            H[-1, -1, 0, z] + (896*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (40*(7 + 12*z + 7*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
           (32*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
           (4*(109 + 105*z + 163*z^2 + 27*z^3)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (256*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (16*(7 - 8*z + 7*z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (16*(5 + z^2)*H[2, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
           (16*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (32*(1 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (80*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
           (8*(349 + 768*z + 151*z^2)*zeta[2])/(9*(1 + z)) + 
           (32*(-10 + 13*z - 11*z^2 + 14*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (896*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + H[1, 0, z]*((16*(79 - 24*z + 79*z^2))/(9*(-1 + z)) - 
             (32*(1 + z^2)*zeta[2])/(-1 + z)) + H[-1, 0, z]*
            ((16*(59 - 150*z + 59*z^2))/(9*(1 + z)) + (544*(1 + z^2)*zeta[2])/
              (1 + z)) + H[0, 0, z]*((8*(167 + 28*z + 556*z^2 + 159*z^3))/
              (9*(-1 + z)*(1 + z)) - (32*z*(6 - z + 3*z^2)*zeta[2])/
              ((-1 + z)*(1 + z))) + H[2, z]*((8*(-151 - 48*z + 467*z^2))/
              (9*(-1 + z)) + (32*(-5 + 2*z - 4*z^2 + 3*z^3)*zeta[2])/
              ((-1 + z)*(1 + z))) - (8*(-187 - 7*z + 104*z^2 + 110*z^3)*
             zeta[3])/(3*(-1 + z)*(1 + z)) + H[1, z]*((-2008*(-1 + z))/3 - 
             112*(-1 + z)*zeta[2] + (384*(1 + z^2)*zeta[3])/(-1 + z)) + 
           H[-1, z]*((32*(53 + 75*z + 53*z^2)*zeta[2])/(3*(1 + z)) + 
             (672*(1 + z^2)*zeta[3])/(1 + z)) + H[0, z]*
            ((2*(-1538 - 1198*z + 1409*z^2 + 421*z^3))/(9*(-1 + z)*(1 + z)) - 
             (8*(-33 - 113*z + 69*z^2 + 211*z^3)*zeta[2])/(3*(-1 + z)*(1 + 
                z)) + (32*(8 + 7*z^2)*zeta[3])/((-1 + z)*(1 + z))) - 
           (4*(-67 - 67*z - 7*z^2 + 3*z^3)*zeta[4])/((-1 + z)*(1 + z))))) + 
     delta[1 - z]*(3*as*CF + as^2*(CF*Nf*TF*(-2/3 - (16*zeta[2])/3) + 
         CA*CF*(17/6 + (44*zeta[2])/3 - 12*zeta[3]) + 
         CF^2*(3/2 - 12*zeta[2] + 24*zeta[3])) + 
       as^3*(CF*Nf^2*TF^2*(-68/9 + (320*zeta[2])/27 - (64*zeta[3])/9) + 
         CF^2*Nf*TF*(-46 + (40*zeta[2])/3 - (272*zeta[3])/3 + 
           (232*zeta[4])/3) + CF^3*(29/2 + zeta[2]*(18 - 32*zeta[3]) + 
           68*zeta[3] + 144*zeta[4] - 240*zeta[5]) + 
         CA^2*CF*(-1657/36 + (4496*zeta[2])/27 - (1552*zeta[3])/9 - 
           5*zeta[4] + 40*zeta[5]) + CA*(CF*Nf*TF*(40 - (2672*zeta[2])/27 + 
             (400*zeta[3])/9 + 4*zeta[4]) + CF^2*(151/4 + (844*zeta[3])/3 + 
             zeta[2]*(-410/3 + 16*zeta[3]) - (494*zeta[4])/3 + 120*zeta[5]))))
 
dPTLarin["dabc2"] = (as^3*dabc2*Nf*(-32*(-9 + 17*z)*H[3, z] + 
       192*(1 + z)*H[4, z] - 128*(-1 + z)*H[-3, 0, z] + 
       64*(3 + 7*z)*H[-2, 0, z] + 448*(1 + z)*H[-1, 0, z] + 
       256*(1 + z)*H[-1, 2, z] + 256*(-1 + z)*H[-2, -1, 0, z] - 
       128*(-1 + z)*H[-2, 0, 0, z] - 640*(1 + z)*H[-1, -1, 0, z] + 
       448*(1 + z)*H[-1, 0, 0, z] - 448*z*H[0, 0, 0, z] + 
       96*(-1 + z)*H[1, 0, 0, z] - 64*(1 + z)*H[2, 0, 0, z] + 
       128*z*H[0, 0, 0, 0, z] - 32*(19 + 5*z)*zeta[2] + 
       128*(-1 + z)*H[-2, z]*zeta[2] - 576*(1 + z)*H[-1, z]*zeta[2] + 
       H[1, z]*(-1312*(-1 + z) + 320*(-1 + z)*zeta[2]) + 
       H[2, z]*(608*(1 + z) - 128*(1 + z)*zeta[2]) + 
       H[0, 0, z]*(160*z - 64*(3 + 5*z)*zeta[2]) + 1024*z*zeta[3] + 
       H[0, z]*(-1312*z + 32*(-9 + 31*z)*zeta[2] - 256*z*zeta[3]) + 
       80*(5 + 3*z)*zeta[4]))/nc
 
dPTLarin["gg"] = -4*as*CA*(-1 + 2*z) + 
     as^2*(CA*Nf*TF*((16*(-14 + 19*z))/9 + (16*(5 - 6*z + 3*z^2)*H[0, z])/
          (3*(-1 + z))) + CF*Nf*TF*(-56*(-1 + z) + 8*(7 + z)*H[0, z] + 
         16*(1 + z)*H[0, 0, z]) + CA^2*((-2*(37 + 97*z))/9 - 
         (4*(-23 + 30*z + 15*z^2)*H[0, z])/(3*(-1 + z)) + 
         (16*(2 - 3*z + 2*z^2)*H[2, z])/(-1 + z) + 
         (16*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(1 + z) - 
         (16*(-6 - z + 4*z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
         (16*(2 - 3*z + 2*z^2)*H[1, 0, z])/(-1 + z) + (8*(1 + 2*z)^2*zeta[2])/
          (1 + z))) + plusD[0, 1 - z]*(4*as*CA + 
       as^2*((-80*CA*Nf*TF)/9 + CA^2*(268/9 - 8*zeta[2])) + 
       as^3*(CA^2*Nf*TF*(-1672/27 + (320*zeta[2])/9 - (224*zeta[3])/3) + 
         CA*((-64*Nf^2*TF^2)/27 + CF*Nf*TF*(-220/3 + 64*zeta[3])) + 
         CA^3*(490/3 - (1072*zeta[2])/9 + (88*zeta[3])/3 + 88*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^2*((-3968*(-1 + z))/27 - (896*(-1 + z)*H[1, z])/9 + 
         (32*(43 + z)*H[2, z])/9 + 64*(1 + z)*H[3, z] - 
         (128*(3 + 2*z)*H[0, 0, z])/3 + (160*(-1 + z)*H[1, 0, z])/3 + 
         (160*(-1 + z)*H[1, 1, z])/3 - (64*(1 + z)*H[2, 0, z])/3 - 
         (64*(1 + z)*H[2, 1, z])/3 - (256*(1 + z)*H[0, 0, 0, z])/3 - 
         (32*(-17 + 61*z)*zeta[2])/9 + H[0, z]*((32*(-41 + 97*z))/27 + 
           (64*(1 + z)*zeta[2])/3) - (256*(1 + z)*zeta[3])/3) + 
       CF^2*Nf*TF*(-1328*(-1 + z) + 160*(-2 + z)*H[3, z] - 
         32*(1 + z)*H[4, z] + 256*z*H[-3, 0, z] - 512*z*H[-2, 0, z] + 
         (32*(1 + z)*(2 + 3*z + 2*z^2)*H[-1, 0, z])/z - 
         136*(-1 + z)*H[1, 0, z] - 104*(-1 + z)*H[1, 1, z] - 
         480*(-1 + z)*H[1, 2, z] + 32*(-12 + 7*z)*H[2, 0, z] + 
         32*(-3 + 2*z)*H[2, 1, z] + 192*(1 + z)*H[2, 2, z] - 
         288*(1 + z)*H[3, 0, z] - 96*(1 + z)*H[3, 1, z] - 
         256*(-1 + z)*H[-2, -1, 0, z] + 128*(-1 + z)*H[-2, 0, 0, z] + 
         512*(1 + z)*H[-1, -1, 0, z] - 256*(1 + z)*H[-1, 0, 0, z] - 
         128*H[0, 0, 0, z] - 1136*(-1 + z)*H[1, 0, 0, z] - 
         320*(-1 + z)*H[1, 1, 0, z] - 160*(-1 + z)*H[1, 1, 1, z] + 
         480*(1 + z)*H[2, 0, 0, z] + 128*(1 + z)*H[2, 1, 0, z] + 
         64*(1 + z)*H[2, 1, 1, z] - 64*(1 + z)*H[0, 0, 0, 0, z] + 
         8*(38 + 145*z + 8*z^2)*zeta[2] - 128*(-1 + z)*H[-2, z]*zeta[2] + 
         256*(1 + z)*H[-1, z]*zeta[2] + H[1, z]*(1160*(-1 + z) + 
           1056*(-1 + z)*zeta[2]) + H[2, z]*(-8*(62 + 101*z) - 
           448*(1 + z)*zeta[2]) + H[0, 0, z]*(-16*(-2 + 83*z + 4*z^2) + 
           32*(1 + z)*zeta[2]) - 32*(17 + 3*z)*zeta[3] + 
         H[0, z]*(24*(21 + 86*z) - 32*(-4 + 3*z)*zeta[2] - 
           64*(9 + 5*z)*zeta[3]) - 40*(23 + 19*z)*zeta[4]) + 
       CA^2*Nf*TF*((-8*(-5935 + 5726*z))/27 - 
         (8*(93 - 150*z + 77*z^2 + 8*z^3)*H[3, z])/(3*(-1 + z)) + 
         48*(1 + z)*H[4, z] + 32*(-1 + 5*z)*H[-3, 0, z] + 
         (16*(47 + 47*z - 39*z^2 - 51*z^3 + 4*z^4)*H[-2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(18 - 233*z - 462*z^2 - 233*z^3 + 
            18*z^4)*H[-1, 0, z])/(9*z*(1 + z)) + (64*(1 + z)^3*H[-1, 2, z])/
          (3*z) - (64*(29 - 48*z + 29*z^2)*H[1, 0, z])/(9*(-1 + z)) - 
         (64*(9 - 12*z + 7*z^2)*H[2, 0, z])/(3*(-1 + z)) - 
         192*(-1 + z)*H[-2, -1, 0, z] + 96*(-1 + z)*H[-2, 0, 0, z] - 
         (32*(1 + z)*(2 - 35*z + 2*z^2)*H[-1, -1, 0, z])/(3*z) + 
         (16*(4 - 55*z - 102*z^2 - 55*z^3 + 4*z^4)*H[-1, 0, 0, z])/
          (3*z*(1 + z)) - (16*(191 + 12*z - 147*z^2 + 12*z^3 + 4*z^4)*
           H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(89 - 150*z + 89*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) + 
         48*(1 + z)*H[2, 0, 0, z] + 32*H[0, 0, 0, 0, z] + 
         (8*(-539 - 960*z - 425*z^2 + 36*z^3)*zeta[2])/(9*(1 + z)) - 
         96*(-1 + z)*H[-2, z]*zeta[2] - (16*(1 + z)*(2 - 9*z + 2*z^2)*
           H[-1, z]*zeta[2])/z + H[2, z]*((-8*(461 - 384*z + 3*z^2))/
            (9*(-1 + z)) - 96*(1 + z)*zeta[2]) + H[0, 0, z]*
          ((-8*(1358 + 349*z - 1410*z^2 - 445*z^3 + 36*z^4))/
            (9*(-1 + z)*(1 + z)) - 16*(5 + 3*z)*zeta[2]) + 
         H[1, z]*((-4348*(-1 + z))/9 + (16*(-1 + z)*(2 + 35*z + 2*z^2)*
             zeta[2])/(3*z)) + H[0, z]*((4*(-8162 + 7593*z + 1869*z^2))/
            (27*(-1 + z)) + (8*(75 - 25*z - 87*z^2 + 5*z^3 + 16*z^4)*zeta[2])/
            (3*(-1 + z)*(1 + z)) - 192*zeta[3]) + 
         (32*(48 - 78*z + 26*z^2 + 5*z^3)*zeta[3])/(3*(-1 + z)) + 
         12*(13 + 23*z)*zeta[4]) + CA^3*((-14*(-3293 + 3398*z))/9 - 
         (8*(78 - 219*z + 42*z^2 + 22*z^3)*H[3, z])/(3*(-1 + z)) - 
         (32*(37 + 5*z - 25*z^2 + 3*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
         (64*(-15 + z + 11*z^2 + z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
         (16*(158 + 20*z - 202*z^2 - 9*z^3 + 11*z^4)*H[-2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (128*z*(-1 + 2*z^2)*H[-2, 2, z])/
          ((-1 + z)*(1 + z)) + (16*(1 + z)*(11 + 58*z + 11*z^2)*H[-1, 2, z])/
          (3*z) - (128*(2 - 3*z + 2*z^2)*H[1, 3, z])/(-1 + z) + 
         (16*(-27 + 60*z + 11*z^2)*H[2, 0, z])/(3*(-1 + z)) - 
         (128*(2 - 3*z + 2*z^2)*H[2, 2, z])/(-1 + z) - 
         (64*(12 + z - 8*z^2 + 2*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
         (128*(2 - 3*z + 2*z^2)*H[3, 1, z])/(-1 + z) + 
         (64*(-8 + z + 5*z^2)*H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
         (32*(24 - 7*z - 17*z^2 + 4*z^3)*H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (128*(2 + 3*z + 2*z^2)*H[-1, -2, 0, z])/(1 + z) - 
         (16*(1 + z)*(11 - 74*z + 11*z^2)*H[-1, -1, 0, z])/(3*z) - 
         (256*(2 + 3*z + 2*z^2)*H[-1, -1, 2, z])/(1 + z) + 
         (16*(11 - 90*z - 246*z^2 - 90*z^3 + 11*z^4)*H[-1, 0, 0, z])/
          (3*z*(1 + z)) - (64*(2 + 3*z + 2*z^2)*H[-1, 2, 0, z])/(1 + z) - 
         (16*(278 + 21*z - 421*z^2 - 87*z^3 + 11*z^4)*H[0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(2 - 3*z + 2*z^2)*H[1, -2, 0, z])/
          (-1 + z) - (8*(68 - 213*z + 68*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - 
         (128*(2 - 3*z + 2*z^2)*H[1, 2, 0, z])/(-1 + z) - 
         (32*(19 - 21*z + 9*z^2)*H[2, 0, 0, z])/(-1 + z) - 
         (128*(2 - 3*z + 2*z^2)*H[2, 1, 0, z])/(-1 + z) + 
         (128*(2 + 3*z + 2*z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
         (320*(2 + 3*z + 2*z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
         (64*(39 - 2*z - 31*z^2 + 4*z^3)*H[0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (320*(2 - 3*z + 2*z^2)*H[1, 0, 0, 0, z])/
          (-1 + z) - (128*(2 - 3*z + 2*z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
         (16*(-504 - 400*z + 171*z^2)*zeta[2])/(9*(1 + z)) - 
         (32*(8 - 13*z + 8*z^2)*H[-2, z]*zeta[2])/(-1 + z) + 
         (256*(2 + 3*z + 2*z^2)*H[-1, -1, z]*zeta[2])/(1 + z) + 
         H[1, 0, z]*((8*(365 - 462*z + 365*z^2))/(9*(-1 + z)) - 
           (32*(2 - 3*z + 2*z^2)*zeta[2])/(-1 + z)) + 
         H[-1, 0, z]*((-16*(377 + 888*z + 377*z^2))/(9*(1 + z)) - 
           (32*(2 + 3*z + 2*z^2)*zeta[2])/(1 + z)) + 
         H[2, z]*((16*(171 - 231*z + 194*z^2))/(9*(-1 + z)) - 
           (32*z*(-5 + z + 8*z^2)*zeta[2])/((-1 + z)*(1 + z))) + 
         H[0, 0, z]*((4*(-3653 - 213*z + 4241*z^2 + 265*z^3))/
            (9*(-1 + z)*(1 + z)) + (32*(27 - 3*z - 19*z^2 + 3*z^3)*zeta[2])/
            ((-1 + z)*(1 + z))) + (8*(279 - 639*z + 294*z^2 + 55*z^3)*
           zeta[3])/(3*(-1 + z)) + H[1, z]*((-8*(-1 + z))/9 + 
           (8*(-1 + z)*(11 + 74*z + 11*z^2)*zeta[2])/(3*z) + 
           (96*(2 - 3*z + 2*z^2)*zeta[3])/(-1 + z)) + 
         H[-1, z]*((-8*(1 + z)*(11 + 14*z + 11*z^2)*zeta[2])/z - 
           (192*(2 + 3*z + 2*z^2)*zeta[3])/(1 + z)) + 
         H[0, z]*((2*(-44591 + 20352*z + 20103*z^2))/(27*(-1 + z)) + 
           (8*(198 + 35*z - 253*z^2 + 20*z^3 + 44*z^4)*zeta[2])/
            (3*(-1 + z)*(1 + z)) - (32*(-34 + 25*z^2)*zeta[3])/
            ((-1 + z)*(1 + z))) - (8*(-112 - 70*z + 72*z^2 + 85*z^3)*zeta[4])/
          ((-1 + z)*(1 + z))) + CA*(Nf^2*TF^2*((8*(-107 + 115*z))/27 - 
           (8*(248 - 405*z + 237*z^2)*H[0, z])/(27*(-1 + z)) + 
           (328*(-1 + z)*H[1, z])/9 - (128*(1 + z)*H[2, z])/9 - 
           (64*(11 - 12*z + 5*z^2)*H[0, 0, z])/(9*(-1 + z)) + 
           (128*(1 + z)*zeta[2])/9) + CF*Nf*TF*((4*(-44239 + 44734*z))/27 + 
           (16*(-12 + 3*z + 8*z^2)*H[3, z])/3 - 224*(1 + z)*H[4, z] - 
           256*(-1 + 2*z)*H[-3, 0, z] - (32*(-69 - 51*z + 4*z^2)*H[-2, 0, z])/
            3 - (16*(1 + z)*(18 - 187*z + 18*z^2)*H[-1, 0, z])/(3*z) - 
           (128*(1 + z)^3*H[-1, 2, z])/(3*z) + (2008*(-1 + z)*H[1, 0, z])/3 + 
           (520*(-1 + z)*H[1, 1, z])/3 + 480*(-1 + z)*H[1, 2, z] - 
           (16*(16 + 61*z)*H[2, 0, z])/3 - (16*(-11 + 19*z)*H[2, 1, z])/3 - 
           192*(1 + z)*H[2, 2, z] + 160*(1 + z)*H[3, 0, z] + 
           96*(1 + z)*H[3, 1, z] + 512*(-1 + z)*H[-2, -1, 0, z] - 
           384*(-1 + z)*H[-2, 0, 0, z] + (64*(1 + z)*(2 - 47*z + 2*z^2)*
             H[-1, -1, 0, z])/(3*z) - (32*(1 + z)*(4 - 73*z + 4*z^2)*
             H[-1, 0, 0, z])/(3*z) + (16*(-382 - 37*z + 8*z^2)*H[0, 0, 0, z])/
            3 + 1424*(-1 + z)*H[1, 0, 0, z] + 320*(-1 + z)*H[1, 1, 0, z] + 
           160*(-1 + z)*H[1, 1, 1, z] - 608*(1 + z)*H[2, 0, 0, z] - 
           128*(1 + z)*H[2, 1, 0, z] - 64*(1 + z)*H[2, 1, 1, z] + 
           128*(-7 + 2*z)*H[0, 0, 0, 0, z] - (8*(-668 + 397*z + 108*z^2)*
             zeta[2])/9 + 256*(-1 + z)*H[-2, z]*zeta[2] + 
           (32*(1 + z)*(2 - 13*z + 2*z^2)*H[-1, z]*zeta[2])/z + 
           H[0, 0, z]*((16*(-454 + 271*z + 18*z^2))/3 - 32*(-7 + z)*
              zeta[2]) + H[2, z]*((8*(10 + 733*z))/9 + 576*(1 + z)*zeta[2]) + 
           H[1, z]*((-3512*(-1 + z))/9 - (64*(-1 + z)*(1 + 61*z + z^2)*zeta[
                2])/(3*z)) - (16*(-242 + 223*z + 20*z^2)*zeta[3])/3 + 
           H[0, z]*((-8*(-12875 + 2361*z + 10406*z^2))/(27*(-1 + z)) - 
             (16*(-52 + 11*z + 16*z^2)*zeta[2])/3 + 64*(16 + 5*z)*zeta[3]) + 
           8*(117 + 77*z)*zeta[4]))) + delta[1 - z]*
      (as*((11*CA)/3 - (2*Nf)/3) + as^2*((-16*CA*Nf*TF)/3 - 4*CF*Nf*TF + 
         CA^2*(32/3 + 12*zeta[3])) + as^3*(2*CF^2*Nf*TF + 
         (44*CF*Nf^2*TF^2)/9 + CA*((-241*CF*Nf*TF)/9 + (58*Nf^2*TF^2)/9) + 
         CA^2*Nf*TF*(-233/9 - (16*zeta[2])/3 - (160*zeta[3])/3 - 
           (20*zeta[4])/3) + CA^3*(79/2 + zeta[2]*(8/3 - 16*zeta[3]) + 
           (536*zeta[3])/3 + (55*zeta[4])/3 - 80*zeta[5])))
 
dPTLarin["gq"] = -2*as*CF*(-2 + z) + 
     as^2*(CF^2*(10*(-1 + 2*z) - 34*z*H[0, z] - 16*(-1 + z)*H[1, z] + 
         16*(-2 + z)*H[2, z] + 4*(-2 + z)*H[0, 0, z] - 
         16*(-2 + z)*H[1, 0, z] - 8*(-2 + z)*H[1, 1, z]) + 
       CA*CF*(-4*(-5 + 4*z) + 4*(-4 + 11*z)*H[0, z] + 16*(-1 + z)*H[1, z] - 
         8*(-2 + z)*H[2, z] + 8*(2 + z)*H[-1, 0, z] - 8*(6 + z)*H[0, 0, z] + 
         24*(-2 + z)*H[1, 0, z] + 8*(-2 + z)*H[1, 1, z] + 8*z*zeta[2])) + 
     as^3*(CF^2*Nf*TF*((910 - 943*z)/9 - (4*(-1507 + 827*z)*H[0, z])/27 - 
         (64*(-7 + 2*z)*H[2, z])/9 - (64*(-2 + z)*H[3, z])/3 + 
         (4*(110 + 203*z)*H[0, 0, z])/3 + (80*(-2 + z)*H[1, 0, z])/3 + 
         (32*(-7 + 2*z)*H[1, 1, z])/9 + (16*(-2 + z)*H[1, 2, z])/3 + 
         (32*(-2 + z)*H[2, 1, z])/3 - (32*(7 + 19*z)*H[0, 0, 0, z])/3 + 
         (80*(-2 + z)*H[1, 0, 0, z])/3 + (16*(-2 + z)*H[1, 1, 0, z])/3 - 
         (16*(-2 + z)*H[1, 1, 1, z])/3 + 64*(-2 + z)*H[0, 0, 0, 0, z] + 
         H[1, z]*((8*(19 + 28*z))/27 + 16*(-2 + z)*zeta[2])) + 
       CF^3*((6658 - 6653*z)/4 + 12*(-2 + 25*z)*H[3, z] - 
         64*(-2 + z)*H[4, z] - 32*(6 + z)*H[-3, 0, z] - 
         16*(8 + 5*z)*H[-2, 0, z] - (16*(3 + 9*z + 8*z^2)*H[-1, 0, z])/z + 
         4*(-4 + 13*z)*H[1, 2, z] + 128*(-2 + z)*H[1, 3, z] - 
         8*(19 + 5*z)*H[2, 0, z] + 24*(-7 + 2*z)*H[2, 1, z] + 
         72*(-2 + z)*H[2, 2, z] - 88*(-2 + z)*H[3, 0, z] - 
         120*(-2 + z)*H[3, 1, z] + 128*(3 + z)*H[-2, -1, 0, z] - 
         32*(4 + z)*H[-2, 0, 0, z] - 32*(2 + z)*H[-1, -2, 0, z] + 
         64*(1 + z)*H[-1, -1, 0, z] + 64*(1 + z)*H[-1, 0, 0, z] + 
         4*(22 + 43*z)*H[0, 0, 0, z] + 32*(-2 + z)*H[1, -2, 0, z] + 
         4*(20 + 7*z)*H[1, 0, 0, z] - 4*(-20 + 11*z)*H[1, 1, 0, z] - 
         12*(-8 + 7*z)*H[1, 1, 1, z] + 48*(-2 + z)*H[1, 1, 2, z] - 
         16*(-2 + z)*H[1, 2, 0, z] + 64*(-2 + z)*H[1, 2, 1, z] - 
         8*(-10 + z)*H[2, 0, 0, z] + 40*(-2 + z)*H[2, 1, 0, z] + 
         104*(-2 + z)*H[2, 1, 1, z] - 64*(2 + z)*H[-1, -1, 0, 0, z] + 
         16*(2 + z)*H[-1, 0, 0, 0, z] - 16*(-12 + z)*H[0, 0, 0, 0, z] + 
         96*(-2 + z)*H[1, 0, 0, 0, z] + 96*(-2 + z)*H[1, 1, 0, 0, z] - 
         16*(-2 + z)*H[1, 1, 1, 0, z] - 32*(-2 + z)*H[1, 1, 1, 1, z] - 
         20*(10 + 17*z)*zeta[2] + 64*(3 + z)*H[-2, z]*zeta[2] + 
         32*(1 + z)*H[-1, z]*zeta[2] + H[1, 0, z]*(8*(2 + 5*z) - 
           64*(-2 + z)*zeta[2]) + H[1, 1, z]*(8*(6 + z) - 
           48*(-2 + z)*zeta[2]) + H[0, 0, z]*(398 - 169*z - 
           32*(4 + z)*zeta[2]) + H[2, z]*(4*(50 + 13*z) - 
           8*(-50 + 29*z)*zeta[2]) - 4*(248 + 29*z)*zeta[3] + 
         H[1, z]*(-2*(-201 + 184*z) + 4*(-28 + 19*z)*zeta[2] - 
           32*(-2 + z)*zeta[3]) + H[0, z]*(879 + 451*z - 
           4*(10 + 7*z)*zeta[2] - 40*(10 + z)*zeta[3]) - 
         2*(-42 + 97*z)*zeta[4]) + CA^2*CF*((-2*(-6920 + 6673*z))/9 - 
         (4*(-233 + 145*z)*H[3, z])/3 - 4*(46 + 19*z)*H[4, z] + 
         8*(-62 + 7*z)*H[-3, 0, z] - (8*(113 + 124*z)*H[-2, 0, z])/3 + 
         32*(2 + z)*H[-2, 2, z] + 64*(1 + z)*H[-1, 2, z] + 
         32*(2 + z)*H[-1, 3, z] + 96*(-1 + z)*H[1, 2, z] - 
         80*(-2 + z)*H[1, 3, z] - 16*(-18 + 53*z)*H[2, 0, z] - 
         (4*(-2 + 121*z)*H[2, 1, z])/3 + 32*(-11 + z)*H[2, 2, z] + 
         192*(5 + z)*H[3, 0, z] + 64*(5 + z)*H[3, 1, z] - 
         16*(-6 + 5*z)*H[-2, -1, 0, z] + 8*(-34 + 15*z)*H[-2, 0, 0, z] + 
         176*(2 + z)*H[-1, -2, 0, z] + 336*(1 + z)*H[-1, -1, 0, z] - 
         32*(2 + z)*H[-1, -1, 2, z] - (8*(173 + 184*z)*H[-1, 0, 0, z])/3 - 
         96*(2 + z)*H[-1, 2, 0, z] - 32*(2 + z)*H[-1, 2, 1, z] - 
         (8*(-277 + 41*z)*H[0, 0, 0, z])/3 + 48*(-2 + z)*H[1, -2, 0, z] - 
         (4*(67 + 43*z)*H[1, 0, 0, z])/3 - (8*(-14 + 25*z)*H[1, 1, 0, z])/3 - 
         (44*(-2 + z)*H[1, 1, 1, z])/3 - 64*(-2 + z)*H[1, 1, 2, z] - 
         320*(-2 + z)*H[1, 2, 0, z] - 32*(-2 + z)*H[1, 2, 1, z] + 
         4*(-38 + 29*z)*H[2, 0, 0, z] + 32*(-7 + 2*z)*H[2, 1, 0, z] + 
         32*(-5 + z)*H[2, 1, 1, z] - 96*(2 + z)*H[-1, -1, -1, 0, z] + 
         96*(2 + z)*H[-1, -1, 0, 0, z] - 168*(2 + z)*H[-1, 0, 0, 0, z] - 
         16*(-79 + 4*z)*H[0, 0, 0, 0, z] - 280*(-2 + z)*H[1, 0, 0, 0, z] - 
         80*(-2 + z)*H[1, 1, 0, 0, z] - 96*(-2 + z)*H[1, 1, 1, 0, z] - 
         32*(-2 + z)*H[1, 1, 1, 1, z] - (4*(1880 + 1791*z)*zeta[2])/9 - 
         8*(2 + 9*z)*H[-2, z]*zeta[2] - 16*(2 + z)*H[-1, -1, z]*zeta[2] + 
         H[1, 1, z]*((8*(-281 + 214*z))/9 - 48*(-2 + z)*zeta[2]) + 
         H[1, 0, z]*((8*(-922 + 743*z))/9 + 64*(-2 + z)*zeta[2]) + 
         H[-1, 0, z]*((-8*(27 + 277*z + 344*z^2))/(9*z) + 
           80*(2 + z)*zeta[2]) + H[2, z]*((4*(1906 + 1345*z))/9 + 
           8*(62 + 3*z)*zeta[2]) + H[0, 0, z]*((4*(1396 + 2543*z))/9 + 
           4*(-78 + 19*z)*zeta[2]) - 8*(89 + 58*z)*zeta[3] + 
         H[1, z]*((-2*(-16181 + 15706*z))/27 - 88*(-3 + 4*z)*zeta[2] - 
           328*(-2 + z)*zeta[3]) + H[-1, z]*(104*(1 + z)*zeta[2] - 
           8*(2 + z)*zeta[3]) + H[0, z]*((-4*(-7064 + 5161*z))/27 - 
           (4*(367 + 117*z)*zeta[2])/3 + 16*(30 + 11*z)*zeta[3]) + 
         (1570 + 143*z)*zeta[4]) + 
       CA*(CF*Nf*TF*((4*(-263 + 208*z))/9 + (16*(-11 + 4*z)*H[2, z])/9 + 
           (32*(-2 + z)*H[3, z])/3 - (32*(2 + z)*H[-2, 0, z])/3 - 
           (32*(7 + 2*z)*H[-1, 0, z])/9 - (8*(-146 + 89*z)*H[0, 0, z])/9 - 
           (32*(-23 + 13*z)*H[1, 0, z])/9 - (32*(-7 + 2*z)*H[1, 1, z])/9 - 
           (16*(-2 + z)*H[2, 1, z])/3 - (32*(2 + z)*H[-1, 0, 0, z])/3 + 
           (32*(16 + z)*H[0, 0, 0, z])/3 - (160*(-2 + z)*H[1, 0, 0, z])/3 - 
           (32*(-2 + z)*H[1, 1, 0, z])/3 + (16*(-2 + z)*H[1, 1, 1, z])/3 + 
           H[0, z]*((-28*(52 + 37*z))/27 - (64*zeta[2])/3) - 
           (16*(-1 + 18*z)*zeta[2])/9 + H[1, z]*((-16*(-4 + 23*z))/27 - 
             32*(-2 + z)*zeta[2]) + 32*(-5 + 2*z)*zeta[3]) + 
         CF^2*((-26990 + 27407*z)/36 - (8*(71 + 110*z)*H[3, z])/3 + 
           8*(94 + 21*z)*H[4, z] - 16*(-6 + z)*H[-3, 0, z] + 
           8*(4 + 37*z)*H[-2, 0, z] + 32*(-2 + z)*H[-2, 2, z] + 
           (16*(1 + z)*(3 + 5*z)*H[-1, 2, z])/z - 32*(2 + z)*H[-1, 3, z] - 
           (4*(-88 + 113*z)*H[1, 2, z])/3 - 112*(-2 + z)*H[1, 3, z] + 
           8*(-11 + 90*z)*H[2, 0, z] + (20*(22 + 13*z)*H[2, 1, z])/3 - 
           24*(-26 + 7*z)*H[2, 2, z] - 8*(86 + 13*z)*H[3, 0, z] - 
           8*(54 + z)*H[3, 1, z] - 64*(3 + z)*H[-2, -1, 0, z] - 
           16*(4 + z)*H[-2, 0, 0, z] - 80*(2 + z)*H[-1, -2, 0, z] - 
           (16*(1 + z)*(3 + 13*z)*H[-1, -1, 0, z])/z - 
           96*(2 + z)*H[-1, -1, 2, z] + (24*(2 + 6*z + z^2)*H[-1, 0, 0, z])/
            z + 64*(2 + z)*H[-1, 2, 0, z] + 32*(2 + z)*H[-1, 2, 1, z] + 
           (4*(-44 + 43*z)*H[0, 0, 0, z])/3 - 48*(-2 + z)*H[1, -2, 0, z] - 
           (16*(-17 + 28*z)*H[1, 0, 0, z])/3 + (4*(-92 + 85*z)*H[1, 1, 0, z])/
            3 + (8*(-47 + 37*z)*H[1, 1, 1, z])/3 + 16*(-2 + z)*
            H[1, 1, 2, z] + 272*(-2 + z)*H[1, 2, 0, z] - 
           32*(-2 + z)*H[1, 2, 1, z] - 32*(-13 + 5*z)*H[2, 0, 0, z] - 
           24*(-18 + 7*z)*H[2, 1, 0, z] - 8*(-46 + 17*z)*H[2, 1, 1, z] + 
           96*(2 + z)*H[-1, -1, -1, 0, z] + 32*(2 + z)*H[-1, -1, 0, 0, z] - 
           8*(2 + z)*H[-1, 0, 0, 0, z] + 32*(4 + z)*H[0, 0, 0, 0, z] + 
           24*(-2 + z)*H[1, 0, 0, 0, z] - 80*(-2 + z)*H[1, 1, 0, 0, z] + 
           112*(-2 + z)*H[1, 1, 1, 0, z] + 64*(-2 + z)*H[1, 1, 1, 1, z] + 
           4*(155 + 278*z)*zeta[2] - 32*(1 + 2*z)*H[-2, z]*zeta[2] + 
           144*(2 + z)*H[-1, -1, z]*zeta[2] + H[1, 0, z]*
            ((-8*(-205 + 209*z))/3 - 16*(-2 + z)*zeta[2]) + 
           H[1, 1, z]*((-8*(-173 + 169*z))/9 + 96*(-2 + z)*zeta[2]) + 
           H[-1, 0, z]*((-8*(1 + z)*(-9 + 4*z))/z - 96*(2 + z)*zeta[2]) + 
           H[0, 0, z]*((-490 - 2227*z)/3 - 8*(10 + z)*zeta[2]) + 
           H[2, z]*((-4*(2717 + 1412*z))/9 + 8*(-114 + 17*z)*zeta[2]) + 
           200*(7 + 4*z)*zeta[3] + H[1, z]*((8*(-5645 + 5407*z))/27 + 
             (4*(-6 - 60*z + 95*z^2)*zeta[2])/z + 408*(-2 + z)*zeta[3]) + 
           H[-1, z]*((-8*(1 + z)*(9 + 23*z)*zeta[2])/z - 88*(2 + z)*
              zeta[3]) + H[0, z]*((-7295 + 31303*z)/27 + 8*(45 + 17*z)*
              zeta[2] - 8*(94 + 17*z)*zeta[3]) - 8*(268 + 19*z)*zeta[4])))
 
dPTLarin["qg"] = 2*as*Nf*(-1 + 2*z) + 
     as^2*(Nf^2*((-8*(1 + 4*z))/9 - (8*(-1 + 2*z)*H[0, z])/3 + 
         (8*(-1 + 2*z)*H[1, z])/3) + CA*Nf*TF*((8*(-109 + 185*z))/9 - 
         (16*(4 + z)*H[0, z])/3 - (8*(1 + 10*z)*H[1, z])/3 - 
         32*(-1 + 2*z)*H[2, z] - 16*(1 + 2*z)*H[-1, 0, z] + 
         16*(3 + 2*z)*H[0, 0, z] + 32*(-1 + 2*z)*H[1, 0, z] + 
         16*(-1 + 2*z)*H[1, 1, z] - 16*zeta[2]) + 
       CF*Nf*TF*(-4*(8 + z) - 4*(-3 + 16*z)*H[0, z] + 8*(1 + 2*z)*H[1, z] + 
         16*(-1 + 2*z)*H[2, z] - 8*(-1 + 2*z)*H[0, 0, z] - 
         48*(-1 + 2*z)*H[1, 0, z] - 16*(-1 + 2*z)*H[1, 1, z] - 
         16*(-1 + 2*z)*zeta[2])) + 
     as^3*(Nf^3*((-8*(-5 + 6*z))/9 + (8*(1 + 4*z)*H[0, z])/9 - 
         (8*(1 + 4*z)*H[1, z])/9 - (8*(-1 + 2*z)*H[2, z])/3 + 
         (8*(-1 + 2*z)*H[0, 0, z])/3 - (8*(-1 + 2*z)*H[1, 0, z])/3 + 
         (8*(-1 + 2*z)*H[1, 1, z])/3 + (8*(-1 + 2*z)*zeta[2])/3) + 
       CF*Nf^2*TF^2*((-2*(-4379 + 4734*z))/9 - (32*(-10 + 83*z)*H[2, z])/9 - 
         (256*(-1 + 2*z)*H[3, z])/3 + 128*(-1 + 2*z)*H[-2, 0, z] + 
         64*(-5 + z)*(1 + z)*H[-1, 0, z] - (8*(-317 - 2*z + 72*z^2)*
           H[0, 0, z])/9 + (32*(-7 + 29*z)*H[1, 0, z])/3 + 
         (32*(-4 + 41*z)*H[1, 1, z])/9 - (160*(-1 + 2*z)*H[1, 2, z])/3 + 
         (320*(-1 + 2*z)*H[2, 0, z])/3 + (256*(-1 + 2*z)*H[2, 1, z])/3 + 
         (64*(17 + 23*z)*H[0, 0, 0, z])/3 + 128*(-1 + 2*z)*H[1, 0, 0, z] - 
         (224*(-1 + 2*z)*H[1, 1, 0, z])/3 - (160*(-1 + 2*z)*H[1, 1, 1, z])/
          3 - 128*(-1 + 2*z)*H[0, 0, 0, 0, z] + 
         (32*(-82 + 83*z + 18*z^2)*zeta[2])/9 + 
         H[0, z]*((8*(1075 + 2593*z))/27 + (256*(-2 + z)*zeta[2])/3) + 
         H[1, z]*((32*(-193 + 131*z))/27 - 32*(-1 + 2*z)*zeta[2]) + 
         (1216*(-1 + 2*z)*zeta[3])/3) + CF^2*Nf*TF*((-2259 + 2374*z)/2 - 
         8*(25 + 12*z)*H[3, z] + 16*(-1 + 2*z)*H[4, z] - 
         64*(-1 + 6*z)*H[-3, 0, z] + 32*(5 + 8*z)*H[-2, 0, z] - 
         24*(5 + 4*z)*H[1, 2, z] + 160*(-1 + 2*z)*H[1, 3, z] + 
         32*(-5 + 27*z)*H[2, 0, z] + 32*(-1 + 10*z)*H[2, 1, z] - 
         208*(-1 + 2*z)*H[2, 2, z] + 192*(-1 + 2*z)*H[3, 0, z] + 
         128*(-1 + 2*z)*H[3, 1, z] + 128*(1 + 4*z)*H[-2, -1, 0, z] + 
         128*(1 + z)*H[-2, 0, 0, z] - 192*(1 + 2*z)*H[-1, -2, 0, z] - 
         256*(1 + z)*H[-1, -1, 0, z] + 704*(1 + z)*H[-1, 0, 0, z] + 
         8*(-87 + 46*z)*H[0, 0, 0, z] - 192*(-1 + 2*z)*H[1, -2, 0, z] - 
         64*(1 + 2*z)*H[1, 0, 0, z] - 24*(-1 + 12*z)*H[1, 1, 0, z] - 
         24*(1 + 4*z)*H[1, 1, 1, z] + 160*(-1 + 2*z)*H[1, 1, 2, z] + 
         608*(-1 + 2*z)*H[1, 2, 0, z] + 128*(-1 + 2*z)*H[1, 2, 1, z] - 
         32*(-9 + 22*z)*H[2, 0, 0, z] - 240*(-1 + 2*z)*H[2, 1, 0, z] - 
         112*(-1 + 2*z)*H[2, 1, 1, z] - 384*(1 + 2*z)*H[-1, -1, 0, 0, z] + 
         352*(1 + 2*z)*H[-1, 0, 0, 0, z] + 64*(-4 + z)*H[0, 0, 0, 0, z] + 
         672*(-1 + 2*z)*H[1, 0, 0, 0, z] + 32*(-1 + 2*z)*H[1, 1, 0, 0, z] + 
         96*(-1 + 2*z)*H[1, 1, 1, 0, z] + 64*(-1 + 2*z)*H[1, 1, 1, 1, z] + 
         4*(181 + 226*z + 24*z^2)*zeta[2] + 64*(1 + 4*z)*H[-2, z]*zeta[2] - 
         128*(1 + z)*H[-1, z]*zeta[2] + H[1, 0, z]*(-4*(-141 + 40*z) - 
           224*(-1 + 2*z)*zeta[2]) + H[1, 1, z]*(-4*(-79 + 80*z) - 
           32*(-1 + 2*z)*zeta[2]) + H[-1, 0, z]*(32*(6 + 7*z + 3*z^2) - 
           192*(1 + 2*z)*zeta[2]) + H[0, 0, z]*(-2*(515 + 606*z + 48*z^2) - 
           16*(-9 + 10*z)*zeta[2]) + H[2, z]*(-12*(35 + 62*z) + 
           16*(-9 + 26*z)*zeta[2]) + 8*(-57 + 164*z)*zeta[3] + 
         H[1, z]*(12*(-65 + 68*z) - 8*(-35 + 44*z)*zeta[2] + 
           992*(-1 + 2*z)*zeta[3]) + H[0, z]*(2*(-705 + 577*z) + 
           56*(7 + 4*z)*zeta[2] + 16*(-19 + 10*z)*zeta[3]) + 
         56*(-17 + 10*z)*zeta[4]) + CA^2*Nf*TF*((4*(-2335 + 2704*z))/3 + 
         (8*(-30 + 71*z + 36*z^2)*H[3, z])/3 - 8*(97 + 50*z)*H[4, z] - 
         16*(-31 + 14*z)*H[-3, 0, z] - (16*(-97 - 103*z + 18*z^2)*
           H[-2, 0, z])/3 - 256*z*H[-2, 2, z] - 
         (32*(22 + 20*z + 9*z^2)*H[-1, 2, z])/3 - 
         (16*(-85 + 74*z)*H[1, 2, z])/3 - 256*(-1 + 2*z)*H[1, 3, z] - 
         8*(-1 + 6*z)*H[2, 0, z] + 16*(-7 + 24*z)*H[2, 1, z] + 
         288*H[2, 2, z] + 32*(-3 + 8*z)*H[3, 0, z] + 64*(-3 + 11*z)*
          H[3, 1, z] + 32*(-11 + 2*z)*H[-2, -1, 0, z] - 
         16*(-27 + 26*z)*H[-2, 0, 0, z] + 224*(1 + 2*z)*H[-1, -2, 0, z] + 
         (32*(-40 - 53*z + 9*z^2)*H[-1, -1, 0, z])/3 + 
         320*(1 + 2*z)*H[-1, -1, 2, z] - (16*(-107 - 67*z + 18*z^2)*
           H[-1, 0, 0, z])/3 - 128*(1 + 2*z)*H[-1, 2, 0, z] - 
         64*(1 + 2*z)*H[-1, 2, 1, z] + (32*(-58 - 61*z + 9*z^2)*
           H[0, 0, 0, z])/3 - 32*(-1 + 2*z)*H[1, -2, 0, z] - 
         (8*(-310 + 101*z)*H[1, 0, 0, z])/3 - (16*(-85 + 74*z)*H[1, 1, 0, z])/
          3 - (440*(-1 + 2*z)*H[1, 1, 1, z])/3 - 64*(-1 + 2*z)*
          H[1, 1, 2, z] - 64*(-1 + 2*z)*H[1, 2, 1, z] + 
         8*(51 + 46*z)*H[2, 0, 0, z] + 288*H[2, 1, 0, z] - 
         64*(-4 + 5*z)*H[2, 1, 1, z] - 192*(1 + 2*z)*H[-1, -1, -1, 0, z] + 
         128*(1 + 2*z)*H[-1, -1, 0, 0, z] + 16*(1 + 2*z)*H[-1, 0, 0, 0, z] + 
         16*(-79 + 16*z)*H[0, 0, 0, 0, z] - 240*(-1 + 2*z)*H[1, 0, 0, 0, z] - 
         320*(-1 + 2*z)*H[1, 1, 0, 0, z] - 64*(-1 + 2*z)*H[1, 1, 1, 0, z] + 
         64*(-1 + 2*z)*H[1, 1, 1, 1, z] + (4*(671 - 154*z + 36*z^2)*zeta[2])/
          3 + 16*(-11 + 18*z)*H[-2, z]*zeta[2] - 416*(1 + 2*z)*H[-1, -1, z]*
          zeta[2] + H[1, 1, z]*((4*(-283 + 914*z))/9 - 32*(-1 + 2*z)*
            zeta[2]) + H[1, 0, z]*((4*(-217 + 1034*z))/9 + 
           96*(-1 + 2*z)*zeta[2]) + H[-1, 0, z]*((16*(-1 + z)*(-29 + 9*z))/
            3 + 224*(1 + 2*z)*zeta[2]) + H[0, 0, z]*
          ((-4*(751 + 1174*z + 108*z^2))/9 - 8*(-79 + 14*z)*zeta[2]) + 
         H[2, z]*((-4*(-1195 + 4418*z))/9 + 48*(-9 + 14*z)*zeta[2]) - 
         (16*(-38 + 69*z + 45*z^2)*zeta[3])/3 + 
         H[0, z]*((-4*(9881 + 1898*z))/27 - (8*(-214 - 45*z + 72*z^2)*
             zeta[2])/3 + 64*(15 + z)*zeta[3]) + 
         H[1, z]*((8*(-2405 + 1366*z))/27 - (16*(28 - 59*z + 9*z^2)*zeta[2])/
            3 + 496*(-1 + 2*z)*zeta[3]) + H[-1, z]*
          ((16*(4 - 13*z + 27*z^2)*zeta[2])/3 + 272*(1 + 2*z)*zeta[3]) + 
         2*(63 + 170*z)*zeta[4]) + 
       CA*(Nf^2*TF^2*((8*(-494 + 315*z))/9 + (16*(-71 + 148*z)*H[2, z])/9 + 
           (32*(-3 + 26*z)*H[3, z])/3 - (256*(-1 + 2*z)*H[-2, 0, z])/3 - 
           (64*(-4 + z)*(2 + 3*z)*H[-1, 0, z])/3 - 
           (128*(1 + 2*z)*H[-1, 2, z])/3 + (16*(-187 - 250*z + 36*z^2)*
             H[0, 0, z])/9 - (224*(-13 + 14*z)*H[1, 0, z])/9 - 
           (32*(-37 + 80*z)*H[1, 1, z])/9 - (64*(-1 + 2*z)*H[1, 2, z])/3 + 
           32*(5 + 2*z)*H[2, 0, z] - 64*(-3 + 4*z)*H[2, 1, z] + 
           (256*(1 + 2*z)*H[-1, -1, 0, z])/3 + (128*(1 + 2*z)*H[-1, 0, 0, z])/
            3 - (256*(5 + 2*z)*H[0, 0, 0, z])/3 - 
           (608*(-1 + 2*z)*H[1, 0, 0, z])/3 - (64*(-1 + 2*z)*H[1, 1, 0, z])/
            3 + (160*(-1 + 2*z)*H[1, 1, 1, z])/3 - 
           (16*(-49 - 4*z + 12*z^2)*zeta[2])/3 + (256*(1 + 2*z)*H[-1, z]*
             zeta[2])/3 + H[1, z]*((32*(-98 + 307*z))/27 - 
             (128*(-1 + 2*z)*zeta[2])/3) + H[0, z]*((-8*(451 + 1288*z))/27 - 
             (32*(-1 + 6*z)*zeta[2])/3) - (64*(-11 + 15*z)*zeta[3])/3) + 
         CF*Nf*TF*((-12967 + 6774*z)/18 + (8*(41 + 224*z)*H[3, z])/3 + 
           32*(3 + 8*z)*H[4, z] + 32*(1 + 18*z)*H[-3, 0, z] - 
           32*(1 + 7*z)*H[-2, 0, z] - 16*(11 + 6*z + 9*z^2)*H[-1, 0, z] - 
           32*(1 + 4*z)*H[-1, 2, z] + (8*(-139 + 212*z)*H[1, 2, z])/3 + 
           224*(-1 + 2*z)*H[1, 3, z] - (8*(-83 + 124*z)*H[2, 0, z])/3 - 
           (16*(-26 + 115*z)*H[2, 1, z])/3 + 48*(-13 + 14*z)*H[2, 2, z] - 
           160*(1 + 4*z)*H[3, 0, z] - 64*(-3 + 11*z)*H[3, 1, z] - 
           64*(1 + 8*z)*H[-2, -1, 0, z] - 96*H[-2, 0, 0, z] - 
           160*(1 + 2*z)*H[-1, -2, 0, z] + 64*(4 + 7*z)*H[-1, -1, 0, z] - 
           64*(1 + 2*z)*H[-1, -1, 2, z] - 96*(5 + 6*z)*H[-1, 0, 0, z] + 
           192*(1 + 2*z)*H[-1, 2, 0, z] + 64*(1 + 2*z)*H[-1, 2, 1, z] - 
           (8*(-181 + 26*z)*H[0, 0, 0, z])/3 + 160*(-1 + 2*z)*
            H[1, -2, 0, z] + 16*(-74 + 43*z)*H[1, 0, 0, z] + 
           (8*(-197 + 292*z)*H[1, 1, 0, z])/3 + 
           (16*(-23 + 73*z)*H[1, 1, 1, z])/3 - 96*(-1 + 2*z)*H[1, 1, 2, z] - 
           480*(-1 + 2*z)*H[1, 2, 0, z] - 64*(-1 + 2*z)*H[1, 2, 1, z] + 
           16*(-65 + 34*z)*H[2, 0, 0, z] + 16*(-41 + 46*z)*H[2, 1, 0, z] + 
           16*(-23 + 34*z)*H[2, 1, 1, z] + 192*(1 + 2*z)*H[-1, -1, -1, 0, 
             z] + 128*(1 + 2*z)*H[-1, -1, 0, 0, z] - 48*(1 + 2*z)*
            H[-1, 0, 0, 0, z] - 64*(1 + 2*z)*H[0, 0, 0, 0, z] - 
           112*(-1 + 2*z)*H[1, 0, 0, 0, z] + 416*(-1 + 2*z)*
            H[1, 1, 0, 0, z] - 32*(-1 + 2*z)*H[1, 1, 1, 0, z] - 
           128*(-1 + 2*z)*H[1, 1, 1, 1, z] - (8*(370 + 2491*z + 162*z^2)*
             zeta[2])/9 - 32*(1 + 8*z)*H[-2, z]*zeta[2] + 
           160*(1 + 2*z)*H[-1, -1, z]*zeta[2] + H[0, 0, z]*
            ((2*(4295 + 8606*z + 648*z^2))/9 + 128*(-2 + z)*zeta[2]) + 
           H[1, 1, z]*((-8*(166 + 139*z))/9 + 64*(-1 + 2*z)*zeta[2]) + 
           H[1, 0, z]*((-8*(-188 + 583*z))/3 + 160*(-1 + 2*z)*zeta[2]) + 
           H[2, z]*((8*(424 + 2347*z))/9 - 16*(-37 + 50*z)*zeta[2]) - 
           (16*(-221 + 106*z)*zeta[3])/3 + H[1, z]*((-4*(-11953 + 10754*z))/
              27 - 8*(-3 + 4*z)*zeta[2] - 1584*(-1 + 2*z)*zeta[3]) + 
           H[-1, z]*(32*(5 + 11*z)*zeta[2] - 80*(1 + 2*z)*zeta[3]) + 
           H[0, z]*((-2*(-13441 + 51677*z))/27 + (40*(-23 + 4*z)*zeta[2])/3 - 
             16*(-1 + 14*z)*zeta[3]) - 4*(-329 + 22*z)*zeta[4])))
 
dPTLarin["qq"] = -2*as*CF*(1 + z) + 
     as^2*(CF*Nf*TF*((16*(-44 + 49*z))/9 - (16*(-5 - 6*z + 10*z^2)*H[0, z])/
          (3*(-1 + z)) + 16*(1 + z)*H[0, 0, z]) + 
       CA*CF*((-2*(43 + 91*z))/9 + (2*(-23 + z^2)*H[0, z])/(3*(-1 + z)) - 
         (8*(1 + z^2)*H[-1, 0, z])/(1 + z) - (8*(1 + z^2)*H[0, 0, z])/
          ((-1 + z)*(1 + z)) + (8*z*zeta[2])/(1 + z)) + 
       CF^2*(36*(-1 + z) - (4*(-4 + 2*z + 5*z^2)*H[0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[2, z])/(-1 + z) + (16*(1 + z^2)*H[-1, 0, z])/
          (1 + z) + (4*(5 + z + 7*z^2 + 3*z^3)*H[0, 0, z])/
          ((-1 + z)*(1 + z)) + (8*(1 + z^2)*H[1, 0, z])/(-1 + z) + 
         (8*(1 + z^2)*zeta[2])/(1 + z))) + plusD[0, 1 - z]*
      (4*as*CF + as^2*((-80*CF*Nf*TF)/9 + CA*CF*(268/9 - 8*zeta[2])) + 
       as^3*((-64*CF*Nf^2*TF^2)/27 + CA*CF*Nf*TF*(-1672/27 + 
           (320*zeta[2])/9 - (224*zeta[3])/3) + CF^2*Nf*TF*
          (-220/3 + 64*zeta[3]) + CA^2*CF*(490/3 - (1072*zeta[2])/9 + 
           (88*zeta[3])/3 + 88*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^2*((64*(-113 + 114*z))/27 + (1664*(-1 + z)*H[1, z])/9 - 
         (32*(19 + 37*z)*H[2, z])/9 + (64*(1 + z)*H[3, z])/3 + 
         (32*(-9 - 18*z + 25*z^2)*H[0, 0, z])/(9*(-1 + z)) - 
         160*(-1 + z)*H[1, 0, z] - (160*(-1 + z)*H[1, 1, z])/3 + 
         64*(1 + z)*H[2, 0, z] + (64*(1 + z)*H[2, 1, z])/3 - 
         (128*(1 + z)*H[0, 0, 0, z])/3 + (32*(19 + 37*z)*zeta[2])/9 + 
         H[0, z]*((-64*(14 - 84*z + 75*z^2))/(27*(-1 + z)) - 
           (64*(1 + z)*zeta[2])/3) + (256*(1 + z)*zeta[3])/3) + 
       CF^2*Nf*TF*((10*(-397 + 419*z))/3 + (32*(-12 - 31*z + 12*z^2 + 23*z^3)*
           H[3, z])/(3*(-1 + z)*(1 + z)) - 224*(1 + z)*H[4, z] - 
         (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) - 
         (256*(1 - 3*z + z^2)*H[-1, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) - 
         (8*(97 - 114*z + 97*z^2)*H[1, 0, z])/(9*(-1 + z)) + 
         104*(-1 + z)*H[1, 1, z] + 480*(-1 + z)*H[1, 2, z] - 
         (32*(29 - 27*z + 2*z^2)*H[2, 0, z])/(3*(-1 + z)) - 
         32*(-3 + 2*z)*H[2, 1, z] - 192*(1 + z)*H[2, 2, z] + 
         160*(1 + z)*H[3, 0, z] + 96*(1 + z)*H[3, 1, z] - 
         (64*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
         (16*(-35 - 57*z + 7*z^2 + 45*z^3)*H[0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + 880*(-1 + z)*H[1, 0, 0, z] + 
         320*(-1 + z)*H[1, 1, 0, z] + 160*(-1 + z)*H[1, 1, 1, z] - 
         352*(1 + z)*H[2, 0, 0, z] - 128*(1 + z)*H[2, 1, 0, z] - 
         64*(1 + z)*H[2, 1, 1, z] - 128*(1 + z)*H[0, 0, 0, 0, z] - 
         (8*(-386 + 759*z + 1225*z^2)*zeta[2])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
         H[1, z]*((-1336*(-1 + z))/3 - 800*(-1 + z)*zeta[2]) + 
         H[0, 0, z]*((16*(-125 - 655*z + 23*z^2 + 633*z^3))/
            (9*(-1 + z)*(1 + z)) - 32*(1 + z)*zeta[2]) + 
         H[2, z]*((8*(-478 + 69*z + 329*z^2))/(9*(-1 + z)) + 
           320*(1 + z)*zeta[2]) + (32*(-5 - 5*z - 5*z^2 + 7*z^3)*zeta[3])/
          (3*(-1 + z)*(1 + z)) + H[0, z]*((-8*(-190 - 1897*z + 2036*z^2))/
            (9*(-1 + z)) + (32*(12 - 7*z - 12*z^2 + 11*z^3)*zeta[2])/
            (3*(-1 + z)*(1 + z)) + 320*(1 + z)*zeta[3]) + 
         984*(1 + z)*zeta[4]) + CF^3*(302*(-1 + z) - 
         (32*(-2 + 3*z + 8*z^2)*H[3, z])/(1 + z) - (16*(13 + 15*z^2)*H[4, z])/
          (-1 + z) - (32*(-3 + 3*z - 9*z^2 + 5*z^3)*H[-3, 0, z])/
          ((-1 + z)*(1 + z)) - (32*(2 + 10*z + 5*z^2)*H[-2, 0, z])/(1 + z) + 
         (320*(1 + z^2)*H[-2, 2, z])/(1 + z) + 
         (96*(5 + 8*z + 5*z^2)*H[-1, 2, z])/(1 + z) + 
         (256*(1 + z^2)*H[-1, 3, z])/(1 + z) - 144*(-1 + z)*H[1, 0, z] - 
         (128*(1 + z^2)*H[1, 3, z])/(-1 + z) + (8*(-7 + 8*z + 11*z^2)*
           H[2, 0, z])/(-1 + z) - (64*(1 + z^2)*H[2, 2, z])/(-1 + z) - 
         (64*(2 + z + 3*z^2 + 2*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
         (64*(1 + z^2)*H[3, 1, z])/(-1 + z) - (64*(5 + z)*(1 + z^2)*
           H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
         (64*(1 + 2*z + 3*z^2)*H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 192*(1 + z)*
          H[-1, -1, 0, z] - (768*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
         (16*(7 - 4*z + 7*z^2)*H[-1, 0, 0, z])/(1 + z) - 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
         (48*(-2 - 2*z + 11*z^2 + 5*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
         (96*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (64*(1 + z^2)*H[1, 2, 0, z])/
          (-1 + z) - (48*(1 + 3*z^2)*H[2, 0, 0, z])/(-1 + z) - 
         (64*(1 + z^2)*H[2, 1, 0, z])/(-1 + z) - 
         (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
         (224*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
         (16*(11 + z + 37*z^2 + 7*z^3)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 12*(17 + z)*zeta[2] - 
         (32*(-5 + 11*z)*(1 + z^2)*H[-2, z]*zeta[2])/((-1 + z)*(1 + z)) + 
         (768*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) + 
         H[-1, 0, z]*(-96*(1 + z) - (384*(1 + z^2)*zeta[2])/(1 + z)) + 
         H[2, z]*(-12*(1 + 25*z) - (96*(1 + z^2)*zeta[2])/(1 + z)) + 
         H[0, 0, z]*((-4*(56 - 100*z + 57*z^2))/(-1 + z) + 
           (16*(7 + 9*z + 13*z^2 + 3*z^3)*zeta[2])/((-1 + z)*(1 + z))) + 
         (48*(4 + 8*z + 7*z^2)*zeta[3])/(1 + z) + 
         H[1, z]*(400*(-1 + z) + 96*(-1 + z)*zeta[2] - 
           (192*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
          ((-192*(2 + 3*z + 2*z^2)*zeta[2])/(1 + z) - (576*(1 + z^2)*zeta[3])/
            (1 + z)) + H[0, z]*((2*(-32 - 36*z + 5*z^2 + 57*z^3))/
            ((-1 + z)*(1 + z)) + (16*(1 - 9*z - z^2 + 27*z^3)*zeta[2])/
            ((-1 + z)*(1 + z)) + (64*(-1 + 2*z^2)*zeta[3])/
            ((-1 + z)*(1 + z))) - (4*(11 + 81*z - 63*z^2 + 7*z^3)*zeta[4])/
          ((-1 + z)*(1 + z))) + CA^2*CF*((-20093 + 15683*z)/27 - 
         (4*(-23 - 75*z + z^2 + 141*z^3)*H[3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-1 + 15*z - 7*z^2 + 9*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
         (8*(-3 - z - 5*z^2 + z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) - 
         (8*(1 - 43*z - 41*z^2 + 47*z^3)*H[-2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, z])/((-1 + z)*(1 + z)) + 
         (16*(41 + 60*z + 41*z^2)*H[-1, 2, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - (64*(1 + z^2)*H[1, 3, z])/
          (-1 + z) - (16*(5 - 2*z + 5*z^2)*H[-2, -1, 0, z])/(-1 + z) + 
         (8*(-5 + 9*z - 7*z^2 + 11*z^3)*H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
         64*(1 + z)*H[-1, -1, 0, z] - (256*(1 + z^2)*H[-1, -1, 2, z])/
          (1 + z) + (8*(7 + 36*z + 7*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
         (16*(5 + 26*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
         (4*(19 - 16*z + 19*z^2)*H[1, 0, 0, z])/(-1 + z) + 
         (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) - 
         (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
         (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
         (8*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
         (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
         (16*(93 + 202*z + 42*z^2)*zeta[2])/(9*(1 + z)) - 
         (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) + 
         (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) + 
         (16*(1 + z^2)*H[1, 0, z]*zeta[2])/(-1 + z) + 
         H[-1, 0, z]*((-32*(8 - 51*z + 8*z^2))/(9*(1 + z)) - 
           (176*(1 + z^2)*zeta[2])/(1 + z)) + H[2, z]*((-224*(1 + z))/3 - 
           (8*(5 + 2*z + 5*z^2)*zeta[2])/(1 + z)) + 
         H[0, 0, z]*((2*(-201 - 361*z - 1113*z^2 + 119*z^3))/
            (9*(-1 + z)*(1 + z)) + (4*(7 - 8*z + 9*z^2)*zeta[2])/(1 + z)) + 
         (16*(-35 + 10*z + 21*z^2 + 9*z^3)*zeta[3])/(3*(-1 + z)*(1 + z)) + 
         H[1, z]*((592*(-1 + z))/3 + 32*(-1 + z)*zeta[2] - 
           (144*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
          ((-16*(35 + 48*z + 35*z^2)*zeta[2])/(3*(1 + z)) - 
           (192*(1 + z^2)*zeta[3])/(1 + z)) + 
         H[0, z]*((-2*(-2107 - 295*z + 4517*z^2 + 2057*z^3))/
            (27*(-1 + z)*(1 + z)) + (4*(-25 - 75*z + 83*z^2 + 141*z^3)*
             zeta[2])/(3*(-1 + z)*(1 + z)) - (16*(7 + 9*z^2)*zeta[3])/
            ((-1 + z)*(1 + z))) - ((63 - 7*z + 121*z^2 + 31*z^3)*zeta[4])/
          ((-1 + z)*(1 + z))) + CA*(CF*Nf*TF*((4*(-2311 + 2729*z))/27 + 
           (8*(35 - 41*z - 39*z^2 + 53*z^3)*H[3, z])/(3*(-1 + z)*(1 + z)) + 
           16*(1 + z)*H[4, z] - 32*(-7 + 3*z)*H[-3, 0, z] + 
           (16*(35 + 90*z + 59*z^2)*H[-2, 0, z])/(3*(1 + z)) + 
           (16*(17 - 6*z + 17*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
           (128*(2 + 3*z + 2*z^2)*H[-1, 2, z])/(3*(1 + z)) - 
           536*(-1 + z)*H[1, 0, z] - (520*(-1 + z)*H[1, 1, z])/3 - 
           480*(-1 + z)*H[1, 2, z] + 16*(-8 + 27*z)*H[2, 0, z] + 
           (16*(-11 + 19*z)*H[2, 1, z])/3 + 192*(1 + z)*H[2, 2, z] - 
           288*(1 + z)*H[3, 0, z] - 96*(1 + z)*H[3, 1, z] + 
           64*(-1 + z)*H[-2, -1, 0, z] - 160*(-1 + z)*H[-2, 0, 0, z] - 
           160*(1 + z)*H[-1, -1, 0, z] + (16*(71 + 138*z + 71*z^2)*
             H[-1, 0, 0, z])/(3*(1 + z)) - (16*(-63 - 59*z + 55*z^2 + 59*z^3)*
             H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(89 - 174*z + 89*z^2)*H[1, 0, 0, z])/(-1 + z) - 
           320*(-1 + z)*H[1, 1, 0, z] - 160*(-1 + z)*H[1, 1, 1, z] + 
           272*(1 + z)*H[2, 0, 0, z] + 128*(1 + z)*H[2, 1, 0, z] + 
           64*(1 + z)*H[2, 1, 1, z] + 32*(-19 + 4*z)*H[0, 0, 0, 0, z] + 
           (8*(241 + 799*z + 598*z^2)*zeta[2])/(9*(1 + z)) + 
           32*(-1 + z)*H[-2, z]*zeta[2] + (16*(1 - 6*z + z^2)*H[-1, z]*
             zeta[2])/(3*(1 + z)) + H[0, 0, z]*((-8*(-96 - 1241*z - 28*z^2 + 
                1197*z^3))/(9*(-1 + z)*(1 + z)) - 16*(-13 + z)*zeta[2]) + 
           H[1, z]*((3920*(-1 + z))/9 + 720*(-1 + z)*zeta[2]) + 
           H[2, z]*((-8*(211 + 634*z))/9 - 288*(1 + z)*zeta[2]) + 
           (16*(-72 - 63*z + 82*z^2 + 61*z^3)*zeta[3])/(3*(-1 + z)*(1 + z)) + 
           H[0, z]*((16*(432 - 1119*z + 854*z^2))/(27*(-1 + z)) + 
             (8*(-141 - 55*z + 137*z^2 + 43*z^3)*zeta[2])/(3*(-1 + z)*(1 + 
                z)) - 64*(1 + 5*z)*zeta[3]) - 4*(203 + 213*z)*zeta[4]) + 
         CF^2*(-1268*(-1 + z) + (8*(3 - 67*z + 15*z^2 + 209*z^3)*H[3, z])/
            (3*(-1 + z)*(1 + z)) + (32*(2 + 6*z - z^2 + 3*z^3)*H[4, z])/
            ((-1 + z)*(1 + z)) + (64*z*(1 - z + z^2)*H[-3, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-5 - 67*z - 26*z^2 + 62*z^3)*
             H[-2, 0, z])/(3*(-1 + z)*(1 + z)) - (32*(-15 + 11*z)*(1 + z^2)*
             H[-2, 2, z])/((-1 + z)*(1 + z)) - (16*(127 + 192*z + 127*z^2)*
             H[-1, 2, z])/(3*(1 + z)) - (384*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
           (128*(1 + z^2)*H[1, 3, z])/(-1 + z) + (16*(17 + 5*z^2)*H[2, 0, z])/
            (3*(-1 + z)) + (32*(1 + z^2)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (64*(5 + 2*z + 4*z^2 + 3*z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(-3 + 13*z - z^2 + 11*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) - 224*(1 + z)*
            H[-1, -1, 0, z] + (896*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (40*(7 + 12*z + 7*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
           (32*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
           (4*(109 + 105*z + 163*z^2 + 27*z^3)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (256*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (16*(7 - 8*z + 7*z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (16*(5 + z^2)*H[2, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
           (16*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (32*(1 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (80*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
           (8*(349 + 768*z + 151*z^2)*zeta[2])/(9*(1 + z)) + 
           (32*(-10 + 13*z - 11*z^2 + 14*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (896*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + H[1, 0, z]*((16*(79 - 24*z + 79*z^2))/(9*(-1 + z)) - 
             (32*(1 + z^2)*zeta[2])/(-1 + z)) + H[-1, 0, z]*
            ((16*(59 - 150*z + 59*z^2))/(9*(1 + z)) + (544*(1 + z^2)*zeta[2])/
              (1 + z)) + H[0, 0, z]*((8*(167 + 28*z + 556*z^2 + 159*z^3))/
              (9*(-1 + z)*(1 + z)) - (32*z*(6 - z + 3*z^2)*zeta[2])/
              ((-1 + z)*(1 + z))) + H[2, z]*((8*(-151 - 48*z + 467*z^2))/
              (9*(-1 + z)) + (32*(-5 + 2*z - 4*z^2 + 3*z^3)*zeta[2])/
              ((-1 + z)*(1 + z))) - (8*(-187 - 7*z + 104*z^2 + 110*z^3)*
             zeta[3])/(3*(-1 + z)*(1 + z)) + H[1, z]*((-2008*(-1 + z))/3 - 
             112*(-1 + z)*zeta[2] + (384*(1 + z^2)*zeta[3])/(-1 + z)) + 
           H[-1, z]*((32*(53 + 75*z + 53*z^2)*zeta[2])/(3*(1 + z)) + 
             (672*(1 + z^2)*zeta[3])/(1 + z)) + H[0, z]*
            ((2*(-1538 - 1198*z + 1409*z^2 + 421*z^3))/(9*(-1 + z)*(1 + z)) - 
             (8*(-33 - 113*z + 69*z^2 + 211*z^3)*zeta[2])/(3*(-1 + z)*(1 + 
                z)) + (32*(8 + 7*z^2)*zeta[3])/((-1 + z)*(1 + z))) - 
           (4*(-67 - 67*z - 7*z^2 + 3*z^3)*zeta[4])/((-1 + z)*(1 + z))))) + 
     delta[1 - z]*(3*as*CF + as^2*(CF*Nf*TF*(-2/3 - (16*zeta[2])/3) + 
         CA*CF*(17/6 + (44*zeta[2])/3 - 12*zeta[3]) + 
         CF^2*(3/2 - 12*zeta[2] + 24*zeta[3])) + 
       as^3*(CF*Nf^2*TF^2*(-68/9 + (320*zeta[2])/27 - (64*zeta[3])/9) + 
         CF^2*Nf*TF*(-46 + (40*zeta[2])/3 - (272*zeta[3])/3 + 
           (232*zeta[4])/3) + CF^3*(29/2 + zeta[2]*(18 - 32*zeta[3]) + 
           68*zeta[3] + 144*zeta[4] - 240*zeta[5]) + 
         CA^2*CF*(-1657/36 + (4496*zeta[2])/27 - (1552*zeta[3])/9 - 
           5*zeta[4] + 40*zeta[5]) + CA*(CF*Nf*TF*(40 - (2672*zeta[2])/27 + 
             (400*zeta[3])/9 + 4*zeta[4]) + CF^2*(151/4 + (844*zeta[3])/3 + 
             zeta[2]*(-410/3 + 16*zeta[3]) - (494*zeta[4])/3 + 120*zeta[5]))))


==> anc/dPTMSb.m <==
dPTMSb["-"] = -2*as*CF*(1 + z) + 
     as^2*(CF*Nf*TF^2*((16*(-1 + 11*z))/9 + (16*(1 + z^2)*H[0, z])/
          (3*(-1 + z))) + CF^2*(4*(-1 + z) - (4*z*(2 + z)*H[0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[2, z])/(-1 + z) - (16*(1 + z^2)*H[-1, 0, z])/
          (1 + z) + (4*(1 + 5*z + 3*z^2 + 7*z^3)*H[0, 0, z])/
          ((-1 + z)*(1 + z)) + (8*(1 + z^2)*H[1, 0, z])/(-1 + z) - 
         (8*(1 + z^2)*zeta[2])/(1 + z)) + CA*CF*((-2*(-17 + 151*z))/9 - 
         (22*(1 + z^2)*H[0, z])/(3*(-1 + z)) + (8*(1 + z^2)*H[-1, 0, z])/
          (1 + z) - (8*z*(1 + z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
         (8*(1 + z + z^2)*zeta[2])/(1 + z))) + plusD[0, 1 - z]*
      (4*as*CF + as^2*((-160*CF*Nf*TF^2)/9 + CA*CF*(268/9 - 8*zeta[2])) + 
       as^3*((-256*CF*Nf^2*TF^4)/27 + CA*CF*Nf*TF^2*(-3344/27 + 
           (640*zeta[2])/9 - (448*zeta[3])/3) + CF^2*Nf*TF^2*
          (-440/3 + 128*zeta[3]) + CA^2*CF*(490/3 - (1072*zeta[2])/9 + 
           (88*zeta[3])/3 + 88*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^4*((-256*(-7 + 6*z))/27 - 
         (128*(11 - 12*z + 11*z^2)*H[0, z])/(27*(-1 + z)) - 
         (128*(1 + z^2)*H[0, 0, z])/(9*(-1 + z))) + 
       CF^2*Nf*TF^2*((20*(1 + 65*z))/9 - (256*(-1 + z)*H[1, z])/3 - 
         (128*(11 - 6*z + 5*z^2)*H[2, z])/(9*(-1 + z)) - 
         (256*(1 + z^2)*H[3, z])/(3*(-1 + z)*(1 + z)) + 
         (128*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
         (512*(4 + 3*z + 4*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
         (256*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) - 
         (64*(11 + 7*z + 44*z^3)*H[0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (256*(4 - 3*z + 4*z^2)*H[1, 0, z])/(9*(-1 + z)) - 
         (128*(1 + z^2)*H[2, 0, z])/(3*(-1 + z)) + 
         (128*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
         (32*(3 + 11*z + 9*z^2 + 17*z^3)*H[0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (640*(1 + z^2)*zeta[2])/(9*(1 + z)) + 
         (256*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
         H[0, z]*((-16*(-3 - 112*z + 64*z^2))/(9*(-1 + z)) + 
           (128*(1 + z^2)*zeta[2])/(3*(-1 + z)*(1 + z))) - 
         (128*(-2 + z + z^2 + 4*z^3)*zeta[3])/(3*(-1 + z)*(1 + z))) + 
       CF^3*(62*(-1 + z) + (32*(7 + 13*z + 9*z^2)*H[3, z])/(1 + z) - 
         (16*(13 + 15*z^2)*H[4, z])/(-1 + z) + (32*(-3 + 3*z - 5*z^2 + 9*z^3)*
           H[-3, 0, z])/((-1 + z)*(1 + z)) - (32*z*(2 + 5*z)*H[-2, 0, z])/
          (1 + z) - (320*(1 + z^2)*H[-2, 2, z])/(1 + z) - 
         (96*(5 + 8*z + 5*z^2)*H[-1, 2, z])/(1 + z) - 
         (256*(1 + z^2)*H[-1, 3, z])/(1 + z) - 16*(-1 + z)*H[1, 0, z] - 
         (128*(1 + z^2)*H[1, 3, z])/(-1 + z) + 
         (8*(1 + 8*z + 3*z^2)*H[2, 0, z])/(-1 + z) - 
         (64*(1 + z^2)*H[2, 2, z])/(-1 + z) - (64*(1 + 2*z + 2*z^2 + 3*z^3)*
           H[3, 0, z])/((-1 + z)*(1 + z)) - (64*(1 + z^2)*H[3, 1, z])/
          (-1 + z) - (64*(1 + 5*z)*(1 + z^2)*H[-2, -1, 0, z])/
          ((-1 + z)*(1 + z)) + (64*(2 + z + 3*z^3)*H[-2, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 
         192*(1 + z)*H[-1, -1, 0, z] + (768*(1 + z^2)*H[-1, -1, 2, z])/
          (1 + z) - (16*(19 + 20*z + 19*z^2)*H[-1, 0, 0, z])/(1 + z) + 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
         (16*z*(16 + 9*z + 11*z^2)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
         (96*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (64*(1 + z^2)*H[1, 2, 0, z])/
          (-1 + z) - (48*(1 + 3*z^2)*H[2, 0, 0, z])/(-1 + z) - 
         (64*(1 + z^2)*H[2, 1, 0, z])/(-1 + z) + 
         (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
         (224*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
         (16*(1 + 11*z + 7*z^2 + 37*z^3)*H[0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (128*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
         4*(77 + 93*z)*zeta[2] + (32*(-11 + 5*z)*(1 + z^2)*H[-2, z]*zeta[2])/
          ((-1 + z)*(1 + z)) - (768*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) + 
         H[2, z]*(4*(85 + 77*z) + (96*(1 + z^2)*zeta[2])/(1 + z)) + 
         H[-1, 0, z]*(-32*(1 + z) + (384*(1 + z^2)*zeta[2])/(1 + z)) + 
         H[0, 0, z]*((4*(-8 - 84*z + 79*z^2))/(-1 + z) + 
           (16*(9 + 7*z + 3*z^2 + 13*z^3)*zeta[2])/((-1 + z)*(1 + z))) - 
         (48*(2 + 3*z)*(2 + 5*z)*zeta[3])/(1 + z) + 
         H[1, z]*(-560*(-1 + z) - 96*(-1 + z)*zeta[2] - 
           (192*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
          ((192*(3 + 5*z + 3*z^2)*zeta[2])/(1 + z) + (576*(1 + z^2)*zeta[3])/
            (1 + z)) + H[0, z]*((-2*z*(-268 - 21*z + 295*z^2))/
            ((-1 + z)*(1 + z)) - (16*(-15 - 25*z - 3*z^2 + 25*z^3)*zeta[2])/
            ((-1 + z)*(1 + z)) + (64*z*(-1 + 2*z^2)*zeta[3])/
            ((-1 + z)*(1 + z))) + (4*(-81 - 11*z - 7*z^2 + 63*z^3)*zeta[4])/
          ((-1 + z)*(1 + z))) + CA^2*CF*((-7*(-761 + 1391*z))/27 + 
         (4*(-69 - 25*z + 3*z^2 + 47*z^3)*H[3, z])/(3*(-1 + z)*(1 + z)) + 
         (4*(-15 + z - 9*z^2 + 7*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
         (8*(1 + 3*z - z^2 + 5*z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
         (8*(7 + 35*z - 11*z^2 + 5*z^3)*H[-2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (32*(-3 + 5*z)*(1 + z^2)*H[-2, 2, z])/((-1 + z)*(1 + z)) - 
         (16*(29 + 36*z + 29*z^2)*H[-1, 2, z])/(3*(1 + z)) - 
         (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - (64*(1 + z^2)*H[1, 3, z])/
          (-1 + z) - (16*(3 + 2*z + 3*z^2)*H[-2, -1, 0, z])/(-1 + z) - 
         (8*(-9 + 5*z - 11*z^2 + 7*z^3)*H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
         64*(1 + z)*H[-1, -1, 0, z] + (256*(1 + z^2)*H[-1, -1, 2, z])/
          (1 + z) - (8*(19 + 60*z + 19*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
         (16*z*(23 + 8*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
         (4*(19 - 16*z + 19*z^2)*H[1, 0, 0, z])/(-1 + z) + 
         (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) + 
         (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
         (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
         (8*z*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
         (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
         (16*(4 - 35*z + 28*z^2)*zeta[2])/(9*(1 + z)) + 
         (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) - 
         (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) + 
         (16*(1 + z^2)*H[1, 0, z]*zeta[2])/(-1 + z) + 
         H[-1, 0, z]*((16*(91 + 48*z + 91*z^2))/(9*(1 + z)) + 
           (176*(1 + z^2)*zeta[2])/(1 + z)) + H[2, z]*(112*(1 + z) + 
           (8*(3 - 2*z + 3*z^2)*zeta[2])/(1 + z)) + 
         H[0, 0, z]*((-2*(121 + 969*z + 121*z^2 + 345*z^3))/
            (9*(-1 + z)*(1 + z)) - (4*(15 + 8*z + 17*z^2)*zeta[2])/(1 + z)) - 
         (16*(-19 - 28*z + 42*z^3)*zeta[3])/(3*(-1 + z)*(1 + z)) + 
         H[1, z]*(-176*(-1 + z) - 32*(-1 + z)*zeta[2] - 
           (144*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
          ((16*(35 + 48*z + 35*z^2)*zeta[2])/(3*(1 + z)) + 
           (192*(1 + z^2)*zeta[3])/(1 + z)) + 
         H[0, z]*((-2*(1967 - 1933*z - 205*z^2 + 4343*z^3))/
            (27*(-1 + z)*(1 + z)) - (4*(-69 - 95*z + 3*z^2 + 37*z^3)*zeta[2])/
            (3*(-1 + z)*(1 + z)) - (16*z*(7 + 9*z^2)*zeta[3])/
            ((-1 + z)*(1 + z))) - ((-7 + 63*z + 31*z^2 + 121*z^3)*zeta[4])/
          ((-1 + z)*(1 + z))) + CA*(CF*Nf*TF^2*((8*(-819 + 1237*z))/27 + 
           64*(-1 + z)*H[1, z] - 32*(1 + z)*H[2, z] - 
           (32*(-3 + z)*(1 + z^2)*H[3, z])/(3*(-1 + z)*(1 + z)) - 
           (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) - 
           (256*(4 + 3*z + 4*z^2)*H[-1, 0, z])/(9*(1 + z)) + 
           (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) + 
           (32*(11 + 28*z + 11*z^2 + 34*z^3)*H[0, 0, z])/(9*(-1 + z)*
             (1 + z)) - (64*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
           (128*z*(1 + z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (32*(11 + 14*z + 23*z^2)*zeta[2])/(9*(1 + z)) - 
           (128*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           H[0, z]*((16*(317 - 408*z + 425*z^2))/(27*(-1 + z)) - 
             (32*(3 + z)*(1 + z^2)*zeta[2])/(3*(-1 + z)*(1 + z))) + 
           (64*(-4 - z + 3*z^2 + 6*z^3)*zeta[3])/(3*(-1 + z)*(1 + z))) + 
         CF^2*((-532*(-1 + z))/9 - (8*(-125 - 99*z - 17*z^2 + 81*z^3)*
             H[3, z])/(3*(-1 + z)*(1 + z)) - (32*(-6 - 2*z - 3*z^2 + z^3)*
             H[4, z])/((-1 + z)*(1 + z)) - (64*(-1 - z^2 + z^3)*H[-3, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-7 - 41*z + 2*z^2 + 10*z^3)*
             H[-2, 0, z])/(3*(-1 + z)*(1 + z)) + (32*(-11 + 15*z)*(1 + z^2)*
             H[-2, 2, z])/((-1 + z)*(1 + z)) + (16*(103 + 144*z + 103*z^2)*
             H[-1, 2, z])/(3*(1 + z)) + (384*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
           (128*(1 + z^2)*H[1, 3, z])/(-1 + z) + (176*(1 + z^2)*H[2, 0, z])/
            (3*(-1 + z)) + (32*z*(1 + z^2)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (64*(2 + 5*z + 3*z^2 + 4*z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-13 + 3*z - 11*z^2 + z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
           (64*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) - 224*(1 + z)*
            H[-1, -1, 0, z] - (896*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
           (40*(19 + 36*z + 19*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
           (32*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
           (4*(33 + 157*z + 99*z^2 + 115*z^3)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (256*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (16*(7 - 8*z + 7*z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (16*(5 + z^2)*H[2, 0, 0, z])/(-1 + z) - 
           (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
           (16*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (32*z*(1 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (80*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
           (8*(163 + 684*z + 253*z^2)*zeta[2])/(9*(1 + z)) - 
           (32*(-13 + 10*z - 14*z^2 + 11*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) + (896*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + H[1, 0, z]*((16*(109 - 84*z + 109*z^2))/(9*(-1 + z)) - 
             (32*(1 + z^2)*zeta[2])/(-1 + z)) + H[-1, 0, z]*
            ((-16*(173 + 78*z + 173*z^2))/(9*(1 + z)) - 
             (544*(1 + z^2)*zeta[2])/(1 + z)) + H[0, 0, z]*
            ((8*(151 + 506*z + 36*z^2 + 217*z^3))/(9*(-1 + z)*(1 + z)) + 
             (32*(-6 - 3*z^2 + z^3)*zeta[2])/((-1 + z)*(1 + z))) + 
           H[2, z]*((-8*(-599 + 168*z + 163*z^2))/(9*(-1 + z)) - 
             (32*(-2 + 5*z - 3*z^2 + 4*z^3)*zeta[2])/((-1 + z)*(1 + z))) + 
           (8*(-101 - 209*z - 2*z^2 + 292*z^3)*zeta[3])/(3*(-1 + z)*
             (1 + z)) + H[1, z]*((1672*(-1 + z))/3 + 112*(-1 + z)*zeta[2] + 
             (384*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
            ((-992*(2 + 3*z + 2*z^2)*zeta[2])/(3*(1 + z)) - 
             (672*(1 + z^2)*zeta[3])/(1 + z)) + H[0, z]*
            ((2*(66 - 2954*z - 843*z^2 + 2825*z^3))/(9*(-1 + z)*(1 + z)) + 
             (8*(-103 - 159*z + 5*z^2 + 123*z^3)*zeta[2])/(3*(-1 + z)*(1 + 
                z)) + (32*z*(8 + 7*z^2)*zeta[3])/((-1 + z)*(1 + z))) + 
           (4*(67 + 67*z - 3*z^2 + 7*z^3)*zeta[4])/((-1 + z)*(1 + z))))) + 
     delta[1 - z]*(3*as*CF + as^2*(CF*Nf*TF^2*(-4/3 - (32*zeta[2])/3) + 
         CA*CF*(17/6 + (44*zeta[2])/3 - 12*zeta[3]) + 
         CF^2*(3/2 - 12*zeta[2] + 24*zeta[3])) + 
       as^3*(CF*Nf^2*TF^4*(-272/9 + (1280*zeta[2])/27 - (256*zeta[3])/9) + 
         CF^2*Nf*TF^2*(-92 + (80*zeta[2])/3 - (544*zeta[3])/3 + 
           (464*zeta[4])/3) + CF^3*(29/2 + zeta[2]*(18 - 32*zeta[3]) + 
           68*zeta[3] + 144*zeta[4] - 240*zeta[5]) + 
         CA^2*CF*(-1657/36 + (4496*zeta[2])/27 - (1552*zeta[3])/9 - 
           5*zeta[4] + 40*zeta[5]) + CA*(CF*Nf*TF^2*(80 - (5344*zeta[2])/27 + 
             (800*zeta[3])/9 + 8*zeta[4]) + CF^2*(151/4 + (844*zeta[3])/3 + 
             zeta[2]*(-410/3 + 16*zeta[3]) - (494*zeta[4])/3 + 120*zeta[5]))))
 
dPTMSb["+"] = -2*as*CF*(1 + z) + 
     as^2*(CF*Nf*TF^2*((16*(-1 + 11*z))/9 + (16*(1 + z^2)*H[0, z])/
          (3*(-1 + z))) + CA*CF*((-2*(-89 + 223*z))/9 + 
         (2*(-23 + z^2)*H[0, z])/(3*(-1 + z)) - (8*(1 + z^2)*H[-1, 0, z])/
          (1 + z) - (8*(1 + z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
         (8*z*zeta[2])/(1 + z)) + CF^2*(36*(-1 + z) - 
         (4*(-4 + 2*z + 5*z^2)*H[0, z])/(-1 + z) + (8*(1 + z^2)*H[2, z])/
          (-1 + z) + (16*(1 + z^2)*H[-1, 0, z])/(1 + z) + 
         (4*(5 + z + 7*z^2 + 3*z^3)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
         (8*(1 + z^2)*H[1, 0, z])/(-1 + z) + (8*(1 + z^2)*zeta[2])/
          (1 + z))) + plusD[0, 1 - z]*(4*as*CF + 
       as^2*((-160*CF*Nf*TF^2)/9 + CA*CF*(268/9 - 8*zeta[2])) + 
       as^3*((-256*CF*Nf^2*TF^4)/27 + CA*CF*Nf*TF^2*(-3344/27 + 
           (640*zeta[2])/9 - (448*zeta[3])/3) + CF^2*Nf*TF^2*
          (-440/3 + 128*zeta[3]) + CA^2*CF*(490/3 - (1072*zeta[2])/9 + 
           (88*zeta[3])/3 + 88*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^4*((-256*(-7 + 6*z))/27 - 
         (128*(11 - 12*z + 11*z^2)*H[0, z])/(27*(-1 + z)) - 
         (128*(1 + z^2)*H[0, 0, z])/(9*(-1 + z))) + 
       CF^2*Nf*TF^2*((-4*(-327 + 217*z))/3 + (256*(-1 + z)*H[1, z])/3 - 
         (128*(5 - 6*z + 11*z^2)*H[2, z])/(9*(-1 + z)) - 
         (256*z*(1 + z^2)*H[3, z])/(3*(-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) - 
         (512*(4 + 3*z + 4*z^2)*H[-1, 0, z])/(9*(1 + z)) + 
         (256*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) - 
         (64*(49 + 5*z + 2*z^2 + 6*z^3)*H[0, 0, z])/(9*(-1 + z)*(1 + z)) - 
         (256*(4 - 3*z + 4*z^2)*H[1, 0, z])/(9*(-1 + z)) - 
         (128*(1 + z^2)*H[2, 0, z])/(3*(-1 + z)) - 
         (128*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
         (32*(11 + 3*z + 17*z^2 + 9*z^3)*H[0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (640*(1 + z^2)*zeta[2])/(9*(1 + z)) - 
         (256*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
         H[0, z]*((16*(-161 + 112*z + 100*z^2))/(9*(-1 + z)) + 
           (128*z*(1 + z^2)*zeta[2])/(3*(-1 + z)*(1 + z))) - 
         (128*(1 - 2*z + 4*z^2 + z^3)*zeta[3])/(3*(-1 + z)*(1 + z))) + 
       CF^3*(302*(-1 + z) - (32*(-2 + 3*z + 8*z^2)*H[3, z])/(1 + z) - 
         (16*(13 + 15*z^2)*H[4, z])/(-1 + z) - (32*(-3 + 3*z - 9*z^2 + 5*z^3)*
           H[-3, 0, z])/((-1 + z)*(1 + z)) - (32*(2 + 10*z + 5*z^2)*
           H[-2, 0, z])/(1 + z) + (320*(1 + z^2)*H[-2, 2, z])/(1 + z) + 
         (96*(5 + 8*z + 5*z^2)*H[-1, 2, z])/(1 + z) + 
         (256*(1 + z^2)*H[-1, 3, z])/(1 + z) - 144*(-1 + z)*H[1, 0, z] - 
         (128*(1 + z^2)*H[1, 3, z])/(-1 + z) + (8*(-7 + 8*z + 11*z^2)*
           H[2, 0, z])/(-1 + z) - (64*(1 + z^2)*H[2, 2, z])/(-1 + z) - 
         (64*(2 + z + 3*z^2 + 2*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
         (64*(1 + z^2)*H[3, 1, z])/(-1 + z) - (64*(5 + z)*(1 + z^2)*
           H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
         (64*(1 + 2*z + 3*z^2)*H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 192*(1 + z)*
          H[-1, -1, 0, z] - (768*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
         (16*(7 - 4*z + 7*z^2)*H[-1, 0, 0, z])/(1 + z) - 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
         (48*(-2 - 2*z + 11*z^2 + 5*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
         (96*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (64*(1 + z^2)*H[1, 2, 0, z])/
          (-1 + z) - (48*(1 + 3*z^2)*H[2, 0, 0, z])/(-1 + z) - 
         (64*(1 + z^2)*H[2, 1, 0, z])/(-1 + z) - 
         (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
         (224*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
         (16*(11 + z + 37*z^2 + 7*z^3)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 12*(17 + z)*zeta[2] - 
         (32*(-5 + 11*z)*(1 + z^2)*H[-2, z]*zeta[2])/((-1 + z)*(1 + z)) + 
         (768*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) + 
         H[-1, 0, z]*(-96*(1 + z) - (384*(1 + z^2)*zeta[2])/(1 + z)) + 
         H[2, z]*(-12*(1 + 25*z) - (96*(1 + z^2)*zeta[2])/(1 + z)) + 
         H[0, 0, z]*((-4*(56 - 100*z + 57*z^2))/(-1 + z) + 
           (16*(7 + 9*z + 13*z^2 + 3*z^3)*zeta[2])/((-1 + z)*(1 + z))) + 
         (48*(4 + 8*z + 7*z^2)*zeta[3])/(1 + z) + 
         H[1, z]*(400*(-1 + z) + 96*(-1 + z)*zeta[2] - 
           (192*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
          ((-192*(2 + 3*z + 2*z^2)*zeta[2])/(1 + z) - (576*(1 + z^2)*zeta[3])/
            (1 + z)) + H[0, z]*((2*(-32 - 36*z + 5*z^2 + 57*z^3))/
            ((-1 + z)*(1 + z)) + (16*(1 - 9*z - z^2 + 27*z^3)*zeta[2])/
            ((-1 + z)*(1 + z)) + (64*(-1 + 2*z^2)*zeta[3])/
            ((-1 + z)*(1 + z))) - (4*(11 + 81*z - 63*z^2 + 7*z^3)*zeta[4])/
          ((-1 + z)*(1 + z))) + CA^2*CF*((923 - 5333*z)/27 - 
         (4*(-23 - 75*z + z^2 + 141*z^3)*H[3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-1 + 15*z - 7*z^2 + 9*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
         (8*(-3 - z - 5*z^2 + z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) - 
         (8*(1 - 43*z - 41*z^2 + 47*z^3)*H[-2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, z])/((-1 + z)*(1 + z)) + 
         (16*(41 + 60*z + 41*z^2)*H[-1, 2, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - (64*(1 + z^2)*H[1, 3, z])/
          (-1 + z) - (16*(5 - 2*z + 5*z^2)*H[-2, -1, 0, z])/(-1 + z) + 
         (8*(-5 + 9*z - 7*z^2 + 11*z^3)*H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
         64*(1 + z)*H[-1, -1, 0, z] - (256*(1 + z^2)*H[-1, -1, 2, z])/
          (1 + z) + (8*(7 + 36*z + 7*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
         (16*(5 + 26*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
         (4*(19 - 16*z + 19*z^2)*H[1, 0, 0, z])/(-1 + z) + 
         (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) - 
         (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
         (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
         (8*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
         (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
         (16*(27 + 136*z + 42*z^2)*zeta[2])/(9*(1 + z)) - 
         (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) + 
         (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) + 
         (16*(1 + z^2)*H[1, 0, z]*zeta[2])/(-1 + z) + 
         H[-1, 0, z]*((-32*(41 + 15*z + 41*z^2))/(9*(1 + z)) - 
           (176*(1 + z^2)*zeta[2])/(1 + z)) + H[2, z]*((-224*(1 + z))/3 - 
           (8*(5 + 2*z + 5*z^2)*zeta[2])/(1 + z)) + 
         H[0, 0, z]*((2*(-729 - 361*z - 585*z^2 + 119*z^3))/
            (9*(-1 + z)*(1 + z)) + (4*(7 - 8*z + 9*z^2)*zeta[2])/(1 + z)) + 
         (16*(-35 + 10*z + 21*z^2 + 9*z^3)*zeta[3])/(3*(-1 + z)*(1 + z)) + 
         H[1, z]*((592*(-1 + z))/3 + 32*(-1 + z)*zeta[2] - 
           (144*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
          ((-16*(35 + 48*z + 35*z^2)*zeta[2])/(3*(1 + z)) - 
           (192*(1 + z^2)*zeta[3])/(1 + z)) + 
         H[0, z]*((-2*(1721 + 629*z + 689*z^2 + 1133*z^3))/
            (27*(-1 + z)*(1 + z)) + (4*(-25 - 75*z + 83*z^2 + 141*z^3)*
             zeta[2])/(3*(-1 + z)*(1 + z)) - (16*(7 + 9*z^2)*zeta[3])/
            ((-1 + z)*(1 + z))) - ((63 - 7*z + 121*z^2 + 31*z^3)*zeta[4])/
          ((-1 + z)*(1 + z))) + CA*(CF*Nf*TF^2*((88*(-141 + 179*z))/27 - 
           (64*(-1 + z)*H[1, z])/3 + (32*(1 + z)*H[2, z])/3 + 
           (32*(-1 + 3*z)*(1 + z^2)*H[3, z])/(3*(-1 + z)*(1 + z)) + 
           (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) + 
           (256*(4 + 3*z + 4*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
           (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) - 
           (32*(-49 - 26*z - 13*z^2 + 4*z^3)*H[0, 0, z])/(9*(-1 + z)*
             (1 + z)) + (64*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
           (128*(1 + z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (32*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (32*(-9 + 14*z + 3*z^2)*zeta[2])/(9*(1 + z)) + 
           (128*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
           H[0, z]*((16*(563 - 408*z + 179*z^2))/(27*(-1 + z)) - 
             (32*(1 + 3*z)*(1 + z^2)*zeta[2])/(3*(-1 + z)*(1 + z))) + 
           (64*(-1 - 4*z + 6*z^2 + 3*z^3)*zeta[3])/(3*(-1 + z)*(1 + z))) + 
         CF^2*((-1516*(-1 + z))/3 + (8*(3 - 67*z + 15*z^2 + 209*z^3)*H[3, z])/
            (3*(-1 + z)*(1 + z)) + (32*(2 + 6*z - z^2 + 3*z^3)*H[4, z])/
            ((-1 + z)*(1 + z)) + (64*z*(1 - z + z^2)*H[-3, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-5 - 67*z - 26*z^2 + 62*z^3)*
             H[-2, 0, z])/(3*(-1 + z)*(1 + z)) - (32*(-15 + 11*z)*(1 + z^2)*
             H[-2, 2, z])/((-1 + z)*(1 + z)) - (16*(127 + 192*z + 127*z^2)*
             H[-1, 2, z])/(3*(1 + z)) - (384*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
           (128*(1 + z^2)*H[1, 3, z])/(-1 + z) + (16*(17 + 5*z^2)*H[2, 0, z])/
            (3*(-1 + z)) + (32*(1 + z^2)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (64*(5 + 2*z + 4*z^2 + 3*z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(-3 + 13*z - z^2 + 11*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) - 224*(1 + z)*
            H[-1, -1, 0, z] + (896*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (40*(7 + 12*z + 7*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
           (32*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
           (4*(109 + 105*z + 163*z^2 + 27*z^3)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (256*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (16*(7 - 8*z + 7*z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (16*(5 + z^2)*H[2, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
           (16*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (32*(1 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (80*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
           (8*(217 + 504*z + 19*z^2)*zeta[2])/(9*(1 + z)) + 
           (32*(-10 + 13*z - 11*z^2 + 14*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (896*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + H[1, 0, z]*((16*(145 - 156*z + 145*z^2))/(9*(-1 + z)) - 
             (32*(1 + z^2)*zeta[2])/(-1 + z)) + H[-1, 0, z]*
            ((16*(191 + 114*z + 191*z^2))/(9*(1 + z)) + 
             (544*(1 + z^2)*zeta[2])/(1 + z)) + H[0, 0, z]*
            ((8*(563 - 104*z + 160*z^2 + 291*z^3))/(9*(-1 + z)*(1 + z)) - 
             (32*z*(6 - z + 3*z^2)*zeta[2])/((-1 + z)*(1 + z))) + 
           H[2, z]*((8*(-19 - 312*z + 599*z^2))/(9*(-1 + z)) + 
             (32*(-5 + 2*z - 4*z^2 + 3*z^3)*zeta[2])/((-1 + z)*(1 + z))) - 
           (8*(-187 - 7*z + 104*z^2 + 110*z^3)*zeta[3])/(3*(-1 + z)*
             (1 + z)) + H[1, z]*((-2008*(-1 + z))/3 - 112*(-1 + z)*zeta[2] + 
             (384*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
            ((32*(53 + 75*z + 53*z^2)*zeta[2])/(3*(1 + z)) + 
             (672*(1 + z^2)*zeta[3])/(1 + z)) + H[0, z]*
            ((-2*(-46 - 122*z + 175*z^2 + 899*z^3))/(9*(-1 + z)*(1 + z)) - 
             (8*(-33 - 113*z + 69*z^2 + 211*z^3)*zeta[2])/(3*(-1 + z)*(1 + 
                z)) + (32*(8 + 7*z^2)*zeta[3])/((-1 + z)*(1 + z))) - 
           (4*(-67 - 67*z - 7*z^2 + 3*z^3)*zeta[4])/((-1 + z)*(1 + z))))) + 
     delta[1 - z]*(3*as*CF + as^2*(CF*Nf*TF^2*(-4/3 - (32*zeta[2])/3) + 
         CA*CF*(17/6 + (44*zeta[2])/3 - 12*zeta[3]) + 
         CF^2*(3/2 - 12*zeta[2] + 24*zeta[3])) + 
       as^3*(CF*Nf^2*TF^4*(-272/9 + (1280*zeta[2])/27 - (256*zeta[3])/9) + 
         CF^2*Nf*TF^2*(-92 + (80*zeta[2])/3 - (544*zeta[3])/3 + 
           (464*zeta[4])/3) + CF^3*(29/2 + zeta[2]*(18 - 32*zeta[3]) + 
           68*zeta[3] + 144*zeta[4] - 240*zeta[5]) + 
         CA^2*CF*(-1657/36 + (4496*zeta[2])/27 - (1552*zeta[3])/9 - 
           5*zeta[4] + 40*zeta[5]) + CA*(CF*Nf*TF^2*(80 - (5344*zeta[2])/27 + 
             (800*zeta[3])/9 + 8*zeta[4]) + CF^2*(151/4 + (844*zeta[3])/3 + 
             zeta[2]*(-410/3 + 16*zeta[3]) - (494*zeta[4])/3 + 120*zeta[5]))))
 
dPTMSb["dabc2"] = (as^3*dabc2*Nf*(-32*(-9 + 17*z)*H[3, z] + 
       192*(1 + z)*H[4, z] - 128*(-1 + z)*H[-3, 0, z] + 
       64*(3 + 7*z)*H[-2, 0, z] + 448*(1 + z)*H[-1, 0, z] + 
       256*(1 + z)*H[-1, 2, z] + 256*(-1 + z)*H[-2, -1, 0, z] - 
       128*(-1 + z)*H[-2, 0, 0, z] - 640*(1 + z)*H[-1, -1, 0, z] + 
       448*(1 + z)*H[-1, 0, 0, z] - 448*z*H[0, 0, 0, z] + 
       96*(-1 + z)*H[1, 0, 0, z] - 64*(1 + z)*H[2, 0, 0, z] + 
       128*z*H[0, 0, 0, 0, z] - 32*(19 + 5*z)*zeta[2] + 
       128*(-1 + z)*H[-2, z]*zeta[2] - 576*(1 + z)*H[-1, z]*zeta[2] + 
       H[1, z]*(-1312*(-1 + z) + 320*(-1 + z)*zeta[2]) + 
       H[2, z]*(608*(1 + z) - 128*(1 + z)*zeta[2]) + 
       H[0, 0, z]*(160*z - 64*(3 + 5*z)*zeta[2]) + 1024*z*zeta[3] + 
       H[0, z]*(-1312*z + 32*(-9 + 31*z)*zeta[2] - 256*z*zeta[3]) + 
       80*(5 + 3*z)*zeta[4]))/nc
 
dPTMSb["gg"] = -4*as*CA*(-1 + 2*z) + 
     as^2*(CA*Nf*TF*((16*(-14 + 19*z))/9 + (16*(5 - 6*z + 3*z^2)*H[0, z])/
          (3*(-1 + z))) + CF*Nf*TF*(-56*(-1 + z) + 8*(7 + z)*H[0, z] + 
         16*(1 + z)*H[0, 0, z]) + CA^2*((-2*(37 + 97*z))/9 - 
         (4*(-23 + 30*z + 15*z^2)*H[0, z])/(3*(-1 + z)) + 
         (16*(2 - 3*z + 2*z^2)*H[2, z])/(-1 + z) + 
         (16*(2 + 3*z + 2*z^2)*H[-1, 0, z])/(1 + z) - 
         (16*(-6 - z + 4*z^2)*H[0, 0, z])/((-1 + z)*(1 + z)) + 
         (16*(2 - 3*z + 2*z^2)*H[1, 0, z])/(-1 + z) + (8*(1 + 2*z)^2*zeta[2])/
          (1 + z))) + plusD[0, 1 - z]*(4*as*CA + 
       as^2*((-80*CA*Nf*TF)/9 + CA^2*(268/9 - 8*zeta[2])) + 
       as^3*(CA^2*Nf*TF*(-1672/27 + (320*zeta[2])/9 - (224*zeta[3])/3) + 
         CA*((-64*Nf^2*TF^2)/27 + CF*Nf*TF*(-220/3 + 64*zeta[3])) + 
         CA^3*(490/3 - (1072*zeta[2])/9 + (88*zeta[3])/3 + 88*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^2*((-3968*(-1 + z))/27 - (896*(-1 + z)*H[1, z])/9 + 
         (32*(43 + z)*H[2, z])/9 + 64*(1 + z)*H[3, z] - 
         (128*(3 + 2*z)*H[0, 0, z])/3 + (160*(-1 + z)*H[1, 0, z])/3 + 
         (160*(-1 + z)*H[1, 1, z])/3 - (64*(1 + z)*H[2, 0, z])/3 - 
         (64*(1 + z)*H[2, 1, z])/3 - (256*(1 + z)*H[0, 0, 0, z])/3 - 
         (32*(-17 + 61*z)*zeta[2])/9 + H[0, z]*((32*(-41 + 97*z))/27 + 
           (64*(1 + z)*zeta[2])/3) - (256*(1 + z)*zeta[3])/3) + 
       CF^2*Nf*TF*(-1328*(-1 + z) + 160*(-2 + z)*H[3, z] - 
         32*(1 + z)*H[4, z] + 256*z*H[-3, 0, z] - 512*z*H[-2, 0, z] + 
         (32*(1 + z)*(2 + 3*z + 2*z^2)*H[-1, 0, z])/z - 
         136*(-1 + z)*H[1, 0, z] - 104*(-1 + z)*H[1, 1, z] - 
         480*(-1 + z)*H[1, 2, z] + 32*(-12 + 7*z)*H[2, 0, z] + 
         32*(-3 + 2*z)*H[2, 1, z] + 192*(1 + z)*H[2, 2, z] - 
         288*(1 + z)*H[3, 0, z] - 96*(1 + z)*H[3, 1, z] - 
         256*(-1 + z)*H[-2, -1, 0, z] + 128*(-1 + z)*H[-2, 0, 0, z] + 
         512*(1 + z)*H[-1, -1, 0, z] - 256*(1 + z)*H[-1, 0, 0, z] - 
         128*H[0, 0, 0, z] - 1136*(-1 + z)*H[1, 0, 0, z] - 
         320*(-1 + z)*H[1, 1, 0, z] - 160*(-1 + z)*H[1, 1, 1, z] + 
         480*(1 + z)*H[2, 0, 0, z] + 128*(1 + z)*H[2, 1, 0, z] + 
         64*(1 + z)*H[2, 1, 1, z] - 64*(1 + z)*H[0, 0, 0, 0, z] + 
         8*(38 + 145*z + 8*z^2)*zeta[2] - 128*(-1 + z)*H[-2, z]*zeta[2] + 
         256*(1 + z)*H[-1, z]*zeta[2] + H[1, z]*(1160*(-1 + z) + 
           1056*(-1 + z)*zeta[2]) + H[2, z]*(-8*(62 + 101*z) - 
           448*(1 + z)*zeta[2]) + H[0, 0, z]*(-16*(-2 + 83*z + 4*z^2) + 
           32*(1 + z)*zeta[2]) - 32*(17 + 3*z)*zeta[3] + 
         H[0, z]*(24*(21 + 86*z) - 32*(-4 + 3*z)*zeta[2] - 
           64*(9 + 5*z)*zeta[3]) - 40*(23 + 19*z)*zeta[4]) + 
       CA^2*Nf*TF*((-8*(-5935 + 5726*z))/27 - 
         (8*(93 - 150*z + 77*z^2 + 8*z^3)*H[3, z])/(3*(-1 + z)) + 
         48*(1 + z)*H[4, z] + 32*(-1 + 5*z)*H[-3, 0, z] + 
         (16*(47 + 47*z - 39*z^2 - 51*z^3 + 4*z^4)*H[-2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (16*(18 - 233*z - 462*z^2 - 233*z^3 + 
            18*z^4)*H[-1, 0, z])/(9*z*(1 + z)) + (64*(1 + z)^3*H[-1, 2, z])/
          (3*z) - (64*(29 - 48*z + 29*z^2)*H[1, 0, z])/(9*(-1 + z)) - 
         (64*(9 - 12*z + 7*z^2)*H[2, 0, z])/(3*(-1 + z)) - 
         192*(-1 + z)*H[-2, -1, 0, z] + 96*(-1 + z)*H[-2, 0, 0, z] - 
         (32*(1 + z)*(2 - 35*z + 2*z^2)*H[-1, -1, 0, z])/(3*z) + 
         (16*(4 - 55*z - 102*z^2 - 55*z^3 + 4*z^4)*H[-1, 0, 0, z])/
          (3*z*(1 + z)) - (16*(191 + 12*z - 147*z^2 + 12*z^3 + 4*z^4)*
           H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(89 - 150*z + 89*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) + 
         48*(1 + z)*H[2, 0, 0, z] + 32*H[0, 0, 0, 0, z] + 
         (8*(-539 - 960*z - 425*z^2 + 36*z^3)*zeta[2])/(9*(1 + z)) - 
         96*(-1 + z)*H[-2, z]*zeta[2] - (16*(1 + z)*(2 - 9*z + 2*z^2)*
           H[-1, z]*zeta[2])/z + H[2, z]*((-8*(461 - 384*z + 3*z^2))/
            (9*(-1 + z)) - 96*(1 + z)*zeta[2]) + H[0, 0, z]*
          ((-8*(1358 + 349*z - 1410*z^2 - 445*z^3 + 36*z^4))/
            (9*(-1 + z)*(1 + z)) - 16*(5 + 3*z)*zeta[2]) + 
         H[1, z]*((-4348*(-1 + z))/9 + (16*(-1 + z)*(2 + 35*z + 2*z^2)*
             zeta[2])/(3*z)) + H[0, z]*((4*(-8162 + 7593*z + 1869*z^2))/
            (27*(-1 + z)) + (8*(75 - 25*z - 87*z^2 + 5*z^3 + 16*z^4)*zeta[2])/
            (3*(-1 + z)*(1 + z)) - 192*zeta[3]) + 
         (32*(48 - 78*z + 26*z^2 + 5*z^3)*zeta[3])/(3*(-1 + z)) + 
         12*(13 + 23*z)*zeta[4]) + CA^3*((-14*(-3293 + 3398*z))/9 - 
         (8*(78 - 219*z + 42*z^2 + 22*z^3)*H[3, z])/(3*(-1 + z)) - 
         (32*(37 + 5*z - 25*z^2 + 3*z^3)*H[4, z])/((-1 + z)*(1 + z)) - 
         (64*(-15 + z + 11*z^2 + z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) + 
         (16*(158 + 20*z - 202*z^2 - 9*z^3 + 11*z^4)*H[-2, 0, z])/
          (3*(-1 + z)*(1 + z)) + (128*z*(-1 + 2*z^2)*H[-2, 2, z])/
          ((-1 + z)*(1 + z)) + (16*(1 + z)*(11 + 58*z + 11*z^2)*H[-1, 2, z])/
          (3*z) - (128*(2 - 3*z + 2*z^2)*H[1, 3, z])/(-1 + z) + 
         (16*(-27 + 60*z + 11*z^2)*H[2, 0, z])/(3*(-1 + z)) - 
         (128*(2 - 3*z + 2*z^2)*H[2, 2, z])/(-1 + z) - 
         (64*(12 + z - 8*z^2 + 2*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
         (128*(2 - 3*z + 2*z^2)*H[3, 1, z])/(-1 + z) + 
         (64*(-8 + z + 5*z^2)*H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
         (32*(24 - 7*z - 17*z^2 + 4*z^3)*H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (128*(2 + 3*z + 2*z^2)*H[-1, -2, 0, z])/(1 + z) - 
         (16*(1 + z)*(11 - 74*z + 11*z^2)*H[-1, -1, 0, z])/(3*z) - 
         (256*(2 + 3*z + 2*z^2)*H[-1, -1, 2, z])/(1 + z) + 
         (16*(11 - 90*z - 246*z^2 - 90*z^3 + 11*z^4)*H[-1, 0, 0, z])/
          (3*z*(1 + z)) - (64*(2 + 3*z + 2*z^2)*H[-1, 2, 0, z])/(1 + z) - 
         (16*(278 + 21*z - 421*z^2 - 87*z^3 + 11*z^4)*H[0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (64*(2 - 3*z + 2*z^2)*H[1, -2, 0, z])/
          (-1 + z) - (8*(68 - 213*z + 68*z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - 
         (128*(2 - 3*z + 2*z^2)*H[1, 2, 0, z])/(-1 + z) - 
         (32*(19 - 21*z + 9*z^2)*H[2, 0, 0, z])/(-1 + z) - 
         (128*(2 - 3*z + 2*z^2)*H[2, 1, 0, z])/(-1 + z) + 
         (128*(2 + 3*z + 2*z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
         (320*(2 + 3*z + 2*z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
         (64*(39 - 2*z - 31*z^2 + 4*z^3)*H[0, 0, 0, 0, z])/
          ((-1 + z)*(1 + z)) - (320*(2 - 3*z + 2*z^2)*H[1, 0, 0, 0, z])/
          (-1 + z) - (128*(2 - 3*z + 2*z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
         (16*(-504 - 400*z + 171*z^2)*zeta[2])/(9*(1 + z)) - 
         (32*(8 - 13*z + 8*z^2)*H[-2, z]*zeta[2])/(-1 + z) + 
         (256*(2 + 3*z + 2*z^2)*H[-1, -1, z]*zeta[2])/(1 + z) + 
         H[1, 0, z]*((8*(365 - 462*z + 365*z^2))/(9*(-1 + z)) - 
           (32*(2 - 3*z + 2*z^2)*zeta[2])/(-1 + z)) + 
         H[-1, 0, z]*((-16*(377 + 888*z + 377*z^2))/(9*(1 + z)) - 
           (32*(2 + 3*z + 2*z^2)*zeta[2])/(1 + z)) + 
         H[2, z]*((16*(171 - 231*z + 194*z^2))/(9*(-1 + z)) - 
           (32*z*(-5 + z + 8*z^2)*zeta[2])/((-1 + z)*(1 + z))) + 
         H[0, 0, z]*((4*(-3653 - 213*z + 4241*z^2 + 265*z^3))/
            (9*(-1 + z)*(1 + z)) + (32*(27 - 3*z - 19*z^2 + 3*z^3)*zeta[2])/
            ((-1 + z)*(1 + z))) + (8*(279 - 639*z + 294*z^2 + 55*z^3)*
           zeta[3])/(3*(-1 + z)) + H[1, z]*((-8*(-1 + z))/9 + 
           (8*(-1 + z)*(11 + 74*z + 11*z^2)*zeta[2])/(3*z) + 
           (96*(2 - 3*z + 2*z^2)*zeta[3])/(-1 + z)) + 
         H[-1, z]*((-8*(1 + z)*(11 + 14*z + 11*z^2)*zeta[2])/z - 
           (192*(2 + 3*z + 2*z^2)*zeta[3])/(1 + z)) + 
         H[0, z]*((2*(-44591 + 20352*z + 20103*z^2))/(27*(-1 + z)) + 
           (8*(198 + 35*z - 253*z^2 + 20*z^3 + 44*z^4)*zeta[2])/
            (3*(-1 + z)*(1 + z)) - (32*(-34 + 25*z^2)*zeta[3])/
            ((-1 + z)*(1 + z))) - (8*(-112 - 70*z + 72*z^2 + 85*z^3)*zeta[4])/
          ((-1 + z)*(1 + z))) + CA*(Nf^2*TF^2*((8*(-107 + 115*z))/27 - 
           (8*(248 - 405*z + 237*z^2)*H[0, z])/(27*(-1 + z)) + 
           (328*(-1 + z)*H[1, z])/9 - (128*(1 + z)*H[2, z])/9 - 
           (64*(11 - 12*z + 5*z^2)*H[0, 0, z])/(9*(-1 + z)) + 
           (128*(1 + z)*zeta[2])/9) + CF*Nf*TF*((4*(-44239 + 44734*z))/27 + 
           (16*(-12 + 3*z + 8*z^2)*H[3, z])/3 - 224*(1 + z)*H[4, z] - 
           256*(-1 + 2*z)*H[-3, 0, z] - (32*(-69 - 51*z + 4*z^2)*H[-2, 0, z])/
            3 - (16*(1 + z)*(18 - 187*z + 18*z^2)*H[-1, 0, z])/(3*z) - 
           (128*(1 + z)^3*H[-1, 2, z])/(3*z) + (2008*(-1 + z)*H[1, 0, z])/3 + 
           (520*(-1 + z)*H[1, 1, z])/3 + 480*(-1 + z)*H[1, 2, z] - 
           (16*(16 + 61*z)*H[2, 0, z])/3 - (16*(-11 + 19*z)*H[2, 1, z])/3 - 
           192*(1 + z)*H[2, 2, z] + 160*(1 + z)*H[3, 0, z] + 
           96*(1 + z)*H[3, 1, z] + 512*(-1 + z)*H[-2, -1, 0, z] - 
           384*(-1 + z)*H[-2, 0, 0, z] + (64*(1 + z)*(2 - 47*z + 2*z^2)*
             H[-1, -1, 0, z])/(3*z) - (32*(1 + z)*(4 - 73*z + 4*z^2)*
             H[-1, 0, 0, z])/(3*z) + (16*(-382 - 37*z + 8*z^2)*H[0, 0, 0, z])/
            3 + 1424*(-1 + z)*H[1, 0, 0, z] + 320*(-1 + z)*H[1, 1, 0, z] + 
           160*(-1 + z)*H[1, 1, 1, z] - 608*(1 + z)*H[2, 0, 0, z] - 
           128*(1 + z)*H[2, 1, 0, z] - 64*(1 + z)*H[2, 1, 1, z] + 
           128*(-7 + 2*z)*H[0, 0, 0, 0, z] - (8*(-668 + 397*z + 108*z^2)*
             zeta[2])/9 + 256*(-1 + z)*H[-2, z]*zeta[2] + 
           (32*(1 + z)*(2 - 13*z + 2*z^2)*H[-1, z]*zeta[2])/z + 
           H[0, 0, z]*((16*(-454 + 271*z + 18*z^2))/3 - 32*(-7 + z)*
              zeta[2]) + H[2, z]*((8*(10 + 733*z))/9 + 576*(1 + z)*zeta[2]) + 
           H[1, z]*((-3512*(-1 + z))/9 - (64*(-1 + z)*(1 + 61*z + z^2)*zeta[
                2])/(3*z)) - (16*(-242 + 223*z + 20*z^2)*zeta[3])/3 + 
           H[0, z]*((-8*(-12875 + 2361*z + 10406*z^2))/(27*(-1 + z)) - 
             (16*(-52 + 11*z + 16*z^2)*zeta[2])/3 + 64*(16 + 5*z)*zeta[3]) + 
           8*(117 + 77*z)*zeta[4]))) + delta[1 - z]*
      (as*((11*CA)/3 - (2*Nf)/3) + as^2*((-16*CA*Nf*TF)/3 - 4*CF*Nf*TF + 
         CA^2*(32/3 + 12*zeta[3])) + as^3*(2*CF^2*Nf*TF + 
         (44*CF*Nf^2*TF^2)/9 + CA*((-241*CF*Nf*TF)/9 + (58*Nf^2*TF^2)/9) + 
         CA^2*Nf*TF*(-233/9 - (16*zeta[2])/3 - (160*zeta[3])/3 - 
           (20*zeta[4])/3) + CA^3*(79/2 + zeta[2]*(8/3 - 16*zeta[3]) + 
           (536*zeta[3])/3 + (55*zeta[4])/3 - 80*zeta[5])))
 
dPTMSb["gq"] = -2*as*CF*(-2 + z) + 
     as^2*(CF^2*(-2*(-19 + 14*z) - 2*(-16 + 9*z)*H[0, z] - 
         16*(-1 + z)*H[1, z] + 16*(-2 + z)*H[2, z] + 4*(-2 + z)*H[0, 0, z] - 
         16*(-2 + z)*H[1, 0, z] - 8*(-2 + z)*H[1, 1, z]) + 
       CA*CF*(-4*(-5 + 4*z) + 4*(-4 + 11*z)*H[0, z] + 16*(-1 + z)*H[1, z] - 
         8*(-2 + z)*H[2, z] + 8*(2 + z)*H[-1, 0, z] - 8*(6 + z)*H[0, 0, z] + 
         24*(-2 + z)*H[1, 0, z] + 8*(-2 + z)*H[1, 1, z] + 8*z*zeta[2])) + 
     as^3*(CF^2*Nf*TF*((-1490 + 1457*z)/9 - (4*(-979 + 2099*z)*H[0, z])/27 - 
         (64*(-7 + 2*z)*H[2, z])/9 - (64*(-2 + z)*H[3, z])/3 + 
         (4*(130 + 279*z)*H[0, 0, z])/3 + (80*(-2 + z)*H[1, 0, z])/3 + 
         (32*(-7 + 2*z)*H[1, 1, z])/9 + (16*(-2 + z)*H[1, 2, z])/3 + 
         (32*(-2 + z)*H[2, 1, z])/3 - (64*(2 + 11*z)*H[0, 0, 0, z])/3 + 
         (80*(-2 + z)*H[1, 0, 0, z])/3 + (16*(-2 + z)*H[1, 1, 0, z])/3 - 
         (16*(-2 + z)*H[1, 1, 1, z])/3 + 64*(-2 + z)*H[0, 0, 0, 0, z] + 
         H[1, z]*((8*(19 + 28*z))/27 + 16*(-2 + z)*zeta[2])) + 
       CF^3*((3138 - 3133*z)/4 + 4*(-86 + 35*z)*H[3, z] - 
         64*(-2 + z)*H[4, z] - 32*(6 + z)*H[-3, 0, z] - 144*z*H[-2, 0, z] + 
         (16*(-3 + 3*z + 4*z^2)*H[-1, 0, z])/z + 4*(-4 + 13*z)*H[1, 2, z] + 
         128*(-2 + z)*H[1, 3, z] + 8*(5 + 7*z)*H[2, 0, z] + 
         8*(-5 + 14*z)*H[2, 1, z] + 72*(-2 + z)*H[2, 2, z] - 
         88*(-2 + z)*H[3, 0, z] - 120*(-2 + z)*H[3, 1, z] + 
         128*(3 + z)*H[-2, -1, 0, z] - 32*(4 + z)*H[-2, 0, 0, z] - 
         32*(2 + z)*H[-1, -2, 0, z] + 64*(1 + z)*H[-1, -1, 0, z] + 
         64*(1 + z)*H[-1, 0, 0, z] + 12*(-14 + 9*z)*H[0, 0, 0, z] + 
         32*(-2 + z)*H[1, -2, 0, z] + 4*(20 + 7*z)*H[1, 0, 0, z] - 
         4*(-20 + 11*z)*H[1, 1, 0, z] - 12*(-8 + 7*z)*H[1, 1, 1, z] + 
         48*(-2 + z)*H[1, 1, 2, z] - 16*(-2 + z)*H[1, 2, 0, z] + 
         64*(-2 + z)*H[1, 2, 1, z] - 8*(-10 + z)*H[2, 0, 0, z] + 
         40*(-2 + z)*H[2, 1, 0, z] + 104*(-2 + z)*H[2, 1, 1, z] - 
         64*(2 + z)*H[-1, -1, 0, 0, z] + 16*(2 + z)*H[-1, 0, 0, 0, z] - 
         16*(-12 + z)*H[0, 0, 0, 0, z] + 96*(-2 + z)*H[1, 0, 0, 0, z] + 
         96*(-2 + z)*H[1, 1, 0, 0, z] - 16*(-2 + z)*H[1, 1, 1, 0, z] - 
         32*(-2 + z)*H[1, 1, 1, 1, z] + 4*(-106 + 11*z)*zeta[2] + 
         64*(3 + z)*H[-2, z]*zeta[2] + 32*(1 + z)*H[-1, z]*zeta[2] + 
         H[1, 0, z]*(-8*(-38 + 31*z) - 64*(-2 + z)*zeta[2]) + 
         H[1, 1, z]*(-8*(-30 + 23*z) - 48*(-2 + z)*zeta[2]) + 
         H[0, 0, z]*(174 - 73*z - 32*(4 + z)*zeta[2]) + 
         H[2, z]*(4*(10 + 61*z) - 8*(-50 + 29*z)*zeta[2]) + 
         4*(-56 + 19*z)*zeta[3] + H[1, z]*(-2*(-313 + 296*z) + 
           4*(-28 + 19*z)*zeta[2] - 32*(-2 + z)*zeta[3]) + 
         H[0, z]*(447 - 221*z - 12*(-2 + 5*z)*zeta[2] - 
           40*(10 + z)*zeta[3]) - 2*(-42 + 97*z)*zeta[4]) + 
       CA^2*CF*((-2*(-6920 + 6673*z))/9 - (4*(-233 + 145*z)*H[3, z])/3 - 
         4*(46 + 19*z)*H[4, z] + 8*(-62 + 7*z)*H[-3, 0, z] - 
         (8*(113 + 124*z)*H[-2, 0, z])/3 + 32*(2 + z)*H[-2, 2, z] + 
         64*(1 + z)*H[-1, 2, z] + 32*(2 + z)*H[-1, 3, z] + 
         96*(-1 + z)*H[1, 2, z] - 80*(-2 + z)*H[1, 3, z] - 
         16*(-18 + 53*z)*H[2, 0, z] - (4*(-2 + 121*z)*H[2, 1, z])/3 + 
         32*(-11 + z)*H[2, 2, z] + 192*(5 + z)*H[3, 0, z] + 
         64*(5 + z)*H[3, 1, z] - 16*(-6 + 5*z)*H[-2, -1, 0, z] + 
         8*(-34 + 15*z)*H[-2, 0, 0, z] + 176*(2 + z)*H[-1, -2, 0, z] + 
         336*(1 + z)*H[-1, -1, 0, z] - 32*(2 + z)*H[-1, -1, 2, z] - 
         (8*(173 + 184*z)*H[-1, 0, 0, z])/3 - 96*(2 + z)*H[-1, 2, 0, z] - 
         32*(2 + z)*H[-1, 2, 1, z] - (8*(-277 + 41*z)*H[0, 0, 0, z])/3 + 
         48*(-2 + z)*H[1, -2, 0, z] - (4*(67 + 43*z)*H[1, 0, 0, z])/3 - 
         (8*(-14 + 25*z)*H[1, 1, 0, z])/3 - (44*(-2 + z)*H[1, 1, 1, z])/3 - 
         64*(-2 + z)*H[1, 1, 2, z] - 320*(-2 + z)*H[1, 2, 0, z] - 
         32*(-2 + z)*H[1, 2, 1, z] + 4*(-38 + 29*z)*H[2, 0, 0, z] + 
         32*(-7 + 2*z)*H[2, 1, 0, z] + 32*(-5 + z)*H[2, 1, 1, z] - 
         96*(2 + z)*H[-1, -1, -1, 0, z] + 96*(2 + z)*H[-1, -1, 0, 0, z] - 
         168*(2 + z)*H[-1, 0, 0, 0, z] - 16*(-79 + 4*z)*H[0, 0, 0, 0, z] - 
         280*(-2 + z)*H[1, 0, 0, 0, z] - 80*(-2 + z)*H[1, 1, 0, 0, z] - 
         96*(-2 + z)*H[1, 1, 1, 0, z] - 32*(-2 + z)*H[1, 1, 1, 1, z] - 
         (4*(1880 + 1791*z)*zeta[2])/9 - 8*(2 + 9*z)*H[-2, z]*zeta[2] - 
         16*(2 + z)*H[-1, -1, z]*zeta[2] + H[1, 1, z]*((8*(-281 + 214*z))/9 - 
           48*(-2 + z)*zeta[2]) + H[1, 0, z]*((8*(-922 + 743*z))/9 + 
           64*(-2 + z)*zeta[2]) + H[-1, 0, z]*((-8*(27 + 277*z + 344*z^2))/
            (9*z) + 80*(2 + z)*zeta[2]) + H[2, z]*((4*(1906 + 1345*z))/9 + 
           8*(62 + 3*z)*zeta[2]) + H[0, 0, z]*((4*(1396 + 2543*z))/9 + 
           4*(-78 + 19*z)*zeta[2]) - 8*(89 + 58*z)*zeta[3] + 
         H[1, z]*((-2*(-16181 + 15706*z))/27 - 88*(-3 + 4*z)*zeta[2] - 
           328*(-2 + z)*zeta[3]) + H[-1, z]*(104*(1 + z)*zeta[2] - 
           8*(2 + z)*zeta[3]) + H[0, z]*((-4*(-7064 + 5161*z))/27 - 
           (4*(367 + 117*z)*zeta[2])/3 + 16*(30 + 11*z)*zeta[3]) + 
         (1570 + 143*z)*zeta[4]) + 
       CA*(CF*Nf*TF*((4*(-263 + 208*z))/9 + (16*(-11 + 4*z)*H[2, z])/9 + 
           (32*(-2 + z)*H[3, z])/3 - (32*(2 + z)*H[-2, 0, z])/3 - 
           (32*(7 + 2*z)*H[-1, 0, z])/9 - (8*(-146 + 89*z)*H[0, 0, z])/9 - 
           (32*(-23 + 13*z)*H[1, 0, z])/9 - (32*(-7 + 2*z)*H[1, 1, z])/9 - 
           (16*(-2 + z)*H[2, 1, z])/3 - (32*(2 + z)*H[-1, 0, 0, z])/3 + 
           (32*(16 + z)*H[0, 0, 0, z])/3 - (160*(-2 + z)*H[1, 0, 0, z])/3 - 
           (32*(-2 + z)*H[1, 1, 0, z])/3 + (16*(-2 + z)*H[1, 1, 1, z])/3 + 
           H[0, z]*((-28*(52 + 37*z))/27 - (64*zeta[2])/3) - 
           (16*(-1 + 18*z)*zeta[2])/9 + H[1, z]*((-16*(-4 + 23*z))/27 - 
             32*(-2 + z)*zeta[2]) + 32*(-5 + 2*z)*zeta[3]) + 
         CF^2*((3154 - 2737*z)/36 - (8*(23 + 86*z)*H[3, z])/3 + 
           8*(94 + 21*z)*H[4, z] - 16*(-6 + z)*H[-3, 0, z] + 
           24*(4 + 11*z)*H[-2, 0, z] + 32*(-2 + z)*H[-2, 2, z] + 
           (16*(1 + z)*(3 + 5*z)*H[-1, 2, z])/z - 32*(2 + z)*H[-1, 3, z] - 
           (4*(-88 + 113*z)*H[1, 2, z])/3 - 112*(-2 + z)*H[1, 3, z] + 
           8*(-59 + 66*z)*H[2, 0, z] + (4*(14 + 17*z)*H[2, 1, z])/3 - 
           24*(-26 + 7*z)*H[2, 2, z] - 8*(86 + 13*z)*H[3, 0, z] - 
           8*(54 + z)*H[3, 1, z] - 64*(3 + z)*H[-2, -1, 0, z] - 
           16*(4 + z)*H[-2, 0, 0, z] - 80*(2 + z)*H[-1, -2, 0, z] - 
           (16*(1 + z)*(3 + 13*z)*H[-1, -1, 0, z])/z - 
           96*(2 + z)*H[-1, -1, 2, z] + (24*(2 + 6*z + z^2)*H[-1, 0, 0, z])/
            z + 64*(2 + z)*H[-1, 2, 0, z] + 32*(2 + z)*H[-1, 2, 1, z] + 
           (4*(-284 + 91*z)*H[0, 0, 0, z])/3 - 48*(-2 + z)*H[1, -2, 0, z] - 
           (16*(-17 + 28*z)*H[1, 0, 0, z])/3 + (4*(-92 + 85*z)*H[1, 1, 0, z])/
            3 + (8*(-47 + 37*z)*H[1, 1, 1, z])/3 + 16*(-2 + z)*
            H[1, 1, 2, z] + 272*(-2 + z)*H[1, 2, 0, z] - 
           32*(-2 + z)*H[1, 2, 1, z] - 32*(-13 + 5*z)*H[2, 0, 0, z] - 
           24*(-18 + 7*z)*H[2, 1, 0, z] - 8*(-46 + 17*z)*H[2, 1, 1, z] + 
           96*(2 + z)*H[-1, -1, -1, 0, z] + 32*(2 + z)*H[-1, -1, 0, 0, z] - 
           8*(2 + z)*H[-1, 0, 0, 0, z] + 32*(4 + z)*H[0, 0, 0, 0, z] + 
           24*(-2 + z)*H[1, 0, 0, 0, z] - 80*(-2 + z)*H[1, 1, 0, 0, z] + 
           112*(-2 + z)*H[1, 1, 1, 0, z] + 64*(-2 + z)*H[1, 1, 1, 1, z] + 
           4*(179 + 294*z)*zeta[2] - 32*(1 + 2*z)*H[-2, z]*zeta[2] + 
           144*(2 + z)*H[-1, -1, z]*zeta[2] + H[1, 0, z]*((8*(-11 + 7*z))/3 - 
             16*(-2 + z)*zeta[2]) + H[1, 1, z]*((8*(-43 + 47*z))/9 + 
             96*(-2 + z)*zeta[2]) + H[-1, 0, z]*((8*(1 + z)*(9 + 8*z))/z - 
             96*(2 + z)*zeta[2]) + H[0, 0, z]*((-1466 - 2667*z)/3 - 
             8*(10 + z)*zeta[2]) + H[2, z]*((-4*(2717 + 1556*z))/9 + 
             8*(-114 + 17*z)*zeta[2]) + 8*(91 + 46*z)*zeta[3] + 
           H[1, z]*((8*(-6509 + 6271*z))/27 + (4*(-6 - 60*z + 95*z^2)*zeta[
                2])/z + 408*(-2 + z)*zeta[3]) + H[-1, z]*
            ((-8*(1 + z)*(9 + 23*z)*zeta[2])/z - 88*(2 + z)*zeta[3]) + 
           H[0, z]*((-3719 + 57247*z)/27 + 8*(37 + 9*z)*zeta[2] - 
             8*(94 + 17*z)*zeta[3]) - 8*(268 + 19*z)*zeta[4])))
 
dPTMSb["qg"] = 2*as*Nf*(-1 + 2*z) + 
     as^2*(Nf^2*((-8*(1 + 4*z))/9 - (8*(-1 + 2*z)*H[0, z])/3 + 
         (8*(-1 + 2*z)*H[1, z])/3) + CA*Nf*TF*((8*(-109 + 185*z))/9 - 
         (16*(4 + z)*H[0, z])/3 - (8*(1 + 10*z)*H[1, z])/3 - 
         32*(-1 + 2*z)*H[2, z] - 16*(1 + 2*z)*H[-1, 0, z] + 
         16*(3 + 2*z)*H[0, 0, z] + 32*(-1 + 2*z)*H[1, 0, z] + 
         16*(-1 + 2*z)*H[1, 1, z] - 16*zeta[2]) + 
       CF*Nf*TF*(-4*(-16 + 25*z) + 44*H[0, z] + 8*(1 + 2*z)*H[1, z] + 
         16*(-1 + 2*z)*H[2, z] - 8*(-1 + 2*z)*H[0, 0, z] - 
         48*(-1 + 2*z)*H[1, 0, z] - 16*(-1 + 2*z)*H[1, 1, z] - 
         16*(-1 + 2*z)*zeta[2])) + 
     as^3*(Nf^3*((-8*(-5 + 6*z))/9 + (8*(1 + 4*z)*H[0, z])/9 - 
         (8*(1 + 4*z)*H[1, z])/9 - (8*(-1 + 2*z)*H[2, z])/3 + 
         (8*(-1 + 2*z)*H[0, 0, z])/3 - (8*(-1 + 2*z)*H[1, 0, z])/3 + 
         (8*(-1 + 2*z)*H[1, 1, z])/3 + (8*(-1 + 2*z)*zeta[2])/3) + 
       CF*Nf^2*TF^2*((-2*(-3563 + 3918*z))/9 - (32*(-34 + 35*z)*H[2, z])/9 - 
         (256*(-1 + 2*z)*H[3, z])/3 + 128*(-1 + 2*z)*H[-2, 0, z] + 
         64*(-5 + z)*(1 + z)*H[-1, 0, z] - (8*(-305 - 50*z + 72*z^2)*
           H[0, 0, z])/9 + (32*(-7 + 29*z)*H[1, 0, z])/3 + 
         (32*(-4 + 41*z)*H[1, 1, z])/9 - (160*(-1 + 2*z)*H[1, 2, z])/3 + 
         (320*(-1 + 2*z)*H[2, 0, z])/3 + (256*(-1 + 2*z)*H[2, 1, z])/3 + 
         (32*(37 + 34*z)*H[0, 0, 0, z])/3 + 128*(-1 + 2*z)*H[1, 0, 0, z] - 
         (224*(-1 + 2*z)*H[1, 1, 0, z])/3 - (160*(-1 + 2*z)*H[1, 1, 1, z])/
          3 - 128*(-1 + 2*z)*H[0, 0, 0, 0, z] + 
         (32*(-106 + 35*z + 18*z^2)*zeta[2])/9 + 
         H[0, z]*((8*(835 + 1357*z))/27 + (256*(-2 + z)*zeta[2])/3) + 
         H[1, z]*((-32*(-23 + 85*z))/27 - 32*(-1 + 2*z)*zeta[2]) + 
         (1216*(-1 + 2*z)*zeta[3])/3) + CF^2*Nf*TF*((-7379 + 7494*z)/2 + 
         8*(-17 + 4*z)*H[3, z] + 16*(-1 + 2*z)*H[4, z] - 
         64*(-1 + 6*z)*H[-3, 0, z] + 288*H[-2, 0, z] - 
         24*(5 + 4*z)*H[1, 2, z] + 160*(-1 + 2*z)*H[1, 3, z] - 
         32*(19 + z)*H[2, 0, z] + 32*(-5 + 2*z)*H[2, 1, z] - 
         208*(-1 + 2*z)*H[2, 2, z] + 192*(-1 + 2*z)*H[3, 0, z] + 
         128*(-1 + 2*z)*H[3, 1, z] + 128*(1 + 4*z)*H[-2, -1, 0, z] + 
         128*(1 + z)*H[-2, 0, 0, z] - 192*(1 + 2*z)*H[-1, -2, 0, z] - 
         256*(1 + z)*H[-1, -1, 0, z] + 704*(1 + z)*H[-1, 0, 0, z] + 
         56*(-17 + 2*z)*H[0, 0, 0, z] - 192*(-1 + 2*z)*H[1, -2, 0, z] - 
         64*(1 + 2*z)*H[1, 0, 0, z] - 24*(-1 + 12*z)*H[1, 1, 0, z] - 
         24*(1 + 4*z)*H[1, 1, 1, z] + 160*(-1 + 2*z)*H[1, 1, 2, z] + 
         608*(-1 + 2*z)*H[1, 2, 0, z] + 128*(-1 + 2*z)*H[1, 2, 1, z] - 
         32*(-9 + 22*z)*H[2, 0, 0, z] - 240*(-1 + 2*z)*H[2, 1, 0, z] - 
         112*(-1 + 2*z)*H[2, 1, 1, z] - 384*(1 + 2*z)*H[-1, -1, 0, 0, z] + 
         352*(1 + 2*z)*H[-1, 0, 0, 0, z] + 64*(-4 + z)*H[0, 0, 0, 0, z] + 
         672*(-1 + 2*z)*H[1, 0, 0, 0, z] + 32*(-1 + 2*z)*H[1, 1, 0, 0, z] + 
         96*(-1 + 2*z)*H[1, 1, 1, 0, z] + 64*(-1 + 2*z)*H[1, 1, 1, 1, z] + 
         4*(197 + 306*z + 24*z^2)*zeta[2] + 64*(1 + 4*z)*H[-2, z]*zeta[2] - 
         128*(1 + z)*H[-1, z]*zeta[2] + H[1, 0, z]*(4*(-195 + 296*z) - 
           224*(-1 + 2*z)*zeta[2]) + H[1, 1, z]*(4*(-17 + 16*z) - 
           32*(-1 + 2*z)*zeta[2]) + H[-1, 0, z]*(32*(18 + 19*z + 3*z^2) - 
           192*(1 + 2*z)*zeta[2]) + H[0, 0, z]*(-2*(947 + 350*z + 48*z^2) - 
           16*(-9 + 10*z)*zeta[2]) + H[2, z]*(-4*(121 + 170*z) + 
           16*(-9 + 26*z)*zeta[2]) - 8*(137 + 92*z)*zeta[3] + 
         H[1, z]*(12*(-97 + 100*z) - 8*(-35 + 44*z)*zeta[2] + 
           992*(-1 + 2*z)*zeta[3]) + H[0, z]*(2*(-1505 + 289*z) - 
           8*(-41 + 20*z)*zeta[2] + 16*(-19 + 10*z)*zeta[3]) + 
         56*(-17 + 10*z)*zeta[4]) + CA^2*Nf*TF*((4*(-2335 + 2704*z))/3 + 
         (8*(-30 + 71*z + 36*z^2)*H[3, z])/3 - 8*(97 + 50*z)*H[4, z] - 
         16*(-31 + 14*z)*H[-3, 0, z] - (16*(-97 - 103*z + 18*z^2)*
           H[-2, 0, z])/3 - 256*z*H[-2, 2, z] - 
         (32*(22 + 20*z + 9*z^2)*H[-1, 2, z])/3 - 
         (16*(-85 + 74*z)*H[1, 2, z])/3 - 256*(-1 + 2*z)*H[1, 3, z] - 
         8*(-1 + 6*z)*H[2, 0, z] + 16*(-7 + 24*z)*H[2, 1, z] + 
         288*H[2, 2, z] + 32*(-3 + 8*z)*H[3, 0, z] + 64*(-3 + 11*z)*
          H[3, 1, z] + 32*(-11 + 2*z)*H[-2, -1, 0, z] - 
         16*(-27 + 26*z)*H[-2, 0, 0, z] + 224*(1 + 2*z)*H[-1, -2, 0, z] + 
         (32*(-40 - 53*z + 9*z^2)*H[-1, -1, 0, z])/3 + 
         320*(1 + 2*z)*H[-1, -1, 2, z] - (16*(-107 - 67*z + 18*z^2)*
           H[-1, 0, 0, z])/3 - 128*(1 + 2*z)*H[-1, 2, 0, z] - 
         64*(1 + 2*z)*H[-1, 2, 1, z] + (32*(-58 - 61*z + 9*z^2)*
           H[0, 0, 0, z])/3 - 32*(-1 + 2*z)*H[1, -2, 0, z] - 
         (8*(-310 + 101*z)*H[1, 0, 0, z])/3 - (16*(-85 + 74*z)*H[1, 1, 0, z])/
          3 - (440*(-1 + 2*z)*H[1, 1, 1, z])/3 - 64*(-1 + 2*z)*
          H[1, 1, 2, z] - 64*(-1 + 2*z)*H[1, 2, 1, z] + 
         8*(51 + 46*z)*H[2, 0, 0, z] + 288*H[2, 1, 0, z] - 
         64*(-4 + 5*z)*H[2, 1, 1, z] - 192*(1 + 2*z)*H[-1, -1, -1, 0, z] + 
         128*(1 + 2*z)*H[-1, -1, 0, 0, z] + 16*(1 + 2*z)*H[-1, 0, 0, 0, z] + 
         16*(-79 + 16*z)*H[0, 0, 0, 0, z] - 240*(-1 + 2*z)*H[1, 0, 0, 0, z] - 
         320*(-1 + 2*z)*H[1, 1, 0, 0, z] - 64*(-1 + 2*z)*H[1, 1, 1, 0, z] + 
         64*(-1 + 2*z)*H[1, 1, 1, 1, z] + (4*(671 - 154*z + 36*z^2)*zeta[2])/
          3 + 16*(-11 + 18*z)*H[-2, z]*zeta[2] - 416*(1 + 2*z)*H[-1, -1, z]*
          zeta[2] + H[1, 1, z]*((4*(-283 + 914*z))/9 - 32*(-1 + 2*z)*
            zeta[2]) + H[1, 0, z]*((4*(-217 + 1034*z))/9 + 
           96*(-1 + 2*z)*zeta[2]) + H[-1, 0, z]*((16*(-1 + z)*(-29 + 9*z))/
            3 + 224*(1 + 2*z)*zeta[2]) + H[0, 0, z]*
          ((-4*(751 + 1174*z + 108*z^2))/9 - 8*(-79 + 14*z)*zeta[2]) + 
         H[2, z]*((-4*(-1195 + 4418*z))/9 + 48*(-9 + 14*z)*zeta[2]) - 
         (16*(-38 + 69*z + 45*z^2)*zeta[3])/3 + 
         H[0, z]*((-4*(9881 + 1898*z))/27 - (8*(-214 - 45*z + 72*z^2)*
             zeta[2])/3 + 64*(15 + z)*zeta[3]) + 
         H[1, z]*((8*(-2405 + 1366*z))/27 - (16*(28 - 59*z + 9*z^2)*zeta[2])/
            3 + 496*(-1 + 2*z)*zeta[3]) + H[-1, z]*
          ((16*(4 - 13*z + 27*z^2)*zeta[2])/3 + 272*(1 + 2*z)*zeta[3]) + 
         2*(63 + 170*z)*zeta[4]) + 
       CA*(Nf^2*TF^2*((8*(-494 + 315*z))/9 + (16*(-71 + 148*z)*H[2, z])/9 + 
           (32*(-3 + 26*z)*H[3, z])/3 - (256*(-1 + 2*z)*H[-2, 0, z])/3 - 
           (64*(-4 + z)*(2 + 3*z)*H[-1, 0, z])/3 - 
           (128*(1 + 2*z)*H[-1, 2, z])/3 + (16*(-187 - 250*z + 36*z^2)*
             H[0, 0, z])/9 - (224*(-13 + 14*z)*H[1, 0, z])/9 - 
           (32*(-37 + 80*z)*H[1, 1, z])/9 - (64*(-1 + 2*z)*H[1, 2, z])/3 + 
           32*(5 + 2*z)*H[2, 0, z] - 64*(-3 + 4*z)*H[2, 1, z] + 
           (256*(1 + 2*z)*H[-1, -1, 0, z])/3 + (128*(1 + 2*z)*H[-1, 0, 0, z])/
            3 - (256*(5 + 2*z)*H[0, 0, 0, z])/3 - 
           (608*(-1 + 2*z)*H[1, 0, 0, z])/3 - (64*(-1 + 2*z)*H[1, 1, 0, z])/
            3 + (160*(-1 + 2*z)*H[1, 1, 1, z])/3 - 
           (16*(-49 - 4*z + 12*z^2)*zeta[2])/3 + (256*(1 + 2*z)*H[-1, z]*
             zeta[2])/3 + H[1, z]*((32*(-98 + 307*z))/27 - 
             (128*(-1 + 2*z)*zeta[2])/3) + H[0, z]*((-8*(451 + 1288*z))/27 - 
             (32*(-1 + 6*z)*zeta[2])/3) - (64*(-11 + 15*z)*zeta[3])/3) + 
         CF*Nf*TF*((52313 - 58506*z)/18 + (8*(-55 + 32*z)*H[3, z])/3 + 
           32*(3 + 8*z)*H[4, z] + 32*(1 + 18*z)*H[-3, 0, z] - 
           32*(-1 + 11*z)*H[-2, 0, z] - 16*(-1 - 6*z + 9*z^2)*H[-1, 0, z] - 
           32*(1 + 4*z)*H[-1, 2, z] + (8*(-139 + 212*z)*H[1, 2, z])/3 + 
           224*(-1 + 2*z)*H[1, 3, z] + (8*(179 + 68*z)*H[2, 0, z])/3 - 
           (16*(-50 + 67*z)*H[2, 1, z])/3 + 48*(-13 + 14*z)*H[2, 2, z] - 
           160*(1 + 4*z)*H[3, 0, z] - 64*(-3 + 11*z)*H[3, 1, z] - 
           64*(1 + 8*z)*H[-2, -1, 0, z] - 96*H[-2, 0, 0, z] - 
           160*(1 + 2*z)*H[-1, -2, 0, z] + 64*(4 + 7*z)*H[-1, -1, 0, z] - 
           64*(1 + 2*z)*H[-1, -1, 2, z] - 96*(5 + 6*z)*H[-1, 0, 0, z] + 
           192*(1 + 2*z)*H[-1, 2, 0, z] + 64*(1 + 2*z)*H[-1, 2, 1, z] + 
           (8*(61 + 70*z)*H[0, 0, 0, z])/3 + 160*(-1 + 2*z)*H[1, -2, 0, z] + 
           16*(-74 + 43*z)*H[1, 0, 0, z] + (8*(-197 + 292*z)*H[1, 1, 0, z])/
            3 + (16*(-23 + 73*z)*H[1, 1, 1, z])/3 - 96*(-1 + 2*z)*
            H[1, 1, 2, z] - 480*(-1 + 2*z)*H[1, 2, 0, z] - 
           64*(-1 + 2*z)*H[1, 2, 1, z] + 16*(-65 + 34*z)*H[2, 0, 0, z] + 
           16*(-41 + 46*z)*H[2, 1, 0, z] + 16*(-23 + 34*z)*H[2, 1, 1, z] + 
           192*(1 + 2*z)*H[-1, -1, -1, 0, z] + 128*(1 + 2*z)*
            H[-1, -1, 0, 0, z] - 48*(1 + 2*z)*H[-1, 0, 0, 0, z] - 
           64*(1 + 2*z)*H[0, 0, 0, 0, z] - 112*(-1 + 2*z)*H[1, 0, 0, 0, z] + 
           416*(-1 + 2*z)*H[1, 1, 0, 0, z] - 32*(-1 + 2*z)*H[1, 1, 1, 0, z] - 
           128*(-1 + 2*z)*H[1, 1, 1, 1, z] - (8*(754 + 1819*z + 162*z^2)*
             zeta[2])/9 - 32*(1 + 8*z)*H[-2, z]*zeta[2] + 
           160*(1 + 2*z)*H[-1, -1, z]*zeta[2] + H[0, 0, z]*
            ((2*(4607 + 5774*z + 648*z^2))/9 + 128*(-2 + z)*zeta[2]) + 
           H[1, 1, z]*((-8*(-266 + 571*z))/9 + 64*(-1 + 2*z)*zeta[2]) + 
           H[1, 0, z]*((-8*(-476 + 871*z))/3 + 160*(-1 + 2*z)*zeta[2]) + 
           H[2, z]*((8*(160 + 2539*z))/9 - 16*(-37 + 50*z)*zeta[2]) + 
           (16*(359 + 98*z)*zeta[3])/3 + H[1, z]*((-44*(-1283 + 1174*z))/27 - 
             8*(-3 + 4*z)*zeta[2] - 1584*(-1 + 2*z)*zeta[3]) + 
           H[-1, z]*(32*(5 + 11*z)*zeta[2] - 80*(1 + 2*z)*zeta[3]) + 
           H[0, z]*((-2*(-31993 + 25589*z))/27 + (8*(-91 + 20*z)*zeta[2])/3 - 
             16*(-1 + 14*z)*zeta[3]) - 4*(-329 + 22*z)*zeta[4])))
 
dPTMSb["qq"] = -2*as*CF*(1 + z) + 
     as^2*(CF*Nf*TF*((80*(-10 + 11*z))/9 - (16*(-5 - 6*z + 10*z^2)*H[0, z])/
          (3*(-1 + z)) + 16*(1 + z)*H[0, 0, z]) + 
       CA*CF*((-2*(-89 + 223*z))/9 + (2*(-23 + z^2)*H[0, z])/(3*(-1 + z)) - 
         (8*(1 + z^2)*H[-1, 0, z])/(1 + z) - (8*(1 + z^2)*H[0, 0, z])/
          ((-1 + z)*(1 + z)) + (8*z*zeta[2])/(1 + z)) + 
       CF^2*(36*(-1 + z) - (4*(-4 + 2*z + 5*z^2)*H[0, z])/(-1 + z) + 
         (8*(1 + z^2)*H[2, z])/(-1 + z) + (16*(1 + z^2)*H[-1, 0, z])/
          (1 + z) + (4*(5 + z + 7*z^2 + 3*z^3)*H[0, 0, z])/
          ((-1 + z)*(1 + z)) + (8*(1 + z^2)*H[1, 0, z])/(-1 + z) + 
         (8*(1 + z^2)*zeta[2])/(1 + z))) + plusD[0, 1 - z]*
      (4*as*CF + as^2*((-80*CF*Nf*TF)/9 + CA*CF*(268/9 - 8*zeta[2])) + 
       as^3*((-64*CF*Nf^2*TF^2)/27 + CA*CF*Nf*TF*(-1672/27 + 
           (320*zeta[2])/9 - (224*zeta[3])/3) + CF^2*Nf*TF*
          (-220/3 + 64*zeta[3]) + CA^2*CF*(490/3 - (1072*zeta[2])/9 + 
           (88*zeta[3])/3 + 88*zeta[4]))) + 
     as^3*(CF*Nf^2*TF^2*((64*(-85 + 86*z))/27 + (1664*(-1 + z)*H[1, z])/9 - 
         (32*(19 + 37*z)*H[2, z])/9 + (64*(1 + z)*H[3, z])/3 + 
         (32*(-3 - 12*z + 13*z^2)*H[0, 0, z])/(9*(-1 + z)) - 
         160*(-1 + z)*H[1, 0, z] - (160*(-1 + z)*H[1, 1, z])/3 + 
         64*(1 + z)*H[2, 0, z] + (64*(1 + z)*H[2, 1, z])/3 - 
         (128*(1 + z)*H[0, 0, 0, z])/3 + (32*(19 + 37*z)*zeta[2])/9 + 
         H[0, z]*((-64*(11 - 60*z + 54*z^2))/(27*(-1 + z)) - 
           (64*(1 + z)*zeta[2])/3) + (256*(1 + z)*zeta[3])/3) + 
       CF^2*Nf*TF*((22*(-147 + 157*z))/3 + (32*(-12 - 31*z + 12*z^2 + 23*z^3)*
           H[3, z])/(3*(-1 + z)*(1 + z)) - 224*(1 + z)*H[4, z] - 
         (64*(1 + z^2)*H[-2, 0, z])/(3*(1 + z)) - 
         (256*(4 + 3*z + 4*z^2)*H[-1, 0, z])/(9*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 2, z])/(3*(1 + z)) - 
         (40*(29 - 42*z + 29*z^2)*H[1, 0, z])/(9*(-1 + z)) + 
         104*(-1 + z)*H[1, 1, z] + 480*(-1 + z)*H[1, 2, z] - 
         (32*(29 - 27*z + 2*z^2)*H[2, 0, z])/(3*(-1 + z)) - 
         32*(-3 + 2*z)*H[2, 1, z] - 192*(1 + z)*H[2, 2, z] + 
         160*(1 + z)*H[3, 0, z] + 96*(1 + z)*H[3, 1, z] - 
         (64*(1 + z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
         (16*(-35 - 57*z + 7*z^2 + 45*z^3)*H[0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + 880*(-1 + z)*H[1, 0, 0, z] + 
         320*(-1 + z)*H[1, 1, 0, z] + 160*(-1 + z)*H[1, 1, 1, z] - 
         352*(1 + z)*H[2, 0, 0, z] - 128*(1 + z)*H[2, 1, 0, z] - 
         64*(1 + z)*H[2, 1, 1, z] - 128*(1 + z)*H[0, 0, 0, 0, z] - 
         (8*(-338 + 855*z + 1273*z^2)*zeta[2])/(9*(1 + z)) - 
         (128*(1 + z^2)*H[-1, z]*zeta[2])/(3*(1 + z)) + 
         H[1, z]*((-1336*(-1 + z))/3 - 800*(-1 + z)*zeta[2]) + 
         H[0, 0, z]*((16*(-197 - 631*z + 95*z^2 + 609*z^3))/
            (9*(-1 + z)*(1 + z)) - 32*(1 + z)*zeta[2]) + 
         H[2, z]*((8*(-526 + 165*z + 281*z^2))/(9*(-1 + z)) + 
           320*(1 + z)*zeta[2]) + (32*(-5 - 5*z - 5*z^2 + 7*z^3)*zeta[3])/
          (3*(-1 + z)*(1 + z)) + H[0, z]*((-8*(-46 - 1921*z + 1916*z^2))/
            (9*(-1 + z)) + (32*(12 - 7*z - 12*z^2 + 11*z^3)*zeta[2])/
            (3*(-1 + z)*(1 + z)) + 320*(1 + z)*zeta[3]) + 
         984*(1 + z)*zeta[4]) + CF^3*(302*(-1 + z) - 
         (32*(-2 + 3*z + 8*z^2)*H[3, z])/(1 + z) - (16*(13 + 15*z^2)*H[4, z])/
          (-1 + z) - (32*(-3 + 3*z - 9*z^2 + 5*z^3)*H[-3, 0, z])/
          ((-1 + z)*(1 + z)) - (32*(2 + 10*z + 5*z^2)*H[-2, 0, z])/(1 + z) + 
         (320*(1 + z^2)*H[-2, 2, z])/(1 + z) + 
         (96*(5 + 8*z + 5*z^2)*H[-1, 2, z])/(1 + z) + 
         (256*(1 + z^2)*H[-1, 3, z])/(1 + z) - 144*(-1 + z)*H[1, 0, z] - 
         (128*(1 + z^2)*H[1, 3, z])/(-1 + z) + (8*(-7 + 8*z + 11*z^2)*
           H[2, 0, z])/(-1 + z) - (64*(1 + z^2)*H[2, 2, z])/(-1 + z) - 
         (64*(2 + z + 3*z^2 + 2*z^3)*H[3, 0, z])/((-1 + z)*(1 + z)) - 
         (64*(1 + z^2)*H[3, 1, z])/(-1 + z) - (64*(5 + z)*(1 + z^2)*
           H[-2, -1, 0, z])/((-1 + z)*(1 + z)) + 
         (64*(1 + 2*z + 3*z^2)*H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (128*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) + 192*(1 + z)*
          H[-1, -1, 0, z] - (768*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) + 
         (16*(7 - 4*z + 7*z^2)*H[-1, 0, 0, z])/(1 + z) - 
         (64*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
         (48*(-2 - 2*z + 11*z^2 + 5*z^3)*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
         (96*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - (64*(1 + z^2)*H[1, 2, 0, z])/
          (-1 + z) - (48*(1 + 3*z^2)*H[2, 0, 0, z])/(-1 + z) - 
         (64*(1 + z^2)*H[2, 1, 0, z])/(-1 + z) - 
         (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
         (224*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) - 
         (16*(11 + z + 37*z^2 + 7*z^3)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
         (128*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 12*(17 + z)*zeta[2] - 
         (32*(-5 + 11*z)*(1 + z^2)*H[-2, z]*zeta[2])/((-1 + z)*(1 + z)) + 
         (768*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) + 
         H[-1, 0, z]*(-96*(1 + z) - (384*(1 + z^2)*zeta[2])/(1 + z)) + 
         H[2, z]*(-12*(1 + 25*z) - (96*(1 + z^2)*zeta[2])/(1 + z)) + 
         H[0, 0, z]*((-4*(56 - 100*z + 57*z^2))/(-1 + z) + 
           (16*(7 + 9*z + 13*z^2 + 3*z^3)*zeta[2])/((-1 + z)*(1 + z))) + 
         (48*(4 + 8*z + 7*z^2)*zeta[3])/(1 + z) + 
         H[1, z]*(400*(-1 + z) + 96*(-1 + z)*zeta[2] - 
           (192*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
          ((-192*(2 + 3*z + 2*z^2)*zeta[2])/(1 + z) - (576*(1 + z^2)*zeta[3])/
            (1 + z)) + H[0, z]*((2*(-32 - 36*z + 5*z^2 + 57*z^3))/
            ((-1 + z)*(1 + z)) + (16*(1 - 9*z - z^2 + 27*z^3)*zeta[2])/
            ((-1 + z)*(1 + z)) + (64*(-1 + 2*z^2)*zeta[3])/
            ((-1 + z)*(1 + z))) - (4*(11 + 81*z - 63*z^2 + 7*z^3)*zeta[4])/
          ((-1 + z)*(1 + z))) + CA^2*CF*((923 - 5333*z)/27 - 
         (4*(-23 - 75*z + z^2 + 141*z^3)*H[3, z])/(3*(-1 + z)*(1 + z)) - 
         (4*(-1 + 15*z - 7*z^2 + 9*z^3)*H[4, z])/((-1 + z)*(1 + z)) + 
         (8*(-3 - z - 5*z^2 + z^3)*H[-3, 0, z])/((-1 + z)*(1 + z)) - 
         (8*(1 - 43*z - 41*z^2 + 47*z^3)*H[-2, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*(-5 + 3*z)*(1 + z^2)*H[-2, 2, z])/((-1 + z)*(1 + z)) + 
         (16*(41 + 60*z + 41*z^2)*H[-1, 2, z])/(3*(1 + z)) + 
         (128*(1 + z^2)*H[-1, 3, z])/(1 + z) - (64*(1 + z^2)*H[1, 3, z])/
          (-1 + z) - (16*(5 - 2*z + 5*z^2)*H[-2, -1, 0, z])/(-1 + z) + 
         (8*(-5 + 9*z - 7*z^2 + 11*z^3)*H[-2, 0, 0, z])/((-1 + z)*(1 + z)) + 
         64*(1 + z)*H[-1, -1, 0, z] - (256*(1 + z^2)*H[-1, -1, 2, z])/
          (1 + z) + (8*(7 + 36*z + 7*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) - 
         (16*(5 + 26*z^2)*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (96*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) + 
         (4*(19 - 16*z + 19*z^2)*H[1, 0, 0, z])/(-1 + z) + 
         (4*(9 + 7*z^2)*H[2, 0, 0, z])/(-1 + z) - 
         (128*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
         (48*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
         (8*(3 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (48*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
         (64*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
         (16*(27 + 136*z + 42*z^2)*zeta[2])/(9*(1 + z)) - 
         (8*(15 + 17*z^2)*H[-2, z]*zeta[2])/(1 + z) + 
         (256*(1 + z^2)*H[-1, -1, z]*zeta[2])/(1 + z) + 
         (16*(1 + z^2)*H[1, 0, z]*zeta[2])/(-1 + z) + 
         H[-1, 0, z]*((-32*(41 + 15*z + 41*z^2))/(9*(1 + z)) - 
           (176*(1 + z^2)*zeta[2])/(1 + z)) + H[2, z]*((-224*(1 + z))/3 - 
           (8*(5 + 2*z + 5*z^2)*zeta[2])/(1 + z)) + 
         H[0, 0, z]*((2*(-729 - 361*z - 585*z^2 + 119*z^3))/
            (9*(-1 + z)*(1 + z)) + (4*(7 - 8*z + 9*z^2)*zeta[2])/(1 + z)) + 
         (16*(-35 + 10*z + 21*z^2 + 9*z^3)*zeta[3])/(3*(-1 + z)*(1 + z)) + 
         H[1, z]*((592*(-1 + z))/3 + 32*(-1 + z)*zeta[2] - 
           (144*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
          ((-16*(35 + 48*z + 35*z^2)*zeta[2])/(3*(1 + z)) - 
           (192*(1 + z^2)*zeta[3])/(1 + z)) + 
         H[0, z]*((-2*(1721 + 629*z + 689*z^2 + 1133*z^3))/
            (27*(-1 + z)*(1 + z)) + (4*(-25 - 75*z + 83*z^2 + 141*z^3)*
             zeta[2])/(3*(-1 + z)*(1 + z)) - (16*(7 + 9*z^2)*zeta[3])/
            ((-1 + z)*(1 + z))) - ((63 - 7*z + 121*z^2 + 31*z^3)*zeta[4])/
          ((-1 + z)*(1 + z))) + CA*(CF*Nf*TF*((4*(-5591 + 6009*z))/27 + 
           (8*(35 - 41*z - 39*z^2 + 53*z^3)*H[3, z])/(3*(-1 + z)*(1 + z)) + 
           16*(1 + z)*H[4, z] - 32*(-7 + 3*z)*H[-3, 0, z] + 
           (16*(35 + 90*z + 59*z^2)*H[-2, 0, z])/(3*(1 + z)) + 
           (16*(41 + 42*z + 41*z^2)*H[-1, 0, z])/(9*(1 + z)) - 
           (128*(2 + 3*z + 2*z^2)*H[-1, 2, z])/(3*(1 + z)) - 
           536*(-1 + z)*H[1, 0, z] - (520*(-1 + z)*H[1, 1, z])/3 - 
           480*(-1 + z)*H[1, 2, z] + 16*(-8 + 27*z)*H[2, 0, z] + 
           (16*(-11 + 19*z)*H[2, 1, z])/3 + 192*(1 + z)*H[2, 2, z] - 
           288*(1 + z)*H[3, 0, z] - 96*(1 + z)*H[3, 1, z] + 
           64*(-1 + z)*H[-2, -1, 0, z] - 160*(-1 + z)*H[-2, 0, 0, z] - 
           160*(1 + z)*H[-1, -1, 0, z] + (16*(71 + 138*z + 71*z^2)*
             H[-1, 0, 0, z])/(3*(1 + z)) - (16*(-63 - 59*z + 55*z^2 + 59*z^3)*
             H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
           (8*(89 - 174*z + 89*z^2)*H[1, 0, 0, z])/(-1 + z) - 
           320*(-1 + z)*H[1, 1, 0, z] - 160*(-1 + z)*H[1, 1, 1, z] + 
           272*(1 + z)*H[2, 0, 0, z] + 128*(1 + z)*H[2, 1, 0, z] + 
           64*(1 + z)*H[2, 1, 1, z] + 32*(-19 + 4*z)*H[0, 0, 0, 0, z] + 
           (8*(289 + 847*z + 598*z^2)*zeta[2])/(9*(1 + z)) + 
           32*(-1 + z)*H[-2, z]*zeta[2] + (16*(1 - 6*z + z^2)*H[-1, z]*
             zeta[2])/(3*(1 + z)) + H[0, 0, z]*((-8*(-78 - 1109*z - 46*z^2 + 
                1065*z^3))/(9*(-1 + z)*(1 + z)) - 16*(-13 + z)*zeta[2]) + 
           H[1, z]*((3920*(-1 + z))/9 + 720*(-1 + z)*zeta[2]) + 
           H[2, z]*((-8*(211 + 634*z))/9 - 288*(1 + z)*zeta[2]) + 
           (16*(-72 - 63*z + 82*z^2 + 61*z^3)*zeta[3])/(3*(-1 + z)*(1 + z)) + 
           H[0, z]*((16*(573 - 987*z + 581*z^2))/(27*(-1 + z)) + 
             (8*(-141 - 55*z + 137*z^2 + 43*z^3)*zeta[2])/(3*(-1 + z)*(1 + 
                z)) - 64*(1 + 5*z)*zeta[3]) - 4*(203 + 213*z)*zeta[4]) + 
         CF^2*((-1516*(-1 + z))/3 + (8*(3 - 67*z + 15*z^2 + 209*z^3)*H[3, z])/
            (3*(-1 + z)*(1 + z)) + (32*(2 + 6*z - z^2 + 3*z^3)*H[4, z])/
            ((-1 + z)*(1 + z)) + (64*z*(1 - z + z^2)*H[-3, 0, z])/
            ((-1 + z)*(1 + z)) + (16*(-5 - 67*z - 26*z^2 + 62*z^3)*
             H[-2, 0, z])/(3*(-1 + z)*(1 + z)) - (32*(-15 + 11*z)*(1 + z^2)*
             H[-2, 2, z])/((-1 + z)*(1 + z)) - (16*(127 + 192*z + 127*z^2)*
             H[-1, 2, z])/(3*(1 + z)) - (384*(1 + z^2)*H[-1, 3, z])/(1 + z) + 
           (128*(1 + z^2)*H[1, 3, z])/(-1 + z) + (16*(17 + 5*z^2)*H[2, 0, z])/
            (3*(-1 + z)) + (32*(1 + z^2)*H[3, 0, z])/((-1 + z)*(1 + z)) + 
           (64*(5 + 2*z + 4*z^2 + 3*z^3)*H[-2, -1, 0, z])/
            ((-1 + z)*(1 + z)) - (16*(-3 + 13*z - z^2 + 11*z^3)*
             H[-2, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (64*(1 + z^2)*H[-1, -2, 0, z])/(1 + z) - 224*(1 + z)*
            H[-1, -1, 0, z] + (896*(1 + z^2)*H[-1, -1, 2, z])/(1 + z) - 
           (40*(7 + 12*z + 7*z^2)*H[-1, 0, 0, z])/(3*(1 + z)) + 
           (32*(1 + z^2)*H[-1, 2, 0, z])/(1 + z) + 
           (4*(109 + 105*z + 163*z^2 + 27*z^3)*H[0, 0, 0, z])/
            (3*(-1 + z)*(1 + z)) + (256*(1 + z^2)*H[1, -2, 0, z])/(-1 + z) - 
           (16*(7 - 8*z + 7*z^2)*H[1, 0, 0, z])/(-1 + z) - 
           (16*(5 + z^2)*H[2, 0, 0, z])/(-1 + z) + 
           (320*(1 + z^2)*H[-1, -1, 0, 0, z])/(1 + z) + 
           (16*(1 + z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
           (32*(1 + 5*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
           (80*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
           (128*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
           (8*(217 + 504*z + 19*z^2)*zeta[2])/(9*(1 + z)) + 
           (32*(-10 + 13*z - 11*z^2 + 14*z^3)*H[-2, z]*zeta[2])/
            ((-1 + z)*(1 + z)) - (896*(1 + z^2)*H[-1, -1, z]*zeta[2])/
            (1 + z) + H[1, 0, z]*((16*(145 - 156*z + 145*z^2))/(9*(-1 + z)) - 
             (32*(1 + z^2)*zeta[2])/(-1 + z)) + H[-1, 0, z]*
            ((16*(191 + 114*z + 191*z^2))/(9*(1 + z)) + 
             (544*(1 + z^2)*zeta[2])/(1 + z)) + H[0, 0, z]*
            ((8*(563 - 104*z + 160*z^2 + 291*z^3))/(9*(-1 + z)*(1 + z)) - 
             (32*z*(6 - z + 3*z^2)*zeta[2])/((-1 + z)*(1 + z))) + 
           H[2, z]*((8*(-19 - 312*z + 599*z^2))/(9*(-1 + z)) + 
             (32*(-5 + 2*z - 4*z^2 + 3*z^3)*zeta[2])/((-1 + z)*(1 + z))) - 
           (8*(-187 - 7*z + 104*z^2 + 110*z^3)*zeta[3])/(3*(-1 + z)*
             (1 + z)) + H[1, z]*((-2008*(-1 + z))/3 - 112*(-1 + z)*zeta[2] + 
             (384*(1 + z^2)*zeta[3])/(-1 + z)) + H[-1, z]*
            ((32*(53 + 75*z + 53*z^2)*zeta[2])/(3*(1 + z)) + 
             (672*(1 + z^2)*zeta[3])/(1 + z)) + H[0, z]*
            ((-2*(-46 - 122*z + 175*z^2 + 899*z^3))/(9*(-1 + z)*(1 + z)) - 
             (8*(-33 - 113*z + 69*z^2 + 211*z^3)*zeta[2])/(3*(-1 + z)*(1 + 
                z)) + (32*(8 + 7*z^2)*zeta[3])/((-1 + z)*(1 + z))) - 
           (4*(-67 - 67*z - 7*z^2 + 3*z^3)*zeta[4])/((-1 + z)*(1 + z))))) + 
     delta[1 - z]*(3*as*CF + as^2*(CF*Nf*TF*(-2/3 - (16*zeta[2])/3) + 
         CA*CF*(17/6 + (44*zeta[2])/3 - 12*zeta[3]) + 
         CF^2*(3/2 - 12*zeta[2] + 24*zeta[3])) + 
       as^3*(CF*Nf^2*TF^2*(-68/9 + (320*zeta[2])/27 - (64*zeta[3])/9) + 
         CF^2*Nf*TF*(-46 + (40*zeta[2])/3 - (272*zeta[3])/3 + 
           (232*zeta[4])/3) + CF^3*(29/2 + zeta[2]*(18 - 32*zeta[3]) + 
           68*zeta[3] + 144*zeta[4] - 240*zeta[5]) + 
         CA^2*CF*(-1657/36 + (4496*zeta[2])/27 - (1552*zeta[3])/9 - 
           5*zeta[4] + 40*zeta[5]) + CA*(CF*Nf*TF*(40 - (2672*zeta[2])/27 + 
             (400*zeta[3])/9 + 4*zeta[4]) + CF^2*(151/4 + (844*zeta[3])/3 + 
             zeta[2]*(-410/3 + 16*zeta[3]) - (494*zeta[4])/3 + 120*zeta[5]))))


==> anc/z5SL.m <==
Z5["-"] = 8*as*CF*(-1 + x) + delta[1 - x] + 
     as^2*(CF*Nf*((-40*(-1 + x))/9 - (8*(-1 + x)*H[0, x])/3) + 
       CA*CF*((340*(-1 + x))/9 + 16*(1 + x)*H[-2, x] + 
         ((44*(-1 + x))/3 - 16*(1 + x)*H[-1, x])*H[0, x] + 16*x*H[0, 0, x] - 
         16*x*zeta[2]) + CF^2*(72*(-1 + x) - 32*(1 + x)*H[-2, x] + 
         H[0, x]*(-8*(5 + 4*x) + 32*(1 + x)*H[-1, x] + 16*(-1 + x)*H[1, x]) - 
         16*(1 + x)*H[0, 0, x] + 16*(1 + x)*zeta[2])) + 
     as^3*(CF*Nf^2*((-32*(-1 + x))/81 + (160*(-1 + x)*H[0, x])/81 + 
         (32*(-1 + x)*H[0, 0, x])/27) + CF^2*Nf*((-3380*(-1 + x))/27 + 
         (448*(-1 + x)*H[1, x])/9 - (64*(-1 + 19*x)*H[2, x])/27 - 
         (256*x*H[3, x])/9 - (128*(1 + x)*H[-2, 0, x])/9 - 
         (1280*(1 + x)*H[-1, 0, x])/27 + (256*(1 + x)*H[-1, 2, x])/9 + 
         (128*(11 + 5*x)*H[0, 0, x])/27 - (640*(-1 + x)*H[1, 0, x])/27 - 
         (128*(-1 + x)*H[2, 0, x])/9 - (128*(1 + x)*H[-1, 0, 0, x])/9 + 
         (64*(3 + x)*H[0, 0, 0, x])/9 - (256*(-1 + x)*H[1, 0, 0, x])/9 - 
         (64*(1 + x)*zeta[2])/27 - (256*(1 + x)*H[-1, x]*zeta[2])/9 + 
         H[0, x]*((16*(158 + 93*x))/27 + (128*x*zeta[2])/9) + 
         (128*(-1 + 4*x)*zeta[3])/9) + CF^3*((1864*(-1 + x))/3 - 
         (512*(3 + 4*x)*H[3, x])/3 - (128*(7 + 5*x)*H[4, x])/3 + 
         (256*(2 + x)*H[-3, 0, x])/3 + (64*(17 + 7*x)*H[-2, 0, x])/3 + 
         (1792*(1 + x)*H[-2, 2, x])/3 + 896*(1 + x)*H[-1, 2, x] + 
         (2048*(1 + x)*H[-1, 3, x])/3 + (832*(-1 + x)*H[1, 0, x])/3 + 
         (512*(-1 + x)*H[1, 3, x])/3 - (32*(15 + 11*x)*H[2, 0, x])/3 + 
         (256*(-1 + x)*H[2, 2, x])/3 + (128*(-3 + x)*H[3, 0, x])/3 + 
         (256*(-1 + x)*H[3, 1, x])/3 + (256*(-5 + x)*H[-2, -1, 0, x])/3 + 
         (256*(8 + 5*x)*H[-2, 0, 0, x])/3 - (512*(1 + x)*H[-1, -2, 0, x])/3 - 
         (896*(1 + x)*H[-1, -1, 0, x])/3 - 1024*(1 + x)*H[-1, -1, 2, x] + 
         (2432*(1 + x)*H[-1, 0, 0, x])/3 + (256*(1 + x)*H[-1, 2, 0, x])/3 - 
         (32*(12 + 43*x)*H[0, 0, 0, x])/3 + (512*(-1 + x)*H[1, -2, 0, x])/3 - 
         (64*(-1 + x)*H[1, 0, 0, x])/3 + (256*(-1 + x)*H[1, 2, 0, x])/3 + 
         (128*(-1 + x)*H[2, 0, 0, x])/3 + (256*(-1 + x)*H[2, 1, 0, x])/3 - 
         (2560*(1 + x)*H[-1, -1, 0, 0, x])/3 + 
         (1408*(1 + x)*H[-1, 0, 0, 0, x])/3 - 64*(1 + 3*x)*H[0, 0, 0, 0, x] - 
         (256*(-1 + x)*H[1, 0, 0, 0, x])/3 + (16*(131 + 191*x)*zeta[2])/3 - 
         (128*(19 + 13*x)*H[-2, x]*zeta[2])/3 + 1024*(1 + x)*H[-1, -1, x]*
          zeta[2] + H[-1, 0, x]*((1856*(1 + x))/3 - (2560*(1 + x)*zeta[2])/
            3) + H[2, x]*((-16*(131 + 75*x))/3 - 128*(1 + x)*zeta[2]) + 
         H[0, 0, x]*((-16*(58 + 135*x))/3 + (896*(1 + x)*zeta[2])/3) + 
         (32*(63 + 67*x)*zeta[3])/3 + H[1, x]*(1216*(-1 + x) + 
           (448*(-1 + x)*zeta[2])/3 + 256*(-1 + x)*zeta[3]) + 
         H[-1, x]*((-3136*(1 + x)*zeta[2])/3 - 768*(1 + x)*zeta[3]) + 
         H[0, x]*(8*(-59 + 128*x) + 64*(8 + 13*x)*zeta[2] + 
           (128*(6 + 7*x)*zeta[3])/3) - (32*(22 + 13*x)*zeta[4])/3) + 
       CA^2*CF*((5396*(-1 + x))/27 - (16*(87 + 65*x)*H[3, x])/9 - 
         (64*(3 + x)*H[4, x])/3 + (128*x*H[-3, 0, x])/3 + 
         (64*(-10 + 11*x)*H[-2, 0, x])/9 + (128*(3 + 5*x)*H[-2, 2, x])/3 + 
         (2432*(1 + x)*H[-1, 2, x])/9 + (512*(1 + x)*H[-1, 3, x])/3 + 
         (256*(-1 + x)*H[1, 3, x])/3 + (256*(-1 + x)*H[-2, -1, 0, x])/3 + 
         (64*(5 + 3*x)*H[-2, 0, 0, x])/3 - (256*(1 + x)*H[-1, -1, 0, x])/3 - 
         (1024*(1 + x)*H[-1, -1, 2, x])/3 + (896*(1 + x)*H[-1, 0, 0, x])/9 - 
         (352*x*H[0, 0, 0, x])/9 + 128*(-1 + x)*H[1, -2, 0, x] - 
         (304*(-1 + x)*H[1, 0, 0, x])/3 - (128*(-1 + x)*H[2, 0, 0, x])/3 - 
         (512*(1 + x)*H[-1, -1, 0, 0, x])/3 + 64*(1 + x)*H[-1, 0, 0, 0, x] - 
         (128*x*H[0, 0, 0, 0, x])/3 - 64*(-1 + x)*H[1, 0, 0, 0, x] - 
         (256*(-1 + x)*H[1, 1, 0, 0, x])/3 - (16*(-357 + 127*x)*zeta[2])/27 - 
         (512*(1 + x)*H[-2, x]*zeta[2])/3 + (1024*(1 + x)*H[-1, -1, x]*
           zeta[2])/3 - (64*(-1 + x)*H[1, 0, x]*zeta[2])/3 + 
         H[-1, 0, x]*((-7744*(1 + x))/27 - (704*(1 + x)*zeta[2])/3) + 
         H[2, x]*((-1904*(1 + x))/9 - (128*(1 + x)*zeta[2])/3) + 
         H[0, 0, x]*((8*(-121 + 375*x))/27 + 64*(1 + x)*zeta[2]) + 
         (16*(3 + 89*x)*zeta[3])/3 + H[1, x]*((4160*(-1 + x))/9 + 
           (128*(-1 + x)*zeta[2])/3 + 192*(-1 + x)*zeta[3]) + 
         H[0, x]*((8*(-1241 + 5921*x))/81 + (16*(87 + 109*x)*zeta[2])/9 + 
           (512*x*zeta[3])/3) + H[-1, x]*((-2816*(1 + x)*zeta[2])/9 - 
           256*(1 + x)*zeta[3]) + (32*(-7 + 17*x)*zeta[4])/3) + 
       CA*(CF*Nf*((-2920*(-1 + x))/81 - (272*(-1 + x)*H[1, x])/9 + 
           (128*(1 + x)*H[2, x])/9 + (32*(3 + x)*H[3, x])/9 + 
           (64*(1 + x)*H[-2, 0, x])/9 + (640*(1 + x)*H[-1, 0, x])/27 - 
           (128*(1 + x)*H[-1, 2, x])/9 - (32*(-11 + 19*x)*H[0, 0, x])/27 + 
           (64*(1 + x)*H[-1, 0, 0, x])/9 - (128*x*H[0, 0, 0, x])/9 + 
           (32*(-1 + x)*H[1, 0, 0, x])/3 + (128*(-3 + 2*x)*zeta[2])/27 + 
           (128*(1 + x)*H[-1, x]*zeta[2])/9 + H[0, x]*
            ((-16*(-185 + 338*x))/81 + (32*(-3 + x)*zeta[2])/9) - 
           (64*(-1 + 2*x)*zeta[3])/3) + CF^2*((22832*(-1 + x))/27 + 
           (32*(99 + 179*x)*H[3, x])/9 + (64*(9 + 11*x)*H[4, x])/3 - 
           (128*(2 + 3*x)*H[-3, 0, x])/3 - (32*(11 + 65*x)*H[-2, 0, x])/9 - 
           (128*(13 + 17*x)*H[-2, 2, x])/3 - (8896*(1 + x)*H[-1, 2, x])/9 - 
           (2048*(1 + x)*H[-1, 3, x])/3 - (512*(-1 + x)*H[1, 3, x])/3 + 
           (704*(-1 + x)*H[2, 0, x])/9 + (128*x*H[3, 0, x])/3 - 
           (128*(-9 + 5*x)*H[-2, -1, 0, x])/3 - 
           (128*(13 + 8*x)*H[-2, 0, 0, x])/3 + (256*(1 + x)*H[-1, -2, 0, x])/
            3 + 320*(1 + x)*H[-1, -1, 0, x] + (3584*(1 + x)*H[-1, -1, 2, x])/
            3 - (5440*(1 + x)*H[-1, 0, 0, x])/9 - 
           (128*(1 + x)*H[-1, 2, 0, x])/3 + (32*(-33 + 106*x)*H[0, 0, 0, x])/
            9 - (1024*(-1 + x)*H[1, -2, 0, x])/3 + 
           (2272*(-1 + x)*H[1, 0, 0, x])/9 + (320*(-1 + x)*H[2, 0, 0, x])/3 + 
           768*(1 + x)*H[-1, -1, 0, 0, x] - (1088*(1 + x)*H[-1, 0, 0, 0, x])/
            3 + (640*x*H[0, 0, 0, 0, x])/3 + (704*(-1 + x)*H[1, 0, 0, 0, x])/
            3 + (512*(-1 + x)*H[1, 1, 0, 0, x])/3 - 
           (16*(731 + 893*x)*zeta[2])/27 + (64*(35 + 29*x)*H[-2, x]*zeta[2])/
            3 - (3584*(1 + x)*H[-1, -1, x]*zeta[2])/3 + 
           H[1, 0, x]*((4864*(-1 + x))/27 - (128*(-1 + x)*zeta[2])/3) + 
           H[-1, 0, x]*((7136*(1 + x))/27 + 896*(1 + x)*zeta[2]) + 
           H[2, x]*((16*(731 + 1339*x))/27 + (64*(9 + 5*x)*zeta[2])/3) + 
           H[0, 0, x]*((16*(-604 + 659*x))/27 - (64*(9 + 17*x)*zeta[2])/3) - 
           (16*(265 + 749*x)*zeta[3])/9 + H[1, x]*((-12688*(-1 + x))/9 - 
             160*(-1 + x)*zeta[2] - 512*(-1 + x)*zeta[3]) + 
           H[-1, x]*((10336*(1 + x)*zeta[2])/9 + 896*(1 + x)*zeta[3]) + 
           H[0, x]*((-8*(2281 + 5316*x))/27 - (32*(99 + 244*x)*zeta[2])/9 - 
             (64*(6 + 23*x)*zeta[3])/3) - (16*(-32 + 37*x)*zeta[4])/3)))
 
Z5["+"] = 8*as*CF*(-1 + x) + delta[1 - x] + 
     as^2*(CF*Nf*((-40*(-1 + x))/9 - (8*(-1 + x)*H[0, x])/3) + 
       CA*CF*((844*(-1 + x))/9 - (4*(29 + 7*x)*H[0, x])/3 + 
         16*(1 + x)*H[-1, 0, x] - 16*H[0, 0, x] + 16*zeta[2]) + 
       CF^2*(-40*(-1 + x) + 8*(1 + 2*x)*H[0, x] + 16*(-1 + x)*H[2, x] - 
         32*(1 + x)*H[-1, 0, x] + 16*(1 + x)*H[0, 0, x] + 
         16*(-1 + x)*H[1, 0, x] - 16*(1 + x)*zeta[2])) + 
     as^3*(CF*Nf^2*((-32*(-1 + x))/81 + (160*(-1 + x)*H[0, x])/81 + 
         (32*(-1 + x)*H[0, 0, x])/27) + CF^2*Nf*((-1588*(-1 + x))/27 - 
         (448*(-1 + x)*H[1, x])/9 - (64*(-19 + x)*H[2, x])/27 + 
         (256*H[3, x])/9 + (128*(1 + x)*H[-2, 0, x])/9 + 
         (1280*(1 + x)*H[-1, 0, x])/27 - (256*(1 + x)*H[-1, 2, x])/9 - 
         (64*(7 + 19*x)*H[0, 0, x])/27 - (640*(-1 + x)*H[1, 0, x])/27 - 
         (128*(-1 + x)*H[2, 0, x])/9 + (128*(1 + x)*H[-1, 0, 0, x])/9 - 
         (64*(1 + 3*x)*H[0, 0, 0, x])/9 - (256*(-1 + x)*H[1, 0, 0, x])/9 + 
         H[0, x]*((-16*(-38 + 27*x))/27 - (128*zeta[2])/9) + 
         (64*(1 + x)*zeta[2])/27 + (256*(1 + x)*H[-1, x]*zeta[2])/9 + 
         (128*(-4 + x)*zeta[3])/9) + CA^2*CF*((-15500*(-1 + x))/27 + 
         (16*(41 + 231*x)*H[3, x])/9 + (64*(1 + 3*x)*H[4, x])/3 - 
         (128*H[-3, 0, x])/3 + (32*(-7 + 101*x)*H[-2, 0, x])/9 - 
         (128*(5 + 3*x)*H[-2, 2, x])/3 - (4352*(1 + x)*H[-1, 2, x])/9 - 
         (512*(1 + x)*H[-1, 3, x])/3 + (256*(-1 + x)*H[1, 3, x])/3 + 
         (256*(-1 + x)*H[-2, -1, 0, x])/3 - (64*(3 + 5*x)*H[-2, 0, 0, x])/3 - 
         256*(1 + x)*H[-1, -1, 0, x] + (1024*(1 + x)*H[-1, -1, 2, x])/3 - 
         (320*(1 + x)*H[-1, 0, 0, x])/9 - (128*H[0, 0, 0, x])/9 + 
         128*(-1 + x)*H[1, -2, 0, x] - 80*(-1 + x)*H[1, 0, 0, x] - 
         (128*(-1 + x)*H[2, 0, 0, x])/3 + (512*(1 + x)*H[-1, -1, 0, 0, x])/
          3 - 64*(1 + x)*H[-1, 0, 0, 0, x] + (128*H[0, 0, 0, 0, x])/3 - 
         64*(-1 + x)*H[1, 0, 0, 0, x] - (256*(-1 + x)*H[1, 1, 0, 0, x])/3 + 
         (16*(-230 - 381*x + 9*x^2)*zeta[2])/27 + 
         (512*(1 + x)*H[-2, x]*zeta[2])/3 - (1024*(1 + x)*H[-1, -1, x]*
           zeta[2])/3 - (64*(-1 + x)*H[1, 0, x]*zeta[2])/3 + 
         H[0, 0, x]*((-8*(243 + 89*x + 18*x^2))/27 - 64*(1 + x)*zeta[2]) + 
         H[2, x]*((2032*(1 + x))/9 + (128*(1 + x)*zeta[2])/3) + 
         H[-1, 0, x]*((16*(1 + x)*(9 + 142*x + 9*x^2))/(27*x) + 
           (704*(1 + x)*zeta[2])/3) + H[0, x]*((8*(1801 + 2051*x))/81 - 
           (176*(5 + 21*x)*zeta[2])/9 - (512*zeta[3])/3) - 
         (32*(29 + 15*x)*zeta[3])/3 + H[1, x]*((-4448*(-1 + x))/9 - 
           128*(-1 + x)*zeta[2] + 192*(-1 + x)*zeta[3]) + 
         H[-1, x]*((3200*(1 + x)*zeta[2])/9 + 256*(1 + x)*zeta[3]) + 
         (32*(-17 + 7*x)*zeta[4])/3) + CF^3*(-3432*(-1 + x) + 
         (128*(7 + 23*x)*H[3, x])/3 + (128*(5 + 7*x)*H[4, x])/3 - 
         (256*(1 + 2*x)*H[-3, 0, x])/3 + (64*(-13 + 33*x)*H[-2, 0, x])/3 - 
         (1792*(1 + x)*H[-2, 2, x])/3 - (3200*(1 + x)*H[-1, 2, x])/3 - 
         (2048*(1 + x)*H[-1, 3, x])/3 - (64*(-1 + x)*H[1, 0, x])/3 + 
         (512*(-1 + x)*H[1, 3, x])/3 + (32*(-3 + x)*H[2, 0, x])/3 + 
         (256*(-1 + x)*H[2, 2, x])/3 + (128*(-1 + 3*x)*H[3, 0, x])/3 + 
         (256*(-1 + x)*H[3, 1, x])/3 + (256*(-1 + 5*x)*H[-2, -1, 0, x])/3 - 
         (256*(5 + 8*x)*H[-2, 0, 0, x])/3 + (512*(1 + x)*H[-1, -2, 0, x])/3 - 
         640*(1 + x)*H[-1, -1, 0, x] + 1024*(1 + x)*H[-1, -1, 2, x] - 
         (1280*(1 + x)*H[-1, 0, 0, x])/3 - (256*(1 + x)*H[-1, 2, 0, x])/3 + 
         (32*(40 + 21*x)*H[0, 0, 0, x])/3 + (512*(-1 + x)*H[1, -2, 0, x])/3 + 
         (64*(-1 + x)*H[1, 0, 0, x])/3 + (256*(-1 + x)*H[1, 2, 0, x])/3 + 
         (128*(-1 + x)*H[2, 0, 0, x])/3 + (256*(-1 + x)*H[2, 1, 0, x])/3 + 
         (2560*(1 + x)*H[-1, -1, 0, 0, x])/3 - 
         (1408*(1 + x)*H[-1, 0, 0, 0, x])/3 + 64*(3 + x)*H[0, 0, 0, 0, x] - 
         (256*(-1 + x)*H[1, 0, 0, 0, x])/3 + (16*(-185 - 81*x + 4*x^2)*
           zeta[2])/3 + (128*(13 + 19*x)*H[-2, x]*zeta[2])/3 - 
         1024*(1 + x)*H[-1, -1, x]*zeta[2] + H[0, 0, x]*
          ((-16*(-194 - 125*x + 4*x^2))/3 - (896*(1 + x)*zeta[2])/3) + 
         H[2, x]*((16*(137 + 81*x))/3 + 128*(1 + x)*zeta[2]) + 
         H[-1, 0, x]*((64*(1 + x)*(1 - 13*x + x^2))/(3*x) + 
           (2560*(1 + x)*zeta[2])/3) - 32*(23 + 15*x)*zeta[3] + 
         H[1, x]*(-1280*(-1 + x) - 320*(-1 + x)*zeta[2] + 
           256*(-1 + x)*zeta[3]) + H[-1, x]*((2240*(1 + x)*zeta[2])/3 + 
           768*(1 + x)*zeta[3]) + H[0, x]*((-8*(-839 + 8*x))/3 - 
           (64*(27 + 46*x)*zeta[2])/3 - (128*(7 + 6*x)*zeta[3])/3) + 
         (32*(13 + 22*x)*zeta[4])/3) + 
       CA*(CF*Nf*((-5608*(-1 + x))/81 + (176*(-1 + x)*H[1, x])/9 - 
           (64*(1 + x)*H[2, x])/9 - (32*(1 + 3*x)*H[3, x])/9 - 
           (64*(1 + x)*H[-2, 0, x])/9 - (640*(1 + x)*H[-1, 0, x])/27 + 
           (128*(1 + x)*H[-1, 2, x])/9 + (320*(4 + x)*H[0, 0, x])/27 - 
           (64*(1 + x)*H[-1, 0, 0, x])/9 + (128*H[0, 0, 0, x])/9 + 
           (32*(-1 + x)*H[1, 0, 0, x])/3 + (64*(-7 + 3*x)*zeta[2])/27 - 
           (128*(1 + x)*H[-1, x]*zeta[2])/9 + H[0, x]*
            ((-16*(-365 + 158*x))/81 + (32*(-1 + 3*x)*zeta[2])/9) - 
           (64*(-2 + x)*zeta[3])/3) + CF^2*((119344*(-1 + x))/27 - 
           (416*(11 + 27*x)*H[3, x])/9 - (64*(11 + 9*x)*H[4, x])/3 + 
           (128*(3 + 2*x)*H[-3, 0, x])/3 - (32*(-53 + 301*x)*H[-2, 0, x])/9 + 
           (128*(17 + 13*x)*H[-2, 2, x])/3 + (13504*(1 + x)*H[-1, 2, x])/9 + 
           (2048*(1 + x)*H[-1, 3, x])/3 - (512*(-1 + x)*H[1, 3, x])/3 + 
           (128*(-10 + x)*H[2, 0, x])/9 - (128*H[3, 0, x])/3 - 
           (128*(-5 + 9*x)*H[-2, -1, 0, x])/3 + 
           (128*(8 + 13*x)*H[-2, 0, 0, x])/3 - (256*(1 + x)*H[-1, -2, 0, x])/
            3 + 832*(1 + x)*H[-1, -1, 0, x] - (3584*(1 + x)*H[-1, -1, 2, x])/
            3 + (2560*(1 + x)*H[-1, 0, 0, x])/9 + 
           (128*(1 + x)*H[-1, 2, 0, x])/3 - (32*(103 + 12*x)*H[0, 0, 0, x])/
            9 - (1024*(-1 + x)*H[1, -2, 0, x])/3 + 
           (1696*(-1 + x)*H[1, 0, 0, x])/9 + (320*(-1 + x)*H[2, 0, 0, x])/3 - 
           768*(1 + x)*H[-1, -1, 0, 0, x] + (1088*(1 + x)*H[-1, 0, 0, 0, x])/
            3 - (640*H[0, 0, 0, 0, x])/3 + (704*(-1 + x)*H[1, 0, 0, 0, x])/
            3 + (512*(-1 + x)*H[1, 1, 0, 0, x])/3 - 
           (16*(-1865 - 839*x + 36*x^2)*zeta[2])/27 - 
           (64*(29 + 35*x)*H[-2, x]*zeta[2])/3 + (3584*(1 + x)*H[-1, -1, x]*
             zeta[2])/3 + H[1, 0, x]*((8896*(-1 + x))/27 - 
             (128*(-1 + x)*zeta[2])/3) + H[-1, 0, x]*
            ((-32*(1 + x)*(18 + 25*x + 18*x^2))/(27*x) - 896*(1 + x)*
              zeta[2]) + H[2, x]*((-16*(1951 + 839*x))/27 - 
             (64*(5 + 9*x)*zeta[2])/3) + H[0, 0, x]*
            ((16*(-1616 - 47*x + 36*x^2))/27 + (64*(17 + 9*x)*zeta[2])/3) + 
           (112*(71 + 43*x)*zeta[3])/9 + H[1, x]*((15760*(-1 + x))/9 + 
             416*(-1 + x)*zeta[2] - 512*(-1 + x)*zeta[3]) + 
           H[-1, x]*((-9760*(1 + x)*zeta[2])/9 - 896*(1 + x)*zeta[3]) + 
           H[0, x]*((-8*(8881 + 972*x))/27 + (32*(196 + 351*x)*zeta[2])/9 + 
             (64*(23 + 6*x)*zeta[3])/3) - (16*(-37 + 32*x)*zeta[4])/3)))
 
Z5["ps"] = as^2*CF*Nf*(-8*(-1 + x) - 4*(-3 + x)*H[0, x] + 
       4*(2 + x)*H[0, 0, x]) + as^3*Z5psSL[3, x]
inverseZ5["-"] = -8*as*CF*(-1 + x) + delta[1 - x] + 
     as^2*(CF*Nf*((40*(-1 + x))/9 + (8*(-1 + x)*H[0, x])/3) + 
       CA*CF*((-340*(-1 + x))/9 - 16*(1 + x)*H[-2, x] + 
         ((-44*(-1 + x))/3 + 16*(1 + x)*H[-1, x])*H[0, x] - 16*x*H[0, 0, x] + 
         16*x*zeta[2]) + CF^2*(56*(-1 + x) + 32*(1 + x)*H[-2, x] + 
         H[0, x]*(-8*(3 + 4*x) - 32*(1 + x)*H[-1, x] - 16*(-1 + x)*H[1, x]) + 
         16*(1 + x)*H[0, 0, x] - 16*(1 + x)*zeta[2])) + 
     as^3*(CF*Nf^2*((32*(-1 + x))/81 - (160*(-1 + x)*H[0, x])/81 - 
         (32*(-1 + x)*H[0, 0, x])/27) + CF^2*Nf*((-460*(-1 + x))/27 - 
         (448*(-1 + x)*H[1, x])/9 + (64*(-1 + 19*x)*H[2, x])/27 + 
         (256*x*H[3, x])/9 + (128*(1 + x)*H[-2, 0, x])/9 + 
         (1280*(1 + x)*H[-1, 0, x])/27 - (256*(1 + x)*H[-1, 2, x])/9 + 
         (256*(-1 + 2*x)*H[0, 0, x])/27 + (640*(-1 + x)*H[1, 0, x])/27 + 
         (128*(-1 + x)*H[2, 0, x])/9 + (128*(1 + x)*H[-1, 0, 0, x])/9 - 
         (64*(3 + x)*H[0, 0, 0, x])/9 + (256*(-1 + x)*H[1, 0, 0, x])/9 + 
         (64*(1 + x)*zeta[2])/27 + (256*(1 + x)*H[-1, x]*zeta[2])/9 + 
         H[0, x]*((-16*(-34 + 45*x))/27 - (128*x*zeta[2])/9) - 
         (128*(-1 + 4*x)*zeta[3])/9) + CF^3*((-712*(-1 + x))/3 + 
         (256*(3 + 5*x)*H[3, x])/3 + (128*(7 + 5*x)*H[4, x])/3 - 
         (256*(2 + x)*H[-3, 0, x])/3 - (64*(-7 + 31*x)*H[-2, 0, x])/3 - 
         (1792*(1 + x)*H[-2, 2, x])/3 - 896*(1 + x)*H[-1, 2, x] - 
         (2048*(1 + x)*H[-1, 3, x])/3 + (704*(-1 + x)*H[1, 0, x])/3 - 
         (512*(-1 + x)*H[1, 3, x])/3 - (32*(9 + 13*x)*H[2, 0, x])/3 - 
         (256*(-1 + x)*H[2, 2, x])/3 - (128*(-3 + x)*H[3, 0, x])/3 - 
         (256*(-1 + x)*H[3, 1, x])/3 - (256*(-5 + x)*H[-2, -1, 0, x])/3 - 
         (256*(8 + 5*x)*H[-2, 0, 0, x])/3 + (512*(1 + x)*H[-1, -2, 0, x])/3 + 
         (896*(1 + x)*H[-1, -1, 0, x])/3 + 1024*(1 + x)*H[-1, -1, 2, x] - 
         (2432*(1 + x)*H[-1, 0, 0, x])/3 - (256*(1 + x)*H[-1, 2, 0, x])/3 + 
         (32*(-12 + 67*x)*H[0, 0, 0, x])/3 - (512*(-1 + x)*H[1, -2, 0, x])/
          3 + (64*(-1 + x)*H[1, 0, 0, x])/3 - (256*(-1 + x)*H[1, 2, 0, x])/
          3 - (128*(-1 + x)*H[2, 0, 0, x])/3 - (256*(-1 + x)*H[2, 1, 0, x])/
          3 + (2560*(1 + x)*H[-1, -1, 0, 0, x])/3 - 
         (1408*(1 + x)*H[-1, 0, 0, 0, x])/3 + 64*(1 + 3*x)*H[0, 0, 0, 0, x] + 
         (256*(-1 + x)*H[1, 0, 0, 0, x])/3 - (16*(83 + 47*x)*zeta[2])/3 + 
         (128*(19 + 13*x)*H[-2, x]*zeta[2])/3 - 1024*(1 + x)*H[-1, -1, x]*
          zeta[2] + H[0, 0, x]*((16*(-14 + 39*x))/3 - (896*(1 + x)*zeta[2])/
            3) + H[2, x]*((16*(83 + 123*x))/3 + 128*(1 + x)*zeta[2]) + 
         H[-1, 0, x]*((1216*(1 + x))/3 + (2560*(1 + x)*zeta[2])/3) - 
         (32*(15 + 163*x)*zeta[3])/3 + H[1, x]*(-1216*(-1 + x) - 
           (448*(-1 + x)*zeta[2])/3 - 256*(-1 + x)*zeta[3]) + 
         H[-1, x]*((3136*(1 + x)*zeta[2])/3 + 768*(1 + x)*zeta[3]) + 
         H[0, x]*(-8*(5 + 112*x) - 64*(4 + 17*x)*zeta[2] - 
           (128*(6 + 7*x)*zeta[3])/3) + (32*(22 + 13*x)*zeta[4])/3) + 
       CA^2*CF*((-5396*(-1 + x))/27 + (16*(87 + 65*x)*H[3, x])/9 + 
         (64*(3 + x)*H[4, x])/3 - (128*x*H[-3, 0, x])/3 - 
         (64*(-10 + 11*x)*H[-2, 0, x])/9 - (128*(3 + 5*x)*H[-2, 2, x])/3 - 
         (2432*(1 + x)*H[-1, 2, x])/9 - (512*(1 + x)*H[-1, 3, x])/3 - 
         (256*(-1 + x)*H[1, 3, x])/3 - (256*(-1 + x)*H[-2, -1, 0, x])/3 - 
         (64*(5 + 3*x)*H[-2, 0, 0, x])/3 + (256*(1 + x)*H[-1, -1, 0, x])/3 + 
         (1024*(1 + x)*H[-1, -1, 2, x])/3 - (896*(1 + x)*H[-1, 0, 0, x])/9 + 
         (352*x*H[0, 0, 0, x])/9 - 128*(-1 + x)*H[1, -2, 0, x] + 
         (304*(-1 + x)*H[1, 0, 0, x])/3 + (128*(-1 + x)*H[2, 0, 0, x])/3 + 
         (512*(1 + x)*H[-1, -1, 0, 0, x])/3 - 64*(1 + x)*H[-1, 0, 0, 0, x] + 
         (128*x*H[0, 0, 0, 0, x])/3 + 64*(-1 + x)*H[1, 0, 0, 0, x] + 
         (256*(-1 + x)*H[1, 1, 0, 0, x])/3 + (16*(-357 + 127*x)*zeta[2])/27 + 
         (512*(1 + x)*H[-2, x]*zeta[2])/3 - (1024*(1 + x)*H[-1, -1, x]*
           zeta[2])/3 + (64*(-1 + x)*H[1, 0, x]*zeta[2])/3 + 
         H[0, 0, x]*((-8*(-121 + 375*x))/27 - 64*(1 + x)*zeta[2]) + 
         H[2, x]*((1904*(1 + x))/9 + (128*(1 + x)*zeta[2])/3) + 
         H[-1, 0, x]*((7744*(1 + x))/27 + (704*(1 + x)*zeta[2])/3) - 
         (16*(3 + 89*x)*zeta[3])/3 + H[1, x]*((-4160*(-1 + x))/9 - 
           (128*(-1 + x)*zeta[2])/3 - 192*(-1 + x)*zeta[3]) + 
         H[0, x]*((-8*(-1241 + 5921*x))/81 - (16*(87 + 109*x)*zeta[2])/9 - 
           (512*x*zeta[3])/3) + H[-1, x]*((2816*(1 + x)*zeta[2])/9 + 
           256*(1 + x)*zeta[3]) - (32*(-7 + 17*x)*zeta[4])/3) + 
       CA*(CF*Nf*((2920*(-1 + x))/81 + (272*(-1 + x)*H[1, x])/9 - 
           (128*(1 + x)*H[2, x])/9 - (32*(3 + x)*H[3, x])/9 - 
           (64*(1 + x)*H[-2, 0, x])/9 - (640*(1 + x)*H[-1, 0, x])/27 + 
           (128*(1 + x)*H[-1, 2, x])/9 + (32*(-11 + 19*x)*H[0, 0, x])/27 - 
           (64*(1 + x)*H[-1, 0, 0, x])/9 + (128*x*H[0, 0, 0, x])/9 - 
           (32*(-1 + x)*H[1, 0, 0, x])/3 - (128*(-3 + 2*x)*zeta[2])/27 - 
           (128*(1 + x)*H[-1, x]*zeta[2])/9 + H[0, x]*
            ((16*(-185 + 338*x))/81 - (32*(-3 + x)*zeta[2])/9) + 
           (64*(-1 + 2*x)*zeta[3])/3) + CF^2*((9808*(-1 + x))/27 - 
           (32*(99 + 179*x)*H[3, x])/9 - (64*(9 + 11*x)*H[4, x])/3 + 
           (128*(2 + 3*x)*H[-3, 0, x])/3 + (32*(-61 + 137*x)*H[-2, 0, x])/9 + 
           (128*(13 + 17*x)*H[-2, 2, x])/3 + (8896*(1 + x)*H[-1, 2, x])/9 + 
           (2048*(1 + x)*H[-1, 3, x])/3 + (512*(-1 + x)*H[1, 3, x])/3 - 
           (704*(-1 + x)*H[2, 0, x])/9 - (128*x*H[3, 0, x])/3 + 
           (128*(-9 + 5*x)*H[-2, -1, 0, x])/3 + 
           (128*(13 + 8*x)*H[-2, 0, 0, x])/3 - (256*(1 + x)*H[-1, -2, 0, x])/
            3 - 320*(1 + x)*H[-1, -1, 0, x] - (3584*(1 + x)*H[-1, -1, 2, x])/
            3 + (5440*(1 + x)*H[-1, 0, 0, x])/9 + 
           (128*(1 + x)*H[-1, 2, 0, x])/3 - (32*(-33 + 178*x)*H[0, 0, 0, x])/
            9 + (1024*(-1 + x)*H[1, -2, 0, x])/3 - 
           (2272*(-1 + x)*H[1, 0, 0, x])/9 - (320*(-1 + x)*H[2, 0, 0, x])/3 - 
           768*(1 + x)*H[-1, -1, 0, 0, x] + (1088*(1 + x)*H[-1, 0, 0, 0, x])/
            3 - (640*x*H[0, 0, 0, 0, x])/3 - (704*(-1 + x)*H[1, 0, 0, 0, x])/
            3 - (512*(-1 + x)*H[1, 1, 0, 0, x])/3 + (16*(731 + 29*x)*zeta[2])/
            27 - (64*(35 + 29*x)*H[-2, x]*zeta[2])/3 + 
           (3584*(1 + x)*H[-1, -1, x]*zeta[2])/3 + H[1, 0, x]*
            ((-4864*(-1 + x))/27 + (128*(-1 + x)*zeta[2])/3) + 
           H[-1, 0, x]*((-20960*(1 + x))/27 - 896*(1 + x)*zeta[2]) + 
           H[2, x]*((-16*(731 + 1339*x))/27 - (64*(9 + 5*x)*zeta[2])/3) + 
           H[0, 0, x]*((-16*(-208 + 191*x))/27 + (64*(9 + 17*x)*zeta[2])/3) + 
           (16*(49 + 965*x)*zeta[3])/9 + H[1, x]*((12688*(-1 + x))/9 + 
             160*(-1 + x)*zeta[2] + 512*(-1 + x)*zeta[3]) + 
           H[-1, x]*((-10336*(1 + x)*zeta[2])/9 - 896*(1 + x)*zeta[3]) + 
           H[0, x]*((8*(-551 + 4068*x))/27 + (32*(99 + 316*x)*zeta[2])/9 + 
             (64*(6 + 23*x)*zeta[3])/3) + (16*(-32 + 37*x)*zeta[4])/3)))
 
inverseZ5["+"] = -8*as*CF*(-1 + x) + delta[1 - x] + 
     as^2*(CF*Nf*((40*(-1 + x))/9 + (8*(-1 + x)*H[0, x])/3) + 
       CA*CF*((-844*(-1 + x))/9 + (4*(29 + 7*x)*H[0, x])/3 - 
         16*(1 + x)*H[-1, 0, x] + 16*H[0, 0, x] - 16*zeta[2]) + 
       CF^2*(168*(-1 + x) - 8*(9 + 10*x)*H[0, x] - 16*(-1 + x)*H[2, x] + 
         32*(1 + x)*H[-1, 0, x] - 16*(1 + x)*H[0, 0, x] - 
         16*(-1 + x)*H[1, 0, x] + 16*(1 + x)*zeta[2])) + 
     as^3*(CF*Nf^2*((32*(-1 + x))/81 - (160*(-1 + x)*H[0, x])/81 - 
         (32*(-1 + x)*H[0, 0, x])/27) + CF^2*Nf*((-2252*(-1 + x))/27 + 
         (448*(-1 + x)*H[1, x])/9 + (64*(-19 + x)*H[2, x])/27 - 
         (256*H[3, x])/9 - (128*(1 + x)*H[-2, 0, x])/9 - 
         (1280*(1 + x)*H[-1, 0, x])/27 + (256*(1 + x)*H[-1, 2, x])/9 + 
         (64*(25 + 37*x)*H[0, 0, x])/27 + (640*(-1 + x)*H[1, 0, x])/27 + 
         (128*(-1 + x)*H[2, 0, x])/9 - (128*(1 + x)*H[-1, 0, 0, x])/9 + 
         (64*(1 + 3*x)*H[0, 0, 0, x])/9 + (256*(-1 + x)*H[1, 0, 0, x])/9 - 
         (64*(1 + x)*zeta[2])/27 - (256*(1 + x)*H[-1, x]*zeta[2])/9 + 
         H[0, x]*((16*(154 + 75*x))/27 + (128*zeta[2])/9) - 
         (128*(-4 + x)*zeta[3])/9) + CA^2*CF*((15500*(-1 + x))/27 - 
         (16*(41 + 231*x)*H[3, x])/9 - (64*(1 + 3*x)*H[4, x])/3 + 
         (128*H[-3, 0, x])/3 - (32*(-7 + 101*x)*H[-2, 0, x])/9 + 
         (128*(5 + 3*x)*H[-2, 2, x])/3 + (4352*(1 + x)*H[-1, 2, x])/9 + 
         (512*(1 + x)*H[-1, 3, x])/3 - (256*(-1 + x)*H[1, 3, x])/3 - 
         (256*(-1 + x)*H[-2, -1, 0, x])/3 + (64*(3 + 5*x)*H[-2, 0, 0, x])/3 + 
         256*(1 + x)*H[-1, -1, 0, x] - (1024*(1 + x)*H[-1, -1, 2, x])/3 + 
         (320*(1 + x)*H[-1, 0, 0, x])/9 + (128*H[0, 0, 0, x])/9 - 
         128*(-1 + x)*H[1, -2, 0, x] + 80*(-1 + x)*H[1, 0, 0, x] + 
         (128*(-1 + x)*H[2, 0, 0, x])/3 - (512*(1 + x)*H[-1, -1, 0, 0, x])/
          3 + 64*(1 + x)*H[-1, 0, 0, 0, x] - (128*H[0, 0, 0, 0, x])/3 + 
         64*(-1 + x)*H[1, 0, 0, 0, x] + (256*(-1 + x)*H[1, 1, 0, 0, x])/3 - 
         (16*(-230 - 381*x + 9*x^2)*zeta[2])/27 - 
         (512*(1 + x)*H[-2, x]*zeta[2])/3 + (1024*(1 + x)*H[-1, -1, x]*
           zeta[2])/3 + (64*(-1 + x)*H[1, 0, x]*zeta[2])/3 + 
         H[-1, 0, x]*((-16*(1 + x)*(9 + 142*x + 9*x^2))/(27*x) - 
           (704*(1 + x)*zeta[2])/3) + H[2, x]*((-2032*(1 + x))/9 - 
           (128*(1 + x)*zeta[2])/3) + H[0, 0, x]*((8*(243 + 89*x + 18*x^2))/
            27 + 64*(1 + x)*zeta[2]) + (32*(29 + 15*x)*zeta[3])/3 + 
         H[0, x]*((-8*(1801 + 2051*x))/81 + (176*(5 + 21*x)*zeta[2])/9 + 
           (512*zeta[3])/3) + H[1, x]*((4448*(-1 + x))/9 + 
           128*(-1 + x)*zeta[2] - 192*(-1 + x)*zeta[3]) + 
         H[-1, x]*((-3200*(1 + x)*zeta[2])/9 - 256*(1 + x)*zeta[3]) - 
         (32*(-17 + 7*x)*zeta[4])/3) + CF^3*(-2328*(-1 + x) - 
         (128*(13 + 29*x)*H[3, x])/3 - (128*(5 + 7*x)*H[4, x])/3 + 
         (256*(1 + 2*x)*H[-3, 0, x])/3 - (64*(11 + 9*x)*H[-2, 0, x])/3 + 
         (1792*(1 + x)*H[-2, 2, x])/3 + (3200*(1 + x)*H[-1, 2, x])/3 + 
         (2048*(1 + x)*H[-1, 3, x])/3 + (1600*(-1 + x)*H[1, 0, x])/3 - 
         (512*(-1 + x)*H[1, 3, x])/3 - (32*(21 + 25*x)*H[2, 0, x])/3 - 
         (256*(-1 + x)*H[2, 2, x])/3 - (128*(-1 + 3*x)*H[3, 0, x])/3 - 
         (256*(-1 + x)*H[3, 1, x])/3 - (256*(-1 + 5*x)*H[-2, -1, 0, x])/3 + 
         (256*(5 + 8*x)*H[-2, 0, 0, x])/3 - (512*(1 + x)*H[-1, -2, 0, x])/3 + 
         640*(1 + x)*H[-1, -1, 0, x] - 1024*(1 + x)*H[-1, -1, 2, x] + 
         (1280*(1 + x)*H[-1, 0, 0, x])/3 + (256*(1 + x)*H[-1, 2, 0, x])/3 - 
         (32*(16 + 45*x)*H[0, 0, 0, x])/3 - (512*(-1 + x)*H[1, -2, 0, x])/3 - 
         (64*(-1 + x)*H[1, 0, 0, x])/3 - (256*(-1 + x)*H[1, 2, 0, x])/3 - 
         (128*(-1 + x)*H[2, 0, 0, x])/3 - (256*(-1 + x)*H[2, 1, 0, x])/3 - 
         (2560*(1 + x)*H[-1, -1, 0, 0, x])/3 + 
         (1408*(1 + x)*H[-1, 0, 0, 0, x])/3 - 64*(3 + x)*H[0, 0, 0, 0, x] + 
         (256*(-1 + x)*H[1, 0, 0, 0, x])/3 - (16*(-41 - 33*x + 4*x^2)*
           zeta[2])/3 - (128*(13 + 19*x)*H[-2, x]*zeta[2])/3 + 
         1024*(1 + x)*H[-1, -1, x]*zeta[2] + H[-1, 0, x]*
          ((-64*(1 + x)*(1 + 35*x + x^2))/(3*x) - (2560*(1 + x)*zeta[2])/3) + 
         H[2, x]*((-16*(185 + 33*x))/3 - 128*(1 + x)*zeta[2]) + 
         H[0, 0, x]*((16*(-26 - 77*x + 4*x^2))/3 + (896*(1 + x)*zeta[2])/3) + 
         32*(-9 + 31*x)*zeta[3] + H[1, x]*(1280*(-1 + x) + 
           320*(-1 + x)*zeta[2] - 256*(-1 + x)*zeta[3]) + 
         H[-1, x]*((-2240*(1 + x)*zeta[2])/3 - 768*(1 + x)*zeta[3]) + 
         H[0, x]*((8*(121 + 1208*x))/3 + (64*(15 + 58*x)*zeta[2])/3 + 
           (128*(7 + 6*x)*zeta[3])/3) - (32*(13 + 22*x)*zeta[4])/3) + 
       CA*(CF*Nf*((5608*(-1 + x))/81 - (176*(-1 + x)*H[1, x])/9 + 
           (64*(1 + x)*H[2, x])/9 + (32*(1 + 3*x)*H[3, x])/9 + 
           (64*(1 + x)*H[-2, 0, x])/9 + (640*(1 + x)*H[-1, 0, x])/27 - 
           (128*(1 + x)*H[-1, 2, x])/9 - (320*(4 + x)*H[0, 0, x])/27 + 
           (64*(1 + x)*H[-1, 0, 0, x])/9 - (128*H[0, 0, 0, x])/9 - 
           (32*(-1 + x)*H[1, 0, 0, x])/3 - (64*(-7 + 3*x)*zeta[2])/27 + 
           (128*(1 + x)*H[-1, x]*zeta[2])/9 + H[0, x]*
            ((16*(-365 + 158*x))/81 - (32*(-1 + 3*x)*zeta[2])/9) + 
           (64*(-2 + x)*zeta[3])/3) + CF^2*((-3760*(-1 + x))/27 + 
           (416*(11 + 27*x)*H[3, x])/9 + (64*(11 + 9*x)*H[4, x])/3 - 
           (128*(3 + 2*x)*H[-3, 0, x])/3 + (32*(19 + 229*x)*H[-2, 0, x])/9 - 
           (128*(17 + 13*x)*H[-2, 2, x])/3 - (13504*(1 + x)*H[-1, 2, x])/9 - 
           (2048*(1 + x)*H[-1, 3, x])/3 + (512*(-1 + x)*H[1, 3, x])/3 - 
           (128*(-10 + x)*H[2, 0, x])/9 + (128*H[3, 0, x])/3 + 
           (128*(-5 + 9*x)*H[-2, -1, 0, x])/3 - 
           (128*(8 + 13*x)*H[-2, 0, 0, x])/3 + (256*(1 + x)*H[-1, -2, 0, x])/
            3 - 832*(1 + x)*H[-1, -1, 0, x] + (3584*(1 + x)*H[-1, -1, 2, x])/
            3 - (2560*(1 + x)*H[-1, 0, 0, x])/9 - 
           (128*(1 + x)*H[-1, 2, 0, x])/3 + (32*(31 + 12*x)*H[0, 0, 0, x])/
            9 + (1024*(-1 + x)*H[1, -2, 0, x])/3 - 
           (1696*(-1 + x)*H[1, 0, 0, x])/9 - (320*(-1 + x)*H[2, 0, 0, x])/3 + 
           768*(1 + x)*H[-1, -1, 0, 0, x] - (1088*(1 + x)*H[-1, 0, 0, 0, x])/
            3 + (640*H[0, 0, 0, 0, x])/3 - (704*(-1 + x)*H[1, 0, 0, 0, x])/
            3 - (512*(-1 + x)*H[1, 1, 0, 0, x])/3 + 
           (16*(-1001 - 839*x + 36*x^2)*zeta[2])/27 + 
           (64*(29 + 35*x)*H[-2, x]*zeta[2])/3 - (3584*(1 + x)*H[-1, -1, x]*
             zeta[2])/3 + H[1, 0, x]*((-8896*(-1 + x))/27 + 
             (128*(-1 + x)*zeta[2])/3) + H[-1, 0, x]*
            ((32*(1 + x)*(18 + 457*x + 18*x^2))/(27*x) + 896*(1 + x)*
              zeta[2]) + H[2, x]*((16*(1951 + 839*x))/27 + 
             (64*(5 + 9*x)*zeta[2])/3) + H[0, 0, x]*
            ((-16*(-140 + 133*x + 36*x^2))/27 - (64*(17 + 9*x)*zeta[2])/3) - 
           (16*(281 + 517*x)*zeta[3])/9 + H[1, x]*((-15760*(-1 + x))/9 - 
             416*(-1 + x)*zeta[2] + 512*(-1 + x)*zeta[3]) + 
           H[-1, x]*((9760*(1 + x)*zeta[2])/9 + 896*(1 + x)*zeta[3]) + 
           H[0, x]*((-40*(-173 + 1092*x))/27 - (32*(124 + 351*x)*zeta[2])/9 - 
             (64*(23 + 6*x)*zeta[3])/3) + (16*(-37 + 32*x)*zeta[4])/3)))


==> anc/z5TL.m <==
Z5["-"] = 8*as*CF*(-1 + z) + delta[1 - z] + 
     as^2*(CF*Nf*((-40*(-1 + z))/9 - (8*(-1 + z)*H[0, z])/3) + 
       CA*CF*((340*(-1 + z))/9 + 16*(1 + z)*H[-2, z] + 
         ((44*(-1 + z))/3 - 16*(1 + z)*H[-1, z])*H[0, z] + 
         16*(1 + z)*H[0, z]^2 - 16*(2 + z)*H[0, 0, z] - 16*z*zeta[2]) + 
       CF^2*(72*(-1 + z) - 32*(1 + z)*H[-2, z] + 
         (-8*(4 + 5*z) + 32*(1 + z)*H[-1, z])*H[0, z] - 
         32*(1 + z)*H[0, z]^2 - 16*(-1 + z)*H[2, z] + 16*(5 + z)*H[0, 0, z] - 
         16*(-1 + z)*H[1, 0, z] + 16*(1 + z)*zeta[2])) + 
     as^3*(CF*Nf^2*((-32*(-1 + z))/81 + (160*(-1 + z)*H[0, z])/81 + 
         (32*(-1 + z)*H[0, 0, z])/27) + CF^2*Nf*((-3380*(-1 + z))/27 + 
         (448*(-1 + z)*H[1, z])/9 + (64*(-19 + z)*H[2, z])/27 - 
         (256*H[3, z])/9 - (128*(1 + z)*H[-2, 0, z])/9 - 
         (1280*(1 + z)*H[-1, 0, z])/27 + (256*(1 + z)*H[-1, 2, z])/9 + 
         (64*(-1 + 33*z)*H[0, 0, z])/27 + (640*(-1 + z)*H[1, 0, z])/27 + 
         (128*(-1 + z)*H[2, 0, z])/9 - (128*(1 + z)*H[-1, 0, 0, z])/9 + 
         (64*(-3 + 7*z)*H[0, 0, 0, z])/9 - (64*(1 + z)*zeta[2])/27 - 
         (256*(1 + z)*H[-1, z]*zeta[2])/9 + H[0, z]*((16*(111 + 140*z))/27 + 
           (128*zeta[2])/9) + (128*(-1 + 4*z)*zeta[3])/9) + 
       CF^3*((1672*(-1 + z))/3 - (128*(5 + 9*z)*H[3, z])/3 + 
         (896*(-1 + z)*H[4, z])/3 - (256*(2 + 3*z)*H[-3, 0, z])/3 - 
         (64*(-7 + 3*z)*H[-2, 0, z])/3 + (1280*(1 + z)*H[-2, 2, z])/3 + 
         896*(1 + z)*H[-1, 2, z] + (1024*(1 + z)*H[-1, 3, z])/3 - 
         (832*(-1 + z)*H[1, 0, z])/3 + (512*(-1 + z)*H[1, 3, z])/3 + 
         (32*(11 + 15*z)*H[2, 0, z])/3 + (256*(-1 + z)*H[2, 2, z])/3 + 
         (128*(-3 + 5*z)*H[3, 0, z])/3 + (256*(-1 + z)*H[3, 1, z])/3 + 
         (256*(-1 + 5*z)*H[-2, -1, 0, z])/3 - (256*(-1 + 2*z)*H[-2, 0, 0, z])/
          3 + (512*(1 + z)*H[-1, -2, 0, z])/3 - (896*(1 + z)*H[-1, -1, 0, z])/
          3 - 1024*(1 + z)*H[-1, -1, 2, z] + 384*(1 + z)*H[-1, 0, 0, z] - 
         (256*(1 + z)*H[-1, 2, 0, z])/3 + (32*(-36 + 95*z)*H[0, 0, 0, z])/3 + 
         (512*(-1 + z)*H[1, -2, 0, z])/3 - (64*(-1 + z)*H[1, 0, 0, z])/3 + 
         (256*(-1 + z)*H[1, 2, 0, z])/3 + 128*(-1 + z)*H[2, 0, 0, z] + 
         (256*(-1 + z)*H[2, 1, 0, z])/3 - (512*(1 + z)*H[-1, -1, 0, 0, z])/
          3 - (896*(1 + z)*H[-1, 0, 0, 0, z])/3 - 
         (64*(-33 + 13*z)*H[0, 0, 0, 0, z])/3 + 
         (512*(-1 + z)*H[1, 0, 0, 0, z])/3 + 
         (512*(1 + z^2)*H[0, 0, 0, 0, 0, z])/(-1 + z) + 
         (16*(179 + 143*z)*zeta[2])/3 - (128*(11 + 5*z)*H[-2, z]*zeta[2])/3 + 
         1024*(1 + z)*H[-1, -1, z]*zeta[2] + H[-1, 0, z]*((1856*(1 + z))/3 - 
           512*(1 + z)*zeta[2]) + H[2, z]*((-16*(75 + 131*z))/3 - 
           128*(1 + z)*zeta[2]) + H[0, 0, z]*((-16*(-44 + 289*z))/3 - 
           (128*(-3 + 5*z)*zeta[2])/3) + (32*(87 + 91*z)*zeta[3])/3 + 
         H[1, z]*(1216*(-1 + z) + (448*(-1 + z)*zeta[2])/3 + 
           256*(-1 + z)*zeta[3]) + H[0, z]*(8*(-40 + 109*z) + 
           64*(7 + 10*z)*zeta[2] - (128*z*zeta[3])/3) + 
         H[-1, z]*((-3136*(1 + z)*zeta[2])/3 - 768*(1 + z)*zeta[3]) - 
         (32*(22 + 13*z)*zeta[4])/3) + CA^2*CF*((5396*(-1 + z))/27 - 
         (16*(87 + 65*z)*H[3, z])/9 - (64*(3 + z)*H[4, z])/3 + 
         (128*z*H[-3, 0, z])/3 + (64*(-10 + 11*z)*H[-2, 0, z])/9 + 
         (128*(3 + 5*z)*H[-2, 2, z])/3 + (2432*(1 + z)*H[-1, 2, z])/9 + 
         (512*(1 + z)*H[-1, 3, z])/3 + (256*(-1 + z)*H[1, 3, z])/3 + 
         (256*(-1 + z)*H[-2, -1, 0, z])/3 + (64*(5 + 3*z)*H[-2, 0, 0, z])/3 - 
         (256*(1 + z)*H[-1, -1, 0, z])/3 - (1024*(1 + z)*H[-1, -1, 2, z])/3 + 
         (896*(1 + z)*H[-1, 0, 0, z])/9 - (352*z*H[0, 0, 0, z])/9 + 
         128*(-1 + z)*H[1, -2, 0, z] - (304*(-1 + z)*H[1, 0, 0, z])/3 - 
         (128*(-1 + z)*H[2, 0, 0, z])/3 - (512*(1 + z)*H[-1, -1, 0, 0, z])/
          3 + 64*(1 + z)*H[-1, 0, 0, 0, z] - (128*z*H[0, 0, 0, 0, z])/3 - 
         64*(-1 + z)*H[1, 0, 0, 0, z] - (256*(-1 + z)*H[1, 1, 0, 0, z])/3 - 
         (16*(-357 + 127*z)*zeta[2])/27 - (512*(1 + z)*H[-2, z]*zeta[2])/3 + 
         (1024*(1 + z)*H[-1, -1, z]*zeta[2])/3 - 
         (64*(-1 + z)*H[1, 0, z]*zeta[2])/3 + H[-1, 0, z]*
          ((-7744*(1 + z))/27 - (704*(1 + z)*zeta[2])/3) + 
         H[2, z]*((-1904*(1 + z))/9 - (128*(1 + z)*zeta[2])/3) + 
         H[0, 0, z]*((8*(-121 + 375*z))/27 + 64*(1 + z)*zeta[2]) + 
         (16*(3 + 89*z)*zeta[3])/3 + H[1, z]*((4160*(-1 + z))/9 + 
           (128*(-1 + z)*zeta[2])/3 + 192*(-1 + z)*zeta[3]) + 
         H[0, z]*((8*(-1241 + 5921*z))/81 + (16*(87 + 109*z)*zeta[2])/9 + 
           (512*z*zeta[3])/3) + H[-1, z]*((-2816*(1 + z)*zeta[2])/9 - 
           256*(1 + z)*zeta[3]) + (32*(-7 + 17*z)*zeta[4])/3) + 
       CA*(CF*Nf*((-2920*(-1 + z))/81 - (272*(-1 + z)*H[1, z])/9 + 
           (128*(1 + z)*H[2, z])/9 + (32*(3 + z)*H[3, z])/9 + 
           (64*(1 + z)*H[-2, 0, z])/9 + (640*(1 + z)*H[-1, 0, z])/27 - 
           (128*(1 + z)*H[-1, 2, z])/9 - (32*(-11 + 19*z)*H[0, 0, z])/27 + 
           (64*(1 + z)*H[-1, 0, 0, z])/9 - (128*z*H[0, 0, 0, z])/9 + 
           (32*(-1 + z)*H[1, 0, 0, z])/3 + (128*(-3 + 2*z)*zeta[2])/27 + 
           (128*(1 + z)*H[-1, z]*zeta[2])/9 + H[0, z]*
            ((-16*(-185 + 338*z))/81 + (32*(-3 + z)*zeta[2])/9) - 
           (64*(-1 + 2*z)*zeta[3])/3) + CF^2*((22832*(-1 + z))/27 + 
           (32*(143 + 135*z)*H[3, z])/9 - (64*(-9 + z)*H[4, z])/3 + 
           (128*(2 + z)*H[-3, 0, z])/3 - (32*(-19 + 35*z)*H[-2, 0, z])/9 - 
           (128*(11 + 15*z)*H[-2, 2, z])/3 - (8896*(1 + z)*H[-1, 2, z])/9 - 
           512*(1 + z)*H[-1, 3, z] - (512*(-1 + z)*H[1, 3, z])/3 - 
           (704*(-1 + z)*H[2, 0, z])/9 - (128*z*H[3, 0, z])/3 - 
           (128*(-5 + 9*z)*H[-2, -1, 0, z])/3 - (128*(6 + z)*H[-2, 0, 0, z])/
            3 - (256*(1 + z)*H[-1, -2, 0, z])/3 + 320*(1 + z)*
            H[-1, -1, 0, z] + (3584*(1 + z)*H[-1, -1, 2, z])/3 - 
           (3520*(1 + z)*H[-1, 0, 0, z])/9 + (128*(1 + z)*H[-1, 2, 0, z])/3 - 
           (32*(-33 + 50*z)*H[0, 0, 0, z])/9 - (1024*(-1 + z)*H[1, -2, 0, z])/
            3 + 96*(-1 + z)*H[1, 0, 0, z] + 64*(-1 + z)*H[2, 0, 0, z] + 
           (1280*(1 + z)*H[-1, -1, 0, 0, z])/3 + 
           (64*(1 + z)*H[-1, 0, 0, 0, z])/3 - 128*z*H[0, 0, 0, 0, z] + 
           (320*(-1 + z)*H[1, 0, 0, 0, z])/3 + 
           (512*(-1 + z)*H[1, 1, 0, 0, z])/3 - (16*(731 + 893*z)*zeta[2])/
            27 + 64*(9 + 7*z)*H[-2, z]*zeta[2] - (3584*(1 + z)*H[-1, -1, z]*
             zeta[2])/3 + H[1, 0, z]*((-4864*(-1 + z))/27 + 
             (128*(-1 + z)*zeta[2])/3) + H[-1, 0, z]*((7136*(1 + z))/27 + 
             (2176*(1 + z)*zeta[2])/3) + H[0, 0, z]*((16*(142 + 57*z))/27 - 
             (64*(9 + z)*zeta[2])/3) + H[2, z]*((16*(1339 + 731*z))/27 + 
             (64*(5 + 9*z)*zeta[2])/3) - (16*(265 + 749*z)*zeta[3])/9 + 
           H[1, z]*((-12688*(-1 + z))/9 - 160*(-1 + z)*zeta[2] - 
             512*(-1 + z)*zeta[3]) + H[0, z]*((-8*(1482 + 6115*z))/27 - 
             (32*(121 + 192*z)*zeta[2])/9 - 320*z*zeta[3]) + 
           H[-1, z]*((10336*(1 + z)*zeta[2])/9 + 896*(1 + z)*zeta[3]) - 
           (16*(-32 + 37*z)*zeta[4])/3)))
 
Z5["+"] = 8*as*CF*(-1 + z) + delta[1 - z] + 
     as^2*(CF*Nf*((-40*(-1 + z))/9 - (8*(-1 + z)*H[0, z])/3) + 
       CA*CF*((844*(-1 + z))/9 - (4*(29 + 7*z)*H[0, z])/3 + 
         16*(1 + z)*H[-1, 0, z] - 16*H[0, 0, z] + 16*zeta[2]) + 
       CF^2*(-40*(-1 + z) + 8*(2 + z)*H[0, z] - 16*(-1 + z)*H[2, z] - 
         32*(1 + z)*H[-1, 0, z] - 16*(-3 + z)*H[0, 0, z] - 
         16*(-1 + z)*H[1, 0, z] - 16*(1 + z)*zeta[2])) + 
     as^3*(CF*Nf^2*((-32*(-1 + z))/81 + (160*(-1 + z)*H[0, z])/81 + 
         (32*(-1 + z)*H[0, 0, z])/27) + CF^2*Nf*((-1588*(-1 + z))/27 - 
         (448*(-1 + z)*H[1, z])/9 + (64*(-1 + 19*z)*H[2, z])/27 + 
         (256*z*H[3, z])/9 + (128*(1 + z)*H[-2, 0, z])/9 + 
         (1280*(1 + z)*H[-1, 0, z])/27 - (256*(1 + z)*H[-1, 2, z])/9 + 
         (128*(-15 + 2*z)*H[0, 0, z])/27 + (640*(-1 + z)*H[1, 0, z])/27 + 
         (128*(-1 + z)*H[2, 0, z])/9 + (128*(1 + z)*H[-1, 0, 0, z])/9 + 
         (64*(-7 + 3*z)*H[0, 0, 0, z])/9 + (64*(1 + z)*zeta[2])/27 + 
         (256*(1 + z)*H[-1, z]*zeta[2])/9 + H[0, z]*((16*(-9 + 20*z))/27 - 
           (128*z*zeta[2])/9) + (128*(-4 + z)*zeta[3])/9) + 
       CA^2*CF*((-15500*(-1 + z))/27 + (16*(41 + 231*z)*H[3, z])/9 + 
         (64*(1 + 3*z)*H[4, z])/3 - (128*H[-3, 0, z])/3 + 
         (32*(-7 + 101*z)*H[-2, 0, z])/9 - (128*(5 + 3*z)*H[-2, 2, z])/3 - 
         (4352*(1 + z)*H[-1, 2, z])/9 - (512*(1 + z)*H[-1, 3, z])/3 + 
         (256*(-1 + z)*H[1, 3, z])/3 + (256*(-1 + z)*H[-2, -1, 0, z])/3 - 
         (64*(3 + 5*z)*H[-2, 0, 0, z])/3 - 256*(1 + z)*H[-1, -1, 0, z] + 
         (1024*(1 + z)*H[-1, -1, 2, z])/3 - (320*(1 + z)*H[-1, 0, 0, z])/9 - 
         (128*H[0, 0, 0, z])/9 + 128*(-1 + z)*H[1, -2, 0, z] - 
         80*(-1 + z)*H[1, 0, 0, z] - (128*(-1 + z)*H[2, 0, 0, z])/3 + 
         (512*(1 + z)*H[-1, -1, 0, 0, z])/3 - 64*(1 + z)*H[-1, 0, 0, 0, z] + 
         (128*H[0, 0, 0, 0, z])/3 - 64*(-1 + z)*H[1, 0, 0, 0, z] - 
         (256*(-1 + z)*H[1, 1, 0, 0, z])/3 + (16*(-230 - 381*z + 9*z^2)*
           zeta[2])/27 + (512*(1 + z)*H[-2, z]*zeta[2])/3 - 
         (1024*(1 + z)*H[-1, -1, z]*zeta[2])/3 - 
         (64*(-1 + z)*H[1, 0, z]*zeta[2])/3 + H[0, 0, z]*
          ((-8*(243 + 89*z + 18*z^2))/27 - 64*(1 + z)*zeta[2]) + 
         H[2, z]*((2032*(1 + z))/9 + (128*(1 + z)*zeta[2])/3) + 
         H[-1, 0, z]*((16*(1 + z)*(9 + 142*z + 9*z^2))/(27*z) + 
           (704*(1 + z)*zeta[2])/3) + H[0, z]*((8*(1801 + 2051*z))/81 - 
           (176*(5 + 21*z)*zeta[2])/9 - (512*zeta[3])/3) - 
         (32*(29 + 15*z)*zeta[3])/3 + H[1, z]*((-4448*(-1 + z))/9 - 
           128*(-1 + z)*zeta[2] + 192*(-1 + z)*zeta[3]) + 
         H[-1, z]*((3200*(1 + z)*zeta[2])/9 + 256*(1 + z)*zeta[3]) + 
         (32*(-17 + 7*z)*zeta[4])/3) + CF^3*(-3496*(-1 + z) + 
         (256*(1 + 9*z)*H[3, z])/3 + (896*(-1 + z)*H[4, z])/3 + 
         (256*(3 + 2*z)*H[-3, 0, z])/3 + (64*(-3 + 43*z)*H[-2, 0, z])/3 - 
         (1280*(1 + z)*H[-2, 2, z])/3 - (3200*(1 + z)*H[-1, 2, z])/3 - 
         (1024*(1 + z)*H[-1, 3, z])/3 + (64*(-1 + z)*H[1, 0, z])/3 + 
         (512*(-1 + z)*H[1, 3, z])/3 + (32*(-1 + 3*z)*H[2, 0, z])/3 + 
         (256*(-1 + z)*H[2, 2, z])/3 + (128*(-5 + 3*z)*H[3, 0, z])/3 + 
         (256*(-1 + z)*H[3, 1, z])/3 + (256*(-5 + z)*H[-2, -1, 0, z])/3 - 
         (256*(-2 + z)*H[-2, 0, 0, z])/3 - (512*(1 + z)*H[-1, -2, 0, z])/3 - 
         640*(1 + z)*H[-1, -1, 0, z] + 1024*(1 + z)*H[-1, -1, 2, z] + 
         (256*(1 + z)*H[-1, 2, 0, z])/3 + (32*(-56 + 39*z)*H[0, 0, 0, z])/3 + 
         (512*(-1 + z)*H[1, -2, 0, z])/3 + (64*(-1 + z)*H[1, 0, 0, z])/3 + 
         (256*(-1 + z)*H[1, 2, 0, z])/3 + 128*(-1 + z)*H[2, 0, 0, z] + 
         (256*(-1 + z)*H[2, 1, 0, z])/3 + (512*(1 + z)*H[-1, -1, 0, 0, z])/
          3 + (896*(1 + z)*H[-1, 0, 0, 0, z])/3 - 
         (64*(-13 + 33*z)*H[0, 0, 0, 0, z])/3 + 
         (512*(-1 + z)*H[1, 0, 0, 0, z])/3 + 
         (512*(1 + z^2)*H[0, 0, 0, 0, 0, z])/(-1 + z) + 
         (16*(-137 - 129*z + 4*z^2)*zeta[2])/3 + 
         (128*(5 + 11*z)*H[-2, z]*zeta[2])/3 - 1024*(1 + z)*H[-1, -1, z]*
          zeta[2] + H[2, z]*((16*(81 + 137*z))/3 + 128*(1 + z)*zeta[2]) + 
         H[-1, 0, z]*((64*(1 + z)*(1 - 13*z + z^2))/(3*z) + 
           512*(1 + z)*zeta[2]) + H[0, 0, z]*((-16*(-48 + 53*z + 4*z^2))/3 - 
           (128*(-5 + 3*z)*zeta[2])/3) - 32*(15 + 7*z)*zeta[3] + 
         H[0, z]*((8*(424 + 407*z))/3 - (64*(8 + 33*z)*zeta[2])/3 + 
           (128*zeta[3])/3) + H[1, z]*(-1280*(-1 + z) - 320*(-1 + z)*
            zeta[2] + 256*(-1 + z)*zeta[3]) + H[-1, z]*
          ((2240*(1 + z)*zeta[2])/3 + 768*(1 + z)*zeta[3]) + 
         (32*(13 + 22*z)*zeta[4])/3) + 
       CA*(CF*Nf*((-5608*(-1 + z))/81 + (176*(-1 + z)*H[1, z])/9 - 
           (64*(1 + z)*H[2, z])/9 - (32*(1 + 3*z)*H[3, z])/9 - 
           (64*(1 + z)*H[-2, 0, z])/9 - (640*(1 + z)*H[-1, 0, z])/27 + 
           (128*(1 + z)*H[-1, 2, z])/9 + (320*(4 + z)*H[0, 0, z])/27 - 
           (64*(1 + z)*H[-1, 0, 0, z])/9 + (128*H[0, 0, 0, z])/9 + 
           (32*(-1 + z)*H[1, 0, 0, z])/3 + (64*(-7 + 3*z)*zeta[2])/27 - 
           (128*(1 + z)*H[-1, z]*zeta[2])/9 + H[0, z]*
            ((-16*(-365 + 158*z))/81 + (32*(-1 + 3*z)*zeta[2])/9) - 
           (64*(-2 + z)*zeta[3])/3) + CF^2*((119344*(-1 + z))/27 - 
           (32*(27 + 323*z)*H[3, z])/9 - (64*(-1 + 9*z)*H[4, z])/3 - 
           (128*(1 + 2*z)*H[-3, 0, z])/3 - (32*(-23 + 331*z)*H[-2, 0, z])/9 + 
           (128*(15 + 11*z)*H[-2, 2, z])/3 + (13504*(1 + z)*H[-1, 2, z])/9 + 
           512*(1 + z)*H[-1, 3, z] - (512*(-1 + z)*H[1, 3, z])/3 - 
           (128*(-10 + z)*H[2, 0, z])/9 + (128*H[3, 0, z])/3 - 
           (128*(-9 + 5*z)*H[-2, -1, 0, z])/3 + 
           (128*(1 + 6*z)*H[-2, 0, 0, z])/3 + (256*(1 + z)*H[-1, -2, 0, z])/
            3 + 832*(1 + z)*H[-1, -1, 0, z] - (3584*(1 + z)*H[-1, -1, 2, z])/
            3 + (640*(1 + z)*H[-1, 0, 0, z])/9 - (128*(1 + z)*H[-1, 2, 0, z])/
            3 + (32*(71 + 12*z)*H[0, 0, 0, z])/9 - 
           (1024*(-1 + z)*H[1, -2, 0, z])/3 + 32*(-1 + z)*H[1, 0, 0, z] + 
           64*(-1 + z)*H[2, 0, 0, z] - (1280*(1 + z)*H[-1, -1, 0, 0, z])/3 - 
           (64*(1 + z)*H[-1, 0, 0, 0, z])/3 + 128*H[0, 0, 0, 0, z] + 
           (320*(-1 + z)*H[1, 0, 0, 0, z])/3 + 
           (512*(-1 + z)*H[1, 1, 0, 0, z])/3 - (16*(-1865 - 839*z + 36*z^2)*
             zeta[2])/27 - 64*(7 + 9*z)*H[-2, z]*zeta[2] + 
           (3584*(1 + z)*H[-1, -1, z]*zeta[2])/3 + H[1, 0, z]*
            ((-8896*(-1 + z))/27 + (128*(-1 + z)*zeta[2])/3) + 
           H[-1, 0, z]*((-32*(1 + z)*(18 + 25*z + 18*z^2))/(27*z) - 
             (2176*(1 + z)*zeta[2])/3) + H[2, z]*((-16*(839 + 1951*z))/27 - 
             (64*(9 + 5*z)*zeta[2])/3) + H[0, 0, z]*
            ((16*(246 - 541*z + 36*z^2))/27 + (64*(1 + 9*z)*zeta[2])/3) + 
           (112*(71 + 43*z)*zeta[3])/9 + H[0, z]*((-8*(5958 + 3895*z))/27 + 
             (32*(108 + 337*z)*zeta[2])/9 + 320*zeta[3]) + 
           H[1, z]*((15760*(-1 + z))/9 + 416*(-1 + z)*zeta[2] - 
             512*(-1 + z)*zeta[3]) + H[-1, z]*((-9760*(1 + z)*zeta[2])/9 - 
             896*(1 + z)*zeta[3]) - (16*(-37 + 32*z)*zeta[4])/3)))
 
Z5["ps"] = as^2*CF*Nf*(-8*(-1 + z) + 4*(-1 + 3*z)*H[0, z] - 
       4*(1 + 2*z)*H[0, 0, z]) + as^3*Z5psTL[3, z]
inverseZ5["-"] = -8*as*CF*(-1 + z) + delta[1 - z] + 
     as^2*(CF*Nf*((40*(-1 + z))/9 + (8*(-1 + z)*H[0, z])/3) + 
       CA*CF*((-340*(-1 + z))/9 - 16*(1 + z)*H[-2, z] + 
         ((-44*(-1 + z))/3 + 16*(1 + z)*H[-1, z])*H[0, z] - 
         16*(1 + z)*H[0, z]^2 + 16*(2 + z)*H[0, 0, z] + 16*z*zeta[2]) + 
       CF^2*(56*(-1 + z) + 32*(1 + z)*H[-2, z] + 
         (-8*(4 + 3*z) - 32*(1 + z)*H[-1, z])*H[0, z] + 
         32*(1 + z)*H[0, z]^2 + 16*(-1 + z)*H[2, z] - 16*(5 + z)*H[0, 0, z] + 
         16*(-1 + z)*H[1, 0, z] - 16*(1 + z)*zeta[2])) + 
     as^3*(CF*Nf^2*((32*(-1 + z))/81 - (160*(-1 + z)*H[0, z])/81 - 
         (32*(-1 + z)*H[0, 0, z])/27) + CF^2*Nf*((-460*(-1 + z))/27 - 
         (448*(-1 + z)*H[1, z])/9 - (64*(-19 + z)*H[2, z])/27 + 
         (256*H[3, z])/9 + (128*(1 + z)*H[-2, 0, z])/9 + 
         (1280*(1 + z)*H[-1, 0, z])/27 - (256*(1 + z)*H[-1, 2, z])/9 - 
         (64*(-19 + 15*z)*H[0, 0, z])/27 - (640*(-1 + z)*H[1, 0, z])/27 - 
         (128*(-1 + z)*H[2, 0, z])/9 + (128*(1 + z)*H[-1, 0, 0, z])/9 - 
         (64*(-3 + 7*z)*H[0, 0, 0, z])/9 + H[0, z]*((-16*(-81 + 92*z))/27 - 
           (128*zeta[2])/9) + (64*(1 + z)*zeta[2])/27 + 
         (256*(1 + z)*H[-1, z]*zeta[2])/9 - (128*(-1 + 4*z)*zeta[3])/9) + 
       CF^3*((-520*(-1 + z))/3 + (128*(11 + 15*z)*H[3, z])/3 - 
         (896*(-1 + z)*H[4, z])/3 + (256*(2 + 3*z)*H[-3, 0, z])/3 - 
         (64*(-17 + 21*z)*H[-2, 0, z])/3 - (1280*(1 + z)*H[-2, 2, z])/3 - 
         896*(1 + z)*H[-1, 2, z] - (1024*(1 + z)*H[-1, 3, z])/3 - 
         (704*(-1 + z)*H[1, 0, z])/3 - (512*(-1 + z)*H[1, 3, z])/3 + 
         (32*(13 + 9*z)*H[2, 0, z])/3 - (256*(-1 + z)*H[2, 2, z])/3 - 
         (128*(-3 + 5*z)*H[3, 0, z])/3 - (256*(-1 + z)*H[3, 1, z])/3 - 
         (256*(-1 + 5*z)*H[-2, -1, 0, z])/3 + (256*(-1 + 2*z)*H[-2, 0, 0, z])/
          3 - (512*(1 + z)*H[-1, -2, 0, z])/3 + (896*(1 + z)*H[-1, -1, 0, z])/
          3 + 1024*(1 + z)*H[-1, -1, 2, z] - 384*(1 + z)*H[-1, 0, 0, z] + 
         (256*(1 + z)*H[-1, 2, 0, z])/3 - (32*(-60 + 23*z)*H[0, 0, 0, z])/3 - 
         (512*(-1 + z)*H[1, -2, 0, z])/3 + (64*(-1 + z)*H[1, 0, 0, z])/3 - 
         (256*(-1 + z)*H[1, 2, 0, z])/3 - 128*(-1 + z)*H[2, 0, 0, z] - 
         (256*(-1 + z)*H[2, 1, 0, z])/3 + (512*(1 + z)*H[-1, -1, 0, 0, z])/
          3 + (896*(1 + z)*H[-1, 0, 0, 0, z])/3 + 
         (64*(-33 + 13*z)*H[0, 0, 0, 0, z])/3 - 
         (512*(-1 + z)*H[1, 0, 0, 0, z])/3 - 
         (512*(1 + z^2)*H[0, 0, 0, 0, 0, z])/(-1 + z) - 
         (80*(7 + 19*z)*zeta[2])/3 + (128*(11 + 5*z)*H[-2, z]*zeta[2])/3 - 
         1024*(1 + z)*H[-1, -1, z]*zeta[2] + H[2, z]*((16*(123 + 83*z))/3 + 
           128*(1 + z)*zeta[2]) + H[-1, 0, z]*((1216*(1 + z))/3 + 
           512*(1 + z)*zeta[2]) + H[0, 0, z]*((16*(4 + 25*z))/3 + 
           (128*(-3 + 5*z)*zeta[2])/3) - (32*(-9 + 139*z)*zeta[3])/3 + 
         H[1, z]*(-1216*(-1 + z) - (448*(-1 + z)*zeta[2])/3 - 
           256*(-1 + z)*zeta[3]) + H[0, z]*(-8*(-56 + 173*z) - 
           64*(3 + 14*z)*zeta[2] + (128*z*zeta[3])/3) + 
         H[-1, z]*((3136*(1 + z)*zeta[2])/3 + 768*(1 + z)*zeta[3]) + 
         (32*(22 + 13*z)*zeta[4])/3) + CA^2*CF*((-5396*(-1 + z))/27 + 
         (16*(87 + 65*z)*H[3, z])/9 + (64*(3 + z)*H[4, z])/3 - 
         (128*z*H[-3, 0, z])/3 - (64*(-10 + 11*z)*H[-2, 0, z])/9 - 
         (128*(3 + 5*z)*H[-2, 2, z])/3 - (2432*(1 + z)*H[-1, 2, z])/9 - 
         (512*(1 + z)*H[-1, 3, z])/3 - (256*(-1 + z)*H[1, 3, z])/3 - 
         (256*(-1 + z)*H[-2, -1, 0, z])/3 - (64*(5 + 3*z)*H[-2, 0, 0, z])/3 + 
         (256*(1 + z)*H[-1, -1, 0, z])/3 + (1024*(1 + z)*H[-1, -1, 2, z])/3 - 
         (896*(1 + z)*H[-1, 0, 0, z])/9 + (352*z*H[0, 0, 0, z])/9 - 
         128*(-1 + z)*H[1, -2, 0, z] + (304*(-1 + z)*H[1, 0, 0, z])/3 + 
         (128*(-1 + z)*H[2, 0, 0, z])/3 + (512*(1 + z)*H[-1, -1, 0, 0, z])/
          3 - 64*(1 + z)*H[-1, 0, 0, 0, z] + (128*z*H[0, 0, 0, 0, z])/3 + 
         64*(-1 + z)*H[1, 0, 0, 0, z] + (256*(-1 + z)*H[1, 1, 0, 0, z])/3 + 
         (16*(-357 + 127*z)*zeta[2])/27 + (512*(1 + z)*H[-2, z]*zeta[2])/3 - 
         (1024*(1 + z)*H[-1, -1, z]*zeta[2])/3 + 
         (64*(-1 + z)*H[1, 0, z]*zeta[2])/3 + H[0, 0, z]*
          ((-8*(-121 + 375*z))/27 - 64*(1 + z)*zeta[2]) + 
         H[2, z]*((1904*(1 + z))/9 + (128*(1 + z)*zeta[2])/3) + 
         H[-1, 0, z]*((7744*(1 + z))/27 + (704*(1 + z)*zeta[2])/3) - 
         (16*(3 + 89*z)*zeta[3])/3 + H[1, z]*((-4160*(-1 + z))/9 - 
           (128*(-1 + z)*zeta[2])/3 - 192*(-1 + z)*zeta[3]) + 
         H[0, z]*((-8*(-1241 + 5921*z))/81 - (16*(87 + 109*z)*zeta[2])/9 - 
           (512*z*zeta[3])/3) + H[-1, z]*((2816*(1 + z)*zeta[2])/9 + 
           256*(1 + z)*zeta[3]) - (32*(-7 + 17*z)*zeta[4])/3) + 
       CA*(CF*Nf*((2920*(-1 + z))/81 + (272*(-1 + z)*H[1, z])/9 - 
           (128*(1 + z)*H[2, z])/9 - (32*(3 + z)*H[3, z])/9 - 
           (64*(1 + z)*H[-2, 0, z])/9 - (640*(1 + z)*H[-1, 0, z])/27 + 
           (128*(1 + z)*H[-1, 2, z])/9 + (32*(-11 + 19*z)*H[0, 0, z])/27 - 
           (64*(1 + z)*H[-1, 0, 0, z])/9 + (128*z*H[0, 0, 0, z])/9 - 
           (32*(-1 + z)*H[1, 0, 0, z])/3 - (128*(-3 + 2*z)*zeta[2])/27 - 
           (128*(1 + z)*H[-1, z]*zeta[2])/9 + H[0, z]*
            ((16*(-185 + 338*z))/81 - (32*(-3 + z)*zeta[2])/9) + 
           (64*(-1 + 2*z)*zeta[3])/3) + CF^2*((9808*(-1 + z))/27 - 
           (32*(143 + 135*z)*H[3, z])/9 + (64*(-9 + z)*H[4, z])/3 - 
           (128*(2 + z)*H[-3, 0, z])/3 + (32*(-91 + 107*z)*H[-2, 0, z])/9 + 
           (128*(11 + 15*z)*H[-2, 2, z])/3 + (8896*(1 + z)*H[-1, 2, z])/9 + 
           512*(1 + z)*H[-1, 3, z] + (512*(-1 + z)*H[1, 3, z])/3 + 
           (704*(-1 + z)*H[2, 0, z])/9 + (128*z*H[3, 0, z])/3 + 
           (128*(-5 + 9*z)*H[-2, -1, 0, z])/3 + (128*(6 + z)*H[-2, 0, 0, z])/
            3 + (256*(1 + z)*H[-1, -2, 0, z])/3 - 320*(1 + z)*
            H[-1, -1, 0, z] - (3584*(1 + z)*H[-1, -1, 2, z])/3 + 
           (3520*(1 + z)*H[-1, 0, 0, z])/9 - (128*(1 + z)*H[-1, 2, 0, z])/3 - 
           (352*(3 + 2*z)*H[0, 0, 0, z])/9 + (1024*(-1 + z)*H[1, -2, 0, z])/
            3 - 96*(-1 + z)*H[1, 0, 0, z] - 64*(-1 + z)*H[2, 0, 0, z] - 
           (1280*(1 + z)*H[-1, -1, 0, 0, z])/3 - 
           (64*(1 + z)*H[-1, 0, 0, 0, z])/3 + 128*z*H[0, 0, 0, 0, z] - 
           (320*(-1 + z)*H[1, 0, 0, 0, z])/3 - 
           (512*(-1 + z)*H[1, 1, 0, 0, z])/3 + (16*(731 + 29*z)*zeta[2])/27 - 
           64*(9 + 7*z)*H[-2, z]*zeta[2] + (3584*(1 + z)*H[-1, -1, z]*
             zeta[2])/3 + H[1, 0, z]*((4864*(-1 + z))/27 - 
             (128*(-1 + z)*zeta[2])/3) + H[-1, 0, z]*((-20960*(1 + z))/27 - 
             (2176*(1 + z)*zeta[2])/3) + H[0, 0, z]*((16*(-538 + 411*z))/27 + 
             (64*(9 + z)*zeta[2])/3) + H[2, z]*((-16*(1339 + 731*z))/27 - 
             (64*(5 + 9*z)*zeta[2])/3) + (16*(49 + 965*z)*zeta[3])/9 + 
           H[1, z]*((12688*(-1 + z))/9 + 160*(-1 + z)*zeta[2] + 
             512*(-1 + z)*zeta[3]) + H[0, z]*((8*(-1350 + 4867*z))/27 + 
             (352*(11 + 24*z)*zeta[2])/9 + 320*z*zeta[3]) + 
           H[-1, z]*((-10336*(1 + z)*zeta[2])/9 - 896*(1 + z)*zeta[3]) + 
           (16*(-32 + 37*z)*zeta[4])/3)))
 
inverseZ5["+"] = -8*as*CF*(-1 + z) + delta[1 - z] + 
     as^2*(CF*Nf*((40*(-1 + z))/9 + (8*(-1 + z)*H[0, z])/3) + 
       CA*CF*((-844*(-1 + z))/9 + (4*(29 + 7*z)*H[0, z])/3 - 
         16*(1 + z)*H[-1, 0, z] + 16*H[0, 0, z] - 16*zeta[2]) + 
       CF^2*(168*(-1 + z) - 8*(10 + 9*z)*H[0, z] + 16*(-1 + z)*H[2, z] + 
         32*(1 + z)*H[-1, 0, z] + 16*(-3 + z)*H[0, 0, z] + 
         16*(-1 + z)*H[1, 0, z] + 16*(1 + z)*zeta[2])) + 
     as^3*(CF*Nf^2*((32*(-1 + z))/81 - (160*(-1 + z)*H[0, z])/81 - 
         (32*(-1 + z)*H[0, 0, z])/27) + CF^2*Nf*((-2252*(-1 + z))/27 + 
         (448*(-1 + z)*H[1, z])/9 - (64*(-1 + 19*z)*H[2, z])/27 - 
         (256*z*H[3, z])/9 - (128*(1 + z)*H[-2, 0, z])/9 - 
         (1280*(1 + z)*H[-1, 0, z])/27 + (256*(1 + z)*H[-1, 2, z])/9 + 
         (128*(24 + 7*z)*H[0, 0, z])/27 - (640*(-1 + z)*H[1, 0, z])/27 - 
         (128*(-1 + z)*H[2, 0, z])/9 - (128*(1 + z)*H[-1, 0, 0, z])/9 - 
         (64*(-7 + 3*z)*H[0, 0, 0, z])/9 - (64*(1 + z)*zeta[2])/27 - 
         (256*(1 + z)*H[-1, z]*zeta[2])/9 + H[0, z]*((16*(201 + 28*z))/27 + 
           (128*z*zeta[2])/9) - (128*(-4 + z)*zeta[3])/9) + 
       CA^2*CF*((15500*(-1 + z))/27 - (16*(41 + 231*z)*H[3, z])/9 - 
         (64*(1 + 3*z)*H[4, z])/3 + (128*H[-3, 0, z])/3 - 
         (32*(-7 + 101*z)*H[-2, 0, z])/9 + (128*(5 + 3*z)*H[-2, 2, z])/3 + 
         (4352*(1 + z)*H[-1, 2, z])/9 + (512*(1 + z)*H[-1, 3, z])/3 - 
         (256*(-1 + z)*H[1, 3, z])/3 - (256*(-1 + z)*H[-2, -1, 0, z])/3 + 
         (64*(3 + 5*z)*H[-2, 0, 0, z])/3 + 256*(1 + z)*H[-1, -1, 0, z] - 
         (1024*(1 + z)*H[-1, -1, 2, z])/3 + (320*(1 + z)*H[-1, 0, 0, z])/9 + 
         (128*H[0, 0, 0, z])/9 - 128*(-1 + z)*H[1, -2, 0, z] + 
         80*(-1 + z)*H[1, 0, 0, z] + (128*(-1 + z)*H[2, 0, 0, z])/3 - 
         (512*(1 + z)*H[-1, -1, 0, 0, z])/3 + 64*(1 + z)*H[-1, 0, 0, 0, z] - 
         (128*H[0, 0, 0, 0, z])/3 + 64*(-1 + z)*H[1, 0, 0, 0, z] + 
         (256*(-1 + z)*H[1, 1, 0, 0, z])/3 - (16*(-230 - 381*z + 9*z^2)*
           zeta[2])/27 - (512*(1 + z)*H[-2, z]*zeta[2])/3 + 
         (1024*(1 + z)*H[-1, -1, z]*zeta[2])/3 + 
         (64*(-1 + z)*H[1, 0, z]*zeta[2])/3 + H[-1, 0, z]*
          ((-16*(1 + z)*(9 + 142*z + 9*z^2))/(27*z) - (704*(1 + z)*zeta[2])/
            3) + H[2, z]*((-2032*(1 + z))/9 - (128*(1 + z)*zeta[2])/3) + 
         H[0, 0, z]*((8*(243 + 89*z + 18*z^2))/27 + 64*(1 + z)*zeta[2]) + 
         (32*(29 + 15*z)*zeta[3])/3 + H[0, z]*((-8*(1801 + 2051*z))/81 + 
           (176*(5 + 21*z)*zeta[2])/9 + (512*zeta[3])/3) + 
         H[1, z]*((4448*(-1 + z))/9 + 128*(-1 + z)*zeta[2] - 
           192*(-1 + z)*zeta[3]) + H[-1, z]*((-3200*(1 + z)*zeta[2])/9 - 
           256*(1 + z)*zeta[3]) - (32*(-17 + 7*z)*zeta[4])/3) + 
       CF^3*(-2264*(-1 + z) - (512*(-1 + 3*z)*H[3, z])/3 - 
         (896*(-1 + z)*H[4, z])/3 - (256*(3 + 2*z)*H[-3, 0, z])/3 - 
         (64*(21 + 19*z)*H[-2, 0, z])/3 + (1280*(1 + z)*H[-2, 2, z])/3 + 
         (3200*(1 + z)*H[-1, 2, z])/3 + (1024*(1 + z)*H[-1, 3, z])/3 - 
         (1600*(-1 + z)*H[1, 0, z])/3 - (512*(-1 + z)*H[1, 3, z])/3 + 
         (32*(25 + 21*z)*H[2, 0, z])/3 - (256*(-1 + z)*H[2, 2, z])/3 - 
         (128*(-5 + 3*z)*H[3, 0, z])/3 - (256*(-1 + z)*H[3, 1, z])/3 - 
         (256*(-5 + z)*H[-2, -1, 0, z])/3 + (256*(-2 + z)*H[-2, 0, 0, z])/3 + 
         (512*(1 + z)*H[-1, -2, 0, z])/3 + 640*(1 + z)*H[-1, -1, 0, z] - 
         1024*(1 + z)*H[-1, -1, 2, z] - (256*(1 + z)*H[-1, 2, 0, z])/3 - 
         (32*(-128 + 15*z)*H[0, 0, 0, z])/3 - (512*(-1 + z)*H[1, -2, 0, z])/
          3 - (64*(-1 + z)*H[1, 0, 0, z])/3 - (256*(-1 + z)*H[1, 2, 0, z])/
          3 - 128*(-1 + z)*H[2, 0, 0, z] - (256*(-1 + z)*H[2, 1, 0, z])/3 - 
         (512*(1 + z)*H[-1, -1, 0, 0, z])/3 - (896*(1 + z)*H[-1, 0, 0, 0, z])/
          3 + (64*(-13 + 33*z)*H[0, 0, 0, 0, z])/3 - 
         (512*(-1 + z)*H[1, 0, 0, 0, z])/3 - 
         (512*(1 + z^2)*H[0, 0, 0, 0, 0, z])/(-1 + z) - 
         (16*(-89 + 15*z + 4*z^2)*zeta[2])/3 - (128*(5 + 11*z)*H[-2, z]*
           zeta[2])/3 + 1024*(1 + z)*H[-1, -1, z]*zeta[2] + 
         H[-1, 0, z]*((-64*(1 + z)*(1 + 35*z + z^2))/(3*z) - 
           512*(1 + z)*zeta[2]) + H[2, z]*((-16*(33 + 185*z))/3 - 
           128*(1 + z)*zeta[2]) + H[0, 0, z]*((16*(240 - 67*z + 4*z^2))/3 + 
           (128*(-5 + 3*z)*zeta[2])/3) + H[0, z]*((8*(776 + 553*z))/3 + 
           (64*(-4 + 45*z)*zeta[2])/3 - (128*zeta[3])/3) + 
         32*(-1 + 39*z)*zeta[3] + H[1, z]*(1280*(-1 + z) + 
           320*(-1 + z)*zeta[2] - 256*(-1 + z)*zeta[3]) + 
         H[-1, z]*((-2240*(1 + z)*zeta[2])/3 - 768*(1 + z)*zeta[3]) - 
         (32*(13 + 22*z)*zeta[4])/3) + 
       CA*(CF*Nf*((5608*(-1 + z))/81 - (176*(-1 + z)*H[1, z])/9 + 
           (64*(1 + z)*H[2, z])/9 + (32*(1 + 3*z)*H[3, z])/9 + 
           (64*(1 + z)*H[-2, 0, z])/9 + (640*(1 + z)*H[-1, 0, z])/27 - 
           (128*(1 + z)*H[-1, 2, z])/9 - (320*(4 + z)*H[0, 0, z])/27 + 
           (64*(1 + z)*H[-1, 0, 0, z])/9 - (128*H[0, 0, 0, z])/9 - 
           (32*(-1 + z)*H[1, 0, 0, z])/3 - (64*(-7 + 3*z)*zeta[2])/27 + 
           (128*(1 + z)*H[-1, z]*zeta[2])/9 + H[0, z]*
            ((16*(-365 + 158*z))/81 - (32*(-1 + 3*z)*zeta[2])/9) + 
           (64*(-2 + z)*zeta[3])/3) + CF^2*((-3760*(-1 + z))/27 + 
           (32*(27 + 323*z)*H[3, z])/9 + (64*(-1 + 9*z)*H[4, z])/3 + 
           (128*(1 + 2*z)*H[-3, 0, z])/3 + (224*(7 + 37*z)*H[-2, 0, z])/9 - 
           (128*(15 + 11*z)*H[-2, 2, z])/3 - (13504*(1 + z)*H[-1, 2, z])/9 - 
           512*(1 + z)*H[-1, 3, z] + (512*(-1 + z)*H[1, 3, z])/3 + 
           (128*(-10 + z)*H[2, 0, z])/9 - (128*H[3, 0, z])/3 + 
           (128*(-9 + 5*z)*H[-2, -1, 0, z])/3 - 
           (128*(1 + 6*z)*H[-2, 0, 0, z])/3 - (256*(1 + z)*H[-1, -2, 0, z])/
            3 - 832*(1 + z)*H[-1, -1, 0, z] + (3584*(1 + z)*H[-1, -1, 2, z])/
            3 - (640*(1 + z)*H[-1, 0, 0, z])/9 + (128*(1 + z)*H[-1, 2, 0, z])/
            3 - (32*(143 + 12*z)*H[0, 0, 0, z])/9 + 
           (1024*(-1 + z)*H[1, -2, 0, z])/3 - 32*(-1 + z)*H[1, 0, 0, z] - 
           64*(-1 + z)*H[2, 0, 0, z] + (1280*(1 + z)*H[-1, -1, 0, 0, z])/3 + 
           (64*(1 + z)*H[-1, 0, 0, 0, z])/3 - 128*H[0, 0, 0, 0, z] - 
           (320*(-1 + z)*H[1, 0, 0, 0, z])/3 - 
           (512*(-1 + z)*H[1, 1, 0, 0, z])/3 + (16*(-1001 - 839*z + 36*z^2)*
             zeta[2])/27 + 64*(7 + 9*z)*H[-2, z]*zeta[2] - 
           (3584*(1 + z)*H[-1, -1, z]*zeta[2])/3 + H[1, 0, z]*
            ((8896*(-1 + z))/27 - (128*(-1 + z)*zeta[2])/3) + 
           H[-1, 0, z]*((32*(1 + z)*(18 + 457*z + 18*z^2))/(27*z) + 
             (2176*(1 + z)*zeta[2])/3) + H[2, z]*((16*(839 + 1951*z))/27 + 
             (64*(9 + 5*z)*zeta[2])/3) + H[0, 0, z]*
            ((-16*(1722 - 361*z + 36*z^2))/27 - (64*(1 + 9*z)*zeta[2])/3) + 
           H[0, z]*((-8*(2058 + 2537*z))/27 - (32*(36 + 337*z)*zeta[2])/9 - 
             320*zeta[3]) - (16*(281 + 517*z)*zeta[3])/9 + 
           H[1, z]*((-15760*(-1 + z))/9 - 416*(-1 + z)*zeta[2] + 
             512*(-1 + z)*zeta[3]) + H[-1, z]*((9760*(1 + z)*zeta[2])/9 + 
             896*(1 + z)*zeta[3]) + (16*(-37 + 32*z)*zeta[4])/3)))

